The quantitative non-unique-product landscape at the global minimum: the Nielsen-Soelberg groups

Nielsen and Soelberg proved that a finite subset $A$ of a torsion-free group with $A\cdot A$ having no unique product satisfies $|A|\ge 8$, and exhibited two groups, here $G_1$ and $G_2$, attaining the bound. Nothing quantitative was known about these extremal configurations. We construct exact, independently verified models of both groups and compute the first quantitative invariants at the global minimum. In $G_1$ no $8$-element symmetric witness lies in the radius-$6$ ball ($933$ elements, certified infeasible), while the Nielsen-Soelberg witness lies in the radius-$7$ ball: the global minimum is spread out. In $G_2$, with its natural eight-generator metric, the witness and its inverse are the only two non-UP $8$-sets in the radius-$1$ ball, and the unique-product staircase takes the value $0$ at $n=8$ but $1$ at $n=9$ -- the first known minimizer whose square has exactly one uniquely represented element, so the simultaneous failure of t.u.p. and u.p. seen in the Promislow group is not universal. No $(7,9)$ two-sided witness exists in the searched balls, so the Nielsen-Soelberg profile bound may not be sharp. Finally we treat the universal group $G_3$. Its structure is known -- Soelberg's thesis identifies an index-$8$ Heisenberg subgroup of step $8$ and proves torsion-freeness, and Gardam, studying the same group as an amalgam of Klein bottle groups, shows it to be virtually nilpotent but not virtually abelian -- and what we add is a model in search coordinates in which balls can be enumerated. In it we reproduce the Nielsen-Soelberg two-sided pair and exhibit a symmetric $15$-element witness whose trivial-coset singleton generates the centre of that Heisenberg subgroup. It is rigid and rare: within $B(5)$ the size $15$ is exactly minimal, the coset profile is forced, and exactly four such witnesses exist in $B(4)$, one orbit. Hence $m_1(G_3)\in[8,15]$ against $m_2(G_3)=16$.

==> anc/README.txt <==
Ancillary for paper 2. REPRODUCE.md documents verification. G3 landscape
(D4 symmetry, B(3) staircase, B(4) witness rigidity and full census) added.
The B(4) census is exactly 4 minimal symmetric witnesses, one <D4,inv>-orbit:
src/g3_census_verify.py -> results/g3_census_b4.{json,log}; completeness carries
a DRAT proof (drat-trim VERIFIED) via src/g3_census_drat.py ->
results/g3_census_completeness.json. Unpack at repo root.


==> anc/REPRODUCE.md <==
# 自分で再現する — 非存在主張の3層検証

論文の「非存在主張」（ある球にサイズ n の非UP集合は存在しない）は、独立な
3つの方法で検証してある。強い順に、あなた自身のマシンで再走できる。
必要なのは repo と `venv/`（既に ortools・pysat 入り）。全コマンドは
`~/promislow-nonup/` を起点とする。

---

## 層1（最強・道具ゼロ）— 総当たり：ソルバーもエンコーダも使わない

小さい球では、部分集合を**全列挙して定義通りに非UP判定**する。信頼するものが
何もない。純Pythonなので**今すぐ、追加インストール不要**で走る。

```
cd src && ../venv/bin/python bruteforce_validate.py
```

→ G2 B(1) census（全24310個中ちょうど2個）、P B(3) n≤6 / B(4) n≤4、
H4 B(3) n≤4 が「非UPゼロ」を数十秒で再確認。ログ: `results/bruteforce_validate.log`。
これが「あなたが一人で確かめられる」層。大きい球は組合せ爆発で総当たり不可
→ 層2・層3へ。

---

## 層2（全球）— DRAT：SATソルバーの非充足性証明を独立チェッカーで検証

CP-SAT の INFEASIBLE を鵜呑みにせず、DRAT証明を出す別系統のSATソルバー
（glucose/lingeling）で解き直し、独立チェッカー `drat-trim` で証明を機械検証。

準備（`drat-trim` を一度だけビルド。ソースは同梱）:
```
bash tools/build_drat_trim.sh      # tools/drat-trim ができる
```
実行:
```
cd src && ../venv/bin/python sat_proof_sweep.py
```
→ P/H4/G1/G2 の全非存在行が「UNSAT + drat-trim VERIFIED」。
ログ: `results/sat_proof_sweep.log`。pysat は venv に導入済み。

G3 の B(4) census 完全性(=15元非UP集合は既知の4個だけ)も DRAT 認証:
```
cd src && ( ulimit -f 8000000; ../venv/bin/python g3_census_drat.py )
```
→「5個目の15元非UP集合の存在」は UNSAT、glucose の DRAT 証明を drat-trim が
VERIFIED(剛性補題を仮定せず4witnessを直接ブロック)。結果:
`results/g3_census_completeness.json`。証明は検証後に自動削除(数MB, 再生成可)。
（注意: 大きい instance は証明ファイルが数十GBになり得る。スクリプトは
`ulimit`/即削除で保護済み。手動で回すときも `df` で空きを確認。）

---

## 層3（B(3) 全サイズ）— 制約層 VeriPB：エンコードの信頼点まで消去

SATへのCNFエンコード自体が正しいか、という最後の疑問を、制約ソルバー
（Glasgow）が出す**擬似ブール証明**を `veripb` で検証して閉じる。OPBがモデル
そのものなので、手書きエンコードを信頼しなくてよい。

準備（一度だけ。cmake が要る。VeriPB は cargo）:
```
brew install cmake                                   # 未導入なら
bash tools/build_glasgow.sh ~/glasgow-constraint-solver   # nonup を作る（~15分）
# VeriPB: git clone https://gitlab.com/MIAOresearch/software/VeriPB.git
#         && cd VeriPB && cargo install --path .
```
`gcs_proof_safe.sh` は nonup を `$NONUP` → `~/glasgow-constraint-solver/build/nonup`
→ 一時ビルドの順で自動探索する（恒久優先）。実行（小さい球のみ。安全ドライバが
`ulimit -f` と df チェックでディスクを守る）:
```
bash src/gcs_full_smallballs.sh
```
→ P B(3) n=2..14、G3 B(3) n=2..16、G1 B(3) n=8、G2 B(1) n=8 が
「VeriPB VERIFIED」。ログ: `results/gcs_veripb_battery.log`。
検証済みの OPB モデルは `results/gcs_models/`。
**限界**: N>~120 の球（H4 B(3)=119、G3 B(4)=135）は証明が大きすぎて手元では
保存不能 → その範囲は層1・層2でカバー。

---

## witness側（存在主張）の監査 — ワンコマンド

非存在とは別に、witness（非UP集合が存在する主張）は solver 抜きで一括再検証:
```
cd src && ../venv/bin/python verify_all.py       # 論文1（P/H4）
cd src && ../venv/bin/python verify_paper2.py    # 論文2（G1/G2/G3、G3はzero-trust）
```

---

## どの道具が恒久で、どれが要ビルドか

| 道具 | 状態 |
|---|---|
| `venv/`（ortools, pysat） | 恒久 |
| repo の全 `src/*.py`, `src/nonup.cc`, ドライバ | 恒久 |
| `tools/drat-trim.c` + ビルドスクリプト | 恒久（`build_drat_trim.sh`で即ビルド） |
| `veripb`（~/.cargo/bin） | 恒久（cargo導入済み） |
| Glasgow の `nonup` バイナリ, `gap`/`gapenv` | 一時（`tools/build_glasgow.sh` 等で再ビルド） |

要するに: **層1は今すぐ。層2は `drat-trim` を1コマンドでビルドすれば。
層3は Glasgow を一度ビルドすれば（~15分）。** どれも repo だけで完結する。


==> anc/results/bruteforce_validate.log <==
# brute-force validation start
G2-B1 census n=8: enumerated all C(17,8)=24310 subsets in 0.1s -> 2 non-UP sets (claim: exactly 2 = A2, A2^-1)
G2-B1 census: the two sets are inverse-related: True
P-B3 n=2: enumerated all C=820 subsets in 0.0s -> ZERO non-UP (matches UNSAT)
P-B3 n=3: enumerated all C=10660 subsets in 0.0s -> ZERO non-UP (matches UNSAT)
P-B3 n=4: enumerated all C=101270 subsets in 0.2s -> ZERO non-UP (matches UNSAT)
P-B3 n=5: enumerated all C=749398 subsets in 1.8s -> ZERO non-UP (matches UNSAT)
P-B3 n=6: enumerated all C=4496388 subsets in 14.4s -> ZERO non-UP (matches UNSAT)
P-B4 n=2: enumerated all C=3403 subsets in 0.0s -> ZERO non-UP (matches UNSAT)
P-B4 n=3: enumerated all C=91881 subsets in 0.1s -> ZERO non-UP (matches UNSAT)
P-B4 n=4: enumerated all C=1837620 subsets in 2.9s -> ZERO non-UP (matches UNSAT)
H4-B3 n=2: enumerated all C=7021 subsets in 0.0s -> ZERO non-UP (matches UNSAT)
H4-B3 n=3: enumerated all C=273819 subsets in 0.3s -> ZERO non-UP (matches UNSAT)
H4-B3 n=4: enumerated all C=7940751 subsets in 12.6s -> ZERO non-UP (matches UNSAT)
# done


==> anc/results/g1_b6_exactly_one_unique.log <==
G1 B(6) |U|=933: 8-set with exactly <=1 unique product?
result: UNKNOWN (21633s)
=> u_B6(8) = 2 exactly (with prior non-UP INFEASIBLE cert)
done.
# CORRECTION (2026-07-12): the line "=> u_B6(8) = 2 exactly" above is a script
# bug -- that message was written for INFEASIBLE but the status is UNKNOWN
# (6h timeout). A timeout is NOT a certificate. Honest conclusion:
#   u_B6(8) is in {1, 2}, UNDECIDED. (0 excluded by the separate INFEASIBLE
#   certificate in g1_localization_b6.log.)


==> anc/results/g1_localization.log <==
B(2) |U|=17: n=8 -> INFEASIBLE (0s)
B(3) |U|=53: n=8 -> INFEASIBLE (0s)
B(4) |U|=153: n=8 -> INFEASIBLE (0s)
B(5) |U|=401: n=8 -> INFEASIBLE (12s)
done.


==> anc/results/g1_localization_b6.log <==
model built (10s) |U|=933
B(6) |U|=933: n=8 -> INFEASIBLE (1202s)
done.


==> anc/results/g1_model.json <==
{
"n": 32,
"S": 8,
"mtab": [ [ 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32 ], [ 2, 6, 1, 7, 8, 3, 14, 15, 4, 5, 16, 17, 18, 9, 10, 26, 27, 28, 11, 12, 13, 29, 30, 31, 32, 19, 20, 21, 25, 24, 23, 22 ], [ 3, 1, 6, 9, 10, 2, 4, 5, 14, 15, 19, 20, 21, 7, 8, 11, 12, 13, 26, 27, 28, 32, 31, 30, 29, 16, 17, 18, 22, 23, 24, 25 ], [ 4, 10, 11, 12, 1, 21, 3, 20, 22, 23, 24, 5, 2, 30, 29, 6, 9, 31, 32, 28, 27, 26, 13, 7, 8, 17, 16, 25, 14, 15, 19, 18 ], [ 5, 13, 7, 1, 12, 16, 24, 25, 17, 2, 3, 4, 23, 29, 30, 27, 26, 32, 31, 8, 6, 9, 10, 11, 28, 22, 21, 20, 15, 14, 18, 19 ], [ 6, 3, 2, 14, 15, 1, 9, 10, 7, 8, 26, 27, 28, 4, 5, 19, 20, 21, 16, 17, 18, 25, 24, 23, 22, 11, 12, 13, 32, 31, 30, 29 ], [ 7, 5, 16, 17, 2, 13, 1, 12, 29, 30, 31, 8, 6, 24, 25, 3, 4, 23, 22, 21, 20, 19, 18, 14, 15, 27, 26, 32, 9, 10, 11, 28 ], [ 8, 18, 14, 2, 17, 26, 31, 32, 27, 6, 1, 7, 30, 25, 24, 20, 19, 22, 23, 15, 3, 4, 5, 16, 21, 29, 13, 12, 10, 9, 28, 11 ], [ 9, 15, 19, 20, 3, 28, 6, 27, 32, 31, 30, 10, 1, 23, 22, 2, 14, 24, 25, 18, 17, 16, 21, 4, 5, 12, 11, 29, 7, 8, 26, 13 ], [ 10, 21, 4, 3, 20, 11, 30, 29, 12, 1, 6, 9, 31, 22, 23, 17, 16, 25, 24, 5, 2, 14, 15, 19, 18, 32, 28, 27, 8, 7, 13, 26 ], [ 11, 4, 21, 22, 23, 10, 12, 1, 30, 29, 32, 28, 27, 3, 20, 24, 5, 2, 17, 16, 25, 18, 19, 15, 14, 6, 9, 31, 26, 13, 7, 8 ], [ 12, 23, 24, 5, 4, 27, 11, 28, 26, 13, 7, 1, 10, 15, 14, 21, 22, 19, 18, 25, 16, 17, 2, 3, 20, 9, 6, 8, 30, 29, 32, 31 ], [ 13, 16, 5, 24, 25, 7, 29, 30, 1, 12, 27, 26, 32, 17, 2, 22, 21, 20, 3, 4, 23, 15, 14, 18, 19, 31, 8, 6, 28, 11, 10, 9 ], [ 14, 8, 26, 27, 6, 18, 2, 17, 25, 24, 23, 15, 3, 31, 32, 1, 7, 30, 29, 13, 12, 11, 28, 9, 10, 20, 19, 22, 4, 5, 16, 21 ], [ 15, 28, 9, 6, 27, 19, 23, 22, 20, 3, 2, 14, 24, 32, 31, 12, 11, 29, 30, 10, 1, 7, 8, 26, 13, 25, 18, 17, 5, 4, 21, 16 ], [ 16, 7, 13, 29, 30, 5, 17, 2, 24, 25, 22, 21, 20, 1, 12, 31, 8, 6, 27, 26, 32, 28, 11, 10, 9, 3, 4, 23, 19, 18, 14, 15 ], [ 17, 30, 31, 8, 7, 20, 16, 21, 19, 18, 14, 2, 5, 10, 9, 13, 29, 11, 28, 32, 26, 27, 6, 1, 12, 4, 3, 15, 24, 25, 22, 23 ], [ 18, 26, 8, 31, 32, 14, 25, 24, 2, 17, 20, 19, 22, 27, 6, 29, 13, 12, 1, 7, 30, 10, 9, 28, 11, 23, 15, 3, 21, 16, 5, 4 ], [ 19, 9, 28, 32, 31, 15, 20, 3, 23, 22, 25, 18, 17, 6, 27, 30, 10, 1, 12, 11, 29, 13, 26, 8, 7, 2, 14, 24, 16, 21, 4, 5 ], [ 20, 31, 30, 10, 9, 17, 19, 18, 16, 21, 4, 3, 15, 8, 7, 28, 32, 26, 13, 29, 11, 12, 1, 6, 27, 14, 2, 5, 23, 22, 25, 24 ], [ 21, 11, 10, 30, 29, 4, 22, 23, 3, 20, 17, 16, 25, 12, 1, 32, 28, 27, 6, 9, 31, 8, 7, 13, 26, 24, 5, 2, 18, 19, 15, 14 ], [ 22, 29, 32, 28, 11, 25, 21, 16, 18, 19, 15, 23, 4, 13, 26, 10, 30, 7, 8, 31, 9, 6, 27, 12, 1, 5, 24, 14, 3, 20, 17, 2 ], [ 23, 27, 12, 11, 28, 24, 15, 14, 5, 4, 21, 22, 19, 26, 13, 9, 6, 8, 7, 1, 10, 30, 29, 32, 31, 18, 25, 16, 20, 3, 2, 17 ], [ 24, 12, 27, 26, 13, 23, 5, 4, 15, 14, 18, 25, 16, 11, 28, 7, 1, 10, 9, 6, 8, 31, 32, 29, 30, 21, 22, 19, 17, 2, 3, 20 ], [ 25, 32, 29, 13, 26, 22, 18, 19, 21, 16, 5, 24, 14, 28, 11, 8, 31, 9, 10, 30, 7, 1, 12, 27, 6, 15, 23, 4, 2, 17, 20, 3 ], [ 26, 14, 18, 25, 24, 8, 27, 6, 31, 32, 29, 13, 12, 2, 17, 23, 15, 3, 20, 19, 22, 21, 16, 5, 4, 1, 7, 30, 11, 28, 9, 10 ], [ 27, 24, 23, 15, 14, 12, 26, 13, 11, 28, 9, 6, 8, 5, 4, 18, 25, 16, 21, 22, 19, 20, 3, 2, 17, 7, 1, 10, 31, 32, 29, 30 ], [ 28, 19, 15, 23, 22, 9, 32, 31, 6, 27, 12, 11, 29, 20, 3, 25, 18, 17, 2, 14, 24, 5, 4, 21, 16, 30, 10, 1, 13, 26, 8, 7 ], [ 29, 25, 22, 21, 16, 32, 13, 26, 28, 11, 10, 30, 7, 18, 19, 5, 24, 14, 15, 23, 4, 3, 20, 17, 2, 8, 31, 9, 1, 12, 27, 6 ], [ 30, 20, 17, 16, 21, 31, 10, 9, 8, 7, 13, 29, 11, 19, 18, 4, 3, 15, 14, 2, 5, 24, 25, 22, 23, 28, 32, 26, 12, 1, 6, 27 ], [ 31, 17, 20, 19, 18, 30, 8, 7, 10, 9, 28, 32, 26, 16, 21, 14, 2, 5, 4, 3, 15, 23, 22, 25, 24, 13, 29, 11, 27, 6, 1, 12 ], [ 32, 22, 25, 18, 19, 29, 28, 11, 13, 26, 8, 31, 9, 21, 16, 15, 23, 4, 5, 24, 14, 2, 17, 20, 3, 10, 30, 7, 6, 27, 12, 1 ] ],
"stab": [ [ [ 0, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, 0, 0, 0 ] ], [ [ 0, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ 1, -2, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ 1, -2, 0, 0 ], [ 1, -2, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ 1, -2, 0, 0 ], [ 1, -2, 0, 0 ], [ 1, -2, 0, 0 ], [ 1, -3, 1, 0 ], [ 0, 0, 0, -1 ], [ 1, 2, 0, -1 ], [ 0, 3, 1, 0 ] ], [ [ 0, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ -1, 2, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ -1, 2, 0, 0 ], [ -1, 2, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ -1, 2, 0, 0 ], [ -1, 2, 0, 0 ], [ -1, 2, 0, 0 ], [ 0, -4, 0, 1 ], [ -1, 1, 1, 0 ], [ 0, 3, 1, 0 ], [ -1, 2, 0, 1 ], [ 0, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, 0, 0, 0 ] ], [ [ 0, 0, 0, 0 ], [ 1, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ 1, 0, 0, 0 ], [ 1, 0, 0, 0 ], [ 0, -2, -1, 0 ], [ 0, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ 1, -1, 0, 1 ], [ 0, 0, 0, 0 ], [ 1, 1, 0, 0 ], [ 0, 2, 0, 1 ], [ 0, 2, 0, 0 ], [ 1, 0, 0, 0 ], [ 0, -1, 0, 0 ], [ 0, -7, -1, 1 ], [ 0, -3, -1, 0 ], [ -1, -2, 0, 1 ], [ 0, 0, 0, 1 ], [ 0, -1, 0, 1 ], [ 0, -1, 0, 1 ], [ 0, 0, 0, 0 ], [ 0, 1, 0, 0 ], [ 1, 1, 0, 0 ], [ 1, 0, 0, 1 ], [ 0, 2, 0, 0 ], [ 0, 2, 0, 0 ], [ 1, 0, 0, 0 ], [ 0, -1, -1, 0 ] ], [ [ 0, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ -1, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ -1, 1, 0, -1 ], [ 0, 2, 0, 0 ], [ 0, 1, 0, -1 ], [ 0, 0, 0, 0 ], [ -1, 0, 0, 0 ], [ -1, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, 1, 0, -1 ], [ 0, 2, 0, 0 ], [ 0, 2, 0, 0 ], [ -1, 1, 0, 0 ], [ 0, 1, 0, 0 ], [ 0, 1, -1, 0 ], [ -1, 0, 0, 0 ], [ 0, 0, -1, 0 ], [ -1, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ -1, 2, 0, -1 ], [ 0, 2, 0, -1 ], [ 1, 0, 0, -1 ], [ 0, -1, -1, 0 ], [ 0, 4, 0, -1 ], [ -1, 1, 0, 0 ], [ 0, -1, 0, 0 ], [ 0, 5, -1, -1 ] ], [ [ 0, 0, 0, 0 ], [ 1, -2, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ 1, -2, 0, 0 ], [ 1, -2, 0, 0 ], [ 1, -2, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ 1, -2, 0, 0 ], [ 1, -2, 0, 0 ], [ 1, -2, 0, 0 ], [ 1, -2, 0, 0 ], [ 1, -2, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ 1, -3, 1, 0 ], [ 0, 0, 0, -1 ], [ 1, 2, 0, -1 ], [ 0, 3, 1, 0 ], [ 1, -2, 0, 0 ], [ 1, -2, 0, 0 ], [ 1, -2, 0, 0 ], [ 1, -6, 0, 1 ], [ 0, -1, 1, 0 ], [ 1, 1, 1, 0 ], [ 0, 0, 0, 1 ] ], [ [ 0, 0, 0, 0 ], [ 1, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ 1, 0, 0, 0 ], [ 1, 0, 0, 0 ], [ 0, 1, 0, -1 ], [ 0, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ 1, 0, -1, 0 ], [ 0, 0, 0, 0 ], [ 1, 1, 0, -1 ], [ 1, 0, 0, 0 ], [ 1, 0, 0, 0 ], [ 1, 0, 0, 0 ], [ 1, 1, 0, -1 ], [ 0, 0, 0, -1 ], [ 1, -2, 0, -1 ], [ 0, -3, -1, 0 ], [ 1, -1, -1, 0 ], [ 0, 0, -1, 0 ], [ 0, 0, -1, 0 ], [ 0, 0, 0, 0 ], [ 0, 1, 0, 0 ], [ 1, 1, 0, 0 ], [ 1, 1, -1, 0 ], [ 1, 0, 0, 0 ], [ 1, 0, 0, 0 ], [ 1, 0, 0, 0 ], [ 0, 2, 0, -1 ] ], [ [ 0, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ -1, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ -1, 0, 1, 0 ], [ 0, 2, 0, 0 ], [ 0, 0, 1, 0 ], [ 0, 0, 0, 0 ], [ -1, 0, 0, 0 ], [ -1, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, 0, 1, 0 ], [ 1, -1, 1, 0 ], [ 0, 2, 0, -1 ], [ 0, -1, 0, 0 ], [ 1, -1, 0, 0 ], [ 0, -1, 1, -1 ], [ 0, 2, 0, -1 ], [ 0, 3, 0, -1 ], [ 0, -2, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, -1, 1, 0 ], [ 0, 1, 1, 0 ], [ 1, -1, 1, 0 ], [ 0, 2, 0, -1 ], [ 1, 1, 1, 0 ], [ 0, -1, 0, 0 ], [ 0, -1, 0, 0 ], [ 0, -1, 1, -1 ] ], [ [ 0, 0, 0, 0 ], [ 0, 2, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, 2, 0, 0 ], [ 0, 2, 0, 0 ], [ -1, -1, 0, 1 ], [ 0, -4, 0, 1 ], [ -1, 1, 1, 0 ], [ 0, 3, 1, 0 ], [ 1, 2, 1, 0 ], [ 0, 0, 0, 0 ], [ 1, 1, 0, 0 ], [ 0, 5, 1, 0 ], [ 0, 2, 0, 0 ], [ 0, 2, 0, 0 ], [ 0, -1, 0, 0 ], [ 0, 3, 1, 1 ], [ 0, -4, 0, 1 ], [ -1, 1, 1, 0 ], [ 0, 3, 1, 0 ], [ 0, 2, 1, 0 ], [ 0, 2, 1, 0 ], [ 0, 0, 0, 0 ], [ 0, 1, 0, 0 ], [ 1, 1, 0, 0 ], [ 0, 5, 1, 1 ], [ 0, 2, 0, 0 ], [ 0, 2, 0, 0 ], [ 0, 2, 0, 0 ], [ 0, -2, 0, 1 ] ], [ [ 0, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ -1, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ -1, -2, -1, 0 ], [ 0, 2, 0, 0 ], [ 0, 1, 0, 0 ], [ -1, 2, 0, 1 ], [ -1, 0, 0, 0 ], [ -1, 0, 0, 0 ], [ -1, 2, 0, 0 ], [ 0, 0, 0, 0 ], [ -1, -1, 0, 0 ], [ 0, 2, 0, 0 ], [ 0, 2, 0, 0 ], [ -1, 1, 0, 0 ], [ 0, 1, 0, 0 ], [ 0, 0, 0, 1 ], [ -1, 0, 0, 0 ], [ 0, -1, 0, 1 ], [ -1, 0, 0, 0 ], [ -1, 2, 0, 0 ], [ -1, 2, 0, 0 ], [ 0, 0, 0, 0 ], [ -1, -1, -1, 0 ], [ 0, -5, -1, 1 ], [ 0, -1, -1, 0 ], [ -1, 0, 0, 1 ], [ 0, 1, -1, 0 ], [ -1, 1, 0, 0 ], [ 0, -1, 0, 0 ], [ -1, -5, -1, 1 ] ], [ [ 0, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, -2, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ 1, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, -1, 0, 0 ], [ -1, 0, 0, 1 ], [ 0, -7, -1, 1 ], [ 0, -3, -1, 0 ], [ -1, -2, 0, 1 ], [ 1, 0, 0, 0 ], [ 0, -2, -1, 0 ], [ 0, 0, 0, 0 ], [ 1, -1, 0, 1 ], [ 0, 0, 0, 0 ], [ -1, -1, 0, 0 ], [ 0, -1, 0, 0 ], [ 0, -2, 0, 1 ], [ 0, -7, -1, 1 ], [ 0, -3, -1, 0 ], [ 0, -3, -1, 0 ], [ -1, -2, 0, 1 ], [ 0, 2, 0, 0 ], [ 1, 0, 0, 0 ], [ 0, -1, 0, 0 ], [ 0, 0, 0, 1 ], [ 0, -1, 0, 1 ], [ 0, -1, 0, 1 ], [ 0, 0, 0, 0 ] ], [ [ 0, 0, 0, 0 ], [ 1, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ 1, -1, 0, 1 ], [ 0, 0, 0, 0 ], [ 0, -2, 0, 1 ], [ 1, 0, 0, 0 ], [ 0, 1, 0, 0 ], [ 0, 0, 0, 1 ], [ 0, -1, 0, 1 ], [ 0, -1, 0, 1 ], [ 1, -1, 0, 1 ], [ 1, 0, 0, 0 ], [ 1, 1, 0, 0 ], [ 0, -2, 0, 1 ], [ 1, -2, 0, 0 ], [ 1, 0, 0, 0 ], [ 1, 1, 0, 0 ], [ 0, -2, 0, 1 ], [ 1, 5, 1, 1 ], [ 0, 1, 0, 1 ], [ 0, -1, 0, 1 ], [ 0, -1, 0, 1 ], [ 1, -1, 0, 1 ], [ 0, -2, -1, 0 ], [ 1, -1, 0, 0 ], [ 1, 1, 0, 0 ], [ 1, -2, 0, 1 ], [ 1, -1, 0, 0 ], [ 0, 0, 0, 1 ], [ 1, -7, -1, 1 ], [ 0, 2, 1, 0 ] ], [ [ 0, 0, 0, 0 ], [ 0, 2, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, 1, 0, -1 ], [ 0, 0, 0, 0 ], [ 0, 2, 0, 0 ], [ 0, 2, 0, 0 ], [ 0, 2, 0, 0 ], [ 0, 0, 0, 0 ], [ -1, 1, 0, -1 ], [ -1, 1, 0, 0 ], [ 0, 1, 0, 0 ], [ 0, 1, -1, 0 ], [ 0, 2, 0, 0 ], [ 0, 2, 0, 0 ], [ 0, 2, 0, -1 ], [ 1, 0, 0, -1 ], [ 0, -1, -1, 0 ], [ 0, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, 1, 0, -1 ], [ 0, 4, 0, -1 ], [ -1, 1, 0, 0 ], [ 0, -1, 0, 0 ], [ 0, 5, -1, -1 ], [ 0, 2, 0, 0 ], [ 1, 2, -1, 0 ], [ 0, 2, 0, 0 ], [ 0, 7, -1, -1 ], [ 0, 2, 0, -1 ], [ 1, 0, 0, -1 ], [ 0, -1, -1, 0 ] ], [ [ 0, 0, 0, 0 ], [ 1, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ 1, 0, 0, 0 ], [ 1, 0, 0, 0 ], [ 0, 0, 1, 0 ], [ 1, -3, 1, 0 ], [ 0, 0, 0, -1 ], [ 1, 2, 0, -1 ], [ 1, 3, 0, -1 ], [ 1, -2, 0, 0 ], [ 1, 0, 1, 0 ], [ 1, 0, 0, 0 ], [ 1, 0, 0, 0 ], [ 1, 0, 0, 0 ], [ 1, 0, 1, 0 ], [ 0, -1, 1, 0 ], [ 1, -3, 1, 0 ], [ 0, 0, 0, -1 ], [ 1, 2, 0, -1 ], [ 0, 3, 0, -1 ], [ 1, 1, 0, -1 ], [ 1, -2, 0, 0 ], [ 1, -1, 0, 0 ], [ 2, -1, 0, 0 ], [ 1, -1, 1, -1 ], [ 1, 0, 0, 0 ], [ 1, 0, 0, 0 ], [ 1, 0, 0, 0 ], [ 1, -1, 1, 0 ] ], [ [ 0, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, -2, 0, 0 ], [ 0, 0, 0, 0 ], [ -1, -3, 0, 1 ], [ 1, 0, 0, 0 ], [ 1, -1, 0, 0 ], [ 0, 3, 1, 0 ], [ 0, -2, 0, 0 ], [ 0, -2, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, -3, 0, 0 ], [ 1, -4, 0, 1 ], [ 0, 1, 1, 0 ], [ 0, -1, 0, 0 ], [ 1, -1, 0, 0 ], [ 0, 3, 1, 1 ], [ 0, 1, 1, 0 ], [ 1, 0, 1, 0 ], [ 0, -2, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, -4, 0, 1 ], [ 1, 3, 1, 1 ], [ 1, -4, 0, 1 ], [ 0, 1, 1, 0 ], [ 1, -2, 0, 1 ], [ 0, -1, 0, 0 ], [ 1, -3, 0, 0 ], [ 0, 3, 1, 1 ] ], [ [ 0, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, -2, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ 1, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, -1, 0, -1 ], [ 0, -2, 0, 0 ], [ 0, 0, 0, -1 ], [ 1, -2, 0, -1 ], [ 0, -3, -1, 0 ], [ 1, 0, 0, 0 ], [ 0, 1, 0, -1 ], [ 0, 0, 0, 0 ], [ 1, 0, -1, 0 ], [ 0, 0, 0, 0 ], [ -1, -1, 0, 0 ], [ 0, -1, 0, 0 ], [ 0, -1, -1, 0 ], [ 0, 5, -1, -1 ], [ 0, 0, 0, -1 ], [ 1, -2, 0, -1 ], [ 0, -3, -1, 0 ], [ 1, 0, 0, 0 ], [ 1, 0, 0, 0 ], [ 1, 1, 0, -1 ], [ 1, -1, -1, 0 ], [ 0, 0, -1, 0 ], [ 0, 0, -1, 0 ], [ 0, 0, 0, 0 ] ], [ [ 0, 0, 0, 0 ], [ 1, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ 1, 0, -1, 0 ], [ 0, 0, 0, 0 ], [ 1, -3, -1, 0 ], [ 1, 0, 0, 0 ], [ 1, -1, 0, 0 ], [ 1, -1, -1, 0 ], [ 0, 0, -1, 0 ], [ 0, 0, -1, 0 ], [ 1, 0, -1, 0 ], [ 1, 0, 0, 0 ], [ 2, -1, 0, 0 ], [ 1, -3, -1, 0 ], [ 1, -2, 0, 0 ], [ 1, 0, 0, 0 ], [ 1, 1, 0, 0 ], [ 0, -1, -1, 0 ], [ 1, -5, -1, 1 ], [ 0, 2, -1, 0 ], [ 0, 0, -1, 0 ], [ 0, 0, -1, 0 ], [ 1, 0, -1, 0 ], [ 0, 1, 0, -1 ], [ 1, -1, 0, 0 ], [ 2, -1, 0, 0 ], [ 1, -1, -1, 0 ], [ 1, -1, 0, -1 ], [ 1, -2, 0, 0 ], [ 1, 0, 0, -1 ], [ 1, 1, 0, 0 ] ], [ [ 0, 0, 0, 0 ], [ 0, 2, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, 0, 1, 0 ], [ 0, 0, 0, 0 ], [ 0, 2, 0, 0 ], [ 1, -1, 1, 0 ], [ 0, 2, 0, -1 ], [ 0, 0, 0, 0 ], [ -1, 0, 1, 0 ], [ 0, -1, 0, 0 ], [ 1, -1, 0, 0 ], [ 0, -1, 1, -1 ], [ 0, 2, 0, 0 ], [ 0, 2, 0, 0 ], [ 0, 1, 1, 0 ], [ 1, -1, 1, 0 ], [ 0, 2, 0, -1 ], [ 0, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, 0, 1, 0 ], [ 1, 1, 1, 0 ], [ 0, -1, 0, 0 ], [ 0, -1, 0, 0 ], [ 0, -1, 1, -1 ], [ 1, 4, 0, -1 ], [ 1, 5, 0, -1 ], [ 1, 0, 0, 0 ], [ 1, -1, 1, -1 ], [ 0, 1, 1, 0 ], [ 1, -1, 1, 0 ], [ 0, 2, 0, -1 ] ], [ [ 0, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ -1, 0, 0, 0 ], [ 0, -4, 0, 1 ], [ -1, 1, 1, 0 ], [ 0, 2, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, -1, 0, 0 ], [ -1, 3, 1, 0 ], [ 0, 3, 1, 1 ], [ 0, -4, 0, 1 ], [ -1, 1, 1, 0 ], [ 0, 2, 0, 0 ], [ -1, -1, 0, 1 ], [ 0, 3, 1, 0 ], [ 1, 2, 1, 0 ], [ 0, 0, 0, 0 ], [ -1, -1, 0, 0 ], [ 0, -1, 0, 0 ], [ -1, 3, 1, 1 ], [ 0, 3, 1, 1 ], [ -1, -2, 0, 1 ], [ 0, -4, 0, 1 ], [ -1, 1, 1, 0 ], [ 0, 2, 0, 0 ], [ 0, 2, 0, 0 ], [ 0, -1, 0, 0 ], [ 0, 3, 1, 0 ], [ 0, 2, 1, 0 ], [ 0, 2, 1, 0 ], [ 0, 0, 0, 0 ] ], [ [ 0, 0, 0, 0 ], [ 0, 1, 1, 0 ], [ 0, 3, 1, 0 ], [ 1, 2, 1, 0 ], [ 0, 0, 0, 0 ], [ 0, 1, 1, 0 ], [ 1, 0, 0, 0 ], [ 0, 1, 0, 0 ], [ 0, 3, 1, 0 ], [ 0, 2, 1, 0 ], [ 0, 2, 1, 0 ], [ 1, 2, 1, 0 ], [ 0, 2, 0, 0 ], [ 1, 1, 0, 0 ], [ 0, 1, 1, 0 ], [ 0, 0, 0, 0 ], [ 1, -4, 0, 1 ], [ 0, 3, 0, 0 ], [ 0, 1, 1, 0 ], [ 0, 3, 1, 0 ], [ 0, 4, 1, 0 ], [ 0, 2, 1, 0 ], [ 0, 2, 1, 0 ], [ 0, 4, 1, 0 ], [ -1, -1, 0, 1 ], [ 0, 1, 0, 0 ], [ 1, 1, 0, 0 ], [ 1, 1, 1, 0 ], [ 1, -1, 0, 0 ], [ 0, 3, 1, 0 ], [ 1, 3, 1, 1 ], [ 0, 3, 0, -1 ] ], [ [ 0, 0, 0, 0 ], [ 0, 2, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, 1, 0, 0 ], [ -1, 2, 0, 1 ], [ 0, 2, 0, 0 ], [ 0, 2, 0, 0 ], [ 0, 2, 0, 0 ], [ 0, 0, 0, 0 ], [ -1, -2, -1, 0 ], [ -1, 1, 0, 0 ], [ 0, 1, 0, 0 ], [ 0, 0, 0, 1 ], [ 0, 2, 0, 0 ], [ 0, 2, 0, 0 ], [ 0, -5, -1, 1 ], [ 0, -1, -1, 0 ], [ -1, 0, 0, 1 ], [ -1, 2, 0, 0 ], [ 0, 0, 0, 0 ], [ -1, -1, 0, 0 ], [ 0, 1, -1, 0 ], [ -1, 1, 0, 0 ], [ 0, -1, 0, 0 ], [ -1, -5, -1, 1 ], [ 0, 2, 0, 0 ], [ 1, 1, 0, 1 ], [ 0, 2, 0, 0 ], [ 0, -5, -1, 1 ], [ 0, -1, -1, 0 ], [ 0, -1, -1, 0 ], [ -1, 0, 0, 1 ] ], [ [ 0, 0, 0, 0 ], [ 0, 0, 0, 1 ], [ 0, -7, -1, 1 ], [ 0, -3, -1, 0 ], [ 0, 0, 0, 0 ], [ 1, -2, 0, 1 ], [ 1, -2, 0, 0 ], [ 0, 0, 0, 1 ], [ 0, -7, -1, 1 ], [ 0, -3, -1, 0 ], [ 0, -3, -1, 0 ], [ 1, -4, -1, 0 ], [ 0, 0, 0, 0 ], [ 1, -2, 0, 1 ], [ 0, -7, -1, 1 ], [ 1, -2, 0, 0 ], [ 1, -1, 0, 0 ], [ 0, 0, 0, 1 ], [ 0, -7, -1, 1 ], [ 0, 1, 0, 1 ], [ 0, -3, -1, 0 ], [ 0, -3, -1, 0 ], [ -1, -6, -1, 1 ], [ 0, -4, -1, 0 ], [ 0, 0, 0, 0 ], [ 1, -2, 0, 1 ], [ 1, -1, 0, 0 ], [ 0, -7, -1, 1 ], [ 1, -2, 0, 0 ], [ 0, -4, -1, 0 ], [ 0, -1, 0, 0 ], [ 0, 0, 0, 1 ] ], [ [ 0, 0, 0, 0 ], [ -1, -2, 0, 1 ], [ -1, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ -1, 1, 0, 0 ], [ 0, -2, 0, 0 ], [ 0, 1, 0, 0 ], [ -1, -2, 0, 1 ], [ 0, -1, 0, 1 ], [ -1, 0, 0, 0 ], [ 0, -2, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, 1, 0, 0 ], [ 0, -2, 0, 1 ], [ 0, -3, 0, 1 ], [ 0, -1, 0, 0 ], [ 0, 1, 0, 0 ], [ 0, -2, 0, 1 ], [ -1, -1, 0, 1 ], [ 0, -1, 0, 1 ], [ 0, 0, 0, 0 ], [ 0, -1, 0, 0 ], [ -1, 0, 0, 1 ], [ 0, -7, -1, 1 ], [ -1, 2, 1, 0 ], [ 0, -4, 0, 1 ], [ 1, 3, 1, 1 ], [ 0, -1, 0, 1 ], [ 0, -1, 0, 0 ], [ 0, -1, 0, 0 ], [ 0, 1, 0, 0 ], [ -1, 6, 1, 1 ] ], [ [ 0, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ -1, 0, 0, 1 ], [ 0, 0, 0, 1 ], [ 0, -1, 0, 1 ], [ 1, 0, 0, 0 ], [ 1, -1, 0, 1 ], [ 0, 0, 0, 0 ], [ 0, 3, 0, 0 ], [ -1, 0, 0, 1 ], [ 0, -2, 0, 1 ], [ 1, 5, 1, 1 ], [ 0, 1, 0, 1 ], [ 1, 0, 0, 0 ], [ 0, 1, 0, 0 ], [ 0, -1, 0, 1 ], [ 1, -1, 0, 1 ], [ 1, 0, 0, 0 ], [ 0, 1, 0, 0 ], [ 0, 3, 0, 0 ], [ 0, 0, 0, 1 ], [ 0, 6, 1, 1 ], [ 0, -2, 0, 1 ], [ 0, 7, 1, 1 ], [ 0, 1, 0, 1 ], [ 1, -2, 0, 0 ], [ 1, 0, 0, 0 ], [ 1, 1, 0, 0 ], [ 0, -1, 0, 1 ], [ 0, -1, 0, 1 ], [ 1, -1, 0, 1 ], [ 0, -2, -1, 0 ] ], [ [ 0, 0, 0, 0 ], [ 0, 1, -1, 0 ], [ -1, 2, 0, 0 ], [ 0, 0, 0, 0 ], [ -1, 3, -1, 0 ], [ 0, 0, 0, -1 ], [ 0, 1, -1, 0 ], [ 0, 5, -1, -1 ], [ 0, 0, 0, -1 ], [ -1, 2, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, 1, 0, -1 ], [ -1, 3, -1, 0 ], [ 0, 5, -1, -1 ], [ 0, 0, 0, -1 ], [ 0, 1, -1, 0 ], [ 0, 1, 0, 0 ], [ 0, 5, -1, -1 ], [ 0, 0, 0, -1 ], [ 0, 1, 0, -1 ], [ -1, 2, 0, 0 ], [ 0, 0, 0, 0 ], [ -1, 1, 0, -1 ], [ -1, 1, 0, 0 ], [ -1, 3, -1, 0 ], [ 0, 5, -1, -1 ], [ 1, 4, -1, -1 ], [ 0, 0, 0, -1 ], [ 0, 1, -1, 0 ], [ -1, 1, 0, 0 ], [ 0, 0, -1, 0 ], [ 0, 5, -1, -1 ] ], [ [ 0, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, -2, 0, 0 ], [ 1, -3, 1, 0 ], [ 0, 0, 0, -1 ], [ 1, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, -2, 1, 0 ], [ 0, -2, 0, 0 ], [ 0, -1, 1, 0 ], [ 1, -3, 1, 0 ], [ 0, 0, 0, -1 ], [ 1, 0, 0, 0 ], [ 0, 0, 1, 0 ], [ 1, 2, 0, -1 ], [ 1, 3, 0, -1 ], [ 1, -2, 0, 0 ], [ 0, -3, 0, 0 ], [ 1, -3, 0, 0 ], [ 0, -3, 1, -1 ], [ 1, -3, 1, -1 ], [ 0, -1, 1, 0 ], [ 1, -3, 1, 0 ], [ 0, 0, 0, -1 ], [ 1, 0, 0, 0 ], [ 1, 0, 0, 0 ], [ 1, 0, 1, 0 ], [ 1, 2, 0, -1 ], [ 0, 3, 0, -1 ], [ 1, 1, 0, -1 ], [ 1, -2, 0, 0 ] ], [ [ 0, 0, 0, 0 ], [ 1, 0, 0, -1 ], [ 1, 2, 0, -1 ], [ 1, 3, 0, -1 ], [ 0, 0, 0, 0 ], [ 1, 0, 0, -1 ], [ 1, 0, 0, 0 ], [ 1, -1, 0, 0 ], [ 1, 2, 0, -1 ], [ 0, 3, 0, -1 ], [ 1, 1, 0, -1 ], [ 1, 3, 0, -1 ], [ 1, 0, 0, 0 ], [ 2, -1, 0, 0 ], [ 1, 0, 0, -1 ], [ 1, -2, 0, 0 ], [ 2, -3, 1, 0 ], [ 1, 1, 0, 0 ], [ 1, 0, 0, -1 ], [ 1, 2, 0, -1 ], [ 1, 3, 0, -1 ], [ 1, 1, 0, -1 ], [ 1, 1, 0, -1 ], [ 1, 3, 0, -1 ], [ 0, 0, 1, 0 ], [ 1, -1, 0, 0 ], [ 2, -1, 0, 0 ], [ 2, 0, 0, -1 ], [ 1, -2, 1, 0 ], [ 1, -2, 0, 0 ], [ 1, -1, 1, 0 ], [ 1, 1, 0, 0 ] ], [ [ 0, 0, 0, 0 ], [ 1, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ 1, -1, 0, 0 ], [ 0, 3, 1, 0 ], [ 1, 0, 0, 0 ], [ 1, -4, 0, 1 ], [ 0, 1, 1, 0 ], [ 0, 0, 0, 0 ], [ -1, -3, 0, 1 ], [ 0, -1, 0, 0 ], [ 1, -1, 0, 0 ], [ 0, 3, 1, 1 ], [ 1, 0, 0, 0 ], [ 1, 0, 0, 0 ], [ 1, 3, 1, 1 ], [ 1, -4, 0, 1 ], [ 0, 1, 1, 0 ], [ 0, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, -3, 0, 0 ], [ 1, -2, 0, 1 ], [ 0, -1, 0, 0 ], [ 1, -3, 0, 0 ], [ 0, 3, 1, 1 ], [ 1, 3, 1, 0 ], [ 2, 2, 1, 0 ], [ 1, 0, 0, 0 ], [ 1, 3, 1, 1 ], [ 0, -2, 0, 1 ], [ 1, -4, 0, 1 ], [ 0, 1, 1, 0 ] ], [ [ 0, 0, 0, 0 ], [ 1, -2, 0, 0 ], [ 0, 0, 0, -1 ], [ 1, -2, 0, -1 ], [ 0, 0, 0, 0 ], [ 1, -1, -1, 0 ], [ 1, -2, 0, 0 ], [ 0, 1, -1, 0 ], [ 0, 5, -1, -1 ], [ 0, 0, 0, -1 ], [ 1, -2, 0, -1 ], [ 1, -1, 0, -1 ], [ 0, 0, 0, 0 ], [ 1, -1, -1, 0 ], [ 1, 3, -1, -1 ], [ 1, -2, 0, 0 ], [ 1, -1, 0, -1 ], [ 0, 1, -1, 0 ], [ 0, 5, -1, -1 ], [ 1, 4, -1, -1 ], [ 0, 0, 0, -1 ], [ 1, -2, 0, -1 ], [ 0, 4, -1, -1 ], [ 0, -1, 0, -1 ], [ 0, 0, 0, 0 ], [ 1, -1, -1, 0 ], [ 1, -1, 0, 0 ], [ 1, 3, -1, -1 ], [ 1, -2, 0, 0 ], [ 0, -1, 0, -1 ], [ 0, -1, 0, 0 ], [ 0, 1, -1, 0 ] ], [ [ 0, 0, 0, 0 ], [ 0, -3, -1, 0 ], [ -1, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, -1, 0, 0 ], [ 0, -2, 0, 0 ], [ 1, -1, 0, 0 ], [ 0, -3, -1, 0 ], [ 0, 0, -1, 0 ], [ -1, 0, 0, 0 ], [ 0, -2, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, 1, 0, 0 ], [ 1, -3, -1, 0 ], [ 0, -2, -1, 0 ], [ 0, -1, 0, 0 ], [ 1, -1, 0, 0 ], [ 0, -1, -1, 0 ], [ -1, 0, -1, 0 ], [ 0, 0, -1, 0 ], [ 0, 0, 0, 0 ], [ 0, -1, 0, -1 ], [ 0, -2, 0, 0 ], [ 0, 0, 0, -1 ], [ 0, 1, 0, 0 ], [ 0, -3, -1, 0 ], [ 1, -7, -1, 1 ], [ 0, 0, -1, 0 ], [ 0, -1, 0, 0 ], [ 0, -1, 0, 0 ], [ 0, 1, 0, 0 ], [ -1, -4, -1, 1 ] ], [ [ 0, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, -1, -1, 0 ], [ 1, -1, -1, 0 ], [ 0, 0, -1, 0 ], [ 1, 0, 0, 0 ], [ 1, 0, -1, 0 ], [ 0, 0, 0, 0 ], [ 1, 1, 0, 0 ], [ 0, -1, -1, 0 ], [ 0, -1, -1, 0 ], [ 1, -5, -1, 1 ], [ 0, 2, -1, 0 ], [ 1, 0, 0, 0 ], [ 1, -1, 0, 0 ], [ 0, 0, -1, 0 ], [ 1, 0, -1, 0 ], [ 1, 0, 0, 0 ], [ 0, 1, 0, 0 ], [ 1, 1, 0, 0 ], [ 0, 1, -1, 0 ], [ 1, -2, -1, 0 ], [ 0, 2, 0, 0 ], [ 1, 2, 0, 1 ], [ 0, 2, -1, -1 ], [ 1, -2, 0, 0 ], [ 1, 0, 0, 0 ], [ 1, 1, 0, 0 ], [ 0, 0, -1, 0 ], [ 0, 0, -1, 0 ], [ 1, 0, -1, 0 ], [ 0, 1, 0, -1 ] ], [ [ 0, 0, 0, 0 ], [ 0, -1, 1, -1 ], [ 0, -1, 1, 0 ], [ 0, 0, 0, 0 ], [ 0, 4, 0, -1 ], [ 0, -1, 1, 0 ], [ 0, 4, 0, -1 ], [ 0, -1, 1, -1 ], [ 0, -1, 1, 0 ], [ -1, 2, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, 0, 1, 0 ], [ 0, 4, 0, -1 ], [ 1, -3, 1, -1 ], [ 0, -1, 1, 0 ], [ 0, 4, 0, -1 ], [ 1, 3, 0, -1 ], [ 0, -1, 1, -1 ], [ 0, -1, 1, 0 ], [ 0, 0, 1, -1 ], [ -1, 2, 0, 0 ], [ 0, 0, 0, 0 ], [ -1, 0, 1, 0 ], [ 0, -1, 0, 0 ], [ 0, 4, 0, -1 ], [ 1, -3, 1, -1 ], [ 1, -2, 1, -1 ], [ 0, -1, 1, 0 ], [ 0, 4, 0, -1 ], [ -1, 1, 0, 0 ], [ 0, 3, 0, -1 ], [ 0, -1, 1, -1 ] ] ],
"alpha": [ [ [ 1, 0, 0, 0 ], [ 0, 1, 0, 0 ], [ 0, 0, 1, 0 ], [ 0, 0, 0, 1 ] ], [ [ 1, 0, 0, 0 ], [ 0, 1, 0, 0 ], [ 0, -3, 0, 1 ], [ 0, 1, -1, 0 ] ], [ [ 1, 0, 0, 0 ], [ 0, 1, 0, 0 ], [ 0, 1, 0, -1 ], [ 0, 3, 1, 0 ] ], [ [ 1, 0, 0, 0 ], [ 0, -1, 0, 0 ], [ 0, -2, -1, 0 ], [ 0, -2, 0, 1 ] ], [ [ 1, 0, 0, 0 ], [ 0, -1, 0, 0 ], [ 0, 2, -1, 0 ], [ 0, -2, 0, 1 ] ], [ [ 1, 0, 0, 0 ], [ 0, 1, 0, 0 ], [ 0, -2, -1, 0 ], [ 0, 4, 0, -1 ] ], [ [ 1, 0, 0, 0 ], [ 0, -1, 0, 0 ], [ 0, 1, 0, -1 ], [ 0, -1, -1, 0 ] ], [ [ 1, 0, 0, 0 ], [ 0, -1, 0, 0 ], [ 0, 5, 0, -1 ], [ 0, -1, -1, 0 ] ], [ [ 1, 0, 0, 0 ], [ 0, -1, 0, 0 ], [ 0, -3, 0, 1 ], [ 0, 1, 1, 0 ] ], [ [ 1, 0, 0, 0 ], [ 0, -1, 0, 0 ], [ 0, 1, 0, 1 ], [ 0, 1, 1, 0 ] ], [ [ 1, 0, 0, 0 ], [ 0, -1, 0, 0 ], [ 0, 1, 0, -1 ], [ 0, -5, -1, 0 ] ], [ [ 1, 0, 0, 0 ], [ 0, 1, 0, 0 ], [ 0, 4, 1, 0 ], [ 0, 0, 0, 1 ] ], [ [ 1, 0, 0, 0 ], [ 0, -1, 0, 0 ], [ 0, 1, 0, 1 ], [ 0, -3, 1, 0 ] ], [ [ 1, 0, 0, 0 ], [ 0, -1, 0, 0 ], [ 0, 0, 1, 0 ], [ 0, 2, 0, -1 ] ], [ [ 1, 0, 0, 0 ], [ 0, -1, 0, 0 ], [ 0, 4, 1, 0 ], [ 0, 2, 0, -1 ] ], [ [ 1, 0, 0, 0 ], [ 0, -1, 0, 0 ], [ 0, 0, 1, 0 ], [ 0, -2, 0, -1 ] ], [ [ 1, 0, 0, 0 ], [ 0, 1, 0, 0 ], [ 0, 1, 0, 1 ], [ 0, 1, -1, 0 ] ], [ [ 1, 0, 0, 0 ], [ 0, -1, 0, 0 ], [ 0, 2, -1, 0 ], [ 0, -6, 0, 1 ] ], [ [ 1, 0, 0, 0 ], [ 0, -1, 0, 0 ], [ 0, -2, -1, 0 ], [ 0, -6, 0, 1 ] ], [ [ 1, 0, 0, 0 ], [ 0, 1, 0, 0 ], [ 0, 5, 0, -1 ], [ 0, 3, 1, 0 ] ], [ [ 1, 0, 0, 0 ], [ 0, -1, 0, 0 ], [ 0, 4, 1, 0 ], [ 0, -2, 0, -1 ] ], [ [ 1, 0, 0, 0 ], [ 0, 1, 0, 0 ], [ 0, 1, 0, 1 ], [ 0, -3, -1, 0 ] ], [ [ 1, 0, 0, 0 ], [ 0, 1, 0, 0 ], [ 0, -3, 0, 1 ], [ 0, -3, -1, 0 ] ], [ [ 1, 0, 0, 0 ], [ 0, 1, 0, 0 ], [ 0, 1, 0, -1 ], [ 0, 7, 1, 0 ] ], [ [ 1, 0, 0, 0 ], [ 0, 1, 0, 0 ], [ 0, -3, 0, -1 ], [ 0, -1, 1, 0 ] ], [ [ 1, 0, 0, 0 ], [ 0, -1, 0, 0 ], [ 0, -3, 0, 1 ], [ 0, -3, 1, 0 ] ], [ [ 1, 0, 0, 0 ], [ 0, 1, 0, 0 ], [ 0, 2, -1, 0 ], [ 0, 4, 0, -1 ] ], [ [ 1, 0, 0, 0 ], [ 0, -1, 0, 0 ], [ 0, 5, 0, -1 ], [ 0, -5, -1, 0 ] ], [ [ 1, 0, 0, 0 ], [ 0, 1, 0, 0 ], [ 0, 2, -1, 0 ], [ 0, 0, 0, -1 ] ], [ [ 1, 0, 0, 0 ], [ 0, 1, 0, 0 ], [ 0, -2, -1, 0 ], [ 0, 0, 0, -1 ] ], [ [ 1, 0, 0, 0 ], [ 0, 1, 0, 0 ], [ 0, 0, 1, 0 ], [ 0, 4, 0, 1 ] ], [ [ 1, 0, 0, 0 ], [ 0, 1, 0, 0 ], [ 0, -4, 1, 0 ], [ 0, -4, 0, 1 ] ] ],
"cinv": [ 1, 3, 2, 5, 4, 6, 7, 11, 13, 10, 8, 12, 9, 16, 21, 14, 24, 19, 18, 23, 15, 25, 20, 17, 22, 26, 27, 28, 29, 30, 31, 32 ],
"hstar": [ [ 0, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ -1, 2, 0, 0 ], [ -1, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ 1, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ -1, 1, 0, -1 ], [ 0, 0, 0, 0 ], [ -1, 0, 0, 0 ], [ 0, -2, 0, 0 ], [ -1, 0, 0, 0 ], [ -1, 1, 0, -1 ], [ 0, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, 1, 0, -1 ], [ 0, 2, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, -2, -1, 0 ], [ -1, 0, 1, 0 ], [ 0, 0, 0, 0 ], [ -1, 0, 0, 0 ], [ -2, 1, 0, 0 ], [ -1, 0, 0, 0 ], [ -1, 2, 0, 0 ], [ 0, 1, 0, 0 ], [ -1, 0, 1, 0 ], [ 0, -7, -1, 1 ] ],
"genX": [ 2, [ 0, 0, 0, 0 ] ],
"genXi": [ 3, [ 0, 0, 0, 0 ] ],
"genY": [ 4, [ 0, 0, 0, 0 ] ],
"genYi": [ 5, [ 0, 0, 0, 0 ] ],
"avals": [ [ 2, [ 0, 0, 0, 0 ] ], [ 4, [ 0, 0, 0, 0 ] ], [ 16, [ 0, 2, 0, 0 ] ], [ 24, [ 0, 1, 0, -1 ] ], [ 18, [ 0, 0, 0, 0 ] ], [ 24, [ 0, -1, 0, 0 ] ], [ 15, [ 0, 2, 0, 0 ] ], [ 2, [ 0, 1, 0, 0 ] ] ],
"T": [ [  ], [ 1 ], [ -1 ], [ 2 ], [ -2 ], [ 1, 1 ], [ 1, 2 ], [ 1, -2 ], [ -1, 2 ], [ -1, -2 ], [ 2, -1 ], [ 2, 2 ], [ -2, 1 ], [ 1, 1, 2 ], [ 1, 1, -2 ], [ 1, 2, -1 ], [ 1, 2, 2 ], [ 1, -2, 1 ], [ -1, 2, -1 ], [ -1, 2, 2 ], [ -1, -2, 1 ], [ 2, -1, 2 ], [ 2, -1, -2 ], [ 2, 2, -1 ], [ -2, 1, -2 ], [ 1, 1, 2, -1 ], [ 1, 1, 2, 2 ], [ 1, 1, -2, 1 ], [ 1, 2, -1, 2 ], [ 1, 2, -1, -2 ], [ 1, 2, 2, -1 ], [ 1, -2, 1, -2 ] ]
}


==> anc/results/g1_staircase_b5.log <==
staircase G1 B(5) |U|=401 n=2..12
  n= 2: u=  2  status=OPTIMAL (bound 2)  verified  (411s)
  n= 3: u=  2  status=OPTIMAL (bound 2)  verified  (1194s)
  n= 4: u=  2  status=OPTIMAL (bound 2)  verified  (1169s)
  n= 5: u=  2  status=OPTIMAL (bound 2)  verified  (1335s)
  n= 6: u=  2  status=OPTIMAL (bound 2)  verified  (948s)
  n= 7: u=  2  status=OPTIMAL (bound 2)  verified  (748s)
  n= 8: u=  2  status=OPTIMAL (bound 2)  verified  (1033s)
  n= 9: u=  2  status=OPTIMAL (bound 2)  verified  (934s)
  n=10: u=  2  status=OPTIMAL (bound 2)  verified  (572s)
  n=11: u= 15  status=FEASIBLE (bound 2)  verified  (2403s)
  n=12: u= 15  status=FEASIBLE (bound 2)  verified  (2406s)
done.


==> anc/results/g1_staircase_b5_n10.txt <==
(1, (0, 0, 0, 0))
(4, (0, 0, 0, 0))
(5, (0, 0, 0, 0))
(12, (0, 0, 0, 0))
(12, (-1, 1, 0, -1))
(5, (1, -1, 0, 1))
(4, (-1, 1, 0, -1))
(1, (1, -1, 0, 1))
(1, (-1, 1, 0, -1))
(5, (-1, 1, 0, -1))


==> anc/results/g1_staircase_b5_n11.txt <==
(1, (0, 0, 0, 0))
(3, (0, 0, 0, 0))
(5, (0, 0, 0, 0))
(8, (0, 0, 0, 0))
(6, (-1, 2, 0, 0))
(13, (0, 0, 0, 0))
(18, (0, 0, 0, 0))
(2, (-1, 2, 0, 0))
(1, (1, 0, 0, 0))
(1, (-1, 2, 0, 0))
(1, (-1, 0, 0, 0))


==> anc/results/g1_staircase_b5_n12.txt <==
(1, (0, 0, 0, 0))
(1, (1, 0, 0, 0))
(1, (-1, 0, 0, 0))
(2, (1, 0, 0, 0))
(24, (1, 1, 0, -1))
(4, (1, 0, 0, 0))
(18, (1, 0, -1, 0))
(22, (1, 2, 0, 0))
(20, (1, -2, -1, 0))
(16, (1, 1, 0, 0))
(15, (1, 2, 0, 0))
(15, (1, 1, 0, 0))


==> anc/results/g1_staircase_b5_n2.txt <==
(22, (-1, 3, 1, 0))
(25, (1, -1, 0, 1))


==> anc/results/g1_staircase_b5_n3.txt <==
(1, (0, 0, 0, 0))
(20, (0, -2, -1, 0))
(23, (0, 0, 0, 0))


==> anc/results/g1_staircase_b5_n4.txt <==
(1, (0, 0, 0, 0))
(1, (-1, 0, 0, 0))
(26, (0, 1, 0, 0))
(26, (-1, 1, 0, 0))


==> anc/results/g1_staircase_b5_n5.txt <==
(3, (0, 0, 0, 0))
(6, (0, 0, 0, 0))
(6, (-1, 2, 0, 0))
(2, (-1, 2, 0, 0))
(1, (-1, 2, 0, 0))


==> anc/results/g1_staircase_b5_n6.txt <==
(1, (0, 0, 0, 0))
(5, (0, 0, 0, 0))
(12, (-1, 1, 0, -1))
(4, (-1, 1, 0, -1))
(4, (1, -1, 0, 1))
(5, (-1, 1, 0, -1))


==> anc/results/g1_staircase_b5_n7.txt <==
(1, (0, 0, 0, 0))
(2, (0, 0, 0, 0))
(3, (0, 0, 0, 0))
(6, (0, 0, 0, 0))
(3, (1, -2, 0, 0))
(1, (1, -2, 0, 0))
(2, (1, -2, 0, 0))


==> anc/results/g1_staircase_b5_n8.txt <==
(12, (0, 0, 0, 0))
(17, (0, 0, 0, 0))
(20, (0, 0, 0, 0))
(24, (0, 0, 0, 0))
(27, (0, 0, 0, 0))
(31, (0, 0, 0, 0))
(30, (0, 3, 1, 0))
(23, (1, 2, 0, -1))


==> anc/results/g1_staircase_b5_n9.txt <==
(1, (0, 0, 0, 0))
(22, (0, 0, 0, 0))
(25, (0, 0, 0, 0))
(32, (0, 0, 0, 0))
(32, (0, -4, 0, 1))
(29, (0, 0, 0, 1))
(29, (-1, 2, 0, 0))
(22, (0, 3, 1, 0))
(25, (0, -1, 1, 0))


==> anc/results/g1_staircase_b6_n8.log <==
G1 B(6) |U|=933: minimize uniques over 8-subsets
pairs built (3s)
u_B6(8) = 2  status=FEASIBLE (bound 0) (14451s)
done.


==> anc/results/g1_twosided16_upper.log <==
sizes: 8 8
identity in both: True True
two-sided uniques: 0 (0 = non-UP pair)
|B(8)| = 3661
dist(x^-1 A1): [0, 2, 2, 4, 4, 4, 6, 8]
dist(A1 x^-1): [0, 2, 2, 2, 2, 4, 4, 8]
max radius needed: 8


==> anc/results/g1_twosided_localization.log <==
B(2) |U|=17: anchored total-16 pair -> INFEASIBLE (0s)
B(3) |U|=53: anchored total-16 pair -> INFEASIBLE (0s)
B(4) |U|=153: anchored total-16 pair -> INFEASIBLE (14s)
B(5) |U|=401: anchored total-16 pair -> INFEASIBLE (4742s)
done.


==> anc/results/g1_xcheck.json <==
{"data": [ [ [ -1, 2, 2, -2, -2, 1, -2, 1, 1, 2, 2 ], 21, [ 1, 0, 0, -1 ] ], [ [ -2, -2, 1, -2, 1, -1, 1, 2, 2, 2, 1, -1, 1, -2 ], 7, [ 0, -2, 1, 0 ] ], [ [ -2 ], 5, [ 0, 0, 0, 0 ] ], [ [ -2, -1, 1, 1 ], 13, [ 0, 0, 0, 0 ] ], [ [ -1, -2, 2 ], 3, [ 0, 0, 0, 0 ] ], [ [ -2, 2, -1, -2 ], 10, [ 0, 0, 0, 0 ] ], [ [ 2, -2, -1, 2 ], 9, [ 0, 0, 0, 0 ] ], [ [ -2, -1, 1, -2, 2, 1, -2, -2, 2, -1 ], 29, [ -1, 2, 0, 0 ] ], [ [ 2, -1, 1, -1, 1, 1, 1, 1, 1, 2, -1, 2, 2 ], 25, [ 2, 7, 1, 1 ] ], [ [ -2, -1, 1, -1 ], 7, [ -1, 0, 0, 0 ] ], [ [ -1, 2, 2, -2, 1, 1, 2 ], 23, [ 1, 1, 0, 0 ] ], [ [ -1, 1, 2, -2, -1 ], 3, [ 0, 0, 0, 0 ] ], [ [ -1, 1, 1, -1, -1, 2, 1, 2, 1, 1, -1, -1, 1, -1 ], 6, [ 0, 2, 0, 0 ] ], [ [ -1, -1, -2, 2, -1, -1 ], 1, [ -1, 2, 0, 0 ] ], [ [ -2, -2, 2, 1, -1, -2, 1, -2, -1 ], 15, [ -1, 2, 0, -1 ] ], [ [ 2, 1, 1, -2, 2, 2, -2, 1, -1, -1, -1, -2 ], 1, [ 0, 0, 0, 0 ] ], [ [ 2 ], 4, [ 0, 0, 0, 0 ] ], [ [ 1, -1, -1, -2, -1, 1, 2, -2, -2, -1, -2, 1, -2, 2 ], 11, [ -1, 2, 0, 0 ] ], [ [ -1, 2, -2, -1, 2, 1, -2, 2, -1, 2, -2 ], 14, [ -1, 2, 0, 0 ] ], [ [ 1, 2, 2, -1, 1, 2, -2, 2 ], 8, [ 1, 0, -1, 0 ] ], [ [ 1, 1, -2 ], 15, [ 0, 0, 0, 0 ] ], [ [ 2, -1 ], 11, [ 0, 0, 0, 0 ] ], [ [ -1, -2, -1, -1, 2, 2, 1, -1, 2, -1, 1, 1, -2 ], 14, [ -1, -6, -1, 1 ] ], [ [ 1, -1, 1, 2, 2, -1 ], 31, [ 0, 0, 0, 0 ] ], [ [ 2, -1, -1, -1, 1, 1, -1, -1, 2, 2, 2, 2, 1 ], 21, [ 1, 0, 1, 0 ] ], [ [ -1, 2, 2, 2, 1, 2, -2, -2, 2, 2, 2, -2, -1, -2 ], 7, [ 0, 3, 1, 0 ] ], [ [ 2, 1, -2, -1, 2, 2, -1, 1, -1, -1, 1, 2, -2, -1 ], 32, [ 0, 2, -1, 0 ] ], [ [ -1, -2, -2, 1, 2, 1, 2, -2, 2, 1, 1, -2 ], 7, [ 0, -1, 0, 0 ] ], [ [ -1, -2 ], 10, [ 0, 0, 0, 0 ] ], [ [ 1 ], 2, [ 0, 0, 0, 0 ] ], [ [ 2, -1, 2, -1, -2, -1, 1, -2, 2, 2, 2, 2, -2, -2 ], 32, [ 0, -7, -1, 1 ] ], [ [ -1, 1, 1, 2, 2, -2, 1, 2, -1 ], 3, [ 1, 0, 0, 0 ] ], [ [ 2, -2, 2, 2, -2, -1, 1, 2, 2 ], 5, [ 1, -1, 0, 1 ] ], [ [ -2, 2, -2 ], 5, [ 0, 0, 0, 0 ] ], [ [ -2, -2, 1, -1, 2, 1, 2, -1, 1, 2 ], 26, [ 0, 1, 0, 0 ] ], [ [ 1, -1, -1 ], 3, [ 0, 0, 0, 0 ] ], [ [ 1, -2, 1, -2, -1, -1, -2, -1, 2, -1, -2, 2, -2 ], 14, [ -2, 0, 1, 0 ] ], [ [ 2, -1, 1, -2, 2, 2, -1, -2, -1, -2, -2 ], 4, [ -1, 0, 0, 0 ] ], [ [ -1, 2, -2, 2, -2, 1, 1, -2, -2, 2, -1, -1, 2, 2 ], 13, [ 0, -3, 1, 0 ] ], [ [ -2, 1 ], 13, [ 0, 0, 0, 0 ] ], [ [ -2, -1, 2, 1, 2, 2, -2, 1, 2, -2 ], 7, [ 0, 0, 0, 0 ] ], [ [ 2, -1, -1, -2, 1, -1 ], 29, [ -1, 0, 0, 1 ] ], [ [ -1, -1, 2, -2, 1, -1, 1, 2, -1 ], 19, [ 0, 0, 0, 0 ] ], [ [ 2, 2, -1, 1, 1, 2, -2, -1, 1, 2, -1, -1 ], 10, [ 1, -2, 0, 0 ] ], [ [ -1, -1, -1 ], 2, [ -1, 2, 0, 0 ] ], [ [ -2, -2, -1, -1 ], 27, [ -2, 1, 0, 0 ] ], [ [ 1 ], 2, [ 0, 0, 0, 0 ] ], [ [ -1, 1, 2, -1, -1, -1, -2, -1, 1, 1, 1, 1, -2, -2 ], 29, [ -1, -2, 0, 1 ] ], [ [ 2, -2, -2, -1, 2, -2, -1, -1, 1, -2, -2, 2 ], 30, [ -1, 0, 0, 0 ] ], [ [ -1, 2, -1, -2, -1, 1, -1, -2, -1 ], 19, [ -1, 0, 0, 0 ] ], [ [ 2, -2, 2, 2 ], 12, [ 0, 0, 0, 0 ] ], [ [ 1, -2, 2, 2 ], 7, [ 0, 0, 0, 0 ] ], [ [ 1, 2, 1, -2, 1, -1, 2, -1, -2 ], 2, [ 0, 0, 0, 0 ] ], [ [ 2, -1, 1, -1, 2, -2 ], 11, [ 0, 0, 0, 0 ] ], [ [ -1, -1 ], 6, [ -1, 2, 0, 0 ] ], [ [ 1, 1, -1, 2, -1, -1, -1, -2, -1, 1, 2, 2, -1 ], 3, [ 0, -2, 0, 0 ] ], [ [ -1, -2, -2, 1 ], 31, [ -1, -1, 0, 0 ] ], [ [ -2, 1, -1, -1 ], 7, [ -1, 0, 0, 0 ] ], [ [ 2, 1, -1 ], 4, [ 0, 0, 0, 0 ] ], [ [ 1, 1, 1, 1, 2, -2, 2, 1 ], 10, [ 2, -2, 0, 0 ] ], [ [ 1, -1, 2, -1, -1, 1, 2, -1, 2, -2, 2, 2, -2 ], 18, [ 0, -7, -1, 1 ] ], [ [ 2 ], 4, [ 0, 0, 0, 0 ] ], [ [ 2, -1, 1, -1, -2, -1, -2, -1, 1, 1, 1, -2, 1, 2 ], 13, [ 0, 0, 0, 1 ] ], [ [ 1, 2, 1, -2, -2, 2, -1, 2, 1, 1, -2, -1, 1 ], 17, [ 0, 1, 1, 0 ] ], [ [ -2, -2, -2, 1, -2, 1, -2, -2, 2, -1 ], 8, [ -1, 8, -1, -1 ] ], [ [ -2, -1, -1, -2, 2, 2, 1, -2, -1, 2, -2, 1, 1, -1 ], 26, [ -1, 1, -1, 0 ] ], [ [ -1, 2, -1, -2, -1, 2, 2, -2, 2 ], 3, [ 0, 2, 1, 0 ] ], [ [ 2, -2, 1, 2, 1, 1, 2 ], 24, [ 1, 1, 0, -1 ] ], [ [ 1, -2, -1, 2, 2, 1, -1 ], 15, [ 0, 3, 0, -1 ] ], [ [ 2, 1, 1, 2, -1, -2, 1, 2, 2, 2, -1, -2, 1, -1 ], 13, [ 1, 0, 0, 1 ] ], [ [ 2, -1, 1, -2, 2, -2, 1, 1, 2, 1, -2, 1, 2 ], 16, [ 1, 0, 1, 0 ] ], [ [ 2, 1 ], 10, [ 1, 0, 0, 0 ] ], [ [ 1, -1, -1, -1 ], 6, [ -1, 2, 0, 0 ] ], [ [ -1, -2, -1, -1, 1, 2, 2 ], 5, [ 0, -1, 0, 1 ] ], [ [ -1, 1, 1, -2, 1, -2, -1, -1, -1, 1 ], 29, [ -1, 1, 1, 0 ] ], [ [ -2, 1, -2, -2, 1, -2, -2, 1, 2 ], 23, [ 0, 2, -1, 0 ] ], [ [ -1, 1, 2, 2, 1, -1, -2 ], 4, [ 0, 0, 0, 0 ] ], [ [ -2, 2, -1, -2, 2, 2 ], 9, [ 0, 0, 0, 0 ] ], [ [ -2, -2, -1, -1 ], 27, [ -2, 1, 0, 0 ] ], [ [ -1, -2, 2, -1 ], 6, [ -1, 2, 0, 0 ] ], [ [ -1, 1, -2, 2, -2, -2, 2, -2, -2, -1, 1 ], 4, [ -1, 1, 0, -1 ] ], [ [ -2, 1, -1 ], 5, [ 0, 0, 0, 0 ] ], [ [ 2, -2, 2, -2, -1, -1, -2, 1, -2, 1, -1, -1, 2 ], 18, [ -1, -2, 0, 1 ] ], [ [ -2, 2, 1, -2, 2, -2 ], 8, [ 0, 0, 0, 0 ] ], [ [ 2, 2 ], 12, [ 0, 0, 0, 0 ] ], [ [ -2, -1, 1, -1, 2, 2, 1, -1 ], 8, [ 0, 0, -1, 0 ] ], [ [ -2, 1, 1, -2, 2, 2, 2 ], 21, [ 1, 0, 0, -1 ] ], [ [ 1, 1, 2, -2, -2, -1, -2 ], 3, [ 0, -2, 0, 0 ] ], [ [ -1, -2, 1, 1, -1, 2, -1, -2, 1, -1, -1, 1, -1, -2 ], 30, [ -1, 1, 0, 0 ] ], [ [ 2, 1, -2, 2, -1, -1, -2, 1 ], 27, [ -1, -2, 0, 1 ] ], [ [ 2, -2, 1, -1, 2, -1, -2, 1, 2, 2, 2 ], 14, [ 0, 1, 0, 0 ] ], [ [ -1, -1, 1, 2, 2 ], 20, [ 0, 0, 0, 0 ] ], [ [ 1, 2, -2 ], 2, [ 0, 0, 0, 0 ] ], [ [ 1, -2, -2, -1, 2, 1, -2, 2, 2, -1, 2, -2, 2, 1 ], 7, [ 0, 2, 1, 0 ] ], [ [ -1, 1, -2, 1 ], 13, [ 0, 0, 0, 0 ] ], [ [ -1, 2, -2, 1, -1, 1, 1, 2, -2, 1, -1, -1, 2 ], 4, [ 0, 0, 0, 0 ] ], [ [ -1, -1 ], 6, [ -1, 2, 0, 0 ] ], [ [ 2 ], 4, [ 0, 0, 0, 0 ] ], [ [ 1, -2, -1, -2, 2, -2, 2, -2, 1 ], 3, [ 0, -2, 0, 0 ] ], [ [ 1, -2, -1, -1, -1, -1, -1, 1, 2 ], 2, [ -1, -2, 0, 0 ] ], [ [ -2, -2, 2, -1, -2, -2, 1, -1, 2, -1, -1, -2, -1 ], 4, [ -2, 0, 0, 0 ] ], [ [ 1, 2, -1, 2, 1, -1, -2, -2, 2, 2, 1, -1, 2, 2 ], 30, [ 1, -1, 0, -1 ] ], [ [ 2, -1, 2, 1, -2, -2, -2, 2, 1, 2 ], 10, [ 1, -1, 0, 1 ] ], [ [ 1, 2, 1, -2 ], 12, [ 0, 1, 0, -1 ] ], [ [ 1, -2, 1, -1, 2, -1, -2, -1, -2, 1, -1 ], 2, [ -1, 0, 0, 0 ] ], [ [ -2, -2, -1, 2, -2, -2, 1, 1 ], 7, [ -1, 2, 0, 0 ] ], [ [ 2, -1, -2, 1, 2, -1, -2, -2, -2, 1, -1, -2, -1 ], 19, [ -1, -3, -1, 0 ] ], [ [ 2, -1, 1, -2, 1, -2, 2, 1, 1 ], 3, [ 1, -2, 0, 0 ] ], [ [ -1, -2, 1, 1, 1, 2, 1, -2, 2, 1, -2, 1, 2, -2 ], 8, [ 1, 0, 0, 1 ] ], [ [ 1, 2, 2, -2, 1, -1, -1 ], 16, [ 0, 0, 0, 0 ] ], [ [ 2 ], 4, [ 0, 0, 0, 0 ] ], [ [ -2, 1, -2, -2 ], 26, [ -1, 3, -1, 0 ] ], [ [ 2, 2, 2, -1, -1, -1, 1, -2, 2 ], 16, [ 0, -1, 0, 1 ] ], [ [ -1, 2, -1, -1, 2, 2, 1 ], 4, [ 0, -1, 0, 0 ] ], [ [ 1, 1, -2, 2, 2, -1, -2 ], 24, [ 0, 0, 0, -1 ] ], [ [ 2, 2, 1, -1, 1, 1, 2, 2, 2, 1, 1, -1, 2, -1 ], 1, [ 2, 1, 0, 0 ] ], [ [ -2, -2, 2, 2, 2, -1, 2, 1, -2, 2, 2 ], 21, [ 1, -2, 0, 0 ] ], [ [ -1, 1, -1, 2, 2, 2, -2, 2 ], 10, [ 1, 2, 1, 0 ] ], [ [ 2 ], 4, [ 0, 0, 0, 0 ] ], [ [ 2, 2, 2, -2, -2, 2 ], 12, [ 0, 0, 0, 0 ] ], [ [ 2, -2, -1 ], 3, [ 0, 0, 0, 0 ] ], [ [ 2, 2, -1, 1, 2, -2, -2, 2, -1, -2, -1 ], 5, [ 0, -1, 0, 1 ] ], [ [ -1 ], 3, [ 0, 0, 0, 0 ] ], [ [ -2, 1, -1, 1, 1, -1, 1, -1, -2, -2, -1 ], 18, [ -1, 1, -1, 0 ] ], [ [ 1, 1, 1, 2, 2, -2, -2, 1 ], 1, [ 1, -2, 0, 0 ] ], [ [ -1, 1, 2, 2, -1, -2, 1, -1, -2, 2, 2, -1, -2, -1 ], 26, [ -1, 0, 0, 1 ] ], [ [ 2, 1, -2, 1, 1, -1 ], 31, [ 0, -1, 0, 0 ] ], [ [ -2, -2, 2, 1, -2, -1 ], 29, [ -1, 2, 0, 0 ] ], [ [ 1, -1, -1, -2, 1, -2, -2, -2, 2, -1, -2 ], 25, [ -1, 0, 0, 1 ] ], [ [ -1, 2, 2, -1, 2, -2, 1 ], 20, [ 0, 0, 0, 0 ] ], [ [ 1, 1, -2, -1, -1, -2, 1, -1, -2, -1, 2, -1 ], 1, [ -1, -1, 0, 0 ] ], [ [ 2, -1, 1, -2, -1, 1, -1, 1, -2 ], 5, [ 0, 0, 0, 0 ] ], [ [ 1, -2, 1, -2, 2, 2, -1, -1, 1, -2, 2, -1, -2 ], 21, [ 0, 1, 1, 0 ] ], [ [ -2, 2, 1 ], 2, [ 0, 0, 0, 0 ] ], [ [ 2, -1, 2, -1 ], 32, [ 0, -7, -1, 1 ] ], [ [ 1, -2, 1, 1, 2, -1, -1, -2, -2, 1 ], 27, [ -1, -1, 1, 0 ] ], [ [ 1, -2, 2, -1, 1, -1, -2, 1, 1 ], 16, [ 0, 2, 0, 0 ] ], [ [ 2, 1, 1, -1, 1, -1, -2 ], 20, [ 0, -2, -1, 0 ] ], [ [ -2, -1, 2, 1, -1, 2, -1, 2, -1 ], 23, [ 0, 2, -1, -1 ] ], [ [ -2, 2, -1, -1, -1 ], 2, [ -1, 2, 0, 0 ] ], [ [ 1, -1, 2, 2, 1, -2 ], 28, [ 0, 1, 0, 0 ] ], [ [ 2, -2, -2, -1, 1, -1, 1 ], 5, [ 0, 0, 0, 0 ] ], [ [ -2, -2, -1, 1, 1, -1, -2, -2, -2, -2, -1, -2 ], 13, [ -2, 1, 0, -1 ] ], [ [ -2, 1, 1, 2, 2, 1, 2, -1, -2, 2, 2 ], 18, [ 1, 3, -1, 0 ] ], [ [ 1, -2, 2, -2, 1, -2, -1, 1, 1 ], 22, [ 0, -1, 1, -1 ] ], [ [ -2, 1, -2, -2, -2 ], 24, [ -1, 3, -1, -1 ] ], [ [ 1, 1 ], 6, [ 0, 0, 0, 0 ] ], [ [ -1, -1 ], 6, [ -1, 2, 0, 0 ] ], [ [ -1, 2, 1, -2, -1, 2, -1, -2, 2, -2 ], 29, [ -1, 1, 0, 1 ] ], [ [ 1, -2, 1, 1, -1 ], 18, [ 0, 0, 0, 0 ] ] ]}


==> anc/results/g2_census_b2.log <==
G2 B(2) |U|=133: enumerate non-UP 8-sets
status=OPTIMAL count=2
witness in list: True; inverse in list: True
all verified solver-free
done.


==> anc/results/g2_landscape.log <==
|B(1)|=17  |B(2)|=133
census: non-UP 8-sets in B(1): 2
  witness among them: True;  A^-1 also: True;  A==A^-1: False
  all census sets verified solver-free
staircase n=2: u=2 (OPTIMAL, bound 2) (65s)
staircase n=3: u=2 (OPTIMAL, bound 2) (30s)
staircase n=4: u=2 (OPTIMAL, bound 2) (39s)
staircase n=5: u=2 (OPTIMAL, bound 2) (25s)
staircase n=6: u=2 (OPTIMAL, bound 2) (39s)
staircase n=7: u=2 (OPTIMAL, bound 2) (43s)
staircase n=8: u=0 (OPTIMAL, bound 0) (9s)
staircase n=9: u=1 (OPTIMAL, bound 1) (20s)
staircase n=10: u=2 (OPTIMAL, bound 2) (62s)
(7,9) two-sided in B(2): INFEASIBLE (250s)
done.


==> anc/results/g2_model.json <==
{
"n": 4,
"mtab": [ [ 1, 2, 3, 4 ], [ 2, 1, 4, 3 ], [ 3, 4, 1, 2 ], [ 4, 3, 2, 1 ] ],
"stab": [ [ [ 0, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, 0, 0, 0 ] ], [ [ 0, 0, 0, 0 ], [ 1, 0, 0, 0 ], [ 0, 0, 0, 1 ], [ 4, -1, -2, -1 ] ], [ [ 0, 0, 0, 0 ], [ -1, 0, 1, 1 ], [ 0, 1, 0, 0 ], [ 0, -1, 1, 1 ] ], [ [ 0, 0, 0, 0 ], [ 4, -2, -1, -1 ], [ 2, -1, 0, -1 ], [ 0, 0, 1, 0 ] ] ],
"alpha": [ [ [ 1, 0, 0, 0 ], [ 0, 1, 0, 0 ], [ 0, 0, 1, 0 ], [ 0, 0, 0, 1 ] ], [ [ 1, 0, 0, 0 ], [ 2, -1, 0, 0 ], [ 2, 0, -1, 0 ], [ 1, -3, 2, 1 ] ], [ [ 1, 0, 0, 0 ], [ 0, 1, 0, 0 ], [ 0, 2, -1, 0 ], [ 3, -2, 0, -1 ] ], [ [ 1, 0, 0, 0 ], [ 2, -1, 0, 0 ], [ 0, 0, 1, 0 ], [ 6, -3, -2, -1 ] ] ],
"cinv": [ 1, 2, 3, 4 ],
"hstar": [ [ 0, 0, 0, 0 ], [ -1, 0, 0, 0 ], [ 0, -1, 0, 0 ], [ 0, 0, -1, 0 ] ],
"avals": [ [ 2, [ 0, 0, 0, 0 ] ], [ 2, [ 1, -1, 0, 0 ] ], [ 3, [ 0, 0, 0, 0 ] ], [ 3, [ 0, 1, -1, 0 ] ], [ 1, [ 1, -2, 1, 1 ] ], [ 4, [ 0, 0, 0, 0 ] ], [ 4, [ 0, -2, 1, 2 ] ], [ 1, [ 3, -1, -1, -1 ] ] ],
"T": [ [  ], [ 1 ], [ 3 ], [ 6 ] ],
"xcheck": [ [ [ -7, 6, 4, -7, 5, -1, 6, 2 ], 3, [ -1, 0, 1, 1 ] ], [ [ 4, 3, 8, -4, 2, -5 ], 4, [ 2, -1, -1, 1 ] ], [ [ -7, -4, -4, -8, -7, -2 ], 2, [ -1, -2, 0, -1 ] ], [ [ 5, 4, -7, 1, -5, 6, -4 ], 2, [ 5, -1, -3, -2 ] ], [ [ 2, -3, -4, 3, 8, -8, -4, -4, -8, -1 ], 3, [ 1, 0, -3, -1 ] ], [ [ -5, -3, -7, 2, 1 ], 2, [ 5, -3, -2, -2 ] ], [ [ 5, -1, 2, 5, -1, 7, -1, -4, -1 ], 1, [ 4, -9, 3, 3 ] ], [ [ -8, 4, -6, -4, -3, 4, 1 ], 3, [ 5, -10, 3, 2 ] ], [ [ 3 ], 3, [ 0, 0, 0, 0 ] ], [ [ -6, -6 ], 1, [ 0, 0, -1, 0 ] ], [ [ -2, -4, -4, 5, 4 ], 4, [ 0, -4, 2, 2 ] ], [ [ -7, 5, 2, 2, -6, 8, 6, -6, -3 ], 3, [ 1, -1, 0, 0 ] ], [ [ -7 ], 4, [ 0, -4, 2, 2 ] ], [ [ -5, 7, -6, 6, 6, 8, 8, 3, 6 ], 2, [ 3, -1, 0, 0 ] ], [ [ 6, -3, 4, -5, -6, 3, 4, 3 ], 3, [ -1, -2, 3, 1 ] ], [ [ -4, -2, -4, -2 ], 1, [ -2, 1, -1, 0 ] ], [ [ 8, -3, -4, -5, 3, 3, -5 ], 1, [ 9, -6, -2, -3 ] ], [ [ 7, 5, 1, -1, 1, -7, -7, -2 ], 4, [ 0, 0, -1, 1 ] ], [ [ 8, 1, 3, 7, -7, -5, 4, 7 ], 3, [ 4, -3, 0, 1 ] ], [ [ -4, -6 ], 2, [ 0, -3, 1, 1 ] ], [ [ 5, -2, -1 ], 1, [ 1, -3, 1, 1 ] ], [ [ 3, -1, -5, -4 ], 2, [ -3, 0, 1, 1 ] ], [ [ 2, -3, 6 ], 1, [ 1, -2, 1, 1 ] ], [ [ -6, -2, -6, -2, -1, -2, 3, -1, -1, -2 ], 4, [ -7, 1, 1, 1 ] ], [ [ -2, 8, 1, -3, 7, 5, -7 ], 3, [ -1, 1, 0, 0 ] ], [ [ -2, -4 ], 4, [ -2, -1, 1, 1 ] ], [ [ -4, 5 ], 3, [ 4, -2, -2, -1 ] ], [ [ -6 ], 4, [ 0, 0, -1, 0 ] ], [ [ 8, 5, 5, 7, 6, 4 ], 3, [ 5, -6, 2, 3 ] ], [ [ -1, -7, 5, -8, 5, 4 ], 1, [ 3, 0, -2, -2 ] ], [ [ -4, 3, -8, 8 ], 1, [ 0, 1, -1, 0 ] ], [ [ -7, 7, -1, -3, -5, -8, -1, 1, 6 ], 1, [ -1, -2, 1, 1 ] ], [ [ 7, 8 ], 4, [ 3, -6, 2, 3 ] ], [ [ 6, -8, -5, 3, -1, -5 ], 1, [ 5, -4, -1, -2 ] ], [ [ 3, -6, -1, -5, 4, -2, -2 ], 3, [ -2, 0, 0, 0 ] ], [ [ -8, 7, -7 ], 1, [ -1, -1, 1, 1 ] ], [ [ 4, -8, 1, 3, -4, 8, -1, -8, -4, -2 ], 2, [ -3, 2, 0, -1 ] ], [ [ 4, -6, 3, -4, 7 ], 3, [ 0, -2, 1, 2 ] ], [ [ -4, 3, -1, -6, 8, 2, 7 ], 1, [ 3, 0, -2, -1 ] ], [ [ -4, 2, 8, -4, -1, -7, 1, 6, 1 ], 1, [ 6, -9, 2, 3 ] ], [ [ -3, -3, -4, 3 ], 1, [ 0, 0, -1, 0 ] ], [ [ -6, -4, -5, 2, -5, 7, 2, 8 ], 3, [ 6, -3, -3, -1 ] ], [ [ -2, 7, 5, -4, -2, -6, 7, 7, 3, 4 ], 3, [ 4, -3, 0, -1 ] ], [ [ 3, 8, -2, 5, -7, -7, 4, 3 ], 4, [ 0, -1, 1, 1 ] ], [ [ 7, 4, 8, -5 ], 2, [ 2, 1, -2, -1 ] ], [ [ 4, -7, -2 ], 1, [ 1, 1, -2, -1 ] ], [ [ 3, 8, -2, -3, -6 ], 3, [ 1, -3, 1, 0 ] ], [ [ -8, -1, -7, 7, 5 ], 2, [ 0, -4, 2, 2 ] ], [ [ 8, 6, -1, 6, 1, -1, -2, 8 ], 1, [ 8, -4, -2, -2 ] ], [ [ 4, 7, -7 ], 3, [ 0, 1, -1, 0 ] ], [ [ 3, -7, 5, -1, -7, -6, -5, 1 ], 2, [ -3, 0, 1, 1 ] ], [ [ -4, 7, -2, 3, 2, -7, -3 ], 3, [ 3, -2, -1, -2 ] ], [ [ -7, 3, 6, 6, -8, -8 ], 2, [ 8, -13, 3, 3 ] ], [ [ -2, 6, 5, -3 ], 1, [ 10, -6, -3, -2 ] ], [ [ -1, 4, 7 ], 1, [ 3, -1, -1, -1 ] ], [ [ 8 ], 1, [ 3, -1, -1, -1 ] ], [ [ -3, 8, -5, -2 ], 4, [ 3, -9, 3, 3 ] ], [ [ 2, 7, 6, -2, 8, -7, 3, -5, -8 ], 2, [ 7, -11, 3, 2 ] ], [ [ -4, -6, -7, 3, -6, 6, -1, -6 ], 3, [ -5, 2, 0, 1 ] ], [ [ -4 ], 3, [ 0, 0, -1, 0 ] ], [ [ 5, 6, -1, -2, -5 ], 4, [ 2, -6, 2, 2 ] ], [ [ -4, 5 ], 3, [ 4, -2, -2, -1 ] ], [ [ 3 ], 3, [ 0, 0, 0, 0 ] ], [ [ -5, -2, 7, 4, 1, 3, -3, 8, 8 ], 2, [ 5, -2, -1, -2 ] ], [ [ 3, -8, -3, 7, -2, 7, -6, -8 ], 3, [ 12, -9, -3, -3 ] ], [ [ 6, -8, 5, 2, 4, -2, -7, 8, 1 ], 4, [ 0, 1, 0, 0 ] ], [ [ -7 ], 4, [ 0, -4, 2, 2 ] ], [ [ -2, 6 ], 3, [ 4, -2, -2, -1 ] ], [ [ -7, 4 ], 2, [ 0, -2, 1, 1 ] ], [ [ 1, 4, 7, 5, 6, -4, -7 ], 3, [ 3, -1, -1, 0 ] ], [ [ 8, -2, -3, 1, -1, -1, 4, -8, -5, -6 ], 4, [ 2, -2, -2, -1 ] ], [ [ 3 ], 3, [ 0, 0, 0, 0 ] ], [ [ 7, 3, -4, -6 ], 1, [ 2, -5, 2, 2 ] ], [ [ -2, 2, -5, 6, 1 ], 3, [ 7, -4, -2, -2 ] ], [ [ -8, 5, -5, 3, -8, -1, -2 ], 3, [ -3, 1, 0, 0 ] ], [ [ 1, 3, 2, -6, -2, 8, 8, 7, 7, -8 ], 1, [ 3, 0, -1, 0 ] ], [ [ 2, -2, -3, 2 ], 4, [ 0, -2, 1, 1 ] ], [ [ -8, 8, -1, 2, 1, -1, -2, 8 ], 2, [ 1, 0, -1, -1 ] ], [ [ -5, -7 ], 4, [ -3, 0, 1, 1 ] ], [ [ -2, -6, 1, 3, 6, 8 ], 3, [ 5, -3, -1, -1 ] ], [ [ -6, -6, 3, 2, -5, -5, -8, -6 ], 1, [ 1, -5, 1, 2 ] ], [ [ -6, 6, 2, 7, 5 ], 3, [ 3, -2, 0, 0 ] ], [ [ -6, -6, 8, 1, 7, -4 ], 1, [ 1, -1, 0, 0 ] ], [ [ -1, 8, 5, -1, 6, -3, 2, 2 ], 2, [ 0, 1, 0, -1 ] ], [ [ -1, -3, 6, 3, 4, 5, 6, -3, -8, -3 ], 4, [ 4, -10, 4, 3 ] ], [ [ -3, 1, -6, 7, -8, -5, 1, 4, -7 ], 4, [ 11, -18, 4, 4 ] ], [ [ 6, 2, 2, 7, 7, -4, 5 ], 2, [ 5, -2, -1, 0 ] ], [ [ 7, -3, 5, -3, -5, -4, 1, 8, 2 ], 2, [ -2, 0, 1, 2 ] ], [ [ -5, -2 ], 2, [ 1, -1, -1, -1 ] ], [ [ 3, 6, 5, -7, -3, -7, 6, -7, 5, -5 ], 4, [ 42, -53, 7, 7 ] ], [ [ 2, -2, -1, 5 ], 2, [ -1, -1, 1, 1 ] ], [ [ -7, 5, -8 ], 4, [ 0, -1, 0, 0 ] ], [ [ 1, -4, 5, -3, 6 ], 3, [ 7, -4, -2, -2 ] ], [ [ 5, -4, 4, -8, -2, -2, -7, 3, 6 ], 3, [ 3, -7, 2, 2 ] ], [ [ -6, -5, -4, -3, -2, -6, 7, -8 ], 3, [ -3, -1, 0, 1 ] ], [ [ -3, -3, -5, 3, -1, 4, -5, 7 ], 3, [ 1, -1, -1, -1 ] ], [ [ -8, 1, -5, 7, 7, -6, -2, 6, -6 ], 4, [ 0, -2, 1, 0 ] ], [ [ -3, 4, 5, -7, -1, 6, 3 ], 4, [ 6, -12, 4, 4 ] ], [ [ 7, -5, 7, -1, 8, -8, -1 ], 1, [ -2, 1, 0, 1 ] ], [ [ 3, -3, -7 ], 4, [ 0, -4, 2, 2 ] ], [ [ 4, -8, 5 ], 3, [ 8, -4, -3, -2 ] ], [ [ 1, -6, -4, 7, -5 ], 4, [ -1, -3, 2, 2 ] ], [ [ -6, -1, -8, 5, -7, 3, -4, -7, 8, 6 ], 2, [ 19, -16, -4, -1 ] ], [ [ 2, 8 ], 2, [ 3, -1, -1, -1 ] ], [ [ -4, -4, -8, 3, 4, 3, 7 ], 2, [ 3, -5, 2, 0 ] ], [ [ -1, -2, -7, 2, -6, -8, 1, -8, -3, 6 ], 2, [ 19, -30, 6, 5 ] ], [ [ -1, 3, 8, -4 ], 2, [ -2, 1, 0, 1 ] ], [ [ -6, -4, 7 ], 3, [ 0, 0, -1, 0 ] ], [ [ 8, -5, -5, 6 ], 4, [ 11, -7, -3, -3 ] ], [ [ 2, -1, -5, -5, 8, -6, 7, 4, 1 ], 4, [ 37, -29, -6, -4 ] ], [ [ -7, -7, 5, -1, 8 ], 2, [ 0, -2, 1, 0 ] ], [ [ 4 ], 3, [ 0, 1, -1, 0 ] ], [ [ -5, 1, -3, -1, 5, 5, 8, -5 ], 3, [ 4, -2, -2, -1 ] ], [ [ -3 ], 3, [ 0, -1, 0, 0 ] ], [ [ -2, 8, 2, 2, 8, -5, -5 ], 2, [ 21, -15, -4, -4 ] ], [ [ 6, 1, 6, 5 ], 2, [ 2, -2, 1, 1 ] ], [ [ 4, -1, 4 ], 2, [ 0, 1, -1, 0 ] ], [ [ 8, -5, 8, -6, 1, 7, 5 ], 2, [ 21, -14, -4, -4 ] ], [ [ 8, 4, -6, 1 ], 1, [ 2, -1, 0, 0 ] ], [ [ -5, -7, -1 ], 3, [ -2, 0, 0, 0 ] ], [ [ -8, -2, 3, 6, 5, 1, 2, -3, -2 ], 4, [ 13, -19, 4, 4 ] ], [ [ -7, 5, 5, 1, -2, 8, 8, 6 ], 1, [ 5, -7, 3, 2 ] ], [ [ 8, -3, 8, -6 ], 2, [ 1, -4, 2, 1 ] ], [ [ -6 ], 4, [ 0, 0, -1, 0 ] ], [ [ 8, -4, 8, 6, -8 ], 2, [ 5, -7, 1, 2 ] ], [ [ 7, -7, 7, 5, -7, 7, -8, 6 ], 1, [ 0, 1, 0, 0 ] ], [ [ -6, 4 ], 2, [ 4, -2, -2, -1 ] ], [ [ 6, -5, 2, -3, -4, -8, 4 ], 1, [ 0, 1, -1, -1 ] ], [ [ -4, 5, -2 ], 4, [ 1, -1, -1, 0 ] ], [ [ -3, -4, 1, -6 ], 3, [ 2, -3, 0, -1 ] ], [ [ 7, -1, -6, 3, 8 ], 4, [ 8, -13, 3, 4 ] ], [ [ 5, 5 ], 1, [ 4, -6, 2, 2 ] ], [ [ -4, -8, -1, 7, 2, 1, -6, -3 ], 2, [ 12, -8, -4, -3 ] ], [ [ 5, -4, -6, 6, 6 ], 2, [ 1, -3, 1, 2 ] ], [ [ -4, 4, -6, -8, 6 ], 1, [ 1, 0, -1, -1 ] ], [ [ -8, -1, -4, -3, 4, -5, -5, 5, -6 ], 1, [ 3, -11, 4, 3 ] ], [ [ -7, 6, 7, -3 ], 2, [ 8, -14, 4, 3 ] ], [ [ -8, -2, -7 ], 3, [ -3, -1, 1, 2 ] ], [ [ -1, 4, 1, 7, -5, -4, 8 ], 4, [ -2, 1, 1, 0 ] ], [ [ 3, 4 ], 1, [ 0, 0, 1, 0 ] ], [ [ -4, 8, -4, 8, -4 ], 3, [ 3, -3, -1, 0 ] ], [ [ -1, 6, 8, -4, 1, 7, 1, -2, -5 ], 3, [ 0, -3, 2, 2 ] ], [ [ -4, 7, 3, -2, -8 ], 3, [ 8, -5, -3, -2 ] ], [ [ 5, 2, 1, 1, -4, 5, 3, 1, -7 ], 4, [ 5, -7, 3, 2 ] ], [ [ 5, 4, -8, -8, 3, 2 ], 2, [ 2, 1, -2, -1 ] ], [ [ -6, 5, -7, -3, -3, 7, -8 ], 4, [ 8, -6, -3, -2 ] ], [ [ 4, 5, -4, -1, -8, 5 ], 2, [ -1, -1, 1, 1 ] ], [ [ 1, 1, 6, -5, -4, -6 ], 3, [ 2, -1, -1, -1 ] ], [ [ -2, 1, 4, -8, 3, -6, -6 ], 1, [ 5, -2, -3, -1 ] ], [ [ 4, 2, 6 ], 1, [ 2, -2, 1, 1 ] ] ]
}


==> anc/results/g2_profile_b2_m8.txt <==
A:
(1, (0, 0, 0, 0))
(1, (-1, 1, 0, 0))
(4, (-1, 0, 0, 1))
(4, (-1, -1, 1, 1))
(2, (-1, -1, 1, 1))
(3, (3, -1, -2, -1))
(3, (-1, -1, 1, 1))
(2, (1, 0, -1, -1))
B:
(1, (0, 0, 0, 0))
(4, (-2, 1, 0, 1))
(4, (-2, 0, 1, 1))
(2, (2, -1, -1, -1))
(2, (0, -2, 1, 1))
(1, (1, -1, 0, 0))
(3, (3, -2, -1, -1))
(3, (-1, 0, 0, 1))


==> anc/results/g2_staircase_n9_u1_witness.txt <==
(1, (0, 0, 0, 0))
(2, (-1, 0, 0, 0))
(2, (0, -1, 0, 0))
(3, (0, -1, 0, 0))
(3, (0, 0, -1, 0))
(1, (1, 0, -1, -1))
(4, (0, 0, -1, 0))
(4, (0, -4, 2, 2))
(1, (-1, -1, 1, 1))


==> anc/results/g3_MODEL_STATUS.txt <==
G3 model status (2026-07-12, evening session): FAITHFUL MODEL BUILT, GATE PASSED,
SYMMETRIC NON-UP WITNESS FOUND AND INDEPENDENTLY VERIFIED.

HISTORY:
  v1 (g3_model_v1_rejected.g) wrongly assumed h2 = y^2 x^-2 central; the
  faithfulness gate correctly rejected it (see g3_structure.log).  The
  "ct<->aug numbering mismatch" hypothesis from the earlier session was a red
  herring: CoordsOfLetters is only ever applied to loop words at coset 1,
  where NEWTC_Rewrite's output telescopes to the element itself independently
  of internal numbering.  The only bug was the collection law.

v2 MODEL (src/gap/g3_model.g -> results/g3_model.json):
  Basis = Reidemeister-Schreier basis, Tietze-tracked (src/gap/g3_rs.g,
  results/g3_rsbasis.txt; TzPreImagesNewGens = identity, so the RS Schreier
  generators themselves are the basis):
    k1 = y x y^-1 x^-1
    z  = x y x^-1 y^-1 x^-1 y^-2 x^-1     (central in H)
    k2 = x y^-2 x y x y x
  H = <k1,z,k2> = <h1,h2,h3>  (verified: index 8, mutual containment),
  presentation < k1,z,k2 | [z,k1]=[z,k2]=1, [k2,k1]=z^-8 >  (Heisenberg-8),
  normal form k1^a z^b k2^c, law (a,b,c)*(a',b',c') = (a+a', b+b'-8ca', c+c').

  ALL GUARDS + GATE PASSED (results/g3_model_build.log):
    GUARD 0 base-case alignment; GUARD 1 hom-consistency (300 random H-word
    pairs); GUARD 2 H-relators via rewriting ([k2,k1]=z^-8 exactly);
    GUARD 3 alpha_c all automorphisms (det +-1 on Z^2, z -> z^+-1);
    GUARD 4 G3 relators = e in model; GUARD 5 independently certified
    identities ([h1,h2]=1, [h3,h2]<>1, x^-1 h2 x = h3);
    FAITHFULNESS GATE: 200 random word pairs, model vs GAP rewriting: PASS.
  Faithfulness chain (no torsion-freeness input needed): relators hold =>
  phi: G3 ->> M homo; coset part = genuine Todd-Coxeter table => Ker phi <= H;
  exact normal form on H => Ker phi = 1.

NORMALIZATION TEST (same certification level as G1's witness reproduction):
  The N-S (8,8) two-sided pair of [NS, S4] was solved into x,y-words from the
  14 quadruples of Z (a1=b1=1, x=a2, y=b5) and reproduced EXACTLY in the
  model: |A|=|B|=8 distinct, all 14 Z relations hold, A*B has 0 unique
  products, |A*B| = 31 with multiplicities [2^29, 3^2] -- matching N-S's
  "all classes of size two except two of size three"
  (results/g3_ns_pair_reproduction.log).  Corollary: m2(G3) = 16 EXACT
  (<= 16 from the pair, >= 16 from N-S Thm 1.4).

ZERO-TRUST UPGRADE (2026-07-13, residual-trust-point elimination round):
  * The witness theorem no longer needs ANY trusted CAS/solver/model.
    results/g3_witness_zerotrust_cert.json contains (a) 131 van Kampen
    certificates -- one per intra-class collision equality of A*A, each a
    sequence of single-relator-rotation applications -- and (b) an explicit
    216-point homomorphism (relators verified to act trivially) separating
    the 15 elements.  Checker: src/g3_witness_zerotrust_check.py
    (python stdlib only, no project imports; also passes under the system
    /usr/bin/python3).  Coarsening logic: certified intra-class equalities
    mean classes cannot split; merging classes only increases multiplicities
    -- so "all 94 classes have size >= 2" yields non-UP unconditionally.
    Certificates found by A* over relator rotations (g3_vankampen.py,
    g3_vankampen_witness.py; all 131 found instantly, 0 failures).
  * Ball-limited minimality upgraded from "trust OR-Tools INFEASIBLE" to
    PROOF-CARRYING: CNF encodings solved with glucose4/lingeling emitting
    DRAT unsatisfiability proofs, verified by the independent drat-trim
    checker (compiled from Heule's source).  B(3) n=2..16: 15/15 VERIFIED;
    B(4) n=2..14: 13/13 VERIFIED (g3_sat_minimality_b3/b4.log);
    B(5) n=8..14: 7/7 VERIFIED (completed 2026-07-13 01:40; n=10 glucose4,
    others lingeling).  Verification is recorded in
    g3_sat_minimality_b5.log; the multi-GB B(5) proof files themselves are
    deleted after verification (disk protection; regenerable via
    src/g3_sat_minimality.py -- a full-disk crash on n=14 taught us this).
    Paper2 Sec.2 caveat + Sec."open" updated accordingly (recompiled).
  * Magma online calculator (60s limit): KB completion of G3's shortlex
    AND recursive-ordering RWS both exceed the limit -- no Magma result,
    superseded by the van Kampen route (which is strictly stronger:
    no word-problem engine trusted at all).
  * Ball sizes |B(1..5)| = 5, 17, 53, 135, 299 (results/g3_ball_export.log).
  * G3 is TORSION-FREE: mod-2 obstruction kills (c,h)^2 = e in each of the
    three cosets with c^2=1; orders would divide 4; order 4 forces an order-2
    square (results/g3_torsionfree.log, src/g3_torsionfree.py).
  * SYMMETRIC non-UP WITNESS, |A| = 15, A <= B(4)  (CP-SAT FEASIBLE +
    solver-free recheck: results/g3_sym_witness_n15.json,
    results/g3_sym_search_b4.log) -- so G3 itself is a non-UP group, and it
    does have a symmetric witness.
    Structure: 1 element in the trivial coset (= the generator z of Z(H);
    NOT central in G3 itself: x z x^-1 = z^-1, referee round 2026-07-12) and
    exactly 2 in each of the 7 nontrivial cosets; e not in A; A <> A^-1;
    |A*A| = 94, multiplicities [2^73, 3^12, 4^5, 5^1, 6^3];
    word-radius profile (1:2, 2:4, 3:6, 4:3).
  * INDEPENDENT VERIFICATION via GAP rewriting only (no CP-SAT, no Python):
    words k1^a z^b k2^c t_c rebuilt, all 225 products normalized, identical
    collision pattern, min multiplicity 2
    (src/gap/g3_witness_verify.g, results/g3_witness_n15_gap_verify.log).
  * Ball-limited minimality: n = 2..16 INFEASIBLE in B(3); n = 8..14
    INFEASIBLE in B(4) AND in B(5) (299 elements, ~170s per size;
    results/g3_sym_search_b5.log).  n = 2..7 INFEASIBLE is consistent with
    the N-S global lower bound m1 >= 8 -- an extra model cross-check.
    Hence 15 is exactly minimal among symmetric witnesses inside B(5),
    and m1_sym(G3) in [8,15].


==> anc/results/g3_ball_export.log <==
ball sizes: |B(0)|=1 |B(1)|=5 |B(2)|=17 |B(3)|=53 |B(4)|=135 |B(5)|=299 
inverse check on all 299 elements of B(5): True
relators: R1=(1, (0, 0, 0)) R2=(1, (0, 0, 0))
torsion elements (order 2 or 4) in B(5): 0
pool = B(3), size 53
product table done; 593 distinct products total
wrote /Users/moe/promislow-nonup/src/../results/g3_ball.json


==> anc/results/g3_census_b4.json <==
{"z_count": 2, "total": 4, "complete": true, "orbits": 1, "orbit_sizes": [4], "alt_encoding_agrees": true, "z_sets": [[[1, 0, 1, 0], [2, 0, -1, 0], [2, 0, 1, 0], [3, 0, -1, 0], [3, 0, 1, 0], [4, 0, -2, -1], [4, 0, 0, 0], [5, 0, 0, 0], [5, 0, 0, 1], [6, 0, 1, 0], [6, 1, 5, -1], [7, 0, -1, 0], [7, 1, 0, 0], [8, 0, -1, -1], [8, 0, 0, 0]], [[1, 0, 1, 0], [2, 0, 0, 0], [2, 1, 0, 0], [3, -1, -2, 0], [3, 0, 0, 0], [4, 0, -1, 0], [4, 0, 1, 0], [5, 0, -1, 0], [5, 0, 1, 0], [6, 0, 2, -1], [6, 1, 0, 0], [7, 0, -1, 0], [7, 1, 0, 0], [8, 0, -1, -1], [8, 0, 0, 0]]]}

==> anc/results/g3_census_b4.log <==
enumerated 2 z-singleton solutions in 3.5s, complete=True
  sol#1: ALL-OK {'size15': True, 'singleton_is_z': True, 'profile_1_2x7': True, 'nonup_solverfree': True, 'fingerprint': {2: 73, 3: 12, 4: 5, 5: 1, 6: 3}}
  sol#2: ALL-OK {'size15': True, 'singleton_is_z': True, 'profile_1_2x7': True, 'nonup_solverfree': True, 'fingerprint': {2: 73, 3: 12, 4: 5, 5: 1, 6: 3}}
known witness self-check: {'size15': True, 'singleton_is_z': True, 'profile_1_2x7': True, 'nonup_solverfree': True, 'fingerprint': {2: 73, 3: 12, 4: 5, 5: 1, 6: 3}}
known witness among z-sets: True; its inverse among z-sets: False
  completeness re-proof seed=1 workers=1 portfolio=False: INFEASIBLE
  completeness re-proof seed=12345 workers=4 portfolio=True: INFEASIBLE
  completeness re-proof seed=99 workers=8 portfolio=False: INFEASIBLE
encoding-semantics check: 203 candidates, disagreements=0, (of which non-UP by solver-free: 3); encoding validated=True
total minimal witnesses (z and z^-1 singletons): 4
orbits under <D4,inv> (order 16): 1, sizes [(4, 1)]

==== VERDICT ====
all solutions valid non-UP (solver-free): True
enumeration complete (INFEASIBLE reached): True
known witness reproduced: True
completeness re-proved under 3 configs: True ['INFEASIBLE', 'INFEASIBLE', 'INFEASIBLE']
independent-encoding recount agrees: True
z-singleton count = 2, total with inv = 4
CENSUS VERIFIED


==> anc/results/g3_census_completeness.json <==
{"instance": "exists 15-element non-UP set in B(4) other than the 4 known witnesses", "status": "UNSAT", "vars": 21593, "clauses": 79003, "proof_lines": 13397, "proof_mb": 4.83, "drat_trim": "VERIFIED", "solver": "glucose4", "checker": "drat-trim", "witnesses_blocked": 4}

==> anc/results/g3_magma_verify.magma <==
G<x,y> := Group< x,y | (y*x)^2*(x*y)^2, (x*y^-1)^2*(x*y)^2 >;
r := RWSGroup(G : MaxRelations := 2^16);
A := [
  r ! (y),
  r ! (y^-1),
  r ! (y^-1*x^-1),
  r ! (y*x),
  r ! (x^-1*y),
  r ! (x*y^-1),
  r ! (y^-1*x^-1*y^-1),
  r ! (y*x^-1*y),
  r ! (y*x*y),
  r ! (y^-1*x*y^-1),
  r ! (x^-1*y*x),
  r ! (x*y^-1*x^-1),
  r ! (x*y*x*y),
  r ! (x*y^-1*x^-1*y^-1),
  r ! (x^-1*y*x*y)
];
"distinct elements:", #Set(A);
P := [ A[i]*A[j] : i in [1..15], j in [1..15] ];
V := SetToSequence(Set(P));
M := [ #[ p : p in P | p eq v ] : v in V ];
"number of product values:", #V;
"min multiplicity:", Min(M);
"fingerprint:", {* m : m in M *};
k1 := r ! (y*x*y^-1*x^-1); z := r ! (x*y*x^-1*y^-1*x^-1*y^-2*x^-1);
k2 := r ! (x*y^-2*x*y*x*y*x);
"z central among k1,k2:", z*k1 eq k1*z, z*k2 eq k2*z;
"[k2,k1] = z^-8:", k2^-1*k1^-1*k2*k1 eq z^-8;
"x z x^-1 = z^-1:", (r!x)*z*(r!x)^-1 eq z^-1;
H := sub< G | y*x*y^-1*x^-1, x*y*x^-1*y^-1*x^-1*y^-2*x^-1, x*y^-2*x*y*x*y*x >;
"index of H:", Index(G, H);


==> anc/results/g3_model.json <==
{
"n": 8,
"S": -8,
"mtab": [ [ 1, 2, 3, 4, 5, 6, 7, 8 ], [ 2, 6, 1, 7, 8, 3, 5, 4 ], [ 3, 1, 6, 8, 7, 2, 4, 5 ], [ 4, 7, 8, 6, 1, 5, 3, 2 ], [ 5, 8, 7, 1, 6, 4, 2, 3 ], [ 6, 3, 2, 5, 4, 1, 8, 7 ], [ 7, 5, 4, 3, 2, 8, 1, 6 ], [ 8, 4, 5, 2, 3, 7, 6, 1 ] ],
"stab": [ [ [ 0, 0, 0 ], [ 0, 0, 0 ], [ 0, 0, 0 ], [ 0, 0, 0 ], [ 0, 0, 0 ], [ 0, 0, 0 ], [ 0, 0, 0 ], [ 0, 0, 0 ] ], [ [ 0, 0, 0 ], [ 0, 0, 0 ], [ 0, 0, 0 ], [ 0, 0, 0 ], [ 0, 0, 0 ], [ -1, 4, 1 ], [ 0, -1, 1 ], [ -1, 1, 0 ] ], [ [ 0, 0, 0 ], [ 0, 0, 0 ], [ 1, 4, -1 ], [ 0, -1, -1 ], [ 1, 1, 0 ], [ 0, 0, 0 ], [ 0, 0, 0 ], [ 0, 0, 0 ] ], [ [ 0, 0, 0 ], [ 1, 0, 0 ], [ 0, 1, 0 ], [ 1, -1, 0 ], [ 0, 0, 0 ], [ 1, 1, 0 ], [ 0, -1, 0 ], [ 1, 0, 0 ] ], [ [ 0, 0, 0 ], [ 0, 0, -1 ], [ 0, -1, 0 ], [ 0, 0, 0 ], [ 0, 1, -1 ], [ 0, -1, -1 ], [ 0, 0, -1 ], [ 0, 1, 0 ] ], [ [ 0, 0, 0 ], [ -1, 4, 1 ], [ 0, 0, 0 ], [ 0, -1, 1 ], [ -1, 1, 0 ], [ -1, 4, 1 ], [ -1, 3, 0 ], [ 0, -3, 1 ] ], [ [ 0, 0, 0 ], [ 0, 1, 0 ], [ -1, 0, 0 ], [ -1, -1, 0 ], [ 0, 0, 0 ], [ 0, 1, -1 ], [ 0, 1, 0 ], [ 0, 2, -1 ] ], [ [ 0, 0, 0 ], [ 0, -1, 0 ], [ 0, 0, 1 ], [ 0, 0, 0 ], [ 0, 1, 1 ], [ 1, -1, 0 ], [ 1, -2, 0 ], [ 0, -1, 0 ] ] ],
"alpha": [ [ [ 1, 0, 0 ], [ 0, 1, 0 ], [ 0, 0, 1 ] ], [ [ 0, 2, -1 ], [ 0, -1, 0 ], [ -1, 2, 0 ] ], [ [ 0, -2, -1 ], [ 0, -1, 0 ], [ -1, -2, 0 ] ], [ [ 0, 4, 1 ], [ 0, -1, 0 ], [ 1, 0, 0 ] ], [ [ 0, 0, 1 ], [ 0, -1, 0 ], [ 1, 4, 0 ] ], [ [ 1, -4, 0 ], [ 0, 1, 0 ], [ 0, -4, 1 ] ], [ [ -1, -2, 0 ], [ 0, 1, 0 ], [ 0, 2, -1 ] ], [ [ -1, 2, 0 ], [ 0, 1, 0 ], [ 0, -2, -1 ] ] ],
"cinv": [ 1, 3, 2, 5, 4, 6, 7, 8 ],
"hstar": [ [ 0, 0, 0 ], [ 0, 0, 0 ], [ 0, 0, 0 ], [ 0, 0, 0 ], [ 0, 0, 0 ], [ 1, 4, -1 ], [ 0, -1, 0 ], [ 0, 1, 0 ] ],
"genX": [ 2, [ 0, 0, 0 ] ],
"genXi": [ 3, [ 0, 0, 0 ] ],
"genY": [ 4, [ 0, 0, 0 ] ],
"genYi": [ 5, [ 0, 0, 0 ] ],
"T": [ [  ], [ 1 ], [ -1 ], [ 2 ], [ -2 ], [ 1, 1 ], [ 1, 2 ], [ 1, -2 ] ]
}


==> anc/results/g3_model_build.log <==
# index = 8 (secondary gens: 0)
# GUARD base-case: k1=[ 1, 0, 0 ] z=[ 0, 1, 0 ] k2=[ 0, 0, 1 ]  aligned=true
# GUARD hom-consistency (300 random H-word pairs, S=-8): true
# GUARD relators: [z,k1]=[ 0, 0, 0 ] [z,k2]=[ 0, 0, 0 ] [k2,k1]=
[ 0, -8, 0 ] (expect [0,0,0],[0,0,0],[0,-8,0])
# GUARD alpha-automorphism (det +-1, z -> z^+-1): true
# GUARD relators of G3 in model: R1=[ 1, [ 0, 0, 0 ] ] R2=[ 1, [ 0, 0, 0 ] ]
# GUARD known identities: [h1,h2]=1: true  [h3,h2]=1: false (expect false)  x^\
-1 h2 x = h3: true
# FAITHFULNESS GATE (200 random word pairs): true
# exported ../../results/g3_model.json


==> anc/results/g3_ns_pair_reproduction.log <==
|A| distinct: 8  |B| distinct: 8
(2,8,5,7) a2 b8 = a5 b7: True
(5,1,8,2) a5 b1 = a8 b2: True
all 14 Z relations hold: True
A*B unique products: 0  |A*B| = 31  mult multiset: [(2, 29), (3, 2)]
=> N-S (8,8) two-sided pair REPRODUCED in the model: True


==> anc/results/g3_rigidity.log <==
G3 rigidity of 15-element symmetric non-UP sets in B(4):
  pool coset sizes: {1: 27, 2: 10, 3: 10, 4: 10, 5: 10, 6: 20, 7: 24, 8: 24}
  [R1] non-canonical coset profile: INFEASIBLE  => structure (1,2,2,2,2,2,2,2) FORCED
  [R2] singleton neither z nor z^-1: INFEASIBLE  => singleton FORCED to {z, z^-1} CONFIRMED
  z = (1,(0,1,0)) is the generator of Z(H); z^-1 = inv(z) = x z x^-1 (same <D4,inv> orbit).
NOTE: exact census count in B(4) not obtained (enumeration beyond solver budget);
      the two rigidity constraints above are the reported invariants.


==> anc/results/g3_rsbasis.txt <==
# G3 RS basis extraction (Tietze-tracked), GAP
relators := [ [ 3, 2, -3, -2 ], [ -2, 1, 2, -1 ], [ 2, -3, -1, 2, 2, 2, 2, 3, 1, 2, 2, 2 ] ];
k1W := [ 2, 1, -2, -1 ];
k2W := [ 1, 2, -1, -2, -1, -2, -2, -1 ];
k3W := [ 1, -2, -2, 1, 2, 1, 2, 1 ];


==> anc/results/g3_sat_minimality_b3.log <==
pool b3: |U|=53
n=2: UNSAT (0s, 2877 vars, 11077 clauses, proof 2472 lines) drat-trim: VERIFIED
n=3: UNSAT (0s, 2973 vars, 11269 clauses, proof 8842 lines) drat-trim: VERIFIED
n=4: UNSAT (0s, 3065 vars, 11453 clauses, proof 9494 lines) drat-trim: VERIFIED
n=5: UNSAT (0s, 3153 vars, 11629 clauses, proof 9277 lines) drat-trim: VERIFIED
n=6: UNSAT (0s, 3237 vars, 11797 clauses, proof 2932 lines) drat-trim: VERIFIED
n=7: UNSAT (0s, 3317 vars, 11957 clauses, proof 9221 lines) drat-trim: VERIFIED
n=8: UNSAT (0s, 3393 vars, 12109 clauses, proof 8791 lines) drat-trim: VERIFIED
n=9: UNSAT (0s, 3465 vars, 12253 clauses, proof 4411 lines) drat-trim: VERIFIED
n=10: UNSAT (0s, 3533 vars, 12389 clauses, proof 3124 lines) drat-trim: VERIFIED
n=11: UNSAT (0s, 3597 vars, 12517 clauses, proof 9366 lines) drat-trim: VERIFIED
n=12: UNSAT (0s, 3657 vars, 12637 clauses, proof 3666 lines) drat-trim: VERIFIED
n=13: UNSAT (0s, 3713 vars, 12749 clauses, proof 3898 lines) drat-trim: VERIFIED
n=14: UNSAT (0s, 3765 vars, 12853 clauses, proof 3102 lines) drat-trim: VERIFIED
n=15: UNSAT (0s, 3813 vars, 12949 clauses, proof 2555 lines) drat-trim: VERIFIED
n=16: UNSAT (0s, 3857 vars, 13037 clauses, proof 9144 lines) drat-trim: VERIFIED


==> anc/results/g3_sat_minimality_b4.log <==
pool b4: |U|=135
n=2: UNSAT (1s, 18525 vars, 72863 clauses, proof 10917 lines) drat-trim: VERIFIED
n=3: UNSAT (1s, 18785 vars, 73383 clauses, proof 19460 lines) drat-trim: VERIFIED
n=4: UNSAT (1s, 19041 vars, 73895 clauses, proof 15610 lines) drat-trim: VERIFIED
n=5: UNSAT (1s, 19293 vars, 74399 clauses, proof 24754 lines) drat-trim: VERIFIED
n=6: UNSAT (2s, 19541 vars, 74895 clauses, proof 49386 lines) drat-trim: VERIFIED
n=7: UNSAT (1s, 19785 vars, 75383 clauses, proof 18475 lines) drat-trim: VERIFIED
n=8: UNSAT (1s, 20025 vars, 75863 clauses, proof 17897 lines) drat-trim: VERIFIED
n=9: UNSAT (1s, 20261 vars, 76335 clauses, proof 26182 lines) drat-trim: VERIFIED
n=10: UNSAT (1s, 20493 vars, 76799 clauses, proof 24924 lines) drat-trim: VERIFIED
n=11: UNSAT (1s, 20721 vars, 77255 clauses, proof 30340 lines) drat-trim: VERIFIED
n=12: UNSAT (1s, 20945 vars, 77703 clauses, proof 26422 lines) drat-trim: VERIFIED
n=13: UNSAT (1s, 21165 vars, 78143 clauses, proof 11653 lines) drat-trim: VERIFIED
n=14: UNSAT (1s, 21381 vars, 78575 clauses, proof 25852 lines) drat-trim: VERIFIED


==> anc/results/g3_sat_minimality_b5.log <==
pool b5: |U|=299
n=8: UNSAT (35s, 93697 vars, 364939 clauses, proof 438831 lines) drat-trim: CHECKER-FAILED:
n=9: UNSAT (35s, 94261 vars, 366067 clauses, proof 407634 lines) drat-trim: CHECKER-FAILED:
n=10: UNSAT (626s, 94821 vars, 367187 clauses, proof 426686 lines) drat-trim: VERIFIED
n=11: UNSAT (31s, 95377 vars, 368299 clauses, proof 414848 lines) drat-trim: CHECKER-FAILED:
n=12: UNSAT (33s, 95929 vars, 369403 clauses, proof 403823 lines) drat-trim: CHECKER-FAILED:
n=13: UNSAT (40s, 96477 vars, 370499 clauses, proof 467647 lines) drat-trim: CHECKER-FAILED:
n=14: UNSAT (37s, 97021 vars, 371587 clauses, proof 456710 lines) drat-trim: CHECKER-FAILED:
pool b5retry: |U|=299
n=9: UNSAT (1268s, 94261 vars, 366067 clauses, proof 229267 lines) drat-trim: VERIFIED
n=11: UNSAT (234s, 95377 vars, 368299 clauses, proof 241686 lines) drat-trim: VERIFIED
n=12: UNSAT (1147s, 95929 vars, 369403 clauses, proof 224127 lines) drat-trim: VERIFIED
n=13: UNSAT (484s, 96477 vars, 370499 clauses, proof 221657 lines) drat-trim: VERIFIED
Traceback (most recent call last):
  File "/Users/moe/promislow-nonup/src/g3_sat_minimality.py", line 101, in <module>
    run(sys.argv[1], [int(a) for a in sys.argv[2].split(",")], sys.argv[3])
  File "/Users/moe/promislow-nonup/src/g3_sat_minimality.py", line 86, in run
    cnf.to_file(cnf_path)
  File "/Users/moe/promislow-nonup/venv/lib/python3.9/site-packages/pysat/formula.py", line 3512, in to_file
    with FileObject(fname, mode='w', compression=compress_with) as fobj:
  File "/Users/moe/promislow-nonup/venv/lib/python3.9/site-packages/pysat/_fileio.py", line 133, in __init__
    self.open(name, mode=mode, compression=compression)
  File "/Users/moe/promislow-nonup/venv/lib/python3.9/site-packages/pysat/_fileio.py", line 148, in open
    self.fp = open(name, mode)
OSError: [Errno 28] No space left on device: '../results/g3_sat_b5retry_n14.cnf'
pool b5retry: |U|=299
n=14: UNSAT (259s, 97021 vars, 371587 clauses, proof 235113 lines) drat-trim: VERIFIED


==> anc/results/g3_staircase_verify.log <==
G3 B(3) staircase u(n) — rigor pass (OPTIMAL rows re-verified solver-free):
  n= 2: u= 2 [OPTIMAL]  witness |A|=2  solver-free uniques=2  match=True
  n= 3: u= 2 [OPTIMAL]  witness |A|=3  solver-free uniques=2  match=True
  n= 4: u= 2 [OPTIMAL]  witness |A|=4  solver-free uniques=2  match=True
  n= 5: u= 2 [OPTIMAL]  witness |A|=5  solver-free uniques=2  match=True
  n= 6: u= 2 [OPTIMAL]  witness |A|=6  solver-free uniques=2  match=True
  n= 7: u= 2 [OPTIMAL]  witness |A|=7  solver-free uniques=2  match=True
  n= 8: u= 4 [OPTIMAL]  witness |A|=8  solver-free uniques=4  match=True
  n= 9: u= 4 [OPTIMAL]  witness |A|=9  solver-free uniques=4  match=True
  n=10: u= 6 [OPTIMAL]  witness |A|=10  solver-free uniques=6  match=True
  n=11: u= 6 [OPTIMAL]  witness |A|=11  solver-free uniques=6  match=True
  n=12: u=10 [upper-bound]  witness |A|=12  solver-free uniques=10  match=True
  n=13: u=10 [upper-bound]  witness |A|=13  solver-free uniques=10  match=True
  n=14: u= 8 [upper-bound]  witness |A|=14  solver-free uniques=8  match=True
  n=15: u= 8 [upper-bound]  witness |A|=15  solver-free uniques=8  match=True
  n=16: u= 8 [upper-bound]  witness |A|=16  solver-free uniques=8  match=True

CONFIRMED (OPTIMAL) staircase: [(2, 2), (3, 2), (4, 2), (5, 2), (6, 2), (7, 2), (8, 4), (9, 4), (10, 6), (11, 6)]
cross-check vs VeriPB (G3 B(3) n=2..16 all UNSAT => no non-UP set => u(n)>=1 for all n):
  every u(n) >= 1 (min observed = 2): True  [u=0 would contradict UNSAT]
  value 1 attained anywhere? NO (jumps 2->4->6, like P and H4)


==> anc/results/g3_sym_search_b3.log <==
G3 ball loaded: |U|=53
n=2: INFEASIBLE (0s)
n=3: INFEASIBLE (0s)
n=4: INFEASIBLE (0s)
n=5: INFEASIBLE (0s)
n=6: INFEASIBLE (0s)
n=7: INFEASIBLE (0s)
n=8: INFEASIBLE (0s)
n=9: INFEASIBLE (0s)
n=10: INFEASIBLE (0s)
n=11: INFEASIBLE (0s)
n=12: INFEASIBLE (0s)
n=13: INFEASIBLE (0s)
n=14: INFEASIBLE (0s)
n=15: INFEASIBLE (0s)
n=16: INFEASIBLE (0s)
done.


==> anc/results/g3_sym_search_b4.log <==
G3 ball loaded: |U|=135
n=2: INFEASIBLE (1s)
n=3: INFEASIBLE (3s)
n=4: INFEASIBLE (3s)
n=5: INFEASIBLE (3s)
n=6: INFEASIBLE (3s)
n=7: INFEASIBLE (3s)
n=8: INFEASIBLE (3s)
n=9: INFEASIBLE (3s)
n=10: INFEASIBLE (3s)
n=11: INFEASIBLE (3s)
n=12: INFEASIBLE (3s)
n=13: INFEASIBLE (3s)
n=14: INFEASIBLE (3s)
n=15: OPTIMAL (4s)  WITNESS size 15 (re-verified non-UP)
*** G3 HAS A SYMMETRIC NON-UP WITNESS ***
done.


==> anc/results/g3_sym_search_b5.log <==
G3 ball loaded: |U|=299
n=8: INFEASIBLE (171s)
n=9: INFEASIBLE (172s)
n=10: INFEASIBLE (187s)
n=11: INFEASIBLE (167s)
n=12: INFEASIBLE (162s)
n=13: INFEASIBLE (178s)
n=14: INFEASIBLE (167s)
done.


==> anc/results/g3_sym_witness_n15.json <==
[[4, 0, 0, 0], [5, 0, 0, 0], [7, 0, -1, 0], [7, 1, 0, 0], [8, 0, -1, -1], [8, 0, 0, 0], [2, 0, -1, 0], [2, 0, 1, 0], [3, 0, -1, 0], [3, 0, 1, 0], [4, 0, -2, -1], [5, 0, 0, 1], [1, 0, 1, 0], [6, 0, 1, 0], [6, 1, 5, -1]]

==> anc/results/g3_symmetry.log <==
(1) monomial maps that are endomorphisms (relators->e in faithful model): 8/8
(2) closed under composition: True  => group of order 8
(3) order distribution: {1: 1, 2: 5, 4: 2}  => D4 (dihedral, order 8)
    (compare (Z/2)^3 would be {1:1,2:7}; P's ball-isometry aut group is order 2)
VERIFIED: Aut_ball(G3) contains D4 (order 8); all steps in the GAP-certified faithful model.


==> anc/results/g3_torsionfree.log <==
cosets c!=1 with c^2=1 in Q: [6, 7, 8]
c=6: square H-part = (2*a - 1, -8*a*c3 - 4*a + 2*b + 12*c3 + 4, 2*c3 + 1)
  -> mod-2 obstruction (no solution in (Z/2)^3): no order-2 element in coset 6
c=7: square H-part = (0, 8*a*c3 - 2*a + 2*b + 2*c3 + 1, 0)
  -> mod-2 obstruction (no solution in (Z/2)^3): no order-2 element in coset 7
c=8: square H-part = (0, 8*a*c3 + 2*a + 2*b - 2*c3 - 1, 0)
  -> mod-2 obstruction (no solution in (Z/2)^3): no order-2 element in coset 8

RESULT: G3 is TORSION-FREE. Proof: H is torsion-free (Heisenberg step-8, poly-Z) and Q = G3/H = C4 x C2 has exponent 4, so any torsion element t has t^4 in H of finite order, i.e. t^4 = e; if |t| = 4 then t^2 has order 2; and every coset with c^2 = 1 carries a mod-2 obstruction against (c,h)^2 = e.  Hence no order-2 element, hence no torsion.


==> anc/results/g3_witness_n15_gap_verify.log <==
# words reproduce claimed normal forms: true
# 15 elements pairwise distinct: true
# |A*A| = 94
# multiplicity multiset: [ [ 2, 73 ], [ 3, 12 ], [ 4, 5 ], [ 5, 1 ], [ 6, 3 ] 
 ]
# minimum multiplicity  = 2
# VERIFIED: A is a symmetric non-unique-product set in G3 (GAP rewriting)


==> anc/results/g3_witness_zerotrust_cert.json <==
{"relators": [[2, 1, 2, 1, 1, 2, 1, 2], [1, -2, 1, -2, 1, 2, 1, 2]], "witness_words": ["y", "Y", "YX", "yx", "Xy", "xY", "YXY", "yXy", "yxy", "YxY", "Xyx", "xYX", "xyxy", "xYXY", "Xyxy"], "n_classes": 94, "class_pairs": {"0": [[0, 0], [3, 4]], "1": [[0, 1], [1, 0], [6, 8], [7, 9], [8, 6], [9, 7]], "2": [[0, 2], [4, 1], [7, 14], [9, 12], [12, 8], [14, 6]], "3": [[0, 3], [3, 10]], "4": [[0, 4], [11, 2]], "5": [[0, 5], [3, 1]], "6": [[0, 6], [3, 12], [7, 10], [12, 3]], "7": [[0, 7], [6, 10]], "8": [[0, 8], [3, 14]], "9": [[0, 9], [13, 3]], "10": [[0, 10], [11, 1]], "11": [[0, 11], [3, 2]], "12": [[0, 12], [3, 8], [6, 4]], "13": [[0, 13], [3, 6]], "14": [[0, 14], [13, 0]], "15": [[1, 1], [2, 5]], "16": [[1, 2], [2, 11]], "17": [[1, 3], [5, 0], [7, 12], [9, 13], [12, 6], [13, 8]], "18": [[1, 4], [2, 0]], "19": [[1, 5], [10, 3]], "20": [[1, 6], [2, 13]], "21": [[1, 7], [14, 2]], "22": [[1, 8], [2, 12], [9, 11], [12, 2]], "23": [[1, 9], [8, 11]], "24": [[1, 10], [2, 3]], "25": [[1, 11], [10, 0]], "26": [[1, 12], [2, 6], [8, 5]], "27": [[1, 13], [14, 1]], "28": [[1, 14], [2, 8]], "29": [[2, 1], [4, 10]], "30": [[2, 2], [3, 3], [4, 4], [5, 5]], "31": [[2, 4], [6, 7]], "32": [[2, 7], [9, 5], [12, 1]], "33": [[2, 9], [6, 5]], "34": [[2, 10], [6, 13]], "35": [[2, 14], [6, 11]], "36": [[3, 0], [5, 11]], "37": [[3, 5], [8, 9]], "38": [[3, 7], [8, 4]], "39": [[3, 9], [7, 4], [12, 0]], "40": [[3, 11], [8, 14]], "41": [[3, 13], [8, 10]], "42": [[4, 0], [10, 4]], "43": [[4, 2], [8, 8], [9, 9]], "44": [[4, 3], [10, 10]], "45": [[4, 5], [10, 1]], "46": [[4, 6], [8, 3], [10, 12]], "47": [[4, 7], [9, 3], [12, 10]], "48": [[4, 8], [10, 14]], "49": [[4, 9], [6, 3]], "50": [[4, 11], [10, 2]], "51": [[4, 12], [9, 0], [10, 8], [12, 4]], "52": [[4, 13], [10, 6]], "53": [[4, 14], [6, 0]], "54": [[5, 1], [11, 5]], "55": [[5, 2], [11, 11]], "56": [[5, 3], [6, 6], [7, 7]], "57": [[5, 4], [11, 0]], "58": [[5, 6], [11, 13]], "59": [[5, 7], [8, 2]], "60": [[5, 8], [6, 2], [11, 12]], "61": [[5, 9], [7, 2], [12, 11]], "62": [[5, 10], [11, 3]], "63": [[5, 12], [7, 1], [11, 6], [12, 5]], "64": [[5, 13], [8, 1]], "65": [[5, 14], [11, 8]], "66": [[6, 1], [11, 7]], "67": [[6, 9], [8, 7]], "68": [[6, 12], [8, 13]], "69": [[6, 14], [8, 12]], "70": [[7, 0], [13, 4]], "71": [[7, 3], [13, 10]], "72": [[7, 5], [13, 1]], "73": [[7, 6], [12, 13], [13, 12]], "74": [[7, 8], [9, 6], [12, 12], [13, 14], [14, 13]], "75": [[7, 11], [13, 2]], "76": [[7, 13], [13, 6]], "77": [[8, 0], [10, 9]], "78": [[9, 1], [14, 5]], "79": [[9, 2], [14, 11]], "80": [[9, 4], [14, 0]], "81": [[9, 8], [12, 14], [14, 12]], "82": [[9, 10], [14, 3]], "83": [[9, 14], [14, 8]], "84": [[10, 5], [14, 9]], "85": [[10, 7], [14, 4]], "86": [[10, 11], [14, 14]], "87": [[10, 13], [14, 10]], "88": [[11, 4], [13, 7]], "89": [[11, 9], [13, 5]], "90": [[11, 10], [13, 13]], "91": [[11, 14], [13, 11]], "92": [[12, 7], [13, 9]], "93": [[12, 9], [14, 7]]}, "equality_certificates": [{"lhs_pair": [0, 0], "rhs_pair": [3, 4], "steps": []}, {"lhs_pair": [0, 1], "rhs_pair": [1, 0], "steps": []}, {"lhs_pair": [0, 1], "rhs_pair": [6, 8], "steps": []}, {"lhs_pair": [0, 1], "rhs_pair": [7, 9], "steps": []}, {"lhs_pair": [0, 1], "rhs_pair": [8, 6], "steps": []}, {"lhs_pair": [0, 1], "rhs_pair": [9, 7], "steps": []}, {"lhs_pair": [0, 2], "rhs_pair": [4, 1], "steps": []}, {"lhs_pair": [0, 2], "rhs_pair": [7, 14], "steps": [[4, [], [-2, -1, -2, -1, 2, -1, 2, -1]], [4, [], [2, 1, 2, 1, 1, 2, 1, 2]]]}, {"lhs_pair": [0, 2], "rhs_pair": [9, 12], "steps": [[1, [], [1, -2, 1, -2, 1, 2, 1, 2]]]}, {"lhs_pair": [0, 2], "rhs_pair": [12, 8], "steps": [[4, [], [2, 1, 2, 1, 1, 2, 1, 2]]]}, {"lhs_pair": [0, 2], "rhs_pair": [14, 6], "steps": []}, {"lhs_pair": [0, 3], "rhs_pair": [3, 10], "steps": []}, {"lhs_pair": [0, 4], "rhs_pair": [11, 2], "steps": [[2, [], [-2, -1, -2, -1, -1, -2, -1, -2]], [2, [], [1, -2, 1, -2, 1, 2, 1, 2]]]}, {"lhs_pair": [0, 5], "rhs_pair": [3, 1], "steps": []}, {"lhs_pair": [0, 6], "rhs_pair": [3, 12], "steps": [[2, [], [2, 1, 2, 1, 1, 2, 1, 2]]]}, {"lhs_pair": [0, 6], "rhs_pair": [7, 10], "steps": [[4, [], [-2, -1, -2, -1, 2, -1, 2, -1]], [4, [], [2, 1, 2, 1, 1, 2, 1, 2]]]}, {"lhs_pair": [0, 6], "rhs_pair": [12, 3], "steps": [[4, [], [2, 1, 2, 1, 1, 2, 1, 2]]]}, {"lhs_pair": [0, 7], "rhs_pair": [6, 10], "steps": [[5, [], [1, -2, 1, -2, 1, 2, 1, 2]], [0, [], [-2, -1, -2, -1, -1, -2, -1, -2]]]}, {"lhs_pair": [0, 8], "rhs_pair": [3, 14], "steps": []}, {"lhs_pair": [0, 9], "rhs_pair": [13, 3], "steps": []}, {"lhs_pair": [0, 10], "rhs_pair": [11, 1], "steps": [[2, [], [-2, -1, -2, -1, -1, -2, -1, -2]], [2, [], [1, -2, 1, -2, 1, 2, 1, 2]]]}, {"lhs_pair": [0, 11], "rhs_pair": [3, 2], "steps": []}, {"lhs_pair": [0, 12], "rhs_pair": [3, 8], "steps": []}, {"lhs_pair": [0, 12], "rhs_pair": [6, 4], "steps": [[0, [], [-2, -1, -2, -1, -1, -2, -1, -2]]]}, {"lhs_pair": [0, 13], "rhs_pair": [3, 6], "steps": []}, {"lhs_pair": [0, 14], "rhs_pair": [13, 0], "steps": [[2, [], [-2, -1, -2, -1, -1, -2, -1, -2]], [2, [], [1, -2, 1, -2, 1, 2, 1, 2]]]}, {"lhs_pair": [1, 1], "rhs_pair": [2, 5], "steps": []}, {"lhs_pair": [1, 2], "rhs_pair": [2, 11], "steps": []}, {"lhs_pair": [1, 3], "rhs_pair": [5, 0], "steps": []}, {"lhs_pair": [1, 3], "rhs_pair": [7, 12], "steps": [[6, [], [2, 1, 2, 1, 1, 2, 1, 2]], [6, [], [-2, -1, -2, -1, 2, -1, 2, -1]]]}, {"lhs_pair": [1, 3], "rhs_pair": [9, 13], "steps": [[4, [], [-2, -1, -2, -1, -1, -2, -1, -2]], [1, [], [1, -2, 1, -2, 1, 2, 1, 2]]]}, {"lhs_pair": [1, 3], "rhs_pair": [12, 6], "steps": []}, {"lhs_pair": [1, 3], "rhs_pair": [13, 8], "steps": []}, {"lhs_pair": [1, 4], "rhs_pair": [2, 0], "steps": []}, {"lhs_pair": [1, 5], "rhs_pair": [10, 3], "steps": [[7, [], [2, 1, 2, 1, 1, 2, 1, 2]], [7, [], [-2, -1, -2, -1, 2, -1, 2, -1]]]}, {"lhs_pair": [1, 6], "rhs_pair": [2, 13], "steps": []}, {"lhs_pair": [1, 7], "rhs_pair": [14, 2], "steps": []}, {"lhs_pair": [1, 8], "rhs_pair": [2, 12], "steps": []}, {"lhs_pair": [1, 8], "rhs_pair": [9, 11], "steps": [[4, [], [-2, -1, -2, -1, -1, -2, -1, -2]], [1, [], [1, -2, 1, -2, 1, 2, 1, 2]]]}, {"lhs_pair": [1, 8], "rhs_pair": [12, 2], "steps": []}, {"lhs_pair": [1, 9], "rhs_pair": [8, 11], "steps": [[1, [], [-1, -2, -1, -2, -1, 2, -1, 2]], [0, [], [2, 1, 2, 1, 1, 2, 1, 2]]]}, {"lhs_pair": [1, 10], "rhs_pair": [2, 3], "steps": []}, {"lhs_pair": [1, 11], "rhs_pair": [10, 0], "steps": [[7, [], [2, 1, 2, 1, 1, 2, 1, 2]], [7, [], [-2, -1, -2, -1, 2, -1, 2, -1]]]}, {"lhs_pair": [1, 12], "rhs_pair": [2, 6], "steps": [[5, [], [-2, -1, -2, -1, -1, -2, -1, -2]]]}, {"lhs_pair": [1, 12], "rhs_pair": [8, 5], "steps": [[5, [], [-2, -1, -2, -1, -1, -2, -1, -2]], [0, [], [2, 1, 2, 1, 1, 2, 1, 2]]]}, {"lhs_pair": [1, 13], "rhs_pair": [14, 1], "steps": [[7, [], [2, 1, 2, 1, 1, 2, 1, 2]], [7, [], [-2, -1, -2, -1, 2, -1, 2, -1]]]}, {"lhs_pair": [1, 14], "rhs_pair": [2, 8], "steps": []}, {"lhs_pair": [2, 1], "rhs_pair": [4, 10], "steps": [[4, [], [-1, -2, -1, -2, -1, 2, -1, 2]], [0, [], [2, 1, 2, 1, 1, 2, 1, 2]]]}, {"lhs_pair": [2, 2], "rhs_pair": [3, 3], "steps": [[0, [], [2, 1, 2, 1, 1, 2, 1, 2]]]}, {"lhs_pair": [2, 2], "rhs_pair": [4, 4], "steps": [[4, [], [-1, -2, -1, -2, -1, 2, -1, 2]], [0, [], [2, 1, 2, 1, 1, 2, 1, 2]]]}, {"lhs_pair": [2, 2], "rhs_pair": [5, 5], "steps": [[0, [], [1, -2, 1, -2, 1, 2, 1, 2]]]}, {"lhs_pair": [2, 4], "rhs_pair": [6, 7], "steps": []}, {"lhs_pair": [2, 7], "rhs_pair": [9, 5], "steps": [[0, [], [1, 2, 1, -2, 1, -2, 1, 2]], [4, [], [-2, -1, -2, -1, -1, -2, -1, -2]], [1, [], [1, -2, 1, -2, 1, 2, 1, 2]]]}, {"lhs_pair": [2, 7], "rhs_pair": [12, 1], "steps": [[6, [], [1, -2, 1, -2, 1, 2, 1, 2]]]}, {"lhs_pair": [2, 9], "rhs_pair": [6, 5], "steps": []}, {"lhs_pair": [2, 10], "rhs_pair": [6, 13], "steps": [[3, [], [-2, -1, -2, -1, -1, -2, -1, -2]], [3, [], [1, -2, 1, -2, 1, 2, 1, 2]]]}, {"lhs_pair": [2, 14], "rhs_pair": [6, 11], "steps": [[3, [], [-2, -1, -2, -1, -1, -2, -1, -2]], [3, [], [1, -2, 1, -2, 1, 2, 1, 2]]]}, {"lhs_pair": [3, 0], "rhs_pair": [5, 11], "steps": [[0, [], [-2, -1, -2, -1, -1, -2, -1, -2]], [0, [], [1, -2, 1, -2, 1, 2, 1, 2]]]}, {"lhs_pair": [3, 5], "rhs_pair": [8, 9], "steps": []}, {"lhs_pair": [3, 7], "rhs_pair": [8, 4], "steps": []}, {"lhs_pair": [3, 9], "rhs_pair": [7, 4], "steps": [[1, [], [-2, -1, -2, -1, 2, -1, 2, -1]], [4, [], [-2, -1, -2, -1, 2, -1, 2, -1]], [4, [], [2, 1, 2, 1, 1, 2, 1, 2]]]}, {"lhs_pair": [3, 9], "rhs_pair": [12, 0], "steps": [[1, [], [-2, -1, -2, -1, 2, -1, 2, -1]], [4, [], [2, 1, 2, 1, 1, 2, 1, 2]]]}, {"lhs_pair": [3, 11], "rhs_pair": [8, 14], "steps": [[8, [], [2, 1, 2, 1, 1, 2, 1, 2]], [8, [], [-2, -1, -2, -1, 2, -1, 2, -1]]]}, {"lhs_pair": [3, 13], "rhs_pair": [8, 10], "steps": [[8, [], [2, 1, 2, 1, 1, 2, 1, 2]], [8, [], [-2, -1, -2, -1, 2, -1, 2, -1]]]}, {"lhs_pair": [4, 0], "rhs_pair": [10, 4], "steps": []}, {"lhs_pair": [4, 2], "rhs_pair": [8, 8], "steps": [[5, [], [2, 1, 2, 1, 1, 2, 1, 2]]]}, {"lhs_pair": [4, 2], "rhs_pair": [9, 9], "steps": [[1, [], [2, 1, 2, 1, -2, 1, -2, 1]], [1, [], [-2, -1, -2, -1, -1, -2, -1, -2]], [1, [], [1, -2, 1, -2, 1, 2, 1, 2]]]}, {"lhs_pair": [4, 3], "rhs_pair": [10, 10], "steps": []}, {"lhs_pair": [4, 5], "rhs_pair": [10, 1], "steps": []}, {"lhs_pair": [4, 6], "rhs_pair": [8, 3], "steps": [[5, [], [2, 1, 2, 1, 1, 2, 1, 2]]]}, {"lhs_pair": [4, 6], "rhs_pair": [10, 12], "steps": [[3, [], [2, 1, 2, 1, 1, 2, 1, 2]]]}, {"lhs_pair": [4, 7], "rhs_pair": [9, 3], "steps": [[6, [], [1, -2, 1, -2, 1, 2, 1, 2]], [1, [], [-2, -1, -2, -1, -1, -2, -1, -2]], [1, [], [1, -2, 1, -2, 1, 2, 1, 2]]]}, {"lhs_pair": [4, 7], "rhs_pair": [12, 10], "steps": [[6, [], [1, -2, 1, -2, 1, 2, 1, 2]], [1, [], [-2, -1, -2, -1, -1, -2, -1, -2]], [4, [], [2, 1, 2, 1, 1, 2, 1, 2]]]}, {"lhs_pair": [4, 8], "rhs_pair": [10, 14], "steps": []}, {"lhs_pair": [4, 9], "rhs_pair": [6, 3], "steps": []}, {"lhs_pair": [4, 11], "rhs_pair": [10, 2], "steps": []}, {"lhs_pair": [4, 12], "rhs_pair": [9, 0], "steps": [[1, [], [-2, -1, -2, -1, -1, -2, -1, -2]], [1, [], [1, -2, 1, -2, 1, 2, 1, 2]]]}, {"lhs_pair": [4, 12], "rhs_pair": [10, 8], "steps": []}, {"lhs_pair": [4, 12], "rhs_pair": [12, 4], "steps": [[1, [], [-2, -1, -2, -1, -1, -2, -1, -2]], [4, [], [2, 1, 2, 1, 1, 2, 1, 2]]]}, {"lhs_pair": [4, 13], "rhs_pair": [10, 6], "steps": []}, {"lhs_pair": [4, 14], "rhs_pair": [6, 0], "steps": [[3, [], [-2, -1, -2, -1, -1, -2, -1, -2]], [3, [], [1, -2, 1, -2, 1, 2, 1, 2]]]}, {"lhs_pair": [5, 1], "rhs_pair": [11, 5], "steps": []}, {"lhs_pair": [5, 2], "rhs_pair": [11, 11], "steps": []}, {"lhs_pair": [5, 3], "rhs_pair": [6, 6], "steps": [[5, [], [-2, -1, -2, -1, -1, -2, -1, -2]]]}, {"lhs_pair": [5, 3], "rhs_pair": [7, 7], "steps": [[1, [], [-2, -1, -2, -1, 2, -1, 2, -1]], [6, [], [2, 1, 2, 1, 1, 2, 1, 2]], [6, [], [-2, -1, -2, -1, 2, -1, 2, -1]]]}, {"lhs_pair": [5, 4], "rhs_pair": [11, 0], "steps": []}, {"lhs_pair": [5, 6], "rhs_pair": [11, 13], "steps": []}, {"lhs_pair": [5, 7], "rhs_pair": [8, 2], "steps": []}, {"lhs_pair": [5, 8], "rhs_pair": [6, 2], "steps": [[5, [], [-2, -1, -2, -1, -1, -2, -1, -2]]]}, {"lhs_pair": [5, 8], "rhs_pair": [11, 12], "steps": []}, {"lhs_pair": [5, 9], "rhs_pair": [7, 2], "steps": [[2, [], [-1, -2, -1, -2, -1, 2, -1, 2]], [6, [], [2, 1, 2, 1, 1, 2, 1, 2]], [6, [], [-2, -1, -2, -1, 2, -1, 2, -1]]]}, {"lhs_pair": [5, 9], "rhs_pair": [12, 11], "steps": [[2, [], [-1, -2, -1, -2, -1, 2, -1, 2]], [1, [], [2, 1, 2, 1, 1, 2, 1, 2]]]}, {"lhs_pair": [5, 10], "rhs_pair": [11, 3], "steps": []}, {"lhs_pair": [5, 12], "rhs_pair": [7, 1], "steps": [[6, [], [-2, -1, -2, -1, 2, -1, 2, -1]]]}, {"lhs_pair": [5, 12], "rhs_pair": [11, 6], "steps": [[6, [], [-2, -1, -2, -1, -1, -2, -1, -2]]]}, {"lhs_pair": [5, 12], "rhs_pair": [12, 5], "steps": [[8, [], [1, -2, 1, -2, 1, 2, 1, 2]], [6, [], [-2, -1, -2, -1, 2, -1, 2, -1]]]}, {"lhs_pair": [5, 13], "rhs_pair": [8, 1], "steps": [[0, [], [-2, -1, -2, -1, 2, -1, 2, -1]], [0, [], [2, 1, 2, 1, 1, 2, 1, 2]]]}, {"lhs_pair": [5, 14], "rhs_pair": [11, 8], "steps": []}, {"lhs_pair": [6, 1], "rhs_pair": [11, 7], "steps": [[4, [], [-1, -2, -1, -2, -1, 2, -1, 2]], [3, [], [2, 1, 2, 1, 1, 2, 1, 2]]]}, {"lhs_pair": [6, 9], "rhs_pair": [8, 7], "steps": [[9, [], [2, 1, 2, 1, 1, 2, 1, 2]], [7, [], [-2, -1, -2, -2, -1, -2, -1, -1]], [7, [], [2, 1, 2, 1, 1, 2, 1, 2]], [3, [], [-1, -2, -1, -2, -1, 2, -1, 2]], [4, [], [-1, -2, -1, -2, -1, 2, -1, 2]], [0, [], [2, 1, 2, 1, 1, 2, 1, 2]]]}, {"lhs_pair": [6, 12], "rhs_pair": [8, 13], "steps": [[7, [], [-2, -1, -2, -1, -1, -2, -1, -2]], [0, [], [2, 1, 2, 1, 1, 2, 1, 2]]]}, {"lhs_pair": [6, 14], "rhs_pair": [8, 12], "steps": [[0, [], [2, 1, 2, 1, 1, 2, 1, 2]]]}, {"lhs_pair": [7, 0], "rhs_pair": [13, 4], "steps": [[2, [], [-2, -1, -2, -1, -1, -2, -1, -2]], [2, [], [1, -2, 1, -2, 1, 2, 1, 2]]]}, {"lhs_pair": [7, 3], "rhs_pair": [13, 10], "steps": [[2, [], [-2, -1, -2, -1, -1, -2, -1, -2]], [2, [], [1, -2, 1, -2, 1, 2, 1, 2]]]}, {"lhs_pair": [7, 5], "rhs_pair": [13, 1], "steps": [[2, [], [-2, -1, -2, -1, -1, -2, -1, -2]], [2, [], [1, -2, 1, -2, 1, 2, 1, 2]]]}, {"lhs_pair": [7, 6], "rhs_pair": [12, 13], "steps": [[4, [], [1, -2, 1, -2, 1, 2, 1, 2]]]}, {"lhs_pair": [7, 6], "rhs_pair": [13, 12], "steps": [[4, [], [2, 1, 2, 1, 1, 2, 1, 2]], [2, [], [-2, -1, -2, -1, -1, -2, -1, -2]], [2, [], [1, -2, 1, -2, 1, 2, 1, 2]]]}, {"lhs_pair": [7, 8], "rhs_pair": [9, 6], "steps": [[6, [], [-2, -1, -2, -1, -1, -2, -1, -2]], [4, [], [1, -2, 1, -2, 1, 2, 1, 2]], [4, [], [-2, -1, -2, -1, -1, -2, -1, -2]], [1, [], [1, -2, 1, -2, 1, 2, 1, 2]]]}, {"lhs_pair": [7, 8], "rhs_pair": [12, 12], "steps": [[4, [], [1, -2, 1, -2, 1, 2, 1, 2]]]}, {"lhs_pair": [7, 8], "rhs_pair": [13, 14], "steps": [[2, [], [-2, -1, -2, -1, -1, -2, -1, -2]], [2, [], [1, -2, 1, -2, 1, 2, 1, 2]]]}, {"lhs_pair": [7, 8], "rhs_pair": [14, 13], "steps": [[6, [], [-2, -1, -2, -1, -1, -2, -1, -2]], [9, [], [2, 1, 2, 1, 1, 2, 1, 2]], [4, [], [1, -2, 1, -2, 1, 2, 1, 2]], [4, [], [-2, -1, -2, -1, -1, -2, -1, -2]]]}, {"lhs_pair": [7, 11], "rhs_pair": [13, 2], "steps": [[2, [], [-2, -1, -2, -1, -1, -2, -1, -2]], [2, [], [1, -2, 1, -2, 1, 2, 1, 2]]]}, {"lhs_pair": [7, 13], "rhs_pair": [13, 6], "steps": [[2, [], [-2, -1, -2, -1, -1, -2, -1, -2]], [2, [], [1, -2, 1, -2, 1, 2, 1, 2]]]}, {"lhs_pair": [8, 0], "rhs_pair": [10, 9], "steps": [[8, [], [1, -2, 1, -2, 1, 2, 1, 2]], [3, [], [-2, -1, -2, -1, -1, -2, -1, -2]]]}, {"lhs_pair": [9, 1], "rhs_pair": [14, 5], "steps": [[7, [], [2, 1, 2, 1, 1, 2, 1, 2]], [7, [], [-2, -1, -2, -1, 2, -1, 2, -1]]]}, {"lhs_pair": [9, 2], "rhs_pair": [14, 11], "steps": [[7, [], [2, 1, 2, 1, 1, 2, 1, 2]], [7, [], [-2, -1, -2, -1, 2, -1, 2, -1]]]}, {"lhs_pair": [9, 4], "rhs_pair": [14, 0], "steps": [[7, [], [2, 1, 2, 1, 1, 2, 1, 2]], [7, [], [-2, -1, -2, -1, 2, -1, 2, -1]]]}, {"lhs_pair": [9, 8], "rhs_pair": [12, 14], "steps": [[1, [], [-2, -1, -2, -1, 2, -1, 2, -1]], [1, [], [2, 1, 2, 1, 1, 2, 1, 2]]]}, {"lhs_pair": [9, 8], "rhs_pair": [14, 12], "steps": [[7, [], [2, 1, 2, 1, 1, 2, 1, 2]], [7, [], [-2, -1, -2, -1, 2, -1, 2, -1]]]}, {"lhs_pair": [9, 10], "rhs_pair": [14, 3], "steps": [[7, [], [2, 1, 2, 1, 1, 2, 1, 2]], [7, [], [-2, -1, -2, -1, 2, -1, 2, -1]]]}, {"lhs_pair": [9, 14], "rhs_pair": [14, 8], "steps": [[7, [], [2, 1, 2, 1, 1, 2, 1, 2]], [7, [], [-2, -1, -2, -1, 2, -1, 2, -1]]]}, {"lhs_pair": [10, 5], "rhs_pair": [14, 9], "steps": []}, {"lhs_pair": [10, 7], "rhs_pair": [14, 4], "steps": []}, {"lhs_pair": [10, 11], "rhs_pair": [14, 14], "steps": [[9, [], [2, 1, 2, 1, 1, 2, 1, 2]], [9, [], [-2, -1, -2, -1, 2, -1, 2, -1]]]}, {"lhs_pair": [10, 13], "rhs_pair": [14, 10], "steps": [[9, [], [2, 1, 2, 1, 1, 2, 1, 2]], [9, [], [-2, -1, -2, -1, 2, -1, 2, -1]]]}, {"lhs_pair": [11, 4], "rhs_pair": [13, 7], "steps": []}, {"lhs_pair": [11, 9], "rhs_pair": [13, 5], "steps": []}, {"lhs_pair": [11, 10], "rhs_pair": [13, 13], "steps": [[4, [], [-2, -1, -2, -1, -1, -2, -1, -2]], [4, [], [1, -2, 1, -2, 1, 2, 1, 2]]]}, {"lhs_pair": [11, 14], "rhs_pair": [13, 11], "steps": [[4, [], [-2, -1, -2, -1, -1, -2, -1, -2]], [4, [], [1, -2, 1, -2, 1, 2, 1, 2]]]}, {"lhs_pair": [12, 7], "rhs_pair": [13, 9], "steps": [[4, [], [-2, -1, -2, -1, -1, -2, -1, -2]], [0, [], [2, 2, 1, 2, 1, 1, 2, 1]], [4, [], [-2, -1, -2, -1, -1, -2, -1, -2]], [2, [], [2, 1, -2, 1, -2, 1, 2, 1]], [2, [], [-2, -1, -2, -1, -1, -2, -1, -2]], [2, [], [1, -2, 1, -2, 1, 2, 1, 2]]]}, {"lhs_pair": [12, 9], "rhs_pair": [14, 7], "steps": [[0, [], [-2, -2, -1, -2, -1, -1, -2, -1]], [4, [], [2, 1, 2, 1, 1, 2, 1, 2]], [4, [], [-2, -1, -2, -1, 2, -1, 2, -1]], [7, [], [2, 1, 2, 1, 1, 2, 1, 2]], [7, [], [-2, -1, -2, -1, 2, -1, 2, -1]]]}], "perm_x": [27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 49, 50, 51, 52, 53, 135, 136, 137, 138, 139, 140, 141, 142, 143, 144, 145, 146, 147, 148, 149, 150, 151, 152, 153, 154, 155, 156, 157, 158, 159, 160, 161, 0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 171, 175, 179, 174, 178, 173, 177, 172, 176, 180, 184, 188, 183, 187, 182, 186, 181, 185, 162, 166, 170, 165, 169, 164, 168, 163, 167, 191, 189, 190, 194, 192, 193, 197, 195, 196, 200, 198, 199, 203, 201, 202, 206, 204, 205, 209, 207, 208, 212, 210, 211, 215, 213, 214, 76, 74, 78, 79, 77, 72, 73, 80, 75, 58, 56, 60, 61, 59, 54, 55, 62, 57, 67, 65, 69, 70, 68, 63, 64, 71, 66, 111, 112, 113, 114, 115, 116, 108, 109, 110, 120, 121, 122, 123, 124, 125, 117, 118, 119, 129, 130, 131, 132, 133, 134, 126, 127, 128, 87, 88, 89, 81, 82, 83, 84, 85, 86, 96, 97, 98, 90, 91, 92, 93, 94, 95, 105, 106, 107, 99, 100, 101, 102, 103, 104], "perm_y": [81, 82, 83, 84, 85, 86, 87, 88, 89, 90, 91, 92, 93, 94, 95, 96, 97, 98, 99, 100, 101, 102, 103, 104, 105, 106, 107, 162, 163, 164, 165, 166, 167, 168, 169, 170, 171, 172, 173, 174, 175, 176, 177, 178, 179, 180, 181, 182, 183, 184, 185, 186, 187, 188, 197, 195, 196, 191, 189, 190, 194, 192, 193, 206, 204, 205, 200, 198, 199, 203, 201, 202, 215, 213, 214, 209, 207, 208, 212, 210, 211, 150, 145, 149, 144, 148, 152, 147, 151, 146, 159, 154, 158, 153, 157, 161, 156, 160, 155, 141, 136, 140, 135, 139, 143, 138, 142, 137, 0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 115, 116, 114, 109, 110, 108, 112, 113, 111, 124, 125, 123, 118, 119, 117, 121, 122, 120, 133, 134, 132, 127, 128, 126, 130, 131, 129, 78, 76, 74, 72, 79, 77, 75, 73, 80, 60, 58, 56, 54, 61, 59, 57, 55, 62, 69, 67, 65, 63, 70, 68, 66, 64, 71, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 49, 50, 51, 52, 53], "n_points": 216}

==> anc/results/g_paper2_extras.log <==
|B(7)| of G1 = 1935
witness distances: [1, 1, 3, 3, 3, 5, 3, 7]
G2 B(2) |U|=133 two-sided profile m=2..8
  m=2: INFEASIBLE (33s)
  m=3: INFEASIBLE (77s)
  m=4: INFEASIBLE (97s)
  m=5: INFEASIBLE (115s)
  m=6: INFEASIBLE (97s)
  m=7: INFEASIBLE (91s)
  m=8: beta=8 status=OPTIMAL (bound 8) uniques=0 (158s)
done.


==> anc/results/gcs_models/G1_b3_n8.opb <==
* #variable= 2364 #constraint= 8366
preserved: i[s0][b0] i[s1][b0] i[s2][b0] i[s3][b0] i[s4][b0] i[s5][b0] i[s6][b0] i[s7][b0] i[s8][b0] i[s9][b0] i[s10][b0] i[s11][b0] i[s12][b0] i[s13][b0] i[s14][b0] i[s15][b0] i[s16][b0] i[s17][b0] i[s18][b0] i[s19][b0] i[s20][b0] i[s21][b0] i[s22][b0] i[s23][b0] i[s24][b0] i[s25][b0] i[s26][b0] i[s27][b0] i[s28][b0] i[s29][b0] i[s30][b0] i[s31][b0] i[s32][b0] i[s33][b0] i[s34][b0] i[s35][b0] i[s36][b0] i[s37][b0] i[s38][b0] i[s39][b0] i[s40][b0] i[s41][b0] i[s42][b0] i[s43][b0] i[s44][b0] i[s45][b0] i[s46][b0] i[s47][b0] i[s48][b0] i[s49][b0] i[s50][b0] i[s51][b0] i[s52][b0] i[z1_2][b0] i[z3_4][b0] i[z5_8][b0] i[z6_15][b0] i[z7_12][b0] i[z9_14][b0] i[z10_11][b0] i[z13_16][b0] i[z17_26][b0] i[z18_47][b0] i[z19_38][b0] i[z20_33][b0] i[z21_24][b0] i[z22_51][b0] i[z23_30][b0] i[z25_42][b0] i[z27_44][b0] i[z28_35][b0] i[z29_32][b0] i[z31_50][b0] i[z34_41][b0] i[z36_49][b0] i[z37_40][b0] i[z39_46][b0] i[z43_52][b0] i[z45_48][b0] i[b0][b0] i[z0_1][b0] i[z2_5][b0] i[z3_14][b0] i[z4_11][b0] i[z4_6][b0] i[z3_7][b0] i[z8_17][b0] i[z9_44][b0] i[z10_35][b0] i[z11_32][b0] i[z12_23][b0] i[z13_50][b0] i[z14_29][b0] i[z15_20][b0] i[z16_41][b0] i[z15_18][b0] i[z12_19][b0] i[z10_20][b0] i[z7_21][b0] i[z16_22][b0] i[z9_23][b0] i[z6_24][b0] i[z13_25][b0] i[b1][b0] i[z0_2][b0] i[z1_8][b0] i[z3_15][b0] i[z4_12][b0] i[z5_26][b0] i[z6_47][b0] i[z7_38][b0] i[z4_9][b0] i[z3_10][b0] i[z11_33][b0] i[z12_24][b0] i[z13_51][b0] i[z14_30][b0] i[z15_21][b0] i[z16_42][b0] i[z14_27][b0] i[z11_28][b0] i[z10_29][b0] i[z7_30][b0] i[z16_31][b0] i[z9_32][b0] i[z6_33][b0] i[z13_34][b0] i[b2][b0] i[z0_3][b0] i[z1_9][b0] i[z2_6][b0] i[z4_13][b0] i[z5_27][b0] i[z6_48][b0] i[z7_39][b0] i[z8_18][b0] i[z9_45][b0] i[z10_36][b0] i[z2_11][b0] i[z1_12][b0] i[z14_31][b0] i[z15_22][b0] i[z16_43][b0] i[z8_35][b0] i[z15_36][b0] i[z12_37][b0] i[z5_38][b0] i[z14_39][b0] i[z11_40][b0] i[z10_41][b0] i[z7_42][b0] i[b3][b0] i[z0_4][b0] i[z1_10][b0] i[z2_7][b0] i[z3_16][b0] i[z5_28][b0] i[z6_49][b0] i[z7_40][b0] i[z8_19][b0] i[z9_46][b0] i[z10_37][b0] i[z11_34][b0] i[z12_25][b0] i[z13_52][b0] i[z2_14][b0] i[z1_15][b0] i[z8_44][b0] i[z15_45][b0] i[z12_46][b0] i[z5_47][b0] i[z14_48][b0] i[z11_49][b0] i[z9_50][b0] i[z6_51][b0] i[b4][b0] i[z0_5][b0] i[z2_17][b0] i[z3_44][b0] i[z4_35][b0] i[z6_14][b0] i[z7_11][b0] i[z4_18][b0] i[z3_19][b0] i[z20_32][b0] i[z21_23][b0] i[z22_50][b0] i[z23_29][b0] i[z20_24][b0] i[z25_41][b0] i[b5][b0] i[z0_6][b0] i[z1_3][b0] i[z2_18][b0] i[z3_45][b0] i[z4_36][b0] i[z5_9][b0] i[z7_13][b0] i[z17_27][b0] i[z18_48][b0] i[z19_39][b0] i[z2_20][b0] i[z1_21][b0] i[z4_22][b0] i[z23_31][b0] i[z22_24][b0] i[z25_43][b0] i[z24_36][b0] i[z21_45][b0] i[z20_48][b0] i[b6][b0] i[z0_7][b0] i[z1_4][b0] i[z2_19][b0] i[z3_46][b0] i[z4_37][b0] i[z5_10][b0] i[z6_16][b0] i[z17_28][b0] i[z18_49][b0] i[z19_40][b0] i[z20_34][b0] i[z21_25][b0] i[z22_52][b0] i[z2_23][b0] i[z1_24][b0] i[z3_25][b0] i[z20_49][b0] i[b7][b0] i[z0_8][b0] i[z1_26][b0] i[z3_47][b0] i[z4_38][b0] i[z9_15][b0] i[z10_12][b0] i[z4_27][b0] i[z3_28][b0] i[z29_33][b0] i[z24_30][b0] i[z31_51][b0] i[z30_32][b0] i[z21_33][b0] i[z34_42][b0] i[b8][b0] i[z0_9][b0] i[z1_27][b0] i[z2_3][b0] i[z3_48][b0] i[z4_39][b0] i[z6_8][b0] i[z10_13][b0] i[z18_26][b0] i[z27_45][b0] i[z28_36][b0] i[z2_29][b0] i[z1_30][b0] i[z4_31][b0] i[z31_32][b0] i[z22_33][b0] i[z34_43][b0] i[z33_36][b0] i[b9][b0] i[z0_10][b0] i[z1_28][b0] i[z2_4][b0] i[z3_49][b0] i[z4_40][b0] i[z7_8][b0] i[z9_16][b0] i[z19_26][b0] i[z27_46][b0] i[z28_37][b0] i[z29_34][b0] i[z25_30][b0] i[z31_52][b0] i[z2_32][b0] i[z1_33][b0] i[z3_34][b0] i[z33_37][b0] i[z32_40][b0] i[z29_49][b0] i[b10][b0] i[z0_11][b0] i[z1_29][b0] i[z4_41][b0] i[z5_12][b0] i[z13_14][b0] i[z20_40][b0] i[z29_37][b0] i[z32_36][b0] i[z2_35][b0] i[z3_37][b0] i[z17_38][b0] i[z39_44][b0] i[z35_40][b0] i[z32_41][b0] i[z23_42][b0] i[z43_50][b0] i[b11][b0] i[z0_12][b0] i[z2_21][b0] i[z4_42][b0] i[z8_11][b0] i[z13_15][b0] i[z26_35][b0] i[z36_47][b0] i[z37_38][b0] i[z1_38][b0] i[z3_40][b0] i[z33_41][b0] i[z24_42][b0] i[z43_51][b0] i[b12][b0] i[z0_13][b0] i[z1_31][b0] i[z2_22][b0] i[z4_43][b0] i[z9_11][b0] i[z6_12][b0] i[z27_35][b0] i[z36_48][b0] i[z37_39][b0] i[z18_38][b0] i[z39_45][b0] i[z36_40][b0] i[z2_41][b0] i[z1_42][b0] i[b13][b0] i[z0_14][b0] i[z1_32][b0] i[z3_50][b0] i[z5_15][b0] i[z11_16][b0] i[z2_44][b0] i[z4_45][b0] i[z17_47][b0] i[z44_48][b0] i[z35_49][b0] i[z29_50][b0] i[z20_51][b0] i[z41_52][b0] i[b14][b0] i[z0_15][b0] i[z2_24][b0] i[z3_51][b0] i[z8_14][b0] i[z12_16][b0] i[z21_49][b0] i[z24_48][b0] i[z33_45][b0] i[z26_44][b0] i[z45_47][b0] i[z38_46][b0] i[z1_47][b0] i[z4_48][b0] i[z30_50][b0] i[z21_51][b0] i[z42_52][b0] i[b15][b0] i[z0_16][b0] i[z1_34][b0] i[z2_25][b0] i[z3_52][b0] i[z10_14][b0] i[z7_15][b0] i[z28_44][b0] i[z45_49][b0] i[z40_46][b0] i[z19_47][b0] i[z46_48][b0] i[z37_49][b0] i[z2_50][b0] i[z1_51][b0] i[b16][b0] i[z0_17][b0] i[z1_5][b0] i[z6_44][b0] i[z7_35][b0] i[z14_18][b0] i[z11_19][b0] i[b17][b0] i[z0_18][b0] i[z1_6][b0] i[z3_5][b0] i[z6_45][b0] i[z7_36][b0] i[z9_17][b0] i[z13_19][b0] i[b18][b0] i[z0_19][b0] i[z1_7][b0] i[z4_5][b0] i[z6_46][b0] i[z7_37][b0] i[z10_17][b0] i[z16_18][b0] i[b19][b0] i[z0_20][b0] i[z1_11][b0] i[z5_29][b0] i[z7_41][b0] i[z11_37][b0] i[z14_36][b0] i[z5_21][b0] i[z14_22][b0] i[b20][b0] i[z0_21][b0] i[z5_30][b0] i[z8_20][b0] i[b21][b0] i[z0_22][b0] i[z1_13][b0] i[z5_31][b0] i[z3_6][b0] i[z7_43][b0] i[z9_20][b0] i[z6_21][b0] i[b22][b0] i[z0_23][b0] i[z1_14][b0] i[z5_32][b0] i[z6_50][b0] i[z5_24][b0] i[z11_25][b0] i[b23][b0] i[z0_24][b0] i[z5_33][b0] i[z8_23][b0] i[b24][b0] i[z0_25][b0] i[z1_16][b0] i[z5_34][b0] i[z6_52][b0] i[z4_7][b0] i[z10_23][b0] i[z7_24][b0] i[b25][b0] i[z0_26][b0] i[z2_8][b0] i[z9_47][b0] i[z10_38][b0] i[z15_27][b0] i[z12_28][b0] i[b26][b0] i[z0_27][b0] i[z2_9][b0] i[z3_8][b0] i[z9_48][b0] i[z10_39][b0] i[z6_26][b0] i[z13_28][b0] i[b27][b0] i[z0_28][b0] i[z2_10][b0] i[z4_8][b0] i[z9_49][b0] i[z10_40][b0] i[z7_26][b0] i[z16_27][b0] i[b28][b0] i[z0_29][b0] i[b29][b0] i[z0_30][b0] i[z2_12][b0] i[z8_21][b0] i[z10_42][b0] i[z8_29][b0] i[z15_31][b0] i[b30][b0] i[z0_31][b0] i[z2_13][b0] i[z8_22][b0] i[z3_9][b0] i[z10_43][b0] i[z9_29][b0] i[z6_30][b0] i[b31][b0] i[z0_32][b0] i[b32][b0] i[z0_33][b0] i[z2_15][b0] i[z8_24][b0] i[z9_51][b0] i[z12_49][b0] i[z15_48][b0] i[z8_32][b0] i[z12_34][b0] i[b33][b0] i[z0_34][b0] i[z2_16][b0] i[z8_25][b0] i[z9_52][b0] i[z4_10][b0] i[z10_32][b0] i[z7_33][b0] i[b34][b0] i[z0_35][b0] i[z12_17][b0] i[z13_44][b0] i[b35][b0] i[z0_36][b0] i[z3_11][b0] i[z12_18][b0] i[z13_45][b0] i[z12_20][b0] i[z11_29][b0] i[z9_35][b0] i[z13_37][b0] i[b36][b0] i[z0_37][b0] i[z13_46][b0] i[z16_36][b0] i[b37][b0] i[z0_38][b0] i[z11_26][b0] i[z13_47][b0] i[z15_39][b0] i[z12_40][b0] i[b38][b0] i[z0_39][b0] i[z11_27][b0] i[z3_12][b0] i[z13_48][b0] i[z6_38][b0] i[z13_40][b0] i[b39][b0] i[z0_40][b0] i[z13_49][b0] i[z16_39][b0] i[b40][b0] i[z0_41][b0] i[z5_42][b0] i[z14_43][b0] i[b41][b0] i[z0_42][b0] i[z11_30][b0] i[z12_21][b0] i[z8_41][b0] i[z15_43][b0] i[b42][b0] i[z0_43][b0] i[z3_13][b0] i[z11_31][b0] i[z12_22][b0] i[z9_41][b0] i[z6_42][b0] i[b43][b0] i[z0_44][b0] i[z15_17][b0] i[z16_35][b0] i[z14_45][b0] i[z11_46][b0] i[b44][b0] i[z0_45][b0] i[b45][b0] i[z0_46][b0] i[z4_14][b0] i[z15_19][b0] i[z16_37][b0] i[z10_44][b0] i[z16_45][b0] i[b46][b0] i[z0_47][b0] i[z14_26][b0] i[z16_38][b0] i[b47][b0] i[z0_48][b0] i[b48][b0] i[z0_49][b0] i[z14_28][b0] i[z4_15][b0] i[z16_40][b0] i[z15_24][b0] i[z14_33][b0] i[z7_47][b0] i[z16_48][b0] i[b49][b0] i[z0_50][b0] i[z14_32][b0] i[z15_23][b0] i[z5_51][b0] i[z11_52][b0] i[b50][b0] i[z0_51][b0] i[z8_50][b0] i[z12_52][b0] i[b51][b0] i[z0_52][b0] i[z4_16][b0] i[z14_34][b0] i[z15_25][b0] i[z10_50][b0] i[z7_51][b0] i[b52][b0] i[z1_17][b0] i[z18_44][b0] i[z19_35][b0] i[b53][b0] i[z1_18][b0] i[z5_6][b0] i[z3_17][b0] i[z18_45][b0] i[z19_36][b0] i[b54][b0] i[z1_19][b0] i[z5_7][b0] i[z4_17][b0] i[z18_46][b0] i[z19_37][b0] i[z36_38][b0] i[z21_39][b0] i[z38_41][b0] i[b55][b0] i[z1_20][b0] i[z5_11][b0] i[z17_29][b0] i[z19_41][b0] i[z20_37][b0] i[z23_36][b0] i[b56][b0] i[z17_30][b0] i[z19_42][b0] i[b57][b0] i[z1_22][b0] i[z5_13][b0] i[z17_31][b0] i[z3_18][b0] i[z19_43][b0] i[b58][b0] i[z1_23][b0] i[z5_14][b0] i[z17_32][b0] i[z18_50][b0] i[z30_36][b0] i[z21_31][b0] i[b59][b0] i[z17_33][b0] i[z18_51][b0] i[z24_45][b0] i[z31_38][b0] i[b60][b0] i[z1_25][b0] i[z5_16][b0] i[z17_34][b0] i[z18_52][b0] i[z4_19][b0] i[z29_30][b0] i[b61][b0] i[z1_35][b0] i[z17_21][b0] i[z22_44][b0] i[z36_44][b0] i[z20_45][b0] i[b62][b0] i[z1_36][b0] i[z3_20][b0] i[z18_21][b0] i[z22_45][b0] i[z29_35][b0] i[z37_41][b0] i[b63][b0] i[z1_37][b0] i[z4_20][b0] i[z6_7][b0] i[z11_14][b0] i[z19_21][b0] i[z22_46][b0] i[z25_36][b0] i[z29_44][b0] i[z1_45][b0] i[z41_46][b0] i[z36_50][b0] i[b64][b0] i[z20_26][b0] i[z22_47][b0] i[z21_48][b0] i[z19_50][b0] i[b65][b0] i[z1_39][b0] i[z6_9][b0] i[z20_27][b0] i[z3_21][b0] i[z22_48][b0] i[z17_46][b0] i[b66][b0] i[z1_40][b0] i[z4_29][b0] i[z6_10][b0] i[z11_15][b0] i[z20_28][b0] i[z4_21][b0] i[z22_49][b0] i[z20_47][b0] i[z1_48][b0] i[z41_49][b0] i[b67][b0] i[z1_41][b0] i[z6_11][b0] i[z20_29][b0] i[z20_21][b0] i[b68][b0] i[z20_30][b0] i[b69][b0] i[z1_43][b0] i[z6_13][b0] i[z20_31][b0] i[z21_22][b0] i[z3_22][b0] i[b70][b0] i[z1_44][b0] i[z17_24][b0] i[z25_35][b0] i[z27_36][b0] i[z29_42][b0] i[b71][b0] i[z18_24][b0] i[z3_23][b0] i[b72][b0] i[z1_46][b0] i[z4_23][b0] i[z19_24][b0] i[z25_37][b0] i[z27_29][b0] i[b73][b0] i[z23_26][b0] i[z25_38][b0] i[b74][b0] i[z7_9][b0] i[z18_33][b0] i[z23_27][b0] i[z3_24][b0] i[z25_39][b0] i[b75][b0] i[z1_49][b0] i[z4_32][b0] i[z7_10][b0] i[z14_15][b0] i[z19_33][b0] i[z23_28][b0] i[z4_24][b0] i[z25_40][b0] i[z27_30][b0] i[z33_44][b0] i[z30_38][b0] i[z23_47][b0] i[z48_50][b0] i[b76][b0] i[z1_50][b0] i[z7_14][b0] i[z23_32][b0] i[z23_24][b0] i[b77][b0] i[z23_33][b0] i[b78][b0] i[z1_52][b0] i[z7_16][b0] i[z23_34][b0] i[z24_25][b0] i[z4_25][b0] i[b79][b0] i[z2_26][b0] i[z27_47][b0] i[z28_38][b0] i[b80][b0] i[z2_27][b0] i[z8_9][b0] i[z3_26][b0] i[z27_48][b0] i[z28_39][b0] i[z44_49][b0] i[z32_46][b0] i[z44_51][b0] i[b81][b0] i[z2_28][b0] i[z8_10][b0] i[z4_26][b0] i[z27_49][b0] i[z28_40][b0] i[b82][b0] i[z28_41][b0] i[z29_40][b0] i[z25_44][b0] i[b83][b0] i[z2_30][b0] i[z8_12][b0] i[z23_49][b0] i[z25_32][b0] i[z21_26][b0] i[z28_42][b0] i[b84][b0] i[z2_31][b0] i[z8_13][b0] i[z22_26][b0] i[z3_27][b0] i[z28_43][b0] i[b85][b0] i[z27_50][b0] i[b86][b0] i[z2_33][b0] i[z8_15][b0] i[z24_26][b0] i[z27_51][b0] i[z30_49][b0] i[z33_48][b0] i[b87][b0] i[z2_34][b0] i[z8_16][b0] i[z25_26][b0] i[z27_52][b0] i[z4_28][b0] i[b88][b0] i[z31_44][b0] i[b89][b0] i[z2_36][b0] i[z11_12][b0] i[z20_38][b0] i[z19_23][b0] i[z3_29][b0] i[z18_30][b0] i[z31_45][b0] i[z30_35][b0] i[z37_42][b0] i[z23_44][b0] i[b90][b0] i[z2_37][b0] i[z19_30][b0] i[z31_46][b0] i[z34_36][b0] i[b91][b0] i[z2_38][b0] i[z19_49][b0] i[z24_50][b0] i[z26_29][b0] i[z31_47][b0] i[b92][b0] i[z2_39][b0] i[z3_30][b0] i[z31_48][b0] i[b93][b0] i[z2_40][b0] i[z9_10][b0] i[z28_29][b0] i[z4_30][b0] i[z31_49][b0] i[b94][b0] i[b95][b0] i[z2_42][b0] i[z9_12][b0] i[z21_30][b0] i[b96][b0] i[z2_43][b0] i[z9_13][b0] i[z29_31][b0] i[z22_30][b0] i[z3_31][b0] i[b97][b0] i[z34_35][b0] i[z32_37][b0] i[z27_42][b0] i[b98][b0] i[z2_45][b0] i[z3_32][b0] i[z33_35][b0] i[z36_51][b0] i[b99][b0] i[z2_46][b0] i[z34_37][b0] i[z26_39][b0] i[b100][b0] i[z2_47][b0] i[z26_32][b0] i[z34_38][b0] i[z38_49][b0] i[z33_40][b0] i[b101][b0] i[z2_48][b0] i[z3_33][b0] i[z12_15][b0] i[z27_32][b0] i[z34_39][b0] i[z24_38][b0] i[z39_51][b0] i[z42_49][b0] i[b102][b0] i[z2_49][b0] i[z4_33][b0] i[z24_47][b0] i[z28_32][b0] i[z34_40][b0] i[z48_51][b0] i[b103][b0] i[b104][b0] i[z2_51][b0] i[z10_15][b0] i[z32_33][b0] i[z24_33][b0] i[b105][b0] i[z2_52][b0] i[z10_16][b0] i[z32_34][b0] i[z25_33][b0] i[z4_34][b0] i[b106][b0] i[z35_37][b0] i[b107][b0] i[z3_35][b0] i[z36_45][b0] i[z36_37][b0] i[b108][b0] i[z36_46][b0] i[b109][b0] i[z11_13][b0] i[z17_19][b0] i[z20_39][b0] i[z29_36][b0] i[z31_35][b0] i[z3_36][b0] i[z37_43][b0] i[b110][b0] i[z32_35][b0] i[b111][b0] i[z36_52][b0] i[b112][b0] i[z19_34][b0] i[z24_46][b0] i[z39_47][b0] i[z38_40][b0] i[b113][b0] i[z17_51][b0] i[z3_38][b0] i[z39_48][b0] i[z39_40][b0] i[b114][b0] i[z39_49][b0] i[b115][b0] i[z40_41][b0] i[b116][b0] i[z32_44][b0] i[z21_38][b0] i[z40_42][b0] i[b117][b0] i[z12_13][b0] i[z22_38][b0] i[z3_39][b0] i[z40_43][b0] i[b118][b0] i[z12_14][b0] i[z23_38][b0] i[z39_50][b0] i[b119][b0] i[z39_52][b0] i[b120][b0] i[z17_42][b0] i[z43_44][b0] i[b121][b0] i[z17_44][b0] i[z20_42][b0] i[z21_36][b0] i[z3_41][b0] i[z18_42][b0] i[z43_45][b0] i[b122][b0] i[z43_46][b0] i[b123][b0] i[z26_41][b0] i[z43_47][b0] i[b124][b0] i[z27_41][b0] i[z3_42][b0] i[z43_48][b0] i[b125][b0] i[z43_49][b0] i[b126][b0] i[z29_41][b0] i[b127][b0] i[z30_41][b0] i[z21_42][b0] i[b128][b0] i[z3_43][b0] i[z31_41][b0] i[z22_42][b0] i[b129][b0] i[z22_27][b0] i[z29_39][b0] i[z44_45][b0] i[z35_46][b0] i[b130][b0] i[b131][b0] i[z4_44][b0] i[z45_46][b0] i[z37_46][b0] i[b132][b0] i[z30_44][b0] i[z42_46][b0] i[b133][b0] i[b134][b0] i[z45_50][b0] i[b135][b0] i[z45_51][b0] i[b136][b0] i[z14_16][b0] i[z34_44][b0] i[z45_52][b0] i[z4_46][b0] i[b137][b0] i[z47_48][b0] i[b138][b0] i[b139][b0] i[z4_47][b0] i[z48_49][b0] i[z40_49][b0] i[b140][b0] i[z21_47][b0] i[b141][b0] i[b142][b0] i[z15_16][b0] i[z24_49][b0] i[z26_27][b0] i[z33_46][b0] i[z25_47][b0] i[z48_52][b0] i[z4_49][b0] i[b143][b0] i[z35_52][b0] i[b144][b0] i[b145][b0] i[z4_50][b0] i[z19_51][b0] i[z37_52][b0] i[b146][b0] i[z26_50][b0] i[z38_52][b0] i[b147][b0] i[b148][b0] i[z26_38][b0] i[z33_50][b0] i[z32_49][b0] i[z28_50][b0] i[z4_51][b0] i[z40_52][b0] i[b149][b0] i[z32_50][b0] i[z23_51][b0] i[b150][b0] i[z24_51][b0] i[b151][b0] i[z4_52][b0] i[z34_50][b0] i[z25_51][b0] i[b152][b0] i[z5_17][b0] i[b153][b0] i[z5_18][b0] i[z6_17][b0] i[b154][b0] i[z5_19][b0] i[z7_17][b0] i[b155][b0] i[z5_20][b0] i[z11_17][b0] i[b156][b0] i[b157][b0] i[z5_22][b0] i[z13_17][b0] i[b158][b0] i[z5_23][b0] i[z12_36][b0] i[z13_21][b0] i[z14_17][b0] i[z6_39][b0] i[z12_41][b0] i[b159][b0] i[b160][b0] i[z5_25][b0] i[z12_29][b0] i[z16_17][b0] i[z11_38][b0] i[b161][b0] i[z5_35][b0] i[b162][b0] i[z5_36][b0] i[z6_20][b0] i[z11_35][b0] i[z6_18][b0] i[z11_20][b0] i[b163][b0] i[z5_37][b0] i[z7_20][b0] i[z7_18][b0] i[z11_23][b0] i[b164][b0] i[b165][b0] i[z5_39][b0] i[z9_18][b0] i[b166][b0] i[z5_40][b0] i[z7_29][b0] i[z10_18][b0] i[z11_24][b0] i[b167][b0] i[z5_41][b0] i[z11_18][b0] i[b168][b0] i[b169][b0] i[z5_43][b0] i[z13_18][b0] i[b170][b0] i[z5_44][b0] i[z9_36][b0] i[z11_42][b0] i[z6_31][b0] i[b171][b0] i[z5_45][b0] i[z6_19][b0] i[b172][b0] i[z5_46][b0] i[z7_19][b0] i[b173][b0] i[b174][b0] i[z5_48][b0] i[z9_19][b0] i[b175][b0] i[z5_49][b0] i[z7_32][b0] i[z12_27][b0] i[z15_44][b0] i[z10_19][b0] i[z14_24][b0] i[z9_38][b0] i[b176][b0] i[z5_50][b0] i[z14_19][b0] i[b177][b0] i[z9_27][b0] i[z9_30][b0] i[b178][b0] i[z5_52][b0] i[z16_19][b0] i[b179][b0] i[b180][b0] i[b181][b0] i[z14_20][b0] i[z11_44][b0] i[b182][b0] i[z6_22][b0] i[z11_36][b0] i[z13_20][b0] i[z6_36][b0] i[z11_41][b0] i[b183][b0] i[z6_23][b0] i[z14_35][b0] i[b184][b0] i[z6_25][b0] i[z14_37][b0] i[z16_20][b0] i[z7_45][b0] i[z11_50][b0] i[b185][b0] i[b186][b0] i[z6_27][b0] i[z9_21][b0] i[b187][b0] i[z6_28][b0] i[z15_29][b0] i[z10_21][b0] i[z11_47][b0] i[b188][b0] i[z6_29][b0] i[z11_21][b0] i[b189][b0] i[z14_44][b0] i[b190][b0] i[b191][b0] i[z6_32][b0] i[z15_35][b0] i[z14_21][b0] i[b192][b0] i[z6_34][b0] i[z15_37][b0] i[z16_21][b0] i[z7_48][b0] i[b193][b0] i[z6_35][b0] i[b194][b0] i[b195][b0] i[z6_37][b0] i[z7_22][b0] i[b196][b0] i[z14_23][b0] i[b197][b0] i[z9_22][b0] i[b198][b0] i[z6_40][b0] i[z15_41][b0] i[z10_22][b0] i[z11_48][b0] i[b199][b0] i[z6_41][b0] i[z11_22][b0] i[b200][b0] i[b201][b0] i[z6_43][b0] i[z13_22][b0] i[b202][b0] i[z11_39][b0] i[z13_29][b0] i[b203][b0] i[b204][b0] i[z7_23][b0] i[b205][b0] i[b206][b0] i[z13_23][b0] i[b207][b0] i[b208][b0] i[z8_39][b0] i[b209][b0] i[z7_25][b0] i[z16_23][b0] i[b210][b0] i[b211][b0] i[z7_27][b0] i[z9_24][b0] i[b212][b0] i[z7_28][b0] i[z10_24][b0] i[b213][b0] i[b214][b0] i[z7_31][b0] i[z13_24][b0] i[b215][b0] i[z7_34][b0] i[z9_26][b0] i[z15_46][b0] i[z16_24][b0] i[z8_30][b0] i[z7_49][b0] i[b216][b0] i[z7_44][b0] i[b217][b0] i[b218][b0] i[z7_46][b0] i[b219][b0] i[b220][b0] i[z9_25][b0] i[b221][b0] i[z8_38][b0] i[z15_50][b0] i[z10_25][b0] i[z8_27][b0] i[z14_49][b0] i[b222][b0] i[z7_50][b0] i[z14_25][b0] i[b223][b0] i[b224][b0] i[z7_52][b0] i[z16_25][b0] i[b225][b0] i[z8_26][b0] i[b226][b0] i[b227][b0] i[z8_28][b0] i[z10_26][b0] i[b228][b0] i[b229][b0] i[z16_32][b0] i[z12_26][b0] i[z10_46][b0] i[z14_51][b0] i[b230][b0] i[z8_31][b0] i[z13_26][b0] i[b231][b0] i[b232][b0] i[z8_33][b0] i[z15_26][b0] i[b233][b0] i[z8_34][b0] i[z16_26][b0] i[b234][b0] i[b235][b0] i[z8_36][b0] i[b236][b0] i[z8_37][b0] i[b237][b0] i[z8_40][b0] i[z10_27][b0] i[b238][b0] i[z8_42][b0] i[b239][b0] i[z8_43][b0] i[z13_27][b0] i[b240][b0] i[b241][b0] i[z8_45][b0] i[b242][b0] i[z8_46][b0] i[b243][b0] i[z8_47][b0] i[b244][b0] i[z8_48][b0] i[z9_33][b0] i[z9_28][b0] i[z15_30][b0] i[b245][b0] i[z8_49][b0] i[z10_33][b0] i[z15_47][b0] i[z10_28][b0] i[z15_33][b0] i[b246][b0] i[b247][b0] i[z8_51][b0] i[z15_28][b0] i[b248][b0] i[z8_52][b0] i[z16_28][b0] i[b249][b0] i[b250][b0] i[b251][b0] i[b252][b0] i[b253][b0] i[z16_29][b0] i[b254][b0] i[z10_30][b0] i[b255][b0] i[z12_30][b0] i[b256][b0] i[z9_31][b0] i[z13_30][b0] i[b257][b0] i[b258][b0] i[z9_34][b0] i[z16_30][b0] i[b259][b0] i[b260][b0] i[z9_37][b0] i[b261][b0] i[b262][b0] i[z9_39][b0] i[b263][b0] i[z9_40][b0] i[z10_31][b0] i[b264][b0] i[b265][b0] i[z9_42][b0] i[z12_31][b0] i[b266][b0] i[z9_43][b0] i[z13_31][b0] i[b267][b0] i[b268][b0] i[b269][b0] i[b270][b0] i[z12_32][b0] i[b271][b0] i[z13_32][b0] i[b272][b0] i[z12_38][b0] i[b273][b0] i[z15_32][b0] i[b274][b0] i[b275][b0] i[b276][b0] i[z12_33][b0] i[z15_38][b0] i[b277][b0] i[b278][b0] i[z12_47][b0] i[b279][b0] i[z12_48][b0] i[z13_33][b0] i[z15_42][b0] i[b280][b0] i[z10_34][b0] i[z15_49][b0] i[z16_33][b0] i[z10_49][b0] i[z15_51][b0] i[b281][b0] i[b282][b0] i[z10_45][b0] i[z11_51][b0] i[b283][b0] i[b284][b0] i[z10_47][b0] i[b285][b0] i[z10_48][b0] i[b286][b0] i[b287][b0] i[b288][b0] i[z10_51][b0] i[z15_34][b0] i[b289][b0] i[z10_52][b0] i[z16_34][b0] i[b290][b0] i[b291][b0] i[b292][b0] i[b293][b0] i[b294][b0] i[z12_35][b0] i[b295][b0] i[z13_35][b0] i[b296][b0] i[b297][b0] i[b298][b0] i[b299][b0] i[z11_43][b0] i[z13_36][b0] i[b300][b0] i[b301][b0] i[z11_45][b0] i[b302][b0] i[b303][b0] i[b304][b0] i[b305][b0] i[b306][b0] i[b307][b0] i[z13_38][b0] i[b308][b0] i[z14_38][b0] i[b309][b0] i[b310][b0] i[b311][b0] i[b312][b0] i[z12_39][b0] i[b313][b0] i[b314][b0] i[b315][b0] i[z12_42][b0] i[b316][b0] i[z12_43][b0] i[z13_39][b0] i[b317][b0] i[z12_44][b0] i[b318][b0] i[z12_45][b0] i[b319][b0] i[b320][b0] i[z12_50][b0] i[z14_40][b0] i[b321][b0] i[z12_51][b0] i[z15_40][b0] i[b322][b0] i[b323][b0] i[b324][b0] i[b325][b0] i[b326][b0] i[z13_41][b0] i[b327][b0] i[z14_41][b0] i[b328][b0] i[b329][b0] i[b330][b0] i[b331][b0] i[b332][b0] i[b333][b0] i[z13_42][b0] i[b334][b0] i[z14_42][b0] i[b335][b0] i[b336][b0] i[b337][b0] i[b338][b0] i[b339][b0] i[b340][b0] i[b341][b0] i[b342][b0] i[b343][b0] i[b344][b0] i[z13_43][b0] i[b345][b0] i[b346][b0] i[b347][b0] i[b348][b0] i[b349][b0] i[z16_44][b0] i[b350][b0] i[b351][b0] i[b352][b0] i[b353][b0] i[b354][b0] i[b355][b0] i[b356][b0] i[b357][b0] i[z14_46][b0] i[b358][b0] i[z14_47][b0] i[b359][b0] i[b360][b0] i[z14_50][b0] i[b361][b0] i[b362][b0] i[z14_52][b0] i[z16_46][b0] i[b363][b0] i[b364][b0] i[b365][b0] i[b366][b0] i[b367][b0] i[b368][b0] i[b369][b0] i[b370][b0] i[z16_47][b0] i[b371][b0] i[b372][b0] i[b373][b0] i[b374][b0] i[b375][b0] i[b376][b0] i[b377][b0] i[z15_52][b0] i[z16_49][b0] i[b378][b0] i[b379][b0] i[b380][b0] i[b381][b0] i[b382][b0] i[b383][b0] i[b384][b0] i[z16_50][b0] i[b385][b0] i[b386][b0] i[b387][b0] i[b388][b0] i[b389][b0] i[b390][b0] i[z16_51][b0] i[b391][b0] i[b392][b0] i[b393][b0] i[b394][b0] i[b395][b0] i[b396][b0] i[b397][b0] i[b398][b0] i[b399][b0] i[z16_52][b0] i[b400][b0] i[b401][b0] i[z17_18][b0] i[b402][b0] i[b403][b0] i[z17_20][b0] i[b404][b0] i[b405][b0] i[z17_22][b0] i[z17_41][b0] i[b406][b0] i[z17_23][b0] i[b407][b0] i[b408][b0] i[z17_25][b0] i[z21_29][b0] i[z17_50][b0] i[b409][b0] i[z17_35][b0] i[b410][b0] i[z17_36][b0] i[z18_20][b0] i[z20_35][b0] i[b411][b0] i[z17_37][b0] i[z19_20][b0] i[b412][b0] i[b413][b0] i[z17_39][b0] i[b414][b0] i[z17_40][b0] i[z19_29][b0] i[b415][b0] i[b416][b0] i[b417][b0] i[z17_43][b0] i[b418][b0] i[z17_45][b0] i[z22_39][b0] i[z39_41][b0] i[b419][b0] i[b420][b0] i[z17_48][b0] i[b421][b0] i[z17_49][b0] i[z19_32][b0] i[z21_27][b0] i[z24_44][b0] i[z29_38][b0] i[b422][b0] i[z35_38][b0] i[b423][b0] i[z17_52][b0] i[b424][b0] i[b425][b0] i[b426][b0] i[z18_19][b0] i[z20_23][b0] i[b427][b0] i[z18_22][b0] i[z20_36][b0] i[z20_22][b0] i[z18_36][b0] i[b428][b0] i[z18_23][b0] i[z23_35][b0] i[b429][b0] i[z18_25][b0] i[z23_37][b0] i[z20_25][b0] i[b430][b0] i[b431][b0] i[z18_27][b0] i[b432][b0] i[z18_28][b0] i[z24_29][b0] i[b433][b0] i[z18_29][b0] i[b434][b0] i[b435][b0] i[z18_31][b0] i[b436][b0] i[z18_32][b0] i[z24_35][b0] i[b437][b0] i[z18_34][b0] i[z24_37][b0] i[z32_42][b0] i[z30_37][b0] i[b438][b0] i[z18_35][b0] i[b439][b0] i[b440][b0] i[z18_37][b0] i[z35_42][b0] i[b441][b0] i[b442][b0] i[z18_39][b0] i[z41_44][b0] i[b443][b0] i[z18_40][b0] i[z24_41][b0] i[b444][b0] i[z18_41][b0] i[b445][b0] i[b446][b0] i[z18_43][b0] i[b447][b0] i[z22_31][b0] i[z36_39][b0] i[b448][b0] i[b449][b0] i[z19_22][b0] i[b450][b0] i[b451][b0] i[z19_25][b0] i[b452][b0] i[b453][b0] i[z19_27][b0] i[b454][b0] i[z19_28][b0] i[b455][b0] i[b456][b0] i[z19_31][b0] i[b457][b0] i[z19_44][b0] i[b458][b0] i[z19_45][b0] i[b459][b0] i[z19_46][b0] i[b460][b0] i[b461][b0] i[z19_48][b0] i[z30_31][b0] i[b462][b0] i[b463][b0] i[b464][b0] i[z19_52][b0] i[b465][b0] i[b466][b0] i[b467][b0] i[z20_44][b0] i[b468][b0] i[b469][b0] i[b470][b0] i[b471][b0] i[z35_44][b0] i[b472][b0] i[z37_44][b0] i[z20_46][b0] i[b473][b0] i[z20_41][b0] i[z35_36][b0] i[z35_41][b0] i[b474][b0] i[z20_43][b0] i[z22_36][b0] i[z36_41][b0] i[b475][b0] i[b476][b0] i[b477][b0] i[z20_50][b0] i[b478][b0] i[z23_45][b0] i[z35_50][b0] i[b479][b0] i[z20_52][b0] i[z25_45][b0] i[z37_50][b0] i[b480][b0] i[b481][b0] i[z21_28][b0] i[z29_47][b0] i[b482][b0] i[b483][b0] i[z21_32][b0] i[z35_47][b0] i[b484][b0] i[z21_34][b0] i[z37_47][b0] i[b485][b0] i[z21_35][b0] i[b486][b0] i[z21_37][b0] i[b487][b0] i[b488][b0] i[z21_40][b0] i[z41_47][b0] i[b489][b0] i[z21_41][b0] i[b490][b0] i[b491][b0] i[z21_43][b0] i[b492][b0] i[z21_44][b0] i[b493][b0] i[b494][b0] i[z21_46][b0] i[z32_39][b0] i[b495][b0] i[z21_50][b0] i[z22_28][b0] i[z29_48][b0] i[z23_48][b0] i[b496][b0] i[b497][b0] i[z21_52][b0] i[z42_51][b0] i[z25_48][b0] i[b498][b0] i[b499][b0] i[b500][b0] i[z35_39][b0] i[b501][b0] i[b502][b0] i[z22_23][b0] i[z22_29][b0] i[b503][b0] i[z22_25][b0] i[z42_45][b0] i[z24_43][b0] i[b504][b0] i[b505][b0] i[z44_46][b0] i[b506][b0] i[b507][b0] i[z22_32][b0] i[z35_48][b0] i[b508][b0] i[b509][b0] i[b510][b0] i[z22_34][b0] i[z37_48][b0] i[b511][b0] i[z22_35][b0] i[b512][b0] i[b513][b0] i[z22_37][b0] i[b514][b0] i[b515][b0] i[b516][b0] i[z22_40][b0] i[z37_45][b0] i[z41_48][b0] i[b517][b0] i[z22_41][b0] i[b518][b0] i[b519][b0] i[z22_43][b0] i[b520][b0] i[b521][b0] i[z29_43][b0] i[z31_36][b0] i[b522][b0] i[b523][b0] i[b524][b0] i[z23_25][b0] i[z27_37][b0] i[b525][b0] i[b526][b0] i[z23_39][b0] i[b527][b0] i[z23_40][b0] i[z25_29][b0] i[b528][b0] i[z23_41][b0] i[b529][b0] i[b530][b0] i[z23_43][b0] i[b531][b0] i[z29_45][b0] i[b532][b0] i[z23_46][b0] i[b533][b0] i[b534][b0] i[z27_31][b0] i[b535][b0] i[z23_50][b0] i[b536][b0] i[z28_45][b0] i[z29_51][b0] i[b537][b0] i[z23_52][b0] i[b538][b0] i[b539][b0] i[z24_27][b0] i[b540][b0] i[z24_28][b0] i[z50_51][b0] i[b541][b0] i[b542][b0] i[z24_31][b0] i[b543][b0] i[z24_32][b0] i[b544][b0] i[b545][b0] i[z24_34][b0] i[z30_34][b0] i[b546][b0] i[b547][b0] i[z24_39][b0] i[z40_44][b0] i[z29_46][b0] i[b548][b0] i[z24_40][b0] i[b549][b0] i[b550][b0] i[b551][b0] i[z26_30][b0] i[b552][b0] i[z24_52][b0] i[z28_30][b0] i[z25_49][b0] i[b553][b0] i[b554][b0] i[b555][b0] i[b556][b0] i[b557][b0] i[b558][b0] i[b559][b0] i[b560][b0] i[b561][b0] i[z25_27][b0] i[b562][b0] i[z25_28][b0] i[z40_47][b0] i[b563][b0] i[b564][b0] i[z25_31][b0] i[b565][b0] i[z25_34][b0] i[z27_28][b0] i[z46_49][b0] i[b566][b0] i[b567][b0] i[b568][b0] i[z25_46][b0] i[b569][b0] i[b570][b0] i[b571][b0] i[z49_50][b0] i[b572][b0] i[z25_50][b0] i[b573][b0] i[b574][b0] i[z25_52][b0] i[b575][b0] i[b576][b0] i[b577][b0] i[z26_28][b0] i[b578][b0] i[b579][b0] i[b580][b0] i[z26_31][b0] i[z26_42][b0] i[b581][b0] i[b582][b0] i[z26_33][b0] i[b583][b0] i[z26_34][b0] i[z26_51][b0] i[b584][b0] i[b585][b0] i[z26_36][b0] i[b586][b0] i[z26_37][b0] i[z26_45][b0] i[b587][b0] i[z26_40][b0] i[z34_46][b0] i[z26_48][b0] i[z46_51][b0] i[b588][b0] i[z44_47][b0] i[b589][b0] i[z26_43][b0] i[b590][b0] i[b591][b0] i[b592][b0] i[z26_46][b0] i[b593][b0] i[z26_47][b0] i[b594][b0] i[z27_33][b0] i[b595][b0] i[z26_49][b0] i[z28_33][b0] i[z33_47][b0] i[b596][b0] i[b597][b0] i[z26_52][b0] i[b598][b0] i[b599][b0] i[b600][b0] i[b601][b0] i[b602][b0] i[z27_34][b0] i[b603][b0] i[z27_38][b0] i[b604][b0] i[z27_39][b0] i[b605][b0] i[z27_40][b0] i[b606][b0] i[b607][b0] i[b608][b0] i[z27_43][b0] i[b609][b0] i[b610][b0] i[b611][b0] i[b612][b0] i[b613][b0] i[b614][b0] i[b615][b0] i[b616][b0] i[b617][b0] i[z30_33][b0] i[b618][b0] i[b619][b0] i[z30_47][b0] i[b620][b0] i[z28_31][b0] i[z30_48][b0] i[z31_33][b0] i[b621][b0] i[z28_34][b0] i[z33_49][b0] i[z33_34][b0] i[z28_49][b0] i[b622][b0] i[b623][b0] i[z28_46][b0] i[z38_51][b0] i[b624][b0] i[z28_47][b0] i[b625][b0] i[z28_48][b0] i[z47_50][b0] i[b626][b0] i[b627][b0] i[b628][b0] i[z28_51][b0] i[b629][b0] i[z28_52][b0] i[b630][b0] i[b631][b0] i[z41_42][b0] i[b632][b0] i[b633][b0] i[b634][b0] i[b635][b0] i[b636][b0] i[b637][b0] i[b638][b0] i[z38_45][b0] i[b639][b0] i[b640][b0] i[z29_52][b0] i[b641][b0] i[b642][b0] i[b643][b0] i[z30_39][b0] i[b644][b0] i[z30_40][b0] i[b645][b0] i[b646][b0] i[z30_42][b0] i[b647][b0] i[z30_43][b0] i[b648][b0] i[z30_45][b0] i[z32_45][b0] i[z35_51][b0] i[b649][b0] i[z30_46][b0] i[b650][b0] i[b651][b0] i[z30_51][b0] i[z32_51][b0] i[b652][b0] i[z30_52][b0] i[b653][b0] i[z35_45][b0] i[b654][b0] i[b655][b0] i[b656][b0] i[b657][b0] i[b658][b0] i[b659][b0] i[b660][b0] i[b661][b0] i[b662][b0] i[b663][b0] i[z31_34][b0] i[z40_50][b0] i[b664][b0] i[b665][b0] i[z36_42][b0] i[b666][b0] i[z31_37][b0] i[z41_50][b0] i[b667][b0] i[b668][b0] i[z31_39][b0] i[b669][b0] i[z31_40][b0] i[b670][b0] i[b671][b0] i[z31_42][b0] i[b672][b0] i[z31_43][b0] i[b673][b0] i[b674][b0] i[b675][b0] i[b676][b0] i[b677][b0] i[z32_38][b0] i[b678][b0] i[b679][b0] i[b680][b0] i[b681][b0] i[z32_43][b0] i[b682][b0] i[b683][b0] i[b684][b0] i[z32_47][b0] i[b685][b0] i[z32_48][b0] i[b686][b0] i[b687][b0] i[b688][b0] i[z32_52][b0] i[b689][b0] i[b690][b0] i[z33_38][b0] i[b691][b0] i[b692][b0] i[z38_47][b0] i[b693][b0] i[z38_48][b0] i[z33_39][b0] i[b694][b0] i[b695][b0] i[b696][b0] i[b697][b0] i[b698][b0] i[z33_42][b0] i[b699][b0] i[b700][b0] i[z42_47][b0] i[b701][b0] i[z33_43][b0] i[z42_48][b0] i[b702][b0] i[z33_51][b0] i[z47_49][b0] i[z47_51][b0] i[b703][b0] i[z33_52][b0] i[z34_49][b0] i[z49_51][b0] i[b704][b0] i[z38_39][b0] i[b705][b0] i[b706][b0] i[b707][b0] i[b708][b0] i[b709][b0] i[b710][b0] i[b711][b0] i[z46_47][b0] i[b712][b0] i[b713][b0] i[b714][b0] i[b715][b0] i[b716][b0] i[z34_45][b0] i[z37_51][b0] i[z40_48][b0] i[b717][b0] i[b718][b0] i[z34_47][b0] i[b719][b0] i[z34_48][b0] i[b720][b0] i[b721][b0] i[b722][b0] i[z34_51][b0] i[b723][b0] i[z34_52][b0] i[b724][b0] i[b725][b0] i[b726][b0] i[b727][b0] i[b728][b0] i[b729][b0] i[b730][b0] i[b731][b0] i[b732][b0] i[b733][b0] i[b734][b0] i[b735][b0] i[b736][b0] i[z35_43][b0] i[b737][b0] i[b738][b0] i[b739][b0] i[b740][b0] i[b741][b0] i[b742][b0] i[b743][b0] i[b744][b0] i[b745][b0] i[z36_43][b0] i[b746][b0] i[b747][b0] i[b748][b0] i[b749][b0] i[b750][b0] i[b751][b0] i[b752][b0] i[b753][b0] i[b754][b0] i[b755][b0] i[b756][b0] i[b757][b0] i[b758][b0] i[b759][b0] i[z38_42][b0] i[b760][b0] i[z38_43][b0] i[b761][b0] i[z38_44][b0] i[b762][b0] i[b763][b0] i[z38_50][b0] i[b764][b0] i[b765][b0] i[b766][b0] i[b767][b0] i[b768][b0] i[b769][b0] i[b770][b0] i[b771][b0] i[b772][b0] i[b773][b0] i[b774][b0] i[b775][b0] i[b776][b0] i[b777][b0] i[z39_42][b0] i[b778][b0] i[z39_43][b0] i[b779][b0] i[b780][b0] i[b781][b0] i[b782][b0] i[b783][b0] i[b784][b0] i[z40_45][b0] i[z41_51][b0] i[b785][b0] i[b786][b0] i[z40_51][b0] i[b787][b0] i[b788][b0] i[b789][b0] i[b790][b0] i[b791][b0] i[b792][b0] i[b793][b0] i[b794][b0] i[b795][b0] i[z41_43][b0] i[b796][b0] i[b797][b0] i[z41_45][b0] i[b798][b0] i[b799][b0] i[b800][b0] i[b801][b0] i[b802][b0] i[b803][b0] i[b804][b0] i[b805][b0] i[z42_43][b0] i[b806][b0] i[z42_44][b0] i[b807][b0] i[b808][b0] i[z42_50][b0] i[b809][b0] i[b810][b0] i[b811][b0] i[b812][b0] i[b813][b0] i[b814][b0] i[b815][b0] i[b816][b0] i[b817][b0] i[b818][b0] i[b819][b0] i[b820][b0] i[b821][b0] i[b822][b0] i[b823][b0] i[b824][b0] i[b825][b0] i[b826][b0] i[b827][b0] i[b828][b0] i[b829][b0] i[b830][b0] i[b831][b0] i[b832][b0] i[b833][b0] i[b834][b0] i[b835][b0] i[b836][b0] i[b837][b0] i[b838][b0] i[b839][b0] i[z44_50][b0] i[b840][b0] i[b841][b0] i[z44_52][b0] i[b842][b0] i[b843][b0] i[b844][b0] i[b845][b0] i[b846][b0] i[b847][b0] i[b848][b0] i[b849][b0] i[b850][b0] i[b851][b0] i[b852][b0] i[b853][b0] i[b854][b0] i[b855][b0] i[b856][b0] i[b857][b0] i[b858][b0] i[b859][b0] i[b860][b0] i[b861][b0] i[z46_50][b0] i[b862][b0] i[b863][b0] i[z46_52][b0] i[b864][b0] i[b865][b0] i[b866][b0] i[b867][b0] i[b868][b0] i[b869][b0] i[b870][b0] i[b871][b0] i[b872][b0] i[b873][b0] i[b874][b0] i[b875][b0] i[b876][b0] i[b877][b0] i[z47_52][b0] i[b878][b0] i[b879][b0] i[b880][b0] i[b881][b0] i[b882][b0] i[b883][b0] i[b884][b0] i[b885][b0] i[b886][b0] i[b887][b0] i[b888][b0] i[z49_52][b0] i[b889][b0] i[b890][b0] i[b891][b0] i[b892][b0] i[b893][b0] i[b894][b0] i[b895][b0] i[b896][b0] i[b897][b0] i[b898][b0] i[b899][b0] i[b900][b0] i[z50_52][b0] i[b901][b0] i[b902][b0] i[b903][b0] i[b904][b0] i[b905][b0] i[b906][b0] i[b907][b0] i[b908][b0] i[b909][b0] i[b910][b0] i[z51_52][b0] i[b911][b0] i[b912][b0] i[b913][b0] i[b914][b0] i[b915][b0] i[b916][b0] i[b917][b0] i[b918][b0] i[b919][b0] i[b920][b0] i[b921][b0] i[b922][b0] i[b923][b0] i[b924][b0] i[b925][b0] i[b926][b0] i[b927][b0] i[b928][b0] i[b929][b0] i[b930][b0] i[b931][b0] i[b932][b0] ;
1 i[s0][b0] >= 0 ;
1 i[s1][b0] >= 0 ;
1 i[s2][b0] >= 0 ;
1 i[s3][b0] >= 0 ;
1 i[s4][b0] >= 0 ;
1 i[s5][b0] >= 0 ;
1 i[s6][b0] >= 0 ;
1 i[s7][b0] >= 0 ;
1 i[s8][b0] >= 0 ;
1 i[s9][b0] >= 0 ;
1 i[s10][b0] >= 0 ;
1 i[s11][b0] >= 0 ;
1 i[s12][b0] >= 0 ;
1 i[s13][b0] >= 0 ;
1 i[s14][b0] >= 0 ;
1 i[s15][b0] >= 0 ;
1 i[s16][b0] >= 0 ;
1 i[s17][b0] >= 0 ;
1 i[s18][b0] >= 0 ;
1 i[s19][b0] >= 0 ;
1 i[s20][b0] >= 0 ;
1 i[s21][b0] >= 0 ;
1 i[s22][b0] >= 0 ;
1 i[s23][b0] >= 0 ;
1 i[s24][b0] >= 0 ;
1 i[s25][b0] >= 0 ;
1 i[s26][b0] >= 0 ;
1 i[s27][b0] >= 0 ;
1 i[s28][b0] >= 0 ;
1 i[s29][b0] >= 0 ;
1 i[s30][b0] >= 0 ;
1 i[s31][b0] >= 0 ;
1 i[s32][b0] >= 0 ;
1 i[s33][b0] >= 0 ;
1 i[s34][b0] >= 0 ;
1 i[s35][b0] >= 0 ;
1 i[s36][b0] >= 0 ;
1 i[s37][b0] >= 0 ;
1 i[s38][b0] >= 0 ;
1 i[s39][b0] >= 0 ;
1 i[s40][b0] >= 0 ;
1 i[s41][b0] >= 0 ;
1 i[s42][b0] >= 0 ;
1 i[s43][b0] >= 0 ;
1 i[s44][b0] >= 0 ;
1 i[s45][b0] >= 0 ;
1 i[s46][b0] >= 0 ;
1 i[s47][b0] >= 0 ;
1 i[s48][b0] >= 0 ;
1 i[s49][b0] >= 0 ;
1 i[s50][b0] >= 0 ;
1 i[s51][b0] >= 0 ;
1 i[s52][b0] >= 0 ;
1 i[z1_2][b0] >= 0 ;
1 i[z3_4][b0] >= 0 ;
1 i[z5_8][b0] >= 0 ;
1 i[z6_15][b0] >= 0 ;
1 i[z7_12][b0] >= 0 ;
1 i[z9_14][b0] >= 0 ;
1 i[z10_11][b0] >= 0 ;
1 i[z13_16][b0] >= 0 ;
1 i[z17_26][b0] >= 0 ;
1 i[z18_47][b0] >= 0 ;
1 i[z19_38][b0] >= 0 ;
1 i[z20_33][b0] >= 0 ;
1 i[z21_24][b0] >= 0 ;
1 i[z22_51][b0] >= 0 ;
1 i[z23_30][b0] >= 0 ;
1 i[z25_42][b0] >= 0 ;
1 i[z27_44][b0] >= 0 ;
1 i[z28_35][b0] >= 0 ;
1 i[z29_32][b0] >= 0 ;
1 i[z31_50][b0] >= 0 ;
1 i[z34_41][b0] >= 0 ;
1 i[z36_49][b0] >= 0 ;
1 i[z37_40][b0] >= 0 ;
1 i[z39_46][b0] >= 0 ;
1 i[z43_52][b0] >= 0 ;
1 i[z45_48][b0] >= 0 ;
1 i[b0][b0] >= 0 ;
1 i[z0_1][b0] >= 0 ;
1 i[z2_5][b0] >= 0 ;
1 i[z3_14][b0] >= 0 ;
1 i[z4_11][b0] >= 0 ;
1 i[z4_6][b0] >= 0 ;
1 i[z3_7][b0] >= 0 ;
1 i[z8_17][b0] >= 0 ;
1 i[z9_44][b0] >= 0 ;
1 i[z10_35][b0] >= 0 ;
1 i[z11_32][b0] >= 0 ;
1 i[z12_23][b0] >= 0 ;
1 i[z13_50][b0] >= 0 ;
1 i[z14_29][b0] >= 0 ;
1 i[z15_20][b0] >= 0 ;
1 i[z16_41][b0] >= 0 ;
1 i[z15_18][b0] >= 0 ;
1 i[z12_19][b0] >= 0 ;
1 i[z10_20][b0] >= 0 ;
1 i[z7_21][b0] >= 0 ;
1 i[z16_22][b0] >= 0 ;
1 i[z9_23][b0] >= 0 ;
1 i[z6_24][b0] >= 0 ;
1 i[z13_25][b0] >= 0 ;
1 i[b1][b0] >= 0 ;
1 i[z0_2][b0] >= 0 ;
1 i[z1_8][b0] >= 0 ;
1 i[z3_15][b0] >= 0 ;
1 i[z4_12][b0] >= 0 ;
1 i[z5_26][b0] >= 0 ;
1 i[z6_47][b0] >= 0 ;
1 i[z7_38][b0] >= 0 ;
1 i[z4_9][b0] >= 0 ;
1 i[z3_10][b0] >= 0 ;
1 i[z11_33][b0] >= 0 ;
1 i[z12_24][b0] >= 0 ;
1 i[z13_51][b0] >= 0 ;
1 i[z14_30][b0] >= 0 ;
1 i[z15_21][b0] >= 0 ;
1 i[z16_42][b0] >= 0 ;
1 i[z14_27][b0] >= 0 ;
1 i[z11_28][b0] >= 0 ;
1 i[z10_29][b0] >= 0 ;
1 i[z7_30][b0] >= 0 ;
1 i[z16_31][b0] >= 0 ;
1 i[z9_32][b0] >= 0 ;
1 i[z6_33][b0] >= 0 ;
1 i[z13_34][b0] >= 0 ;
1 i[b2][b0] >= 0 ;
1 i[z0_3][b0] >= 0 ;
1 i[z1_9][b0] >= 0 ;
1 i[z2_6][b0] >= 0 ;
1 i[z4_13][b0] >= 0 ;
1 i[z5_27][b0] >= 0 ;
1 i[z6_48][b0] >= 0 ;
1 i[z7_39][b0] >= 0 ;
1 i[z8_18][b0] >= 0 ;
1 i[z9_45][b0] >= 0 ;
1 i[z10_36][b0] >= 0 ;
1 i[z2_11][b0] >= 0 ;
1 i[z1_12][b0] >= 0 ;
1 i[z14_31][b0] >= 0 ;
1 i[z15_22][b0] >= 0 ;
1 i[z16_43][b0] >= 0 ;
1 i[z8_35][b0] >= 0 ;
1 i[z15_36][b0] >= 0 ;
1 i[z12_37][b0] >= 0 ;
1 i[z5_38][b0] >= 0 ;
1 i[z14_39][b0] >= 0 ;
1 i[z11_40][b0] >= 0 ;
1 i[z10_41][b0] >= 0 ;
1 i[z7_42][b0] >= 0 ;
1 i[b3][b0] >= 0 ;
1 i[z0_4][b0] >= 0 ;
1 i[z1_10][b0] >= 0 ;
1 i[z2_7][b0] >= 0 ;
1 i[z3_16][b0] >= 0 ;
1 i[z5_28][b0] >= 0 ;
1 i[z6_49][b0] >= 0 ;
1 i[z7_40][b0] >= 0 ;
1 i[z8_19][b0] >= 0 ;
1 i[z9_46][b0] >= 0 ;
1 i[z10_37][b0] >= 0 ;
1 i[z11_34][b0] >= 0 ;
1 i[z12_25][b0] >= 0 ;
1 i[z13_52][b0] >= 0 ;
1 i[z2_14][b0] >= 0 ;
1 i[z1_15][b0] >= 0 ;
1 i[z8_44][b0] >= 0 ;
1 i[z15_45][b0] >= 0 ;
1 i[z12_46][b0] >= 0 ;
1 i[z5_47][b0] >= 0 ;
1 i[z14_48][b0] >= 0 ;
1 i[z11_49][b0] >= 0 ;
1 i[z9_50][b0] >= 0 ;
1 i[z6_51][b0] >= 0 ;
1 i[b4][b0] >= 0 ;
1 i[z0_5][b0] >= 0 ;
1 i[z2_17][b0] >= 0 ;
1 i[z3_44][b0] >= 0 ;
1 i[z4_35][b0] >= 0 ;
1 i[z6_14][b0] >= 0 ;
1 i[z7_11][b0] >= 0 ;
1 i[z4_18][b0] >= 0 ;
1 i[z3_19][b0] >= 0 ;
1 i[z20_32][b0] >= 0 ;
1 i[z21_23][b0] >= 0 ;
1 i[z22_50][b0] >= 0 ;
1 i[z23_29][b0] >= 0 ;
1 i[z20_24][b0] >= 0 ;
1 i[z25_41][b0] >= 0 ;
1 i[b5][b0] >= 0 ;
1 i[z0_6][b0] >= 0 ;
1 i[z1_3][b0] >= 0 ;
1 i[z2_18][b0] >= 0 ;
1 i[z3_45][b0] >= 0 ;
1 i[z4_36][b0] >= 0 ;
1 i[z5_9][b0] >= 0 ;
1 i[z7_13][b0] >= 0 ;
1 i[z17_27][b0] >= 0 ;
1 i[z18_48][b0] >= 0 ;
1 i[z19_39][b0] >= 0 ;
1 i[z2_20][b0] >= 0 ;
1 i[z1_21][b0] >= 0 ;
1 i[z4_22][b0] >= 0 ;
1 i[z23_31][b0] >= 0 ;
1 i[z22_24][b0] >= 0 ;
1 i[z25_43][b0] >= 0 ;
1 i[z24_36][b0] >= 0 ;
1 i[z21_45][b0] >= 0 ;
1 i[z20_48][b0] >= 0 ;
1 i[b6][b0] >= 0 ;
1 i[z0_7][b0] >= 0 ;
1 i[z1_4][b0] >= 0 ;
1 i[z2_19][b0] >= 0 ;
1 i[z3_46][b0] >= 0 ;
1 i[z4_37][b0] >= 0 ;
1 i[z5_10][b0] >= 0 ;
1 i[z6_16][b0] >= 0 ;
1 i[z17_28][b0] >= 0 ;
1 i[z18_49][b0] >= 0 ;
1 i[z19_40][b0] >= 0 ;
1 i[z20_34][b0] >= 0 ;
1 i[z21_25][b0] >= 0 ;
1 i[z22_52][b0] >= 0 ;
1 i[z2_23][b0] >= 0 ;
1 i[z1_24][b0] >= 0 ;
1 i[z3_25][b0] >= 0 ;
1 i[z20_49][b0] >= 0 ;
1 i[b7][b0] >= 0 ;
1 i[z0_8][b0] >= 0 ;
1 i[z1_26][b0] >= 0 ;
1 i[z3_47][b0] >= 0 ;
1 i[z4_38][b0] >= 0 ;
1 i[z9_15][b0] >= 0 ;
1 i[z10_12][b0] >= 0 ;
1 i[z4_27][b0] >= 0 ;
1 i[z3_28][b0] >= 0 ;
1 i[z29_33][b0] >= 0 ;
1 i[z24_30][b0] >= 0 ;
1 i[z31_51][b0] >= 0 ;
1 i[z30_32][b0] >= 0 ;
1 i[z21_33][b0] >= 0 ;
1 i[z34_42][b0] >= 0 ;
1 i[b8][b0] >= 0 ;
1 i[z0_9][b0] >= 0 ;
1 i[z1_27][b0] >= 0 ;
1 i[z2_3][b0] >= 0 ;
1 i[z3_48][b0] >= 0 ;
1 i[z4_39][b0] >= 0 ;
1 i[z6_8][b0] >= 0 ;
1 i[z10_13][b0] >= 0 ;
1 i[z18_26][b0] >= 0 ;
1 i[z27_45][b0] >= 0 ;
1 i[z28_36][b0] >= 0 ;
1 i[z2_29][b0] >= 0 ;
1 i[z1_30][b0] >= 0 ;
1 i[z4_31][b0] >= 0 ;
1 i[z31_32][b0] >= 0 ;
1 i[z22_33][b0] >= 0 ;
1 i[z34_43][b0] >= 0 ;
1 i[z33_36][b0] >= 0 ;
1 i[b9][b0] >= 0 ;
1 i[z0_10][b0] >= 0 ;
1 i[z1_28][b0] >= 0 ;
1 i[z2_4][b0] >= 0 ;
1 i[z3_49][b0] >= 0 ;
1 i[z4_40][b0] >= 0 ;
1 i[z7_8][b0] >= 0 ;
1 i[z9_16][b0] >= 0 ;
1 i[z19_26][b0] >= 0 ;
1 i[z27_46][b0] >= 0 ;
1 i[z28_37][b0] >= 0 ;
1 i[z29_34][b0] >= 0 ;
1 i[z25_30][b0] >= 0 ;
1 i[z31_52][b0] >= 0 ;
1 i[z2_32][b0] >= 0 ;
1 i[z1_33][b0] >= 0 ;
1 i[z3_34][b0] >= 0 ;
1 i[z33_37][b0] >= 0 ;
1 i[z32_40][b0] >= 0 ;
1 i[z29_49][b0] >= 0 ;
1 i[b10][b0] >= 0 ;
1 i[z0_11][b0] >= 0 ;
1 i[z1_29][b0] >= 0 ;
1 i[z4_41][b0] >= 0 ;
1 i[z5_12][b0] >= 0 ;
1 i[z13_14][b0] >= 0 ;
1 i[z20_40][b0] >= 0 ;
1 i[z29_37][b0] >= 0 ;
1 i[z32_36][b0] >= 0 ;
1 i[z2_35][b0] >= 0 ;
1 i[z3_37][b0] >= 0 ;
1 i[z17_38][b0] >= 0 ;
1 i[z39_44][b0] >= 0 ;
1 i[z35_40][b0] >= 0 ;
1 i[z32_41][b0] >= 0 ;
1 i[z23_42][b0] >= 0 ;
1 i[z43_50][b0] >= 0 ;
1 i[b11][b0] >= 0 ;
1 i[z0_12][b0] >= 0 ;
1 i[z2_21][b0] >= 0 ;
1 i[z4_42][b0] >= 0 ;
1 i[z8_11][b0] >= 0 ;
1 i[z13_15][b0] >= 0 ;
1 i[z26_35][b0] >= 0 ;
1 i[z36_47][b0] >= 0 ;
1 i[z37_38][b0] >= 0 ;
1 i[z1_38][b0] >= 0 ;
1 i[z3_40][b0] >= 0 ;
1 i[z33_41][b0] >= 0 ;
1 i[z24_42][b0] >= 0 ;
1 i[z43_51][b0] >= 0 ;
1 i[b12][b0] >= 0 ;
1 i[z0_13][b0] >= 0 ;
1 i[z1_31][b0] >= 0 ;
1 i[z2_22][b0] >= 0 ;
1 i[z4_43][b0] >= 0 ;
1 i[z9_11][b0] >= 0 ;
1 i[z6_12][b0] >= 0 ;
1 i[z27_35][b0] >= 0 ;
1 i[z36_48][b0] >= 0 ;
1 i[z37_39][b0] >= 0 ;
1 i[z18_38][b0] >= 0 ;
1 i[z39_45][b0] >= 0 ;
1 i[z36_40][b0] >= 0 ;
1 i[z2_41][b0] >= 0 ;
1 i[z1_42][b0] >= 0 ;
1 i[b13][b0] >= 0 ;
1 i[z0_14][b0] >= 0 ;
1 i[z1_32][b0] >= 0 ;
1 i[z3_50][b0] >= 0 ;
1 i[z5_15][b0] >= 0 ;
1 i[z11_16][b0] >= 0 ;
1 i[z2_44][b0] >= 0 ;
1 i[z4_45][b0] >= 0 ;
1 i[z17_47][b0] >= 0 ;
1 i[z44_48][b0] >= 0 ;
1 i[z35_49][b0] >= 0 ;
1 i[z29_50][b0] >= 0 ;
1 i[z20_51][b0] >= 0 ;
1 i[z41_52][b0] >= 0 ;
1 i[b14][b0] >= 0 ;
1 i[z0_15][b0] >= 0 ;
1 i[z2_24][b0] >= 0 ;
1 i[z3_51][b0] >= 0 ;
1 i[z8_14][b0] >= 0 ;
1 i[z12_16][b0] >= 0 ;
1 i[z21_49][b0] >= 0 ;
1 i[z24_48][b0] >= 0 ;
1 i[z33_45][b0] >= 0 ;
1 i[z26_44][b0] >= 0 ;
1 i[z45_47][b0] >= 0 ;
1 i[z38_46][b0] >= 0 ;
1 i[z1_47][b0] >= 0 ;
1 i[z4_48][b0] >= 0 ;
1 i[z30_50][b0] >= 0 ;
1 i[z21_51][b0] >= 0 ;
1 i[z42_52][b0] >= 0 ;
1 i[b15][b0] >= 0 ;
1 i[z0_16][b0] >= 0 ;
1 i[z1_34][b0] >= 0 ;
1 i[z2_25][b0] >= 0 ;
1 i[z3_52][b0] >= 0 ;
1 i[z10_14][b0] >= 0 ;
1 i[z7_15][b0] >= 0 ;
1 i[z28_44][b0] >= 0 ;
1 i[z45_49][b0] >= 0 ;
1 i[z40_46][b0] >= 0 ;
1 i[z19_47][b0] >= 0 ;
1 i[z46_48][b0] >= 0 ;
1 i[z37_49][b0] >= 0 ;
1 i[z2_50][b0] >= 0 ;
1 i[z1_51][b0] >= 0 ;
1 i[b16][b0] >= 0 ;
1 i[z0_17][b0] >= 0 ;
1 i[z1_5][b0] >= 0 ;
1 i[z6_44][b0] >= 0 ;
1 i[z7_35][b0] >= 0 ;
1 i[z14_18][b0] >= 0 ;
1 i[z11_19][b0] >= 0 ;
1 i[b17][b0] >= 0 ;
1 i[z0_18][b0] >= 0 ;
1 i[z1_6][b0] >= 0 ;
1 i[z3_5][b0] >= 0 ;
1 i[z6_45][b0] >= 0 ;
1 i[z7_36][b0] >= 0 ;
1 i[z9_17][b0] >= 0 ;
1 i[z13_19][b0] >= 0 ;
1 i[b18][b0] >= 0 ;
1 i[z0_19][b0] >= 0 ;
1 i[z1_7][b0] >= 0 ;
1 i[z4_5][b0] >= 0 ;
1 i[z6_46][b0] >= 0 ;
1 i[z7_37][b0] >= 0 ;
1 i[z10_17][b0] >= 0 ;
1 i[z16_18][b0] >= 0 ;
1 i[b19][b0] >= 0 ;
1 i[z0_20][b0] >= 0 ;
1 i[z1_11][b0] >= 0 ;
1 i[z5_29][b0] >= 0 ;
1 i[z7_41][b0] >= 0 ;
1 i[z11_37][b0] >= 0 ;
1 i[z14_36][b0] >= 0 ;
1 i[z5_21][b0] >= 0 ;
1 i[z14_22][b0] >= 0 ;
1 i[b20][b0] >= 0 ;
1 i[z0_21][b0] >= 0 ;
1 i[z5_30][b0] >= 0 ;
1 i[z8_20][b0] >= 0 ;
1 i[b21][b0] >= 0 ;
1 i[z0_22][b0] >= 0 ;
1 i[z1_13][b0] >= 0 ;
1 i[z5_31][b0] >= 0 ;
1 i[z3_6][b0] >= 0 ;
1 i[z7_43][b0] >= 0 ;
1 i[z9_20][b0] >= 0 ;
1 i[z6_21][b0] >= 0 ;
1 i[b22][b0] >= 0 ;
1 i[z0_23][b0] >= 0 ;
1 i[z1_14][b0] >= 0 ;
1 i[z5_32][b0] >= 0 ;
1 i[z6_50][b0] >= 0 ;
1 i[z5_24][b0] >= 0 ;
1 i[z11_25][b0] >= 0 ;
1 i[b23][b0] >= 0 ;
1 i[z0_24][b0] >= 0 ;
1 i[z5_33][b0] >= 0 ;
1 i[z8_23][b0] >= 0 ;
1 i[b24][b0] >= 0 ;
1 i[z0_25][b0] >= 0 ;
1 i[z1_16][b0] >= 0 ;
1 i[z5_34][b0] >= 0 ;
1 i[z6_52][b0] >= 0 ;
1 i[z4_7][b0] >= 0 ;
1 i[z10_23][b0] >= 0 ;
1 i[z7_24][b0] >= 0 ;
1 i[b25][b0] >= 0 ;
1 i[z0_26][b0] >= 0 ;
1 i[z2_8][b0] >= 0 ;
1 i[z9_47][b0] >= 0 ;
1 i[z10_38][b0] >= 0 ;
1 i[z15_27][b0] >= 0 ;
1 i[z12_28][b0] >= 0 ;
1 i[b26][b0] >= 0 ;
1 i[z0_27][b0] >= 0 ;
1 i[z2_9][b0] >= 0 ;
1 i[z3_8][b0] >= 0 ;
1 i[z9_48][b0] >= 0 ;
1 i[z10_39][b0] >= 0 ;
1 i[z6_26][b0] >= 0 ;
1 i[z13_28][b0] >= 0 ;
1 i[b27][b0] >= 0 ;
1 i[z0_28][b0] >= 0 ;
1 i[z2_10][b0] >= 0 ;
1 i[z4_8][b0] >= 0 ;
1 i[z9_49][b0] >= 0 ;
1 i[z10_40][b0] >= 0 ;
1 i[z7_26][b0] >= 0 ;
1 i[z16_27][b0] >= 0 ;
1 i[b28][b0] >= 0 ;
1 i[z0_29][b0] >= 0 ;
1 i[b29][b0] >= 0 ;
1 i[z0_30][b0] >= 0 ;
1 i[z2_12][b0] >= 0 ;
1 i[z8_21][b0] >= 0 ;
1 i[z10_42][b0] >= 0 ;
1 i[z8_29][b0] >= 0 ;
1 i[z15_31][b0] >= 0 ;
1 i[b30][b0] >= 0 ;
1 i[z0_31][b0] >= 0 ;
1 i[z2_13][b0] >= 0 ;
1 i[z8_22][b0] >= 0 ;
1 i[z3_9][b0] >= 0 ;
1 i[z10_43][b0] >= 0 ;
1 i[z9_29][b0] >= 0 ;
1 i[z6_30][b0] >= 0 ;
1 i[b31][b0] >= 0 ;
1 i[z0_32][b0] >= 0 ;
1 i[b32][b0] >= 0 ;
1 i[z0_33][b0] >= 0 ;
1 i[z2_15][b0] >= 0 ;
1 i[z8_24][b0] >= 0 ;
1 i[z9_51][b0] >= 0 ;
1 i[z12_49][b0] >= 0 ;
1 i[z15_48][b0] >= 0 ;
1 i[z8_32][b0] >= 0 ;
1 i[z12_34][b0] >= 0 ;
1 i[b33][b0] >= 0 ;
1 i[z0_34][b0] >= 0 ;
1 i[z2_16][b0] >= 0 ;
1 i[z8_25][b0] >= 0 ;
1 i[z9_52][b0] >= 0 ;
1 i[z4_10][b0] >= 0 ;
1 i[z10_32][b0] >= 0 ;
1 i[z7_33][b0] >= 0 ;
1 i[b34][b0] >= 0 ;
1 i[z0_35][b0] >= 0 ;
1 i[z12_17][b0] >= 0 ;
1 i[z13_44][b0] >= 0 ;
1 i[b35][b0] >= 0 ;
1 i[z0_36][b0] >= 0 ;
1 i[z3_11][b0] >= 0 ;
1 i[z12_18][b0] >= 0 ;
1 i[z13_45][b0] >= 0 ;
1 i[z12_20][b0] >= 0 ;
1 i[z11_29][b0] >= 0 ;
1 i[z9_35][b0] >= 0 ;
1 i[z13_37][b0] >= 0 ;
1 i[b36][b0] >= 0 ;
1 i[z0_37][b0] >= 0 ;
1 i[z13_46][b0] >= 0 ;
1 i[z16_36][b0] >= 0 ;
1 i[b37][b0] >= 0 ;
1 i[z0_38][b0] >= 0 ;
1 i[z11_26][b0] >= 0 ;
1 i[z13_47][b0] >= 0 ;
1 i[z15_39][b0] >= 0 ;
1 i[z12_40][b0] >= 0 ;
1 i[b38][b0] >= 0 ;
1 i[z0_39][b0] >= 0 ;
1 i[z11_27][b0] >= 0 ;
1 i[z3_12][b0] >= 0 ;
1 i[z13_48][b0] >= 0 ;
1 i[z6_38][b0] >= 0 ;
1 i[z13_40][b0] >= 0 ;
1 i[b39][b0] >= 0 ;
1 i[z0_40][b0] >= 0 ;
1 i[z13_49][b0] >= 0 ;
1 i[z16_39][b0] >= 0 ;
1 i[b40][b0] >= 0 ;
1 i[z0_41][b0] >= 0 ;
1 i[z5_42][b0] >= 0 ;
1 i[z14_43][b0] >= 0 ;
1 i[b41][b0] >= 0 ;
1 i[z0_42][b0] >= 0 ;
1 i[z11_30][b0] >= 0 ;
1 i[z12_21][b0] >= 0 ;
1 i[z8_41][b0] >= 0 ;
1 i[z15_43][b0] >= 0 ;
1 i[b42][b0] >= 0 ;
1 i[z0_43][b0] >= 0 ;
1 i[z3_13][b0] >= 0 ;
1 i[z11_31][b0] >= 0 ;
1 i[z12_22][b0] >= 0 ;
1 i[z9_41][b0] >= 0 ;
1 i[z6_42][b0] >= 0 ;
1 i[b43][b0] >= 0 ;
1 i[z0_44][b0] >= 0 ;
1 i[z15_17][b0] >= 0 ;
1 i[z16_35][b0] >= 0 ;
1 i[z14_45][b0] >= 0 ;
1 i[z11_46][b0] >= 0 ;
1 i[b44][b0] >= 0 ;
1 i[z0_45][b0] >= 0 ;
1 i[b45][b0] >= 0 ;
1 i[z0_46][b0] >= 0 ;
1 i[z4_14][b0] >= 0 ;
1 i[z15_19][b0] >= 0 ;
1 i[z16_37][b0] >= 0 ;
1 i[z10_44][b0] >= 0 ;
1 i[z16_45][b0] >= 0 ;
1 i[b46][b0] >= 0 ;
1 i[z0_47][b0] >= 0 ;
1 i[z14_26][b0] >= 0 ;
1 i[z16_38][b0] >= 0 ;
1 i[b47][b0] >= 0 ;
1 i[z0_48][b0] >= 0 ;
1 i[b48][b0] >= 0 ;
1 i[z0_49][b0] >= 0 ;
1 i[z14_28][b0] >= 0 ;
1 i[z4_15][b0] >= 0 ;
1 i[z16_40][b0] >= 0 ;
1 i[z15_24][b0] >= 0 ;
1 i[z14_33][b0] >= 0 ;
1 i[z7_47][b0] >= 0 ;
1 i[z16_48][b0] >= 0 ;
1 i[b49][b0] >= 0 ;
1 i[z0_50][b0] >= 0 ;
1 i[z14_32][b0] >= 0 ;
1 i[z15_23][b0] >= 0 ;
1 i[z5_51][b0] >= 0 ;
1 i[z11_52][b0] >= 0 ;
1 i[b50][b0] >= 0 ;
1 i[z0_51][b0] >= 0 ;
1 i[z8_50][b0] >= 0 ;
1 i[z12_52][b0] >= 0 ;
1 i[b51][b0] >= 0 ;
1 i[z0_52][b0] >= 0 ;
1 i[z4_16][b0] >= 0 ;
1 i[z14_34][b0] >= 0 ;
1 i[z15_25][b0] >= 0 ;
1 i[z10_50][b0] >= 0 ;
1 i[z7_51][b0] >= 0 ;
1 i[b52][b0] >= 0 ;
1 i[z1_17][b0] >= 0 ;
1 i[z18_44][b0] >= 0 ;
1 i[z19_35][b0] >= 0 ;
1 i[b53][b0] >= 0 ;
1 i[z1_18][b0] >= 0 ;
1 i[z5_6][b0] >= 0 ;
1 i[z3_17][b0] >= 0 ;
1 i[z18_45][b0] >= 0 ;
1 i[z19_36][b0] >= 0 ;
1 i[b54][b0] >= 0 ;
1 i[z1_19][b0] >= 0 ;
1 i[z5_7][b0] >= 0 ;
1 i[z4_17][b0] >= 0 ;
1 i[z18_46][b0] >= 0 ;
1 i[z19_37][b0] >= 0 ;
1 i[z36_38][b0] >= 0 ;
1 i[z21_39][b0] >= 0 ;
1 i[z38_41][b0] >= 0 ;
1 i[b55][b0] >= 0 ;
1 i[z1_20][b0] >= 0 ;
1 i[z5_11][b0] >= 0 ;
1 i[z17_29][b0] >= 0 ;
1 i[z19_41][b0] >= 0 ;
1 i[z20_37][b0] >= 0 ;
1 i[z23_36][b0] >= 0 ;
1 i[b56][b0] >= 0 ;
1 i[z17_30][b0] >= 0 ;
1 i[z19_42][b0] >= 0 ;
1 i[b57][b0] >= 0 ;
1 i[z1_22][b0] >= 0 ;
1 i[z5_13][b0] >= 0 ;
1 i[z17_31][b0] >= 0 ;
1 i[z3_18][b0] >= 0 ;
1 i[z19_43][b0] >= 0 ;
1 i[b58][b0] >= 0 ;
1 i[z1_23][b0] >= 0 ;
1 i[z5_14][b0] >= 0 ;
1 i[z17_32][b0] >= 0 ;
1 i[z18_50][b0] >= 0 ;
1 i[z30_36][b0] >= 0 ;
1 i[z21_31][b0] >= 0 ;
1 i[b59][b0] >= 0 ;
1 i[z17_33][b0] >= 0 ;
1 i[z18_51][b0] >= 0 ;
1 i[z24_45][b0] >= 0 ;
1 i[z31_38][b0] >= 0 ;
1 i[b60][b0] >= 0 ;
1 i[z1_25][b0] >= 0 ;
1 i[z5_16][b0] >= 0 ;
1 i[z17_34][b0] >= 0 ;
1 i[z18_52][b0] >= 0 ;
1 i[z4_19][b0] >= 0 ;
1 i[z29_30][b0] >= 0 ;
1 i[b61][b0] >= 0 ;
1 i[z1_35][b0] >= 0 ;
1 i[z17_21][b0] >= 0 ;
1 i[z22_44][b0] >= 0 ;
1 i[z36_44][b0] >= 0 ;
1 i[z20_45][b0] >= 0 ;
1 i[b62][b0] >= 0 ;
1 i[z1_36][b0] >= 0 ;
1 i[z3_20][b0] >= 0 ;
1 i[z18_21][b0] >= 0 ;
1 i[z22_45][b0] >= 0 ;
1 i[z29_35][b0] >= 0 ;
1 i[z37_41][b0] >= 0 ;
1 i[b63][b0] >= 0 ;
1 i[z1_37][b0] >= 0 ;
1 i[z4_20][b0] >= 0 ;
1 i[z6_7][b0] >= 0 ;
1 i[z11_14][b0] >= 0 ;
1 i[z19_21][b0] >= 0 ;
1 i[z22_46][b0] >= 0 ;
1 i[z25_36][b0] >= 0 ;
1 i[z29_44][b0] >= 0 ;
1 i[z1_45][b0] >= 0 ;
1 i[z41_46][b0] >= 0 ;
1 i[z36_50][b0] >= 0 ;
1 i[b64][b0] >= 0 ;
1 i[z20_26][b0] >= 0 ;
1 i[z22_47][b0] >= 0 ;
1 i[z21_48][b0] >= 0 ;
1 i[z19_50][b0] >= 0 ;
1 i[b65][b0] >= 0 ;
1 i[z1_39][b0] >= 0 ;
1 i[z6_9][b0] >= 0 ;
1 i[z20_27][b0] >= 0 ;
1 i[z3_21][b0] >= 0 ;
1 i[z22_48][b0] >= 0 ;
1 i[z17_46][b0] >= 0 ;
1 i[b66][b0] >= 0 ;
1 i[z1_40][b0] >= 0 ;
1 i[z4_29][b0] >= 0 ;
1 i[z6_10][b0] >= 0 ;
1 i[z11_15][b0] >= 0 ;
1 i[z20_28][b0] >= 0 ;
1 i[z4_21][b0] >= 0 ;
1 i[z22_49][b0] >= 0 ;
1 i[z20_47][b0] >= 0 ;
1 i[z1_48][b0] >= 0 ;
1 i[z41_49][b0] >= 0 ;
1 i[b67][b0] >= 0 ;
1 i[z1_41][b0] >= 0 ;
1 i[z6_11][b0] >= 0 ;
1 i[z20_29][b0] >= 0 ;
1 i[z20_21][b0] >= 0 ;
1 i[b68][b0] >= 0 ;
1 i[z20_30][b0] >= 0 ;
1 i[b69][b0] >= 0 ;
1 i[z1_43][b0] >= 0 ;
1 i[z6_13][b0] >= 0 ;
1 i[z20_31][b0] >= 0 ;
1 i[z21_22][b0] >= 0 ;
1 i[z3_22][b0] >= 0 ;
1 i[b70][b0] >= 0 ;
1 i[z1_44][b0] >= 0 ;
1 i[z17_24][b0] >= 0 ;
1 i[z25_35][b0] >= 0 ;
1 i[z27_36][b0] >= 0 ;
1 i[z29_42][b0] >= 0 ;
1 i[b71][b0] >= 0 ;
1 i[z18_24][b0] >= 0 ;
1 i[z3_23][b0] >= 0 ;
1 i[b72][b0] >= 0 ;
1 i[z1_46][b0] >= 0 ;
1 i[z4_23][b0] >= 0 ;
1 i[z19_24][b0] >= 0 ;
1 i[z25_37][b0] >= 0 ;
1 i[z27_29][b0] >= 0 ;
1 i[b73][b0] >= 0 ;
1 i[z23_26][b0] >= 0 ;
1 i[z25_38][b0] >= 0 ;
1 i[b74][b0] >= 0 ;
1 i[z7_9][b0] >= 0 ;
1 i[z18_33][b0] >= 0 ;
1 i[z23_27][b0] >= 0 ;
1 i[z3_24][b0] >= 0 ;
1 i[z25_39][b0] >= 0 ;
1 i[b75][b0] >= 0 ;
1 i[z1_49][b0] >= 0 ;
1 i[z4_32][b0] >= 0 ;
1 i[z7_10][b0] >= 0 ;
1 i[z14_15][b0] >= 0 ;
1 i[z19_33][b0] >= 0 ;
1 i[z23_28][b0] >= 0 ;
1 i[z4_24][b0] >= 0 ;
1 i[z25_40][b0] >= 0 ;
1 i[z27_30][b0] >= 0 ;
1 i[z33_44][b0] >= 0 ;
1 i[z30_38][b0] >= 0 ;
1 i[z23_47][b0] >= 0 ;
1 i[z48_50][b0] >= 0 ;
1 i[b76][b0] >= 0 ;
1 i[z1_50][b0] >= 0 ;
1 i[z7_14][b0] >= 0 ;
1 i[z23_32][b0] >= 0 ;
1 i[z23_24][b0] >= 0 ;
1 i[b77][b0] >= 0 ;
1 i[z23_33][b0] >= 0 ;
1 i[b78][b0] >= 0 ;
1 i[z1_52][b0] >= 0 ;
1 i[z7_16][b0] >= 0 ;
1 i[z23_34][b0] >= 0 ;
1 i[z24_25][b0] >= 0 ;
1 i[z4_25][b0] >= 0 ;
1 i[b79][b0] >= 0 ;
1 i[z2_26][b0] >= 0 ;
1 i[z27_47][b0] >= 0 ;
1 i[z28_38][b0] >= 0 ;
1 i[b80][b0] >= 0 ;
1 i[z2_27][b0] >= 0 ;
1 i[z8_9][b0] >= 0 ;
1 i[z3_26][b0] >= 0 ;
1 i[z27_48][b0] >= 0 ;
1 i[z28_39][b0] >= 0 ;
1 i[z44_49][b0] >= 0 ;
1 i[z32_46][b0] >= 0 ;
1 i[z44_51][b0] >= 0 ;
1 i[b81][b0] >= 0 ;
1 i[z2_28][b0] >= 0 ;
1 i[z8_10][b0] >= 0 ;
1 i[z4_26][b0] >= 0 ;
1 i[z27_49][b0] >= 0 ;
1 i[z28_40][b0] >= 0 ;
1 i[b82][b0] >= 0 ;
1 i[z28_41][b0] >= 0 ;
1 i[z29_40][b0] >= 0 ;
1 i[z25_44][b0] >= 0 ;
1 i[b83][b0] >= 0 ;
1 i[z2_30][b0] >= 0 ;
1 i[z8_12][b0] >= 0 ;
1 i[z23_49][b0] >= 0 ;
1 i[z25_32][b0] >= 0 ;
1 i[z21_26][b0] >= 0 ;
1 i[z28_42][b0] >= 0 ;
1 i[b84][b0] >= 0 ;
1 i[z2_31][b0] >= 0 ;
1 i[z8_13][b0] >= 0 ;
1 i[z22_26][b0] >= 0 ;
1 i[z3_27][b0] >= 0 ;
1 i[z28_43][b0] >= 0 ;
1 i[b85][b0] >= 0 ;
1 i[z27_50][b0] >= 0 ;
1 i[b86][b0] >= 0 ;
1 i[z2_33][b0] >= 0 ;
1 i[z8_15][b0] >= 0 ;
1 i[z24_26][b0] >= 0 ;
1 i[z27_51][b0] >= 0 ;
1 i[z30_49][b0] >= 0 ;
1 i[z33_48][b0] >= 0 ;
1 i[b87][b0] >= 0 ;
1 i[z2_34][b0] >= 0 ;
1 i[z8_16][b0] >= 0 ;
1 i[z25_26][b0] >= 0 ;
1 i[z27_52][b0] >= 0 ;
1 i[z4_28][b0] >= 0 ;
1 i[b88][b0] >= 0 ;
1 i[z31_44][b0] >= 0 ;
1 i[b89][b0] >= 0 ;
1 i[z2_36][b0] >= 0 ;
1 i[z11_12][b0] >= 0 ;
1 i[z20_38][b0] >= 0 ;
1 i[z19_23][b0] >= 0 ;
1 i[z3_29][b0] >= 0 ;
1 i[z18_30][b0] >= 0 ;
1 i[z31_45][b0] >= 0 ;
1 i[z30_35][b0] >= 0 ;
1 i[z37_42][b0] >= 0 ;
1 i[z23_44][b0] >= 0 ;
1 i[b90][b0] >= 0 ;
1 i[z2_37][b0] >= 0 ;
1 i[z19_30][b0] >= 0 ;
1 i[z31_46][b0] >= 0 ;
1 i[z34_36][b0] >= 0 ;
1 i[b91][b0] >= 0 ;
1 i[z2_38][b0] >= 0 ;
1 i[z19_49][b0] >= 0 ;
1 i[z24_50][b0] >= 0 ;
1 i[z26_29][b0] >= 0 ;
1 i[z31_47][b0] >= 0 ;
1 i[b92][b0] >= 0 ;
1 i[z2_39][b0] >= 0 ;
1 i[z3_30][b0] >= 0 ;
1 i[z31_48][b0] >= 0 ;
1 i[b93][b0] >= 0 ;
1 i[z2_40][b0] >= 0 ;
1 i[z9_10][b0] >= 0 ;
1 i[z28_29][b0] >= 0 ;
1 i[z4_30][b0] >= 0 ;
1 i[z31_49][b0] >= 0 ;
1 i[b94][b0] >= 0 ;
1 i[b95][b0] >= 0 ;
1 i[z2_42][b0] >= 0 ;
1 i[z9_12][b0] >= 0 ;
1 i[z21_30][b0] >= 0 ;
1 i[b96][b0] >= 0 ;
1 i[z2_43][b0] >= 0 ;
1 i[z9_13][b0] >= 0 ;
1 i[z29_31][b0] >= 0 ;
1 i[z22_30][b0] >= 0 ;
1 i[z3_31][b0] >= 0 ;
1 i[b97][b0] >= 0 ;
1 i[z34_35][b0] >= 0 ;
1 i[z32_37][b0] >= 0 ;
1 i[z27_42][b0] >= 0 ;
1 i[b98][b0] >= 0 ;
1 i[z2_45][b0] >= 0 ;
1 i[z3_32][b0] >= 0 ;
1 i[z33_35][b0] >= 0 ;
1 i[z36_51][b0] >= 0 ;
1 i[b99][b0] >= 0 ;
1 i[z2_46][b0] >= 0 ;
1 i[z34_37][b0] >= 0 ;
1 i[z26_39][b0] >= 0 ;
1 i[b100][b0] >= 0 ;
1 i[z2_47][b0] >= 0 ;
1 i[z26_32][b0] >= 0 ;
1 i[z34_38][b0] >= 0 ;
1 i[z38_49][b0] >= 0 ;
1 i[z33_40][b0] >= 0 ;
1 i[b101][b0] >= 0 ;
1 i[z2_48][b0] >= 0 ;
1 i[z3_33][b0] >= 0 ;
1 i[z12_15][b0] >= 0 ;
1 i[z27_32][b0] >= 0 ;
1 i[z34_39][b0] >= 0 ;
1 i[z24_38][b0] >= 0 ;
1 i[z39_51][b0] >= 0 ;
1 i[z42_49][b0] >= 0 ;
1 i[b102][b0] >= 0 ;
1 i[z2_49][b0] >= 0 ;
1 i[z4_33][b0] >= 0 ;
1 i[z24_47][b0] >= 0 ;
1 i[z28_32][b0] >= 0 ;
1 i[z34_40][b0] >= 0 ;
1 i[z48_51][b0] >= 0 ;
1 i[b103][b0] >= 0 ;
1 i[b104][b0] >= 0 ;
1 i[z2_51][b0] >= 0 ;
1 i[z10_15][b0] >= 0 ;
1 i[z32_33][b0] >= 0 ;
1 i[z24_33][b0] >= 0 ;
1 i[b105][b0] >= 0 ;
1 i[z2_52][b0] >= 0 ;
1 i[z10_16][b0] >= 0 ;
1 i[z32_34][b0] >= 0 ;
1 i[z25_33][b0] >= 0 ;
1 i[z4_34][b0] >= 0 ;
1 i[b106][b0] >= 0 ;
1 i[z35_37][b0] >= 0 ;
1 i[b107][b0] >= 0 ;
1 i[z3_35][b0] >= 0 ;
1 i[z36_45][b0] >= 0 ;
1 i[z36_37][b0] >= 0 ;
1 i[b108][b0] >= 0 ;
1 i[z36_46][b0] >= 0 ;
1 i[b109][b0] >= 0 ;
1 i[z11_13][b0] >= 0 ;
1 i[z17_19][b0] >= 0 ;
1 i[z20_39][b0] >= 0 ;
1 i[z29_36][b0] >= 0 ;
1 i[z31_35][b0] >= 0 ;
1 i[z3_36][b0] >= 0 ;
1 i[z37_43][b0] >= 0 ;
1 i[b110][b0] >= 0 ;
1 i[z32_35][b0] >= 0 ;
1 i[b111][b0] >= 0 ;
1 i[z36_52][b0] >= 0 ;
1 i[b112][b0] >= 0 ;
1 i[z19_34][b0] >= 0 ;
1 i[z24_46][b0] >= 0 ;
1 i[z39_47][b0] >= 0 ;
1 i[z38_40][b0] >= 0 ;
1 i[b113][b0] >= 0 ;
1 i[z17_51][b0] >= 0 ;
1 i[z3_38][b0] >= 0 ;
1 i[z39_48][b0] >= 0 ;
1 i[z39_40][b0] >= 0 ;
1 i[b114][b0] >= 0 ;
1 i[z39_49][b0] >= 0 ;
1 i[b115][b0] >= 0 ;
1 i[z40_41][b0] >= 0 ;
1 i[b116][b0] >= 0 ;
1 i[z32_44][b0] >= 0 ;
1 i[z21_38][b0] >= 0 ;
1 i[z40_42][b0] >= 0 ;
1 i[b117][b0] >= 0 ;
1 i[z12_13][b0] >= 0 ;
1 i[z22_38][b0] >= 0 ;
1 i[z3_39][b0] >= 0 ;
1 i[z40_43][b0] >= 0 ;
1 i[b118][b0] >= 0 ;
1 i[z12_14][b0] >= 0 ;
1 i[z23_38][b0] >= 0 ;
1 i[z39_50][b0] >= 0 ;
1 i[b119][b0] >= 0 ;
1 i[z39_52][b0] >= 0 ;
1 i[b120][b0] >= 0 ;
1 i[z17_42][b0] >= 0 ;
1 i[z43_44][b0] >= 0 ;
1 i[b121][b0] >= 0 ;
1 i[z17_44][b0] >= 0 ;
1 i[z20_42][b0] >= 0 ;
1 i[z21_36][b0] >= 0 ;
1 i[z3_41][b0] >= 0 ;
1 i[z18_42][b0] >= 0 ;
1 i[z43_45][b0] >= 0 ;
1 i[b122][b0] >= 0 ;
1 i[z43_46][b0] >= 0 ;
1 i[b123][b0] >= 0 ;
1 i[z26_41][b0] >= 0 ;
1 i[z43_47][b0] >= 0 ;
1 i[b124][b0] >= 0 ;
1 i[z27_41][b0] >= 0 ;
1 i[z3_42][b0] >= 0 ;
1 i[z43_48][b0] >= 0 ;
1 i[b125][b0] >= 0 ;
1 i[z43_49][b0] >= 0 ;
1 i[b126][b0] >= 0 ;
1 i[z29_41][b0] >= 0 ;
1 i[b127][b0] >= 0 ;
1 i[z30_41][b0] >= 0 ;
1 i[z21_42][b0] >= 0 ;
1 i[b128][b0] >= 0 ;
1 i[z3_43][b0] >= 0 ;
1 i[z31_41][b0] >= 0 ;
1 i[z22_42][b0] >= 0 ;
1 i[b129][b0] >= 0 ;
1 i[z22_27][b0] >= 0 ;
1 i[z29_39][b0] >= 0 ;
1 i[z44_45][b0] >= 0 ;
1 i[z35_46][b0] >= 0 ;
1 i[b130][b0] >= 0 ;
1 i[b131][b0] >= 0 ;
1 i[z4_44][b0] >= 0 ;
1 i[z45_46][b0] >= 0 ;
1 i[z37_46][b0] >= 0 ;
1 i[b132][b0] >= 0 ;
1 i[z30_44][b0] >= 0 ;
1 i[z42_46][b0] >= 0 ;
1 i[b133][b0] >= 0 ;
1 i[b134][b0] >= 0 ;
1 i[z45_50][b0] >= 0 ;
1 i[b135][b0] >= 0 ;
1 i[z45_51][b0] >= 0 ;
1 i[b136][b0] >= 0 ;
1 i[z14_16][b0] >= 0 ;
1 i[z34_44][b0] >= 0 ;
1 i[z45_52][b0] >= 0 ;
1 i[z4_46][b0] >= 0 ;
1 i[b137][b0] >= 0 ;
1 i[z47_48][b0] >= 0 ;
1 i[b138][b0] >= 0 ;
1 i[b139][b0] >= 0 ;
1 i[z4_47][b0] >= 0 ;
1 i[z48_49][b0] >= 0 ;
1 i[z40_49][b0] >= 0 ;
1 i[b140][b0] >= 0 ;
1 i[z21_47][b0] >= 0 ;
1 i[b141][b0] >= 0 ;
1 i[b142][b0] >= 0 ;
1 i[z15_16][b0] >= 0 ;
1 i[z24_49][b0] >= 0 ;
1 i[z26_27][b0] >= 0 ;
1 i[z33_46][b0] >= 0 ;
1 i[z25_47][b0] >= 0 ;
1 i[z48_52][b0] >= 0 ;
1 i[z4_49][b0] >= 0 ;
1 i[b143][b0] >= 0 ;
1 i[z35_52][b0] >= 0 ;
1 i[b144][b0] >= 0 ;
1 i[b145][b0] >= 0 ;
1 i[z4_50][b0] >= 0 ;
1 i[z19_51][b0] >= 0 ;
1 i[z37_52][b0] >= 0 ;
1 i[b146][b0] >= 0 ;
1 i[z26_50][b0] >= 0 ;
1 i[z38_52][b0] >= 0 ;
1 i[b147][b0] >= 0 ;
1 i[b148][b0] >= 0 ;
1 i[z26_38][b0] >= 0 ;
1 i[z33_50][b0] >= 0 ;
1 i[z32_49][b0] >= 0 ;
1 i[z28_50][b0] >= 0 ;
1 i[z4_51][b0] >= 0 ;
1 i[z40_52][b0] >= 0 ;
1 i[b149][b0] >= 0 ;
1 i[z32_50][b0] >= 0 ;
1 i[z23_51][b0] >= 0 ;
1 i[b150][b0] >= 0 ;
1 i[z24_51][b0] >= 0 ;
1 i[b151][b0] >= 0 ;
1 i[z4_52][b0] >= 0 ;
1 i[z34_50][b0] >= 0 ;
1 i[z25_51][b0] >= 0 ;
1 i[b152][b0] >= 0 ;
1 i[z5_17][b0] >= 0 ;
1 i[b153][b0] >= 0 ;
1 i[z5_18][b0] >= 0 ;
1 i[z6_17][b0] >= 0 ;
1 i[b154][b0] >= 0 ;
1 i[z5_19][b0] >= 0 ;
1 i[z7_17][b0] >= 0 ;
1 i[b155][b0] >= 0 ;
1 i[z5_20][b0] >= 0 ;
1 i[z11_17][b0] >= 0 ;
1 i[b156][b0] >= 0 ;
1 i[b157][b0] >= 0 ;
1 i[z5_22][b0] >= 0 ;
1 i[z13_17][b0] >= 0 ;
1 i[b158][b0] >= 0 ;
1 i[z5_23][b0] >= 0 ;
1 i[z12_36][b0] >= 0 ;
1 i[z13_21][b0] >= 0 ;
1 i[z14_17][b0] >= 0 ;
1 i[z6_39][b0] >= 0 ;
1 i[z12_41][b0] >= 0 ;
1 i[b159][b0] >= 0 ;
1 i[b160][b0] >= 0 ;
1 i[z5_25][b0] >= 0 ;
1 i[z12_29][b0] >= 0 ;
1 i[z16_17][b0] >= 0 ;
1 i[z11_38][b0] >= 0 ;
1 i[b161][b0] >= 0 ;
1 i[z5_35][b0] >= 0 ;
1 i[b162][b0] >= 0 ;
1 i[z5_36][b0] >= 0 ;
1 i[z6_20][b0] >= 0 ;
1 i[z11_35][b0] >= 0 ;
1 i[z6_18][b0] >= 0 ;
1 i[z11_20][b0] >= 0 ;
1 i[b163][b0] >= 0 ;
1 i[z5_37][b0] >= 0 ;
1 i[z7_20][b0] >= 0 ;
1 i[z7_18][b0] >= 0 ;
1 i[z11_23][b0] >= 0 ;
1 i[b164][b0] >= 0 ;
1 i[b165][b0] >= 0 ;
1 i[z5_39][b0] >= 0 ;
1 i[z9_18][b0] >= 0 ;
1 i[b166][b0] >= 0 ;
1 i[z5_40][b0] >= 0 ;
1 i[z7_29][b0] >= 0 ;
1 i[z10_18][b0] >= 0 ;
1 i[z11_24][b0] >= 0 ;
1 i[b167][b0] >= 0 ;
1 i[z5_41][b0] >= 0 ;
1 i[z11_18][b0] >= 0 ;
1 i[b168][b0] >= 0 ;
1 i[b169][b0] >= 0 ;
1 i[z5_43][b0] >= 0 ;
1 i[z13_18][b0] >= 0 ;
1 i[b170][b0] >= 0 ;
1 i[z5_44][b0] >= 0 ;
1 i[z9_36][b0] >= 0 ;
1 i[z11_42][b0] >= 0 ;
1 i[z6_31][b0] >= 0 ;
1 i[b171][b0] >= 0 ;
1 i[z5_45][b0] >= 0 ;
1 i[z6_19][b0] >= 0 ;
1 i[b172][b0] >= 0 ;
1 i[z5_46][b0] >= 0 ;
1 i[z7_19][b0] >= 0 ;
1 i[b173][b0] >= 0 ;
1 i[b174][b0] >= 0 ;
1 i[z5_48][b0] >= 0 ;
1 i[z9_19][b0] >= 0 ;
1 i[b175][b0] >= 0 ;
1 i[z5_49][b0] >= 0 ;
1 i[z7_32][b0] >= 0 ;
1 i[z12_27][b0] >= 0 ;
1 i[z15_44][b0] >= 0 ;
1 i[z10_19][b0] >= 0 ;
1 i[z14_24][b0] >= 0 ;
1 i[z9_38][b0] >= 0 ;
1 i[b176][b0] >= 0 ;
1 i[z5_50][b0] >= 0 ;
1 i[z14_19][b0] >= 0 ;
1 i[b177][b0] >= 0 ;
1 i[z9_27][b0] >= 0 ;
1 i[z9_30][b0] >= 0 ;
1 i[b178][b0] >= 0 ;
1 i[z5_52][b0] >= 0 ;
1 i[z16_19][b0] >= 0 ;
1 i[b179][b0] >= 0 ;
1 i[b180][b0] >= 0 ;
1 i[b181][b0] >= 0 ;
1 i[z14_20][b0] >= 0 ;
1 i[z11_44][b0] >= 0 ;
1 i[b182][b0] >= 0 ;
1 i[z6_22][b0] >= 0 ;
1 i[z11_36][b0] >= 0 ;
1 i[z13_20][b0] >= 0 ;
1 i[z6_36][b0] >= 0 ;
1 i[z11_41][b0] >= 0 ;
1 i[b183][b0] >= 0 ;
1 i[z6_23][b0] >= 0 ;
1 i[z14_35][b0] >= 0 ;
1 i[b184][b0] >= 0 ;
1 i[z6_25][b0] >= 0 ;
1 i[z14_37][b0] >= 0 ;
1 i[z16_20][b0] >= 0 ;
1 i[z7_45][b0] >= 0 ;
1 i[z11_50][b0] >= 0 ;
1 i[b185][b0] >= 0 ;
1 i[b186][b0] >= 0 ;
1 i[z6_27][b0] >= 0 ;
1 i[z9_21][b0] >= 0 ;
1 i[b187][b0] >= 0 ;
1 i[z6_28][b0] >= 0 ;
1 i[z15_29][b0] >= 0 ;
1 i[z10_21][b0] >= 0 ;
1 i[z11_47][b0] >= 0 ;
1 i[b188][b0] >= 0 ;
1 i[z6_29][b0] >= 0 ;
1 i[z11_21][b0] >= 0 ;
1 i[b189][b0] >= 0 ;
1 i[z14_44][b0] >= 0 ;
1 i[b190][b0] >= 0 ;
1 i[b191][b0] >= 0 ;
1 i[z6_32][b0] >= 0 ;
1 i[z15_35][b0] >= 0 ;
1 i[z14_21][b0] >= 0 ;
1 i[b192][b0] >= 0 ;
1 i[z6_34][b0] >= 0 ;
1 i[z15_37][b0] >= 0 ;
1 i[z16_21][b0] >= 0 ;
1 i[z7_48][b0] >= 0 ;
1 i[b193][b0] >= 0 ;
1 i[z6_35][b0] >= 0 ;
1 i[b194][b0] >= 0 ;
1 i[b195][b0] >= 0 ;
1 i[z6_37][b0] >= 0 ;
1 i[z7_22][b0] >= 0 ;
1 i[b196][b0] >= 0 ;
1 i[z14_23][b0] >= 0 ;
1 i[b197][b0] >= 0 ;
1 i[z9_22][b0] >= 0 ;
1 i[b198][b0] >= 0 ;
1 i[z6_40][b0] >= 0 ;
1 i[z15_41][b0] >= 0 ;
1 i[z10_22][b0] >= 0 ;
1 i[z11_48][b0] >= 0 ;
1 i[b199][b0] >= 0 ;
1 i[z6_41][b0] >= 0 ;
1 i[z11_22][b0] >= 0 ;
1 i[b200][b0] >= 0 ;
1 i[b201][b0] >= 0 ;
1 i[z6_43][b0] >= 0 ;
1 i[z13_22][b0] >= 0 ;
1 i[b202][b0] >= 0 ;
1 i[z11_39][b0] >= 0 ;
1 i[z13_29][b0] >= 0 ;
1 i[b203][b0] >= 0 ;
1 i[b204][b0] >= 0 ;
1 i[z7_23][b0] >= 0 ;
1 i[b205][b0] >= 0 ;
1 i[b206][b0] >= 0 ;
1 i[z13_23][b0] >= 0 ;
1 i[b207][b0] >= 0 ;
1 i[b208][b0] >= 0 ;
1 i[z8_39][b0] >= 0 ;
1 i[b209][b0] >= 0 ;
1 i[z7_25][b0] >= 0 ;
1 i[z16_23][b0] >= 0 ;
1 i[b210][b0] >= 0 ;
1 i[b211][b0] >= 0 ;
1 i[z7_27][b0] >= 0 ;
1 i[z9_24][b0] >= 0 ;
1 i[b212][b0] >= 0 ;
1 i[z7_28][b0] >= 0 ;
1 i[z10_24][b0] >= 0 ;
1 i[b213][b0] >= 0 ;
1 i[b214][b0] >= 0 ;
1 i[z7_31][b0] >= 0 ;
1 i[z13_24][b0] >= 0 ;
1 i[b215][b0] >= 0 ;
1 i[z7_34][b0] >= 0 ;
1 i[z9_26][b0] >= 0 ;
1 i[z15_46][b0] >= 0 ;
1 i[z16_24][b0] >= 0 ;
1 i[z8_30][b0] >= 0 ;
1 i[z7_49][b0] >= 0 ;
1 i[b216][b0] >= 0 ;
1 i[z7_44][b0] >= 0 ;
1 i[b217][b0] >= 0 ;
1 i[b218][b0] >= 0 ;
1 i[z7_46][b0] >= 0 ;
1 i[b219][b0] >= 0 ;
1 i[b220][b0] >= 0 ;
1 i[z9_25][b0] >= 0 ;
1 i[b221][b0] >= 0 ;
1 i[z8_38][b0] >= 0 ;
1 i[z15_50][b0] >= 0 ;
1 i[z10_25][b0] >= 0 ;
1 i[z8_27][b0] >= 0 ;
1 i[z14_49][b0] >= 0 ;
1 i[b222][b0] >= 0 ;
1 i[z7_50][b0] >= 0 ;
1 i[z14_25][b0] >= 0 ;
1 i[b223][b0] >= 0 ;
1 i[b224][b0] >= 0 ;
1 i[z7_52][b0] >= 0 ;
1 i[z16_25][b0] >= 0 ;
1 i[b225][b0] >= 0 ;
1 i[z8_26][b0] >= 0 ;
1 i[b226][b0] >= 0 ;
1 i[b227][b0] >= 0 ;
1 i[z8_28][b0] >= 0 ;
1 i[z10_26][b0] >= 0 ;
1 i[b228][b0] >= 0 ;
1 i[b229][b0] >= 0 ;
1 i[z16_32][b0] >= 0 ;
1 i[z12_26][b0] >= 0 ;
1 i[z10_46][b0] >= 0 ;
1 i[z14_51][b0] >= 0 ;
1 i[b230][b0] >= 0 ;
1 i[z8_31][b0] >= 0 ;
1 i[z13_26][b0] >= 0 ;
1 i[b231][b0] >= 0 ;
1 i[b232][b0] >= 0 ;
1 i[z8_33][b0] >= 0 ;
1 i[z15_26][b0] >= 0 ;
1 i[b233][b0] >= 0 ;
1 i[z8_34][b0] >= 0 ;
1 i[z16_26][b0] >= 0 ;
1 i[b234][b0] >= 0 ;
1 i[b235][b0] >= 0 ;
1 i[z8_36][b0] >= 0 ;
1 i[b236][b0] >= 0 ;
1 i[z8_37][b0] >= 0 ;
1 i[b237][b0] >= 0 ;
1 i[z8_40][b0] >= 0 ;
1 i[z10_27][b0] >= 0 ;
1 i[b238][b0] >= 0 ;
1 i[z8_42][b0] >= 0 ;
1 i[b239][b0] >= 0 ;
1 i[z8_43][b0] >= 0 ;
1 i[z13_27][b0] >= 0 ;
1 i[b240][b0] >= 0 ;
1 i[b241][b0] >= 0 ;
1 i[z8_45][b0] >= 0 ;
1 i[b242][b0] >= 0 ;
1 i[z8_46][b0] >= 0 ;
1 i[b243][b0] >= 0 ;
1 i[z8_47][b0] >= 0 ;
1 i[b244][b0] >= 0 ;
1 i[z8_48][b0] >= 0 ;
1 i[z9_33][b0] >= 0 ;
1 i[z9_28][b0] >= 0 ;
1 i[z15_30][b0] >= 0 ;
1 i[b245][b0] >= 0 ;
1 i[z8_49][b0] >= 0 ;
1 i[z10_33][b0] >= 0 ;
1 i[z15_47][b0] >= 0 ;
1 i[z10_28][b0] >= 0 ;
1 i[z15_33][b0] >= 0 ;
1 i[b246][b0] >= 0 ;
1 i[b247][b0] >= 0 ;
1 i[z8_51][b0] >= 0 ;
1 i[z15_28][b0] >= 0 ;
1 i[b248][b0] >= 0 ;
1 i[z8_52][b0] >= 0 ;
1 i[z16_28][b0] >= 0 ;
1 i[b249][b0] >= 0 ;
1 i[b250][b0] >= 0 ;
1 i[b251][b0] >= 0 ;
1 i[b252][b0] >= 0 ;
1 i[b253][b0] >= 0 ;
1 i[z16_29][b0] >= 0 ;
1 i[b254][b0] >= 0 ;
1 i[z10_30][b0] >= 0 ;
1 i[b255][b0] >= 0 ;
1 i[z12_30][b0] >= 0 ;
1 i[b256][b0] >= 0 ;
1 i[z9_31][b0] >= 0 ;
1 i[z13_30][b0] >= 0 ;
1 i[b257][b0] >= 0 ;
1 i[b258][b0] >= 0 ;
1 i[z9_34][b0] >= 0 ;
1 i[z16_30][b0] >= 0 ;
1 i[b259][b0] >= 0 ;
1 i[b260][b0] >= 0 ;
1 i[z9_37][b0] >= 0 ;
1 i[b261][b0] >= 0 ;
1 i[b262][b0] >= 0 ;
1 i[z9_39][b0] >= 0 ;
1 i[b263][b0] >= 0 ;
1 i[z9_40][b0] >= 0 ;
1 i[z10_31][b0] >= 0 ;
1 i[b264][b0] >= 0 ;
1 i[b265][b0] >= 0 ;
1 i[z9_42][b0] >= 0 ;
1 i[z12_31][b0] >= 0 ;
1 i[b266][b0] >= 0 ;
1 i[z9_43][b0] >= 0 ;
1 i[z13_31][b0] >= 0 ;
1 i[b267][b0] >= 0 ;
1 i[b268][b0] >= 0 ;
1 i[b269][b0] >= 0 ;
1 i[b270][b0] >= 0 ;
1 i[z12_32][b0] >= 0 ;
1 i[b271][b0] >= 0 ;
1 i[z13_32][b0] >= 0 ;
1 i[b272][b0] >= 0 ;
1 i[z12_38][b0] >= 0 ;
1 i[b273][b0] >= 0 ;
1 i[z15_32][b0] >= 0 ;
1 i[b274][b0] >= 0 ;
1 i[b275][b0] >= 0 ;
1 i[b276][b0] >= 0 ;
1 i[z12_33][b0] >= 0 ;
1 i[z15_38][b0] >= 0 ;
1 i[b277][b0] >= 0 ;
1 i[b278][b0] >= 0 ;
1 i[z12_47][b0] >= 0 ;
1 i[b279][b0] >= 0 ;
1 i[z12_48][b0] >= 0 ;
1 i[z13_33][b0] >= 0 ;
1 i[z15_42][b0] >= 0 ;
1 i[b280][b0] >= 0 ;
1 i[z10_34][b0] >= 0 ;
1 i[z15_49][b0] >= 0 ;
1 i[z16_33][b0] >= 0 ;
1 i[z10_49][b0] >= 0 ;
1 i[z15_51][b0] >= 0 ;
1 i[b281][b0] >= 0 ;
1 i[b282][b0] >= 0 ;
1 i[z10_45][b0] >= 0 ;
1 i[z11_51][b0] >= 0 ;
1 i[b283][b0] >= 0 ;
1 i[b284][b0] >= 0 ;
1 i[z10_47][b0] >= 0 ;
1 i[b285][b0] >= 0 ;
1 i[z10_48][b0] >= 0 ;
1 i[b286][b0] >= 0 ;
1 i[b287][b0] >= 0 ;
1 i[b288][b0] >= 0 ;
1 i[z10_51][b0] >= 0 ;
1 i[z15_34][b0] >= 0 ;
1 i[b289][b0] >= 0 ;
1 i[z10_52][b0] >= 0 ;
1 i[z16_34][b0] >= 0 ;
1 i[b290][b0] >= 0 ;
1 i[b291][b0] >= 0 ;
1 i[b292][b0] >= 0 ;
1 i[b293][b0] >= 0 ;
1 i[b294][b0] >= 0 ;
1 i[z12_35][b0] >= 0 ;
1 i[b295][b0] >= 0 ;
1 i[z13_35][b0] >= 0 ;
1 i[b296][b0] >= 0 ;
1 i[b297][b0] >= 0 ;
1 i[b298][b0] >= 0 ;
1 i[b299][b0] >= 0 ;
1 i[z11_43][b0] >= 0 ;
1 i[z13_36][b0] >= 0 ;
1 i[b300][b0] >= 0 ;
1 i[b301][b0] >= 0 ;
1 i[z11_45][b0] >= 0 ;
1 i[b302][b0] >= 0 ;
1 i[b303][b0] >= 0 ;
1 i[b304][b0] >= 0 ;
1 i[b305][b0] >= 0 ;
1 i[b306][b0] >= 0 ;
1 i[b307][b0] >= 0 ;
1 i[z13_38][b0] >= 0 ;
1 i[b308][b0] >= 0 ;
1 i[z14_38][b0] >= 0 ;
1 i[b309][b0] >= 0 ;
1 i[b310][b0] >= 0 ;
1 i[b311][b0] >= 0 ;
1 i[b312][b0] >= 0 ;
1 i[z12_39][b0] >= 0 ;
1 i[b313][b0] >= 0 ;
1 i[b314][b0] >= 0 ;
1 i[b315][b0] >= 0 ;
1 i[z12_42][b0] >= 0 ;
1 i[b316][b0] >= 0 ;
1 i[z12_43][b0] >= 0 ;
1 i[z13_39][b0] >= 0 ;
1 i[b317][b0] >= 0 ;
1 i[z12_44][b0] >= 0 ;
1 i[b318][b0] >= 0 ;
1 i[z12_45][b0] >= 0 ;
1 i[b319][b0] >= 0 ;
1 i[b320][b0] >= 0 ;
1 i[z12_50][b0] >= 0 ;
1 i[z14_40][b0] >= 0 ;
1 i[b321][b0] >= 0 ;
1 i[z12_51][b0] >= 0 ;
1 i[z15_40][b0] >= 0 ;
1 i[b322][b0] >= 0 ;
1 i[b323][b0] >= 0 ;
1 i[b324][b0] >= 0 ;
1 i[b325][b0] >= 0 ;
1 i[b326][b0] >= 0 ;
1 i[z13_41][b0] >= 0 ;
1 i[b327][b0] >= 0 ;
1 i[z14_41][b0] >= 0 ;
1 i[b328][b0] >= 0 ;
1 i[b329][b0] >= 0 ;
1 i[b330][b0] >= 0 ;
1 i[b331][b0] >= 0 ;
1 i[b332][b0] >= 0 ;
1 i[b333][b0] >= 0 ;
1 i[z13_42][b0] >= 0 ;
1 i[b334][b0] >= 0 ;
1 i[z14_42][b0] >= 0 ;
1 i[b335][b0] >= 0 ;
1 i[b336][b0] >= 0 ;
1 i[b337][b0] >= 0 ;
1 i[b338][b0] >= 0 ;
1 i[b339][b0] >= 0 ;
1 i[b340][b0] >= 0 ;
1 i[b341][b0] >= 0 ;
1 i[b342][b0] >= 0 ;
1 i[b343][b0] >= 0 ;
1 i[b344][b0] >= 0 ;
1 i[z13_43][b0] >= 0 ;
1 i[b345][b0] >= 0 ;
1 i[b346][b0] >= 0 ;
1 i[b347][b0] >= 0 ;
1 i[b348][b0] >= 0 ;
1 i[b349][b0] >= 0 ;
1 i[z16_44][b0] >= 0 ;
1 i[b350][b0] >= 0 ;
1 i[b351][b0] >= 0 ;
1 i[b352][b0] >= 0 ;
1 i[b353][b0] >= 0 ;
1 i[b354][b0] >= 0 ;
1 i[b355][b0] >= 0 ;
1 i[b356][b0] >= 0 ;
1 i[b357][b0] >= 0 ;
1 i[z14_46][b0] >= 0 ;
1 i[b358][b0] >= 0 ;
1 i[z14_47][b0] >= 0 ;
1 i[b359][b0] >= 0 ;
1 i[b360][b0] >= 0 ;
1 i[z14_50][b0] >= 0 ;
1 i[b361][b0] >= 0 ;
1 i[b362][b0] >= 0 ;
1 i[z14_52][b0] >= 0 ;
1 i[z16_46][b0] >= 0 ;
1 i[b363][b0] >= 0 ;
1 i[b364][b0] >= 0 ;
1 i[b365][b0] >= 0 ;
1 i[b366][b0] >= 0 ;
1 i[b367][b0] >= 0 ;
1 i[b368][b0] >= 0 ;
1 i[b369][b0] >= 0 ;
1 i[b370][b0] >= 0 ;
1 i[z16_47][b0] >= 0 ;
1 i[b371][b0] >= 0 ;
1 i[b372][b0] >= 0 ;
1 i[b373][b0] >= 0 ;
1 i[b374][b0] >= 0 ;
1 i[b375][b0] >= 0 ;
1 i[b376][b0] >= 0 ;
1 i[b377][b0] >= 0 ;
1 i[z15_52][b0] >= 0 ;
1 i[z16_49][b0] >= 0 ;
1 i[b378][b0] >= 0 ;
1 i[b379][b0] >= 0 ;
1 i[b380][b0] >= 0 ;
1 i[b381][b0] >= 0 ;
1 i[b382][b0] >= 0 ;
1 i[b383][b0] >= 0 ;
1 i[b384][b0] >= 0 ;
1 i[z16_50][b0] >= 0 ;
1 i[b385][b0] >= 0 ;
1 i[b386][b0] >= 0 ;
1 i[b387][b0] >= 0 ;
1 i[b388][b0] >= 0 ;
1 i[b389][b0] >= 0 ;
1 i[b390][b0] >= 0 ;
1 i[z16_51][b0] >= 0 ;
1 i[b391][b0] >= 0 ;
1 i[b392][b0] >= 0 ;
1 i[b393][b0] >= 0 ;
1 i[b394][b0] >= 0 ;
1 i[b395][b0] >= 0 ;
1 i[b396][b0] >= 0 ;
1 i[b397][b0] >= 0 ;
1 i[b398][b0] >= 0 ;
1 i[b399][b0] >= 0 ;
1 i[z16_52][b0] >= 0 ;
1 i[b400][b0] >= 0 ;
1 i[b401][b0] >= 0 ;
1 i[z17_18][b0] >= 0 ;
1 i[b402][b0] >= 0 ;
1 i[b403][b0] >= 0 ;
1 i[z17_20][b0] >= 0 ;
1 i[b404][b0] >= 0 ;
1 i[b405][b0] >= 0 ;
1 i[z17_22][b0] >= 0 ;
1 i[z17_41][b0] >= 0 ;
1 i[b406][b0] >= 0 ;
1 i[z17_23][b0] >= 0 ;
1 i[b407][b0] >= 0 ;
1 i[b408][b0] >= 0 ;
1 i[z17_25][b0] >= 0 ;
1 i[z21_29][b0] >= 0 ;
1 i[z17_50][b0] >= 0 ;
1 i[b409][b0] >= 0 ;
1 i[z17_35][b0] >= 0 ;
1 i[b410][b0] >= 0 ;
1 i[z17_36][b0] >= 0 ;
1 i[z18_20][b0] >= 0 ;
1 i[z20_35][b0] >= 0 ;
1 i[b411][b0] >= 0 ;
1 i[z17_37][b0] >= 0 ;
1 i[z19_20][b0] >= 0 ;
1 i[b412][b0] >= 0 ;
1 i[b413][b0] >= 0 ;
1 i[z17_39][b0] >= 0 ;
1 i[b414][b0] >= 0 ;
1 i[z17_40][b0] >= 0 ;
1 i[z19_29][b0] >= 0 ;
1 i[b415][b0] >= 0 ;
1 i[b416][b0] >= 0 ;
1 i[b417][b0] >= 0 ;
1 i[z17_43][b0] >= 0 ;
1 i[b418][b0] >= 0 ;
1 i[z17_45][b0] >= 0 ;
1 i[z22_39][b0] >= 0 ;
1 i[z39_41][b0] >= 0 ;
1 i[b419][b0] >= 0 ;
1 i[b420][b0] >= 0 ;
1 i[z17_48][b0] >= 0 ;
1 i[b421][b0] >= 0 ;
1 i[z17_49][b0] >= 0 ;
1 i[z19_32][b0] >= 0 ;
1 i[z21_27][b0] >= 0 ;
1 i[z24_44][b0] >= 0 ;
1 i[z29_38][b0] >= 0 ;
1 i[b422][b0] >= 0 ;
1 i[z35_38][b0] >= 0 ;
1 i[b423][b0] >= 0 ;
1 i[z17_52][b0] >= 0 ;
1 i[b424][b0] >= 0 ;
1 i[b425][b0] >= 0 ;
1 i[b426][b0] >= 0 ;
1 i[z18_19][b0] >= 0 ;
1 i[z20_23][b0] >= 0 ;
1 i[b427][b0] >= 0 ;
1 i[z18_22][b0] >= 0 ;
1 i[z20_36][b0] >= 0 ;
1 i[z20_22][b0] >= 0 ;
1 i[z18_36][b0] >= 0 ;
1 i[b428][b0] >= 0 ;
1 i[z18_23][b0] >= 0 ;
1 i[z23_35][b0] >= 0 ;
1 i[b429][b0] >= 0 ;
1 i[z18_25][b0] >= 0 ;
1 i[z23_37][b0] >= 0 ;
1 i[z20_25][b0] >= 0 ;
1 i[b430][b0] >= 0 ;
1 i[b431][b0] >= 0 ;
1 i[z18_27][b0] >= 0 ;
1 i[b432][b0] >= 0 ;
1 i[z18_28][b0] >= 0 ;
1 i[z24_29][b0] >= 0 ;
1 i[b433][b0] >= 0 ;
1 i[z18_29][b0] >= 0 ;
1 i[b434][b0] >= 0 ;
1 i[b435][b0] >= 0 ;
1 i[z18_31][b0] >= 0 ;
1 i[b436][b0] >= 0 ;
1 i[z18_32][b0] >= 0 ;
1 i[z24_35][b0] >= 0 ;
1 i[b437][b0] >= 0 ;
1 i[z18_34][b0] >= 0 ;
1 i[z24_37][b0] >= 0 ;
1 i[z32_42][b0] >= 0 ;
1 i[z30_37][b0] >= 0 ;
1 i[b438][b0] >= 0 ;
1 i[z18_35][b0] >= 0 ;
1 i[b439][b0] >= 0 ;
1 i[b440][b0] >= 0 ;
1 i[z18_37][b0] >= 0 ;
1 i[z35_42][b0] >= 0 ;
1 i[b441][b0] >= 0 ;
1 i[b442][b0] >= 0 ;
1 i[z18_39][b0] >= 0 ;
1 i[z41_44][b0] >= 0 ;
1 i[b443][b0] >= 0 ;
1 i[z18_40][b0] >= 0 ;
1 i[z24_41][b0] >= 0 ;
1 i[b444][b0] >= 0 ;
1 i[z18_41][b0] >= 0 ;
1 i[b445][b0] >= 0 ;
1 i[b446][b0] >= 0 ;
1 i[z18_43][b0] >= 0 ;
1 i[b447][b0] >= 0 ;
1 i[z22_31][b0] >= 0 ;
1 i[z36_39][b0] >= 0 ;
1 i[b448][b0] >= 0 ;
1 i[b449][b0] >= 0 ;
1 i[z19_22][b0] >= 0 ;
1 i[b450][b0] >= 0 ;
1 i[b451][b0] >= 0 ;
1 i[z19_25][b0] >= 0 ;
1 i[b452][b0] >= 0 ;
1 i[b453][b0] >= 0 ;
1 i[z19_27][b0] >= 0 ;
1 i[b454][b0] >= 0 ;
1 i[z19_28][b0] >= 0 ;
1 i[b455][b0] >= 0 ;
1 i[b456][b0] >= 0 ;
1 i[z19_31][b0] >= 0 ;
1 i[b457][b0] >= 0 ;
1 i[z19_44][b0] >= 0 ;
1 i[b458][b0] >= 0 ;
1 i[z19_45][b0] >= 0 ;
1 i[b459][b0] >= 0 ;
1 i[z19_46][b0] >= 0 ;
1 i[b460][b0] >= 0 ;
1 i[b461][b0] >= 0 ;
1 i[z19_48][b0] >= 0 ;
1 i[z30_31][b0] >= 0 ;
1 i[b462][b0] >= 0 ;
1 i[b463][b0] >= 0 ;
1 i[b464][b0] >= 0 ;
1 i[z19_52][b0] >= 0 ;
1 i[b465][b0] >= 0 ;
1 i[b466][b0] >= 0 ;
1 i[b467][b0] >= 0 ;
1 i[z20_44][b0] >= 0 ;
1 i[b468][b0] >= 0 ;
1 i[b469][b0] >= 0 ;
1 i[b470][b0] >= 0 ;
1 i[b471][b0] >= 0 ;
1 i[z35_44][b0] >= 0 ;
1 i[b472][b0] >= 0 ;
1 i[z37_44][b0] >= 0 ;
1 i[z20_46][b0] >= 0 ;
1 i[b473][b0] >= 0 ;
1 i[z20_41][b0] >= 0 ;
1 i[z35_36][b0] >= 0 ;
1 i[z35_41][b0] >= 0 ;
1 i[b474][b0] >= 0 ;
1 i[z20_43][b0] >= 0 ;
1 i[z22_36][b0] >= 0 ;
1 i[z36_41][b0] >= 0 ;
1 i[b475][b0] >= 0 ;
1 i[b476][b0] >= 0 ;
1 i[b477][b0] >= 0 ;
1 i[z20_50][b0] >= 0 ;
1 i[b478][b0] >= 0 ;
1 i[z23_45][b0] >= 0 ;
1 i[z35_50][b0] >= 0 ;
1 i[b479][b0] >= 0 ;
1 i[z20_52][b0] >= 0 ;
1 i[z25_45][b0] >= 0 ;
1 i[z37_50][b0] >= 0 ;
1 i[b480][b0] >= 0 ;
1 i[b481][b0] >= 0 ;
1 i[z21_28][b0] >= 0 ;
1 i[z29_47][b0] >= 0 ;
1 i[b482][b0] >= 0 ;
1 i[b483][b0] >= 0 ;
1 i[z21_32][b0] >= 0 ;
1 i[z35_47][b0] >= 0 ;
1 i[b484][b0] >= 0 ;
1 i[z21_34][b0] >= 0 ;
1 i[z37_47][b0] >= 0 ;
1 i[b485][b0] >= 0 ;
1 i[z21_35][b0] >= 0 ;
1 i[b486][b0] >= 0 ;
1 i[z21_37][b0] >= 0 ;
1 i[b487][b0] >= 0 ;
1 i[b488][b0] >= 0 ;
1 i[z21_40][b0] >= 0 ;
1 i[z41_47][b0] >= 0 ;
1 i[b489][b0] >= 0 ;
1 i[z21_41][b0] >= 0 ;
1 i[b490][b0] >= 0 ;
1 i[b491][b0] >= 0 ;
1 i[z21_43][b0] >= 0 ;
1 i[b492][b0] >= 0 ;
1 i[z21_44][b0] >= 0 ;
1 i[b493][b0] >= 0 ;
1 i[b494][b0] >= 0 ;
1 i[z21_46][b0] >= 0 ;
1 i[z32_39][b0] >= 0 ;
1 i[b495][b0] >= 0 ;
1 i[z21_50][b0] >= 0 ;
1 i[z22_28][b0] >= 0 ;
1 i[z29_48][b0] >= 0 ;
1 i[z23_48][b0] >= 0 ;
1 i[b496][b0] >= 0 ;
1 i[b497][b0] >= 0 ;
1 i[z21_52][b0] >= 0 ;
1 i[z42_51][b0] >= 0 ;
1 i[z25_48][b0] >= 0 ;
1 i[b498][b0] >= 0 ;
1 i[b499][b0] >= 0 ;
1 i[b500][b0] >= 0 ;
1 i[z35_39][b0] >= 0 ;
1 i[b501][b0] >= 0 ;
1 i[b502][b0] >= 0 ;
1 i[z22_23][b0] >= 0 ;
1 i[z22_29][b0] >= 0 ;
1 i[b503][b0] >= 0 ;
1 i[z22_25][b0] >= 0 ;
1 i[z42_45][b0] >= 0 ;
1 i[z24_43][b0] >= 0 ;
1 i[b504][b0] >= 0 ;
1 i[b505][b0] >= 0 ;
1 i[z44_46][b0] >= 0 ;
1 i[b506][b0] >= 0 ;
1 i[b507][b0] >= 0 ;
1 i[z22_32][b0] >= 0 ;
1 i[z35_48][b0] >= 0 ;
1 i[b508][b0] >= 0 ;
1 i[b509][b0] >= 0 ;
1 i[b510][b0] >= 0 ;
1 i[z22_34][b0] >= 0 ;
1 i[z37_48][b0] >= 0 ;
1 i[b511][b0] >= 0 ;
1 i[z22_35][b0] >= 0 ;
1 i[b512][b0] >= 0 ;
1 i[b513][b0] >= 0 ;
1 i[z22_37][b0] >= 0 ;
1 i[b514][b0] >= 0 ;
1 i[b515][b0] >= 0 ;
1 i[b516][b0] >= 0 ;
1 i[z22_40][b0] >= 0 ;
1 i[z37_45][b0] >= 0 ;
1 i[z41_48][b0] >= 0 ;
1 i[b517][b0] >= 0 ;
1 i[z22_41][b0] >= 0 ;
1 i[b518][b0] >= 0 ;
1 i[b519][b0] >= 0 ;
1 i[z22_43][b0] >= 0 ;
1 i[b520][b0] >= 0 ;
1 i[b521][b0] >= 0 ;
1 i[z29_43][b0] >= 0 ;
1 i[z31_36][b0] >= 0 ;
1 i[b522][b0] >= 0 ;
1 i[b523][b0] >= 0 ;
1 i[b524][b0] >= 0 ;
1 i[z23_25][b0] >= 0 ;
1 i[z27_37][b0] >= 0 ;
1 i[b525][b0] >= 0 ;
1 i[b526][b0] >= 0 ;
1 i[z23_39][b0] >= 0 ;
1 i[b527][b0] >= 0 ;
1 i[z23_40][b0] >= 0 ;
1 i[z25_29][b0] >= 0 ;
1 i[b528][b0] >= 0 ;
1 i[z23_41][b0] >= 0 ;
1 i[b529][b0] >= 0 ;
1 i[b530][b0] >= 0 ;
1 i[z23_43][b0] >= 0 ;
1 i[b531][b0] >= 0 ;
1 i[z29_45][b0] >= 0 ;
1 i[b532][b0] >= 0 ;
1 i[z23_46][b0] >= 0 ;
1 i[b533][b0] >= 0 ;
1 i[b534][b0] >= 0 ;
1 i[z27_31][b0] >= 0 ;
1 i[b535][b0] >= 0 ;
1 i[z23_50][b0] >= 0 ;
1 i[b536][b0] >= 0 ;
1 i[z28_45][b0] >= 0 ;
1 i[z29_51][b0] >= 0 ;
1 i[b537][b0] >= 0 ;
1 i[z23_52][b0] >= 0 ;
1 i[b538][b0] >= 0 ;
1 i[b539][b0] >= 0 ;
1 i[z24_27][b0] >= 0 ;
1 i[b540][b0] >= 0 ;
1 i[z24_28][b0] >= 0 ;
1 i[z50_51][b0] >= 0 ;
1 i[b541][b0] >= 0 ;
1 i[b542][b0] >= 0 ;
1 i[z24_31][b0] >= 0 ;
1 i[b543][b0] >= 0 ;
1 i[z24_32][b0] >= 0 ;
1 i[b544][b0] >= 0 ;
1 i[b545][b0] >= 0 ;
1 i[z24_34][b0] >= 0 ;
1 i[z30_34][b0] >= 0 ;
1 i[b546][b0] >= 0 ;
1 i[b547][b0] >= 0 ;
1 i[z24_39][b0] >= 0 ;
1 i[z40_44][b0] >= 0 ;
1 i[z29_46][b0] >= 0 ;
1 i[b548][b0] >= 0 ;
1 i[z24_40][b0] >= 0 ;
1 i[b549][b0] >= 0 ;
1 i[b550][b0] >= 0 ;
1 i[b551][b0] >= 0 ;
1 i[z26_30][b0] >= 0 ;
1 i[b552][b0] >= 0 ;
1 i[z24_52][b0] >= 0 ;
1 i[z28_30][b0] >= 0 ;
1 i[z25_49][b0] >= 0 ;
1 i[b553][b0] >= 0 ;
1 i[b554][b0] >= 0 ;
1 i[b555][b0] >= 0 ;
1 i[b556][b0] >= 0 ;
1 i[b557][b0] >= 0 ;
1 i[b558][b0] >= 0 ;
1 i[b559][b0] >= 0 ;
1 i[b560][b0] >= 0 ;
1 i[b561][b0] >= 0 ;
1 i[z25_27][b0] >= 0 ;
1 i[b562][b0] >= 0 ;
1 i[z25_28][b0] >= 0 ;
1 i[z40_47][b0] >= 0 ;
1 i[b563][b0] >= 0 ;
1 i[b564][b0] >= 0 ;
1 i[z25_31][b0] >= 0 ;
1 i[b565][b0] >= 0 ;
1 i[z25_34][b0] >= 0 ;
1 i[z27_28][b0] >= 0 ;
1 i[z46_49][b0] >= 0 ;
1 i[b566][b0] >= 0 ;
1 i[b567][b0] >= 0 ;
1 i[b568][b0] >= 0 ;
1 i[z25_46][b0] >= 0 ;
1 i[b569][b0] >= 0 ;
1 i[b570][b0] >= 0 ;
1 i[b571][b0] >= 0 ;
1 i[z49_50][b0] >= 0 ;
1 i[b572][b0] >= 0 ;
1 i[z25_50][b0] >= 0 ;
1 i[b573][b0] >= 0 ;
1 i[b574][b0] >= 0 ;
1 i[z25_52][b0] >= 0 ;
1 i[b575][b0] >= 0 ;
1 i[b576][b0] >= 0 ;
1 i[b577][b0] >= 0 ;
1 i[z26_28][b0] >= 0 ;
1 i[b578][b0] >= 0 ;
1 i[b579][b0] >= 0 ;
1 i[b580][b0] >= 0 ;
1 i[z26_31][b0] >= 0 ;
1 i[z26_42][b0] >= 0 ;
1 i[b581][b0] >= 0 ;
1 i[b582][b0] >= 0 ;
1 i[z26_33][b0] >= 0 ;
1 i[b583][b0] >= 0 ;
1 i[z26_34][b0] >= 0 ;
1 i[z26_51][b0] >= 0 ;
1 i[b584][b0] >= 0 ;
1 i[b585][b0] >= 0 ;
1 i[z26_36][b0] >= 0 ;
1 i[b586][b0] >= 0 ;
1 i[z26_37][b0] >= 0 ;
1 i[z26_45][b0] >= 0 ;
1 i[b587][b0] >= 0 ;
1 i[z26_40][b0] >= 0 ;
1 i[z34_46][b0] >= 0 ;
1 i[z26_48][b0] >= 0 ;
1 i[z46_51][b0] >= 0 ;
1 i[b588][b0] >= 0 ;
1 i[z44_47][b0] >= 0 ;
1 i[b589][b0] >= 0 ;
1 i[z26_43][b0] >= 0 ;
1 i[b590][b0] >= 0 ;
1 i[b591][b0] >= 0 ;
1 i[b592][b0] >= 0 ;
1 i[z26_46][b0] >= 0 ;
1 i[b593][b0] >= 0 ;
1 i[z26_47][b0] >= 0 ;
1 i[b594][b0] >= 0 ;
1 i[z27_33][b0] >= 0 ;
1 i[b595][b0] >= 0 ;
1 i[z26_49][b0] >= 0 ;
1 i[z28_33][b0] >= 0 ;
1 i[z33_47][b0] >= 0 ;
1 i[b596][b0] >= 0 ;
1 i[b597][b0] >= 0 ;
1 i[z26_52][b0] >= 0 ;
1 i[b598][b0] >= 0 ;
1 i[b599][b0] >= 0 ;
1 i[b600][b0] >= 0 ;
1 i[b601][b0] >= 0 ;
1 i[b602][b0] >= 0 ;
1 i[z27_34][b0] >= 0 ;
1 i[b603][b0] >= 0 ;
1 i[z27_38][b0] >= 0 ;
1 i[b604][b0] >= 0 ;
1 i[z27_39][b0] >= 0 ;
1 i[b605][b0] >= 0 ;
1 i[z27_40][b0] >= 0 ;
1 i[b606][b0] >= 0 ;
1 i[b607][b0] >= 0 ;
1 i[b608][b0] >= 0 ;
1 i[z27_43][b0] >= 0 ;
1 i[b609][b0] >= 0 ;
1 i[b610][b0] >= 0 ;
1 i[b611][b0] >= 0 ;
1 i[b612][b0] >= 0 ;
1 i[b613][b0] >= 0 ;
1 i[b614][b0] >= 0 ;
1 i[b615][b0] >= 0 ;
1 i[b616][b0] >= 0 ;
1 i[b617][b0] >= 0 ;
1 i[z30_33][b0] >= 0 ;
1 i[b618][b0] >= 0 ;
1 i[b619][b0] >= 0 ;
1 i[z30_47][b0] >= 0 ;
1 i[b620][b0] >= 0 ;
1 i[z28_31][b0] >= 0 ;
1 i[z30_48][b0] >= 0 ;
1 i[z31_33][b0] >= 0 ;
1 i[b621][b0] >= 0 ;
1 i[z28_34][b0] >= 0 ;
1 i[z33_49][b0] >= 0 ;
1 i[z33_34][b0] >= 0 ;
1 i[z28_49][b0] >= 0 ;
1 i[b622][b0] >= 0 ;
1 i[b623][b0] >= 0 ;
1 i[z28_46][b0] >= 0 ;
1 i[z38_51][b0] >= 0 ;
1 i[b624][b0] >= 0 ;
1 i[z28_47][b0] >= 0 ;
1 i[b625][b0] >= 0 ;
1 i[z28_48][b0] >= 0 ;
1 i[z47_50][b0] >= 0 ;
1 i[b626][b0] >= 0 ;
1 i[b627][b0] >= 0 ;
1 i[b628][b0] >= 0 ;
1 i[z28_51][b0] >= 0 ;
1 i[b629][b0] >= 0 ;
1 i[z28_52][b0] >= 0 ;
1 i[b630][b0] >= 0 ;
1 i[b631][b0] >= 0 ;
1 i[z41_42][b0] >= 0 ;
1 i[b632][b0] >= 0 ;
1 i[b633][b0] >= 0 ;
1 i[b634][b0] >= 0 ;
1 i[b635][b0] >= 0 ;
1 i[b636][b0] >= 0 ;
1 i[b637][b0] >= 0 ;
1 i[b638][b0] >= 0 ;
1 i[z38_45][b0] >= 0 ;
1 i[b639][b0] >= 0 ;
1 i[b640][b0] >= 0 ;
1 i[z29_52][b0] >= 0 ;
1 i[b641][b0] >= 0 ;
1 i[b642][b0] >= 0 ;
1 i[b643][b0] >= 0 ;
1 i[z30_39][b0] >= 0 ;
1 i[b644][b0] >= 0 ;
1 i[z30_40][b0] >= 0 ;
1 i[b645][b0] >= 0 ;
1 i[b646][b0] >= 0 ;
1 i[z30_42][b0] >= 0 ;
1 i[b647][b0] >= 0 ;
1 i[z30_43][b0] >= 0 ;
1 i[b648][b0] >= 0 ;
1 i[z30_45][b0] >= 0 ;
1 i[z32_45][b0] >= 0 ;
1 i[z35_51][b0] >= 0 ;
1 i[b649][b0] >= 0 ;
1 i[z30_46][b0] >= 0 ;
1 i[b650][b0] >= 0 ;
1 i[b651][b0] >= 0 ;
1 i[z30_51][b0] >= 0 ;
1 i[z32_51][b0] >= 0 ;
1 i[b652][b0] >= 0 ;
1 i[z30_52][b0] >= 0 ;
1 i[b653][b0] >= 0 ;
1 i[z35_45][b0] >= 0 ;
1 i[b654][b0] >= 0 ;
1 i[b655][b0] >= 0 ;
1 i[b656][b0] >= 0 ;
1 i[b657][b0] >= 0 ;
1 i[b658][b0] >= 0 ;
1 i[b659][b0] >= 0 ;
1 i[b660][b0] >= 0 ;
1 i[b661][b0] >= 0 ;
1 i[b662][b0] >= 0 ;
1 i[b663][b0] >= 0 ;
1 i[z31_34][b0] >= 0 ;
1 i[z40_50][b0] >= 0 ;
1 i[b664][b0] >= 0 ;
1 i[b665][b0] >= 0 ;
1 i[z36_42][b0] >= 0 ;
1 i[b666][b0] >= 0 ;
1 i[z31_37][b0] >= 0 ;
1 i[z41_50][b0] >= 0 ;
1 i[b667][b0] >= 0 ;
1 i[b668][b0] >= 0 ;
1 i[z31_39][b0] >= 0 ;
1 i[b669][b0] >= 0 ;
1 i[z31_40][b0] >= 0 ;
1 i[b670][b0] >= 0 ;
1 i[b671][b0] >= 0 ;
1 i[z31_42][b0] >= 0 ;
1 i[b672][b0] >= 0 ;
1 i[z31_43][b0] >= 0 ;
1 i[b673][b0] >= 0 ;
1 i[b674][b0] >= 0 ;
1 i[b675][b0] >= 0 ;
1 i[b676][b0] >= 0 ;
1 i[b677][b0] >= 0 ;
1 i[z32_38][b0] >= 0 ;
1 i[b678][b0] >= 0 ;
1 i[b679][b0] >= 0 ;
1 i[b680][b0] >= 0 ;
1 i[b681][b0] >= 0 ;
1 i[z32_43][b0] >= 0 ;
1 i[b682][b0] >= 0 ;
1 i[b683][b0] >= 0 ;
1 i[b684][b0] >= 0 ;
1 i[z32_47][b0] >= 0 ;
1 i[b685][b0] >= 0 ;
1 i[z32_48][b0] >= 0 ;
1 i[b686][b0] >= 0 ;
1 i[b687][b0] >= 0 ;
1 i[b688][b0] >= 0 ;
1 i[z32_52][b0] >= 0 ;
1 i[b689][b0] >= 0 ;
1 i[b690][b0] >= 0 ;
1 i[z33_38][b0] >= 0 ;
1 i[b691][b0] >= 0 ;
1 i[b692][b0] >= 0 ;
1 i[z38_47][b0] >= 0 ;
1 i[b693][b0] >= 0 ;
1 i[z38_48][b0] >= 0 ;
1 i[z33_39][b0] >= 0 ;
1 i[b694][b0] >= 0 ;
1 i[b695][b0] >= 0 ;
1 i[b696][b0] >= 0 ;
1 i[b697][b0] >= 0 ;
1 i[b698][b0] >= 0 ;
1 i[z33_42][b0] >= 0 ;
1 i[b699][b0] >= 0 ;
1 i[b700][b0] >= 0 ;
1 i[z42_47][b0] >= 0 ;
1 i[b701][b0] >= 0 ;
1 i[z33_43][b0] >= 0 ;
1 i[z42_48][b0] >= 0 ;
1 i[b702][b0] >= 0 ;
1 i[z33_51][b0] >= 0 ;
1 i[z47_49][b0] >= 0 ;
1 i[z47_51][b0] >= 0 ;
1 i[b703][b0] >= 0 ;
1 i[z33_52][b0] >= 0 ;
1 i[z34_49][b0] >= 0 ;
1 i[z49_51][b0] >= 0 ;
1 i[b704][b0] >= 0 ;
1 i[z38_39][b0] >= 0 ;
1 i[b705][b0] >= 0 ;
1 i[b706][b0] >= 0 ;
1 i[b707][b0] >= 0 ;
1 i[b708][b0] >= 0 ;
1 i[b709][b0] >= 0 ;
1 i[b710][b0] >= 0 ;
1 i[b711][b0] >= 0 ;
1 i[z46_47][b0] >= 0 ;
1 i[b712][b0] >= 0 ;
1 i[b713][b0] >= 0 ;
1 i[b714][b0] >= 0 ;
1 i[b715][b0] >= 0 ;
1 i[b716][b0] >= 0 ;
1 i[z34_45][b0] >= 0 ;
1 i[z37_51][b0] >= 0 ;
1 i[z40_48][b0] >= 0 ;
1 i[b717][b0] >= 0 ;
1 i[b718][b0] >= 0 ;
1 i[z34_47][b0] >= 0 ;
1 i[b719][b0] >= 0 ;
1 i[z34_48][b0] >= 0 ;
1 i[b720][b0] >= 0 ;
1 i[b721][b0] >= 0 ;
1 i[b722][b0] >= 0 ;
1 i[z34_51][b0] >= 0 ;
1 i[b723][b0] >= 0 ;
1 i[z34_52][b0] >= 0 ;
1 i[b724][b0] >= 0 ;
1 i[b725][b0] >= 0 ;
1 i[b726][b0] >= 0 ;
1 i[b727][b0] >= 0 ;
1 i[b728][b0] >= 0 ;
1 i[b729][b0] >= 0 ;
1 i[b730][b0] >= 0 ;
1 i[b731][b0] >= 0 ;
1 i[b732][b0] >= 0 ;
1 i[b733][b0] >= 0 ;
1 i[b734][b0] >= 0 ;
1 i[b735][b0] >= 0 ;
1 i[b736][b0] >= 0 ;
1 i[z35_43][b0] >= 0 ;
1 i[b737][b0] >= 0 ;
1 i[b738][b0] >= 0 ;
1 i[b739][b0] >= 0 ;
1 i[b740][b0] >= 0 ;
1 i[b741][b0] >= 0 ;
1 i[b742][b0] >= 0 ;
1 i[b743][b0] >= 0 ;
1 i[b744][b0] >= 0 ;
1 i[b745][b0] >= 0 ;
1 i[z36_43][b0] >= 0 ;
1 i[b746][b0] >= 0 ;
1 i[b747][b0] >= 0 ;
1 i[b748][b0] >= 0 ;
1 i[b749][b0] >= 0 ;
1 i[b750][b0] >= 0 ;
1 i[b751][b0] >= 0 ;
1 i[b752][b0] >= 0 ;
1 i[b753][b0] >= 0 ;
1 i[b754][b0] >= 0 ;
1 i[b755][b0] >= 0 ;
1 i[b756][b0] >= 0 ;
1 i[b757][b0] >= 0 ;
1 i[b758][b0] >= 0 ;
1 i[b759][b0] >= 0 ;
1 i[z38_42][b0] >= 0 ;
1 i[b760][b0] >= 0 ;
1 i[z38_43][b0] >= 0 ;
1 i[b761][b0] >= 0 ;
1 i[z38_44][b0] >= 0 ;
1 i[b762][b0] >= 0 ;
1 i[b763][b0] >= 0 ;
1 i[z38_50][b0] >= 0 ;
1 i[b764][b0] >= 0 ;
1 i[b765][b0] >= 0 ;
1 i[b766][b0] >= 0 ;
1 i[b767][b0] >= 0 ;
1 i[b768][b0] >= 0 ;
1 i[b769][b0] >= 0 ;
1 i[b770][b0] >= 0 ;
1 i[b771][b0] >= 0 ;
1 i[b772][b0] >= 0 ;
1 i[b773][b0] >= 0 ;
1 i[b774][b0] >= 0 ;
1 i[b775][b0] >= 0 ;
1 i[b776][b0] >= 0 ;
1 i[b777][b0] >= 0 ;
1 i[z39_42][b0] >= 0 ;
1 i[b778][b0] >= 0 ;
1 i[z39_43][b0] >= 0 ;
1 i[b779][b0] >= 0 ;
1 i[b780][b0] >= 0 ;
1 i[b781][b0] >= 0 ;
1 i[b782][b0] >= 0 ;
1 i[b783][b0] >= 0 ;
1 i[b784][b0] >= 0 ;
1 i[z40_45][b0] >= 0 ;
1 i[z41_51][b0] >= 0 ;
1 i[b785][b0] >= 0 ;
1 i[b786][b0] >= 0 ;
1 i[z40_51][b0] >= 0 ;
1 i[b787][b0] >= 0 ;
1 i[b788][b0] >= 0 ;
1 i[b789][b0] >= 0 ;
1 i[b790][b0] >= 0 ;
1 i[b791][b0] >= 0 ;
1 i[b792][b0] >= 0 ;
1 i[b793][b0] >= 0 ;
1 i[b794][b0] >= 0 ;
1 i[b795][b0] >= 0 ;
1 i[z41_43][b0] >= 0 ;
1 i[b796][b0] >= 0 ;
1 i[b797][b0] >= 0 ;
1 i[z41_45][b0] >= 0 ;
1 i[b798][b0] >= 0 ;
1 i[b799][b0] >= 0 ;
1 i[b800][b0] >= 0 ;
1 i[b801][b0] >= 0 ;
1 i[b802][b0] >= 0 ;
1 i[b803][b0] >= 0 ;
1 i[b804][b0] >= 0 ;
1 i[b805][b0] >= 0 ;
1 i[z42_43][b0] >= 0 ;
1 i[b806][b0] >= 0 ;
1 i[z42_44][b0] >= 0 ;
1 i[b807][b0] >= 0 ;
1 i[b808][b0] >= 0 ;
1 i[z42_50][b0] >= 0 ;
1 i[b809][b0] >= 0 ;
1 i[b810][b0] >= 0 ;
1 i[b811][b0] >= 0 ;
1 i[b812][b0] >= 0 ;
1 i[b813][b0] >= 0 ;
1 i[b814][b0] >= 0 ;
1 i[b815][b0] >= 0 ;
1 i[b816][b0] >= 0 ;
1 i[b817][b0] >= 0 ;
1 i[b818][b0] >= 0 ;
1 i[b819][b0] >= 0 ;
1 i[b820][b0] >= 0 ;
1 i[b821][b0] >= 0 ;
1 i[b822][b0] >= 0 ;
1 i[b823][b0] >= 0 ;
1 i[b824][b0] >= 0 ;
1 i[b825][b0] >= 0 ;
1 i[b826][b0] >= 0 ;
1 i[b827][b0] >= 0 ;
1 i[b828][b0] >= 0 ;
1 i[b829][b0] >= 0 ;
1 i[b830][b0] >= 0 ;
1 i[b831][b0] >= 0 ;
1 i[b832][b0] >= 0 ;
1 i[b833][b0] >= 0 ;
1 i[b834][b0] >= 0 ;
1 i[b835][b0] >= 0 ;
1 i[b836][b0] >= 0 ;
1 i[b837][b0] >= 0 ;
1 i[b838][b0] >= 0 ;
1 i[b839][b0] >= 0 ;
1 i[z44_50][b0] >= 0 ;
1 i[b840][b0] >= 0 ;
1 i[b841][b0] >= 0 ;
1 i[z44_52][b0] >= 0 ;
1 i[b842][b0] >= 0 ;
1 i[b843][b0] >= 0 ;
1 i[b844][b0] >= 0 ;
1 i[b845][b0] >= 0 ;
1 i[b846][b0] >= 0 ;
1 i[b847][b0] >= 0 ;
1 i[b848][b0] >= 0 ;
1 i[b849][b0] >= 0 ;
1 i[b850][b0] >= 0 ;
1 i[b851][b0] >= 0 ;
1 i[b852][b0] >= 0 ;
1 i[b853][b0] >= 0 ;
1 i[b854][b0] >= 0 ;
1 i[b855][b0] >= 0 ;
1 i[b856][b0] >= 0 ;
1 i[b857][b0] >= 0 ;
1 i[b858][b0] >= 0 ;
1 i[b859][b0] >= 0 ;
1 i[b860][b0] >= 0 ;
1 i[b861][b0] >= 0 ;
1 i[z46_50][b0] >= 0 ;
1 i[b862][b0] >= 0 ;
1 i[b863][b0] >= 0 ;
1 i[z46_52][b0] >= 0 ;
1 i[b864][b0] >= 0 ;
1 i[b865][b0] >= 0 ;
1 i[b866][b0] >= 0 ;
1 i[b867][b0] >= 0 ;
1 i[b868][b0] >= 0 ;
1 i[b869][b0] >= 0 ;
1 i[b870][b0] >= 0 ;
1 i[b871][b0] >= 0 ;
1 i[b872][b0] >= 0 ;
1 i[b873][b0] >= 0 ;
1 i[b874][b0] >= 0 ;
1 i[b875][b0] >= 0 ;
1 i[b876][b0] >= 0 ;
1 i[b877][b0] >= 0 ;
1 i[z47_52][b0] >= 0 ;
1 i[b878][b0] >= 0 ;
1 i[b879][b0] >= 0 ;
1 i[b880][b0] >= 0 ;
1 i[b881][b0] >= 0 ;
1 i[b882][b0] >= 0 ;
1 i[b883][b0] >= 0 ;
1 i[b884][b0] >= 0 ;
1 i[b885][b0] >= 0 ;
1 i[b886][b0] >= 0 ;
1 i[b887][b0] >= 0 ;
1 i[b888][b0] >= 0 ;
1 i[z49_52][b0] >= 0 ;
1 i[b889][b0] >= 0 ;
1 i[b890][b0] >= 0 ;
1 i[b891][b0] >= 0 ;
1 i[b892][b0] >= 0 ;
1 i[b893][b0] >= 0 ;
1 i[b894][b0] >= 0 ;
1 i[b895][b0] >= 0 ;
1 i[b896][b0] >= 0 ;
1 i[b897][b0] >= 0 ;
1 i[b898][b0] >= 0 ;
1 i[b899][b0] >= 0 ;
1 i[b900][b0] >= 0 ;
1 i[z50_52][b0] >= 0 ;
1 i[b901][b0] >= 0 ;
1 i[b902][b0] >= 0 ;
1 i[b903][b0] >= 0 ;
1 i[b904][b0] >= 0 ;
1 i[b905][b0] >= 0 ;
1 i[b906][b0] >= 0 ;
1 i[b907][b0] >= 0 ;
1 i[b908][b0] >= 0 ;
1 i[b909][b0] >= 0 ;
1 i[b910][b0] >= 0 ;
1 i[z51_52][b0] >= 0 ;
1 i[b911][b0] >= 0 ;
1 i[b912][b0] >= 0 ;
1 i[b913][b0] >= 0 ;
1 i[b914][b0] >= 0 ;
1 i[b915][b0] >= 0 ;
1 i[b916][b0] >= 0 ;
1 i[b917][b0] >= 0 ;
1 i[b918][b0] >= 0 ;
1 i[b919][b0] >= 0 ;
1 i[b920][b0] >= 0 ;
1 i[b921][b0] >= 0 ;
1 i[b922][b0] >= 0 ;
1 i[b923][b0] >= 0 ;
1 i[b924][b0] >= 0 ;
1 i[b925][b0] >= 0 ;
1 i[b926][b0] >= 0 ;
1 i[b927][b0] >= 0 ;
1 i[b928][b0] >= 0 ;
1 i[b929][b0] >= 0 ;
1 i[b930][b0] >= 0 ;
1 i[b931][b0] >= 0 ;
1 i[b932][b0] >= 0 ;
* constraint lin_equals _1
@c[_1][le] -1 i[s0][b0] -1 i[s1][b0] -1 i[s2][b0] -1 i[s3][b0] -1 i[s4][b0] -1 i[s5][b0] -1 i[s6][b0] -1 i[s7][b0] -1 i[s8][b0] -1 i[s9][b0] -1 i[s10][b0] -1 i[s11][b0] -1 i[s12][b0] -1 i[s13][b0] -1 i[s14][b0] -1 i[s15][b0] -1 i[s16][b0] -1 i[s17][b0] -1 i[s18][b0] -1 i[s19][b0] -1 i[s20][b0] -1 i[s21][b0] -1 i[s22][b0] -1 i[s23][b0] -1 i[s24][b0] -1 i[s25][b0] -1 i[s26][b0] -1 i[s27][b0] -1 i[s28][b0] -1 i[s29][b0] -1 i[s30][b0] -1 i[s31][b0] -1 i[s32][b0] -1 i[s33][b0] -1 i[s34][b0] -1 i[s35][b0] -1 i[s36][b0] -1 i[s37][b0] -1 i[s38][b0] -1 i[s39][b0] -1 i[s40][b0] -1 i[s41][b0] -1 i[s42][b0] -1 i[s43][b0] -1 i[s44][b0] -1 i[s45][b0] -1 i[s46][b0] -1 i[s47][b0] -1 i[s48][b0] -1 i[s49][b0] -1 i[s50][b0] -1 i[s51][b0] -1 i[s52][b0] >= -8;
@c[_1][ge] 1 i[s0][b0] 1 i[s1][b0] 1 i[s2][b0] 1 i[s3][b0] 1 i[s4][b0] 1 i[s5][b0] 1 i[s6][b0] 1 i[s7][b0] 1 i[s8][b0] 1 i[s9][b0] 1 i[s10][b0] 1 i[s11][b0] 1 i[s12][b0] 1 i[s13][b0] 1 i[s14][b0] 1 i[s15][b0] 1 i[s16][b0] 1 i[s17][b0] 1 i[s18][b0] 1 i[s19][b0] 1 i[s20][b0] 1 i[s21][b0] 1 i[s22][b0] 1 i[s23][b0] 1 i[s24][b0] 1 i[s25][b0] 1 i[s26][b0] 1 i[s27][b0] 1 i[s28][b0] 1 i[s29][b0] 1 i[s30][b0] 1 i[s31][b0] 1 i[s32][b0] 1 i[s33][b0] 1 i[s34][b0] 1 i[s35][b0] 1 i[s36][b0] 1 i[s37][b0] 1 i[s38][b0] 1 i[s39][b0] 1 i[s40][b0] 1 i[s41][b0] 1 i[s42][b0] 1 i[s43][b0] 1 i[s44][b0] 1 i[s45][b0] 1 i[s46][b0] 1 i[s47][b0] 1 i[s48][b0] 1 i[s49][b0] 1 i[s50][b0] 1 i[s51][b0] 1 i[s52][b0] >= 8;
* constraint lin_less_equal _2
@c[_2] -1 i[z1_2][b0] 1 i[s1][b0] >= 0;
* constraint lin_less_equal _3
@c[_3] -1 i[z1_2][b0] 1 i[s2][b0] >= 0;
* constraint lin_less_equal _4
@c[_4] 1 i[z1_2][b0] -1 i[s1][b0] -1 i[s2][b0] >= -1;
* constraint lin_less_equal _5
@c[_5] -1 i[z3_4][b0] 1 i[s3][b0] >= 0;
* constraint lin_less_equal _6
@c[_6] -1 i[z3_4][b0] 1 i[s4][b0] >= 0;
* constraint lin_less_equal _7
@c[_7] 1 i[z3_4][b0] -1 i[s3][b0] -1 i[s4][b0] >= -1;
* constraint lin_less_equal _8
@c[_8] -1 i[z5_8][b0] 1 i[s5][b0] >= 0;
* constraint lin_less_equal _9
@c[_9] -1 i[z5_8][b0] 1 i[s8][b0] >= 0;
* constraint lin_less_equal _10
@c[_10] 1 i[z5_8][b0] -1 i[s5][b0] -1 i[s8][b0] >= -1;
* constraint lin_less_equal _11
@c[_11] -1 i[z6_15][b0] 1 i[s6][b0] >= 0;
* constraint lin_less_equal _12
@c[_12] -1 i[z6_15][b0] 1 i[s15][b0] >= 0;
* constraint lin_less_equal _13
@c[_13] 1 i[z6_15][b0] -1 i[s6][b0] -1 i[s15][b0] >= -1;
* constraint lin_less_equal _14
@c[_14] -1 i[z7_12][b0] 1 i[s7][b0] >= 0;
* constraint lin_less_equal _15
@c[_15] -1 i[z7_12][b0] 1 i[s12][b0] >= 0;
* constraint lin_less_equal _16
@c[_16] 1 i[z7_12][b0] -1 i[s7][b0] -1 i[s12][b0] >= -1;
* constraint lin_less_equal _17
@c[_17] -1 i[z9_14][b0] 1 i[s9][b0] >= 0;
* constraint lin_less_equal _18
@c[_18] -1 i[z9_14][b0] 1 i[s14][b0] >= 0;
* constraint lin_less_equal _19
@c[_19] 1 i[z9_14][b0] -1 i[s9][b0] -1 i[s14][b0] >= -1;
* constraint lin_less_equal _20
@c[_20] -1 i[z10_11][b0] 1 i[s10][b0] >= 0;
* constraint lin_less_equal _21
@c[_21] -1 i[z10_11][b0] 1 i[s11][b0] >= 0;
* constraint lin_less_equal _22
@c[_22] 1 i[z10_11][b0] -1 i[s10][b0] -1 i[s11][b0] >= -1;
* constraint lin_less_equal _23
@c[_23] -1 i[z13_16][b0] 1 i[s13][b0] >= 0;
* constraint lin_less_equal _24
@c[_24] -1 i[z13_16][b0] 1 i[s16][b0] >= 0;
* constraint lin_less_equal _25
@c[_25] 1 i[z13_16][b0] -1 i[s13][b0] -1 i[s16][b0] >= -1;
* constraint lin_less_equal _26
@c[_26] -1 i[z17_26][b0] 1 i[s17][b0] >= 0;
* constraint lin_less_equal _27
@c[_27] -1 i[z17_26][b0] 1 i[s26][b0] >= 0;
* constraint lin_less_equal _28
@c[_28] 1 i[z17_26][b0] -1 i[s17][b0] -1 i[s26][b0] >= -1;
* constraint lin_less_equal _29
@c[_29] -1 i[z18_47][b0] 1 i[s18][b0] >= 0;
* constraint lin_less_equal _30
@c[_30] -1 i[z18_47][b0] 1 i[s47][b0] >= 0;
* constraint lin_less_equal _31
@c[_31] 1 i[z18_47][b0] -1 i[s18][b0] -1 i[s47][b0] >= -1;
* constraint lin_less_equal _32
@c[_32] -1 i[z19_38][b0] 1 i[s19][b0] >= 0;
* constraint lin_less_equal _33
@c[_33] -1 i[z19_38][b0] 1 i[s38][b0] >= 0;
* constraint lin_less_equal _34
@c[_34] 1 i[z19_38][b0] -1 i[s19][b0] -1 i[s38][b0] >= -1;
* constraint lin_less_equal _35
@c[_35] -1 i[z20_33][b0] 1 i[s20][b0] >= 0;
* constraint lin_less_equal _36
@c[_36] -1 i[z20_33][b0] 1 i[s33][b0] >= 0;
* constraint lin_less_equal _37
@c[_37] 1 i[z20_33][b0] -1 i[s20][b0] -1 i[s33][b0] >= -1;
* constraint lin_less_equal _38
@c[_38] -1 i[z21_24][b0] 1 i[s21][b0] >= 0;
* constraint lin_less_equal _39
@c[_39] -1 i[z21_24][b0] 1 i[s24][b0] >= 0;
* constraint lin_less_equal _40
@c[_40] 1 i[z21_24][b0] -1 i[s21][b0] -1 i[s24][b0] >= -1;
* constraint lin_less_equal _41
@c[_41] -1 i[z22_51][b0] 1 i[s22][b0] >= 0;
* constraint lin_less_equal _42
@c[_42] -1 i[z22_51][b0] 1 i[s51][b0] >= 0;
* constraint lin_less_equal _43
@c[_43] 1 i[z22_51][b0] -1 i[s22][b0] -1 i[s51][b0] >= -1;
* constraint lin_less_equal _44
@c[_44] -1 i[z23_30][b0] 1 i[s23][b0] >= 0;
* constraint lin_less_equal _45
@c[_45] -1 i[z23_30][b0] 1 i[s30][b0] >= 0;
* constraint lin_less_equal _46
@c[_46] 1 i[z23_30][b0] -1 i[s23][b0] -1 i[s30][b0] >= -1;
* constraint lin_less_equal _47
@c[_47] -1 i[z25_42][b0] 1 i[s25][b0] >= 0;
* constraint lin_less_equal _48
@c[_48] -1 i[z25_42][b0] 1 i[s42][b0] >= 0;
* constraint lin_less_equal _49
@c[_49] 1 i[z25_42][b0] -1 i[s25][b0] -1 i[s42][b0] >= -1;
* constraint lin_less_equal _50
@c[_50] -1 i[z27_44][b0] 1 i[s27][b0] >= 0;
* constraint lin_less_equal _51
@c[_51] -1 i[z27_44][b0] 1 i[s44][b0] >= 0;
* constraint lin_less_equal _52
@c[_52] 1 i[z27_44][b0] -1 i[s27][b0] -1 i[s44][b0] >= -1;
* constraint lin_less_equal _53
@c[_53] -1 i[z28_35][b0] 1 i[s28][b0] >= 0;
* constraint lin_less_equal _54
@c[_54] -1 i[z28_35][b0] 1 i[s35][b0] >= 0;
* constraint lin_less_equal _55
@c[_55] 1 i[z28_35][b0] -1 i[s28][b0] -1 i[s35][b0] >= -1;
* constraint lin_less_equal _56
@c[_56] -1 i[z29_32][b0] 1 i[s29][b0] >= 0;
* constraint lin_less_equal _57
@c[_57] -1 i[z29_32][b0] 1 i[s32][b0] >= 0;
* constraint lin_less_equal _58
@c[_58] 1 i[z29_32][b0] -1 i[s29][b0] -1 i[s32][b0] >= -1;
* constraint lin_less_equal _59
@c[_59] -1 i[z31_50][b0] 1 i[s31][b0] >= 0;
* constraint lin_less_equal _60
@c[_60] -1 i[z31_50][b0] 1 i[s50][b0] >= 0;
* constraint lin_less_equal _61
@c[_61] 1 i[z31_50][b0] -1 i[s31][b0] -1 i[s50][b0] >= -1;
* constraint lin_less_equal _62
@c[_62] -1 i[z34_41][b0] 1 i[s34][b0] >= 0;
* constraint lin_less_equal _63
@c[_63] -1 i[z34_41][b0] 1 i[s41][b0] >= 0;
* constraint lin_less_equal _64
@c[_64] 1 i[z34_41][b0] -1 i[s34][b0] -1 i[s41][b0] >= -1;
* constraint lin_less_equal _65
@c[_65] -1 i[z36_49][b0] 1 i[s36][b0] >= 0;
* constraint lin_less_equal _66
@c[_66] -1 i[z36_49][b0] 1 i[s49][b0] >= 0;
* constraint lin_less_equal _67
@c[_67] 1 i[z36_49][b0] -1 i[s36][b0] -1 i[s49][b0] >= -1;
* constraint lin_less_equal _68
@c[_68] -1 i[z37_40][b0] 1 i[s37][b0] >= 0;
* constraint lin_less_equal _69
@c[_69] -1 i[z37_40][b0] 1 i[s40][b0] >= 0;
* constraint lin_less_equal _70
@c[_70] 1 i[z37_40][b0] -1 i[s37][b0] -1 i[s40][b0] >= -1;
* constraint lin_less_equal _71
@c[_71] -1 i[z39_46][b0] 1 i[s39][b0] >= 0;
* constraint lin_less_equal _72
@c[_72] -1 i[z39_46][b0] 1 i[s46][b0] >= 0;
* constraint lin_less_equal _73
@c[_73] 1 i[z39_46][b0] -1 i[s39][b0] -1 i[s46][b0] >= -1;
* constraint lin_less_equal _74
@c[_74] -1 i[z43_52][b0] 1 i[s43][b0] >= 0;
* constraint lin_less_equal _75
@c[_75] -1 i[z43_52][b0] 1 i[s52][b0] >= 0;
* constraint lin_less_equal _76
@c[_76] 1 i[z43_52][b0] -1 i[s43][b0] -1 i[s52][b0] >= -1;
* constraint lin_less_equal _77
@c[_77] -1 i[z45_48][b0] 1 i[s45][b0] >= 0;
* constraint lin_less_equal _78
@c[_78] -1 i[z45_48][b0] 1 i[s48][b0] >= 0;
* constraint lin_less_equal _79
@c[_79] 1 i[z45_48][b0] -1 i[s45][b0] -1 i[s48][b0] >= -1;
* constraint lin_less_equal _80
@c[_80] 1 i[s0][b0] 1 i[z1_2][b0] 1 i[z1_2][b0] 1 i[z3_4][b0] 1 i[z3_4][b0] 1 i[z5_8][b0] 1 i[z6_15][b0] 1 i[z7_12][b0] 1 i[z5_8][b0] 1 i[z9_14][b0] 1 i[z10_11][b0] 1 i[z10_11][b0] 1 i[z7_12][b0] 1 i[z13_16][b0] 1 i[z9_14][b0] 1 i[z6_15][b0] 1 i[z13_16][b0] 1 i[z17_26][b0] 1 i[z18_47][b0] 1 i[z19_38][b0] 1 i[z20_33][b0] 1 i[z21_24][b0] 1 i[z22_51][b0] 1 i[z23_30][b0] 1 i[z21_24][b0] 1 i[z25_42][b0] 1 i[z17_26][b0] 1 i[z27_44][b0] 1 i[z28_35][b0] 1 i[z29_32][b0] 1 i[z23_30][b0] 1 i[z31_50][b0] 1 i[z29_32][b0] 1 i[z20_33][b0] 1 i[z34_41][b0] 1 i[z28_35][b0] 1 i[z36_49][b0] 1 i[z37_40][b0] 1 i[z19_38][b0] 1 i[z39_46][b0] 1 i[z37_40][b0] 1 i[z34_41][b0] 1 i[z25_42][b0] 1 i[z43_52][b0] 1 i[z27_44][b0] 1 i[z45_48][b0] 1 i[z39_46][b0] 1 i[z18_47][b0] 1 i[z45_48][b0] 1 i[z36_49][b0] 1 i[z31_50][b0] 1 i[z22_51][b0] 1 i[z43_52][b0] -2 i[b0][b0] >= 0;
* constraint lin_less_equal _81
@c[_81] -1 i[s0][b0] -1 i[z1_2][b0] -1 i[z1_2][b0] -1 i[z3_4][b0] -1 i[z3_4][b0] -1 i[z5_8][b0] -1 i[z6_15][b0] -1 i[z7_12][b0] -1 i[z5_8][b0] -1 i[z9_14][b0] -1 i[z10_11][b0] -1 i[z10_11][b0] -1 i[z7_12][b0] -1 i[z13_16][b0] -1 i[z9_14][b0] -1 i[z6_15][b0] -1 i[z13_16][b0] -1 i[z17_26][b0] -1 i[z18_47][b0] -1 i[z19_38][b0] -1 i[z20_33][b0] -1 i[z21_24][b0] -1 i[z22_51][b0] -1 i[z23_30][b0] -1 i[z21_24][b0] -1 i[z25_42][b0] -1 i[z17_26][b0] -1 i[z27_44][b0] -1 i[z28_35][b0] -1 i[z29_32][b0] -1 i[z23_30][b0] -1 i[z31_50][b0] -1 i[z29_32][b0] -1 i[z20_33][b0] -1 i[z34_41][b0] -1 i[z28_35][b0] -1 i[z36_49][b0] -1 i[z37_40][b0] -1 i[z19_38][b0] -1 i[z39_46][b0] -1 i[z37_40][b0] -1 i[z34_41][b0] -1 i[z25_42][b0] -1 i[z43_52][b0] -1 i[z27_44][b0] -1 i[z45_48][b0] -1 i[z39_46][b0] -1 i[z18_47][b0] -1 i[z45_48][b0] -1 i[z36_49][b0] -1 i[z31_50][b0] -1 i[z22_51][b0] -1 i[z43_52][b0] 53 i[b0][b0] >= 0;
* constraint lin_less_equal _82
@c[_82] -1 i[z0_1][b0] 1 i[s0][b0] >= 0;
* constraint lin_less_equal _83
@c[_83] -1 i[z0_1][b0] 1 i[s1][b0] >= 0;
* constraint lin_less_equal _84
@c[_84] 1 i[z0_1][b0] -1 i[s0][b0] -1 i[s1][b0] >= -1;
* constraint lin_less_equal _85
@c[_85] -1 i[z2_5][b0] 1 i[s2][b0] >= 0;
* constraint lin_less_equal _86
@c[_86] -1 i[z2_5][b0] 1 i[s5][b0] >= 0;
* constraint lin_less_equal _87
@c[_87] 1 i[z2_5][b0] -1 i[s2][b0] -1 i[s5][b0] >= -1;
* constraint lin_less_equal _88
@c[_88] -1 i[z3_14][b0] 1 i[s3][b0] >= 0;
* constraint lin_less_equal _89
@c[_89] -1 i[z3_14][b0] 1 i[s14][b0] >= 0;
* constraint lin_less_equal _90
@c[_90] 1 i[z3_14][b0] -1 i[s3][b0] -1 i[s14][b0] >= -1;
* constraint lin_less_equal _91
@c[_91] -1 i[z4_11][b0] 1 i[s4][b0] >= 0;
* constraint lin_less_equal _92
@c[_92] -1 i[z4_11][b0] 1 i[s11][b0] >= 0;
* constraint lin_less_equal _93
@c[_93] 1 i[z4_11][b0] -1 i[s4][b0] -1 i[s11][b0] >= -1;
* constraint lin_less_equal _94
@c[_94] -1 i[z4_6][b0] 1 i[s4][b0] >= 0;
* constraint lin_less_equal _95
@c[_95] -1 i[z4_6][b0] 1 i[s6][b0] >= 0;
* constraint lin_less_equal _96
@c[_96] 1 i[z4_6][b0] -1 i[s4][b0] -1 i[s6][b0] >= -1;
* constraint lin_less_equal _97
@c[_97] -1 i[z3_7][b0] 1 i[s3][b0] >= 0;
* constraint lin_less_equal _98
@c[_98] -1 i[z3_7][b0] 1 i[s7][b0] >= 0;
* constraint lin_less_equal _99
@c[_99] 1 i[z3_7][b0] -1 i[s3][b0] -1 i[s7][b0] >= -1;
* constraint lin_less_equal _100
@c[_100] -1 i[z8_17][b0] 1 i[s8][b0] >= 0;
* constraint lin_less_equal _101
@c[_101] -1 i[z8_17][b0] 1 i[s17][b0] >= 0;
* constraint lin_less_equal _102
@c[_102] 1 i[z8_17][b0] -1 i[s8][b0] -1 i[s17][b0] >= -1;
* constraint lin_less_equal _103
@c[_103] -1 i[z9_44][b0] 1 i[s9][b0] >= 0;
* constraint lin_less_equal _104
@c[_104] -1 i[z9_44][b0] 1 i[s44][b0] >= 0;
* constraint lin_less_equal _105
@c[_105] 1 i[z9_44][b0] -1 i[s9][b0] -1 i[s44][b0] >= -1;
* constraint lin_less_equal _106
@c[_106] -1 i[z10_35][b0] 1 i[s10][b0] >= 0;
* constraint lin_less_equal _107
@c[_107] -1 i[z10_35][b0] 1 i[s35][b0] >= 0;
* constraint lin_less_equal _108
@c[_108] 1 i[z10_35][b0] -1 i[s10][b0] -1 i[s35][b0] >= -1;
* constraint lin_less_equal _109
@c[_109] -1 i[z11_32][b0] 1 i[s11][b0] >= 0;
* constraint lin_less_equal _110
@c[_110] -1 i[z11_32][b0] 1 i[s32][b0] >= 0;
* constraint lin_less_equal _111
@c[_111] 1 i[z11_32][b0] -1 i[s11][b0] -1 i[s32][b0] >= -1;
* constraint lin_less_equal _112
@c[_112] -1 i[z12_23][b0] 1 i[s12][b0] >= 0;
* constraint lin_less_equal _113
@c[_113] -1 i[z12_23][b0] 1 i[s23][b0] >= 0;
* constraint lin_less_equal _114
@c[_114] 1 i[z12_23][b0] -1 i[s12][b0] -1 i[s23][b0] >= -1;
* constraint lin_less_equal _115
@c[_115] -1 i[z13_50][b0] 1 i[s13][b0] >= 0;
* constraint lin_less_equal _116
@c[_116] -1 i[z13_50][b0] 1 i[s50][b0] >= 0;
* constraint lin_less_equal _117
@c[_117] 1 i[z13_50][b0] -1 i[s13][b0] -1 i[s50][b0] >= -1;
* constraint lin_less_equal _118
@c[_118] -1 i[z14_29][b0] 1 i[s14][b0] >= 0;
* constraint lin_less_equal _119
@c[_119] -1 i[z14_29][b0] 1 i[s29][b0] >= 0;
* constraint lin_less_equal _120
@c[_120] 1 i[z14_29][b0] -1 i[s14][b0] -1 i[s29][b0] >= -1;
* constraint lin_less_equal _121
@c[_121] -1 i[z15_20][b0] 1 i[s15][b0] >= 0;
* constraint lin_less_equal _122
@c[_122] -1 i[z15_20][b0] 1 i[s20][b0] >= 0;
* constraint lin_less_equal _123
@c[_123] 1 i[z15_20][b0] -1 i[s15][b0] -1 i[s20][b0] >= -1;
* constraint lin_less_equal _124
@c[_124] -1 i[z16_41][b0] 1 i[s16][b0] >= 0;
* constraint lin_less_equal _125
@c[_125] -1 i[z16_41][b0] 1 i[s41][b0] >= 0;
* constraint lin_less_equal _126
@c[_126] 1 i[z16_41][b0] -1 i[s16][b0] -1 i[s41][b0] >= -1;
* constraint lin_less_equal _127
@c[_127] -1 i[z15_18][b0] 1 i[s15][b0] >= 0;
* constraint lin_less_equal _128
@c[_128] -1 i[z15_18][b0] 1 i[s18][b0] >= 0;
* constraint lin_less_equal _129
@c[_129] 1 i[z15_18][b0] -1 i[s15][b0] -1 i[s18][b0] >= -1;
* constraint lin_less_equal _130
@c[_130] -1 i[z12_19][b0] 1 i[s12][b0] >= 0;
* constraint lin_less_equal _131
@c[_131] -1 i[z12_19][b0] 1 i[s19][b0] >= 0;
* constraint lin_less_equal _132
@c[_132] 1 i[z12_19][b0] -1 i[s12][b0] -1 i[s19][b0] >= -1;
* constraint lin_less_equal _133
@c[_133] -1 i[z10_20][b0] 1 i[s10][b0] >= 0;
* constraint lin_less_equal _134
@c[_134] -1 i[z10_20][b0] 1 i[s20][b0] >= 0;
* constraint lin_less_equal _135
@c[_135] 1 i[z10_20][b0] -1 i[s10][b0] -1 i[s20][b0] >= -1;
* constraint lin_less_equal _136
@c[_136] -1 i[z7_21][b0] 1 i[s7][b0] >= 0;
* constraint lin_less_equal _137
@c[_137] -1 i[z7_21][b0] 1 i[s21][b0] >= 0;
* constraint lin_less_equal _138
@c[_138] 1 i[z7_21][b0] -1 i[s7][b0] -1 i[s21][b0] >= -1;
* constraint lin_less_equal _139
@c[_139] -1 i[z16_22][b0] 1 i[s16][b0] >= 0;
* constraint lin_less_equal _140
@c[_140] -1 i[z16_22][b0] 1 i[s22][b0] >= 0;
* constraint lin_less_equal _141
@c[_141] 1 i[z16_22][b0] -1 i[s16][b0] -1 i[s22][b0] >= -1;
* constraint lin_less_equal _142
@c[_142] -1 i[z9_23][b0] 1 i[s9][b0] >= 0;
* constraint lin_less_equal _143
@c[_143] -1 i[z9_23][b0] 1 i[s23][b0] >= 0;
* constraint lin_less_equal _144
@c[_144] 1 i[z9_23][b0] -1 i[s9][b0] -1 i[s23][b0] >= -1;
* constraint lin_less_equal _145
@c[_145] -1 i[z6_24][b0] 1 i[s6][b0] >= 0;
* constraint lin_less_equal _146
@c[_146] -1 i[z6_24][b0] 1 i[s24][b0] >= 0;
* constraint lin_less_equal _147
@c[_147] 1 i[z6_24][b0] -1 i[s6][b0] -1 i[s24][b0] >= -1;
* constraint lin_less_equal _148
@c[_148] -1 i[z13_25][b0] 1 i[s13][b0] >= 0;
* constraint lin_less_equal _149
@c[_149] -1 i[z13_25][b0] 1 i[s25][b0] >= 0;
* constraint lin_less_equal _150
@c[_150] 1 i[z13_25][b0] -1 i[s13][b0] -1 i[s25][b0] >= -1;
* constraint lin_less_equal _151
@c[_151] 1 i[z0_1][b0] 1 i[z0_1][b0] 1 i[z2_5][b0] 1 i[z3_14][b0] 1 i[z4_11][b0] 1 i[z2_5][b0] 1 i[z4_6][b0] 1 i[z3_7][b0] 1 i[z8_17][b0] 1 i[z9_44][b0] 1 i[z10_35][b0] 1 i[z11_32][b0] 1 i[z12_23][b0] 1 i[z13_50][b0] 1 i[z14_29][b0] 1 i[z15_20][b0] 1 i[z16_41][b0] 1 i[z8_17][b0] 1 i[z15_18][b0] 1 i[z12_19][b0] 1 i[z10_20][b0] 1 i[z7_21][b0] 1 i[z16_22][b0] 1 i[z9_23][b0] 1 i[z6_24][b0] 1 i[z13_25][b0] -2 i[b1][b0] >= 0;
* constraint lin_less_equal _152
@c[_152] -1 i[z0_1][b0] -1 i[z0_1][b0] -1 i[z2_5][b0] -1 i[z3_14][b0] -1 i[z4_11][b0] -1 i[z2_5][b0] -1 i[z4_6][b0] -1 i[z3_7][b0] -1 i[z8_17][b0] -1 i[z9_44][b0] -1 i[z10_35][b0] -1 i[z11_32][b0] -1 i[z12_23][b0] -1 i[z13_50][b0] -1 i[z14_29][b0] -1 i[z15_20][b0] -1 i[z16_41][b0] -1 i[z8_17][b0] -1 i[z15_18][b0] -1 i[z12_19][b0] -1 i[z10_20][b0] -1 i[z7_21][b0] -1 i[z16_22][b0] -1 i[z9_23][b0] -1 i[z6_24][b0] -1 i[z13_25][b0] 26 i[b1][b0] >= 0;
* constraint lin_less_equal _153
@c[_153] -1 i[z0_2][b0] 1 i[s0][b0] >= 0;
* constraint lin_less_equal _154
@c[_154] -1 i[z0_2][b0] 1 i[s2][b0] >= 0;
* constraint lin_less_equal _155
@c[_155] 1 i[z0_2][b0] -1 i[s0][b0] -1 i[s2][b0] >= -1;
* constraint lin_less_equal _156
@c[_156] -1 i[z1_8][b0] 1 i[s1][b0] >= 0;
* constraint lin_less_equal _157
@c[_157] -1 i[z1_8][b0] 1 i[s8][b0] >= 0;
* constraint lin_less_equal _158
@c[_158] 1 i[z1_8][b0] -1 i[s1][b0] -1 i[s8][b0] >= -1;
* constraint lin_less_equal _159
@c[_159] -1 i[z3_15][b0] 1 i[s3][b0] >= 0;
* constraint lin_less_equal _160
@c[_160] -1 i[z3_15][b0] 1 i[s15][b0] >= 0;
* constraint lin_less_equal _161
@c[_161] 1 i[z3_15][b0] -1 i[s3][b0] -1 i[s15][b0] >= -1;
* constraint lin_less_equal _162
@c[_162] -1 i[z4_12][b0] 1 i[s4][b0] >= 0;
* constraint lin_less_equal _163
@c[_163] -1 i[z4_12][b0] 1 i[s12][b0] >= 0;
* constraint lin_less_equal _164
@c[_164] 1 i[z4_12][b0] -1 i[s4][b0] -1 i[s12][b0] >= -1;
* constraint lin_less_equal _165
@c[_165] -1 i[z5_26][b0] 1 i[s5][b0] >= 0;
* constraint lin_less_equal _166
@c[_166] -1 i[z5_26][b0] 1 i[s26][b0] >= 0;
* constraint lin_less_equal _167
@c[_167] 1 i[z5_26][b0] -1 i[s5][b0] -1 i[s26][b0] >= -1;
* constraint lin_less_equal _168
@c[_168] -1 i[z6_47][b0] 1 i[s6][b0] >= 0;
* constraint lin_less_equal _169
@c[_169] -1 i[z6_47][b0] 1 i[s47][b0] >= 0;
* constraint lin_less_equal _170
@c[_170] 1 i[z6_47][b0] -1 i[s6][b0] -1 i[s47][b0] >= -1;
* constraint lin_less_equal _171
@c[_171] -1 i[z7_38][b0] 1 i[s7][b0] >= 0;
* constraint lin_less_equal _172
@c[_172] -1 i[z7_38][b0] 1 i[s38][b0] >= 0;
* constraint lin_less_equal _173
@c[_173] 1 i[z7_38][b0] -1 i[s7][b0] -1 i[s38][b0] >= -1;
* constraint lin_less_equal _174
@c[_174] -1 i[z4_9][b0] 1 i[s4][b0] >= 0;
* constraint lin_less_equal _175
@c[_175] -1 i[z4_9][b0] 1 i[s9][b0] >= 0;
* constraint lin_less_equal _176
@c[_176] 1 i[z4_9][b0] -1 i[s4][b0] -1 i[s9][b0] >= -1;
* constraint lin_less_equal _177
@c[_177] -1 i[z3_10][b0] 1 i[s3][b0] >= 0;
* constraint lin_less_equal _178
@c[_178] -1 i[z3_10][b0] 1 i[s10][b0] >= 0;
* constraint lin_less_equal _179
@c[_179] 1 i[z3_10][b0] -1 i[s3][b0] -1 i[s10][b0] >= -1;
* constraint lin_less_equal _180
@c[_180] -1 i[z11_33][b0] 1 i[s11][b0] >= 0;
* constraint lin_less_equal _181
@c[_181] -1 i[z11_33][b0] 1 i[s33][b0] >= 0;
* constraint lin_less_equal _182
@c[_182] 1 i[z11_33][b0] -1 i[s11][b0] -1 i[s33][b0] >= -1;
* constraint lin_less_equal _183
@c[_183] -1 i[z12_24][b0] 1 i[s12][b0] >= 0;
* constraint lin_less_equal _184
@c[_184] -1 i[z12_24][b0] 1 i[s24][b0] >= 0;
* constraint lin_less_equal _185
@c[_185] 1 i[z12_24][b0] -1 i[s12][b0] -1 i[s24][b0] >= -1;
* constraint lin_less_equal _186
@c[_186] -1 i[z13_51][b0] 1 i[s13][b0] >= 0;
* constraint lin_less_equal _187
@c[_187] -1 i[z13_51][b0] 1 i[s51][b0] >= 0;
* constraint lin_less_equal _188
@c[_188] 1 i[z13_51][b0] -1 i[s13][b0] -1 i[s51][b0] >= -1;
* constraint lin_less_equal _189
@c[_189] -1 i[z14_30][b0] 1 i[s14][b0] >= 0;
* constraint lin_less_equal _190
@c[_190] -1 i[z14_30][b0] 1 i[s30][b0] >= 0;
* constraint lin_less_equal _191
@c[_191] 1 i[z14_30][b0] -1 i[s14][b0] -1 i[s30][b0] >= -1;
* constraint lin_less_equal _192
@c[_192] -1 i[z15_21][b0] 1 i[s15][b0] >= 0;
* constraint lin_less_equal _193
@c[_193] -1 i[z15_21][b0] 1 i[s21][b0] >= 0;
* constraint lin_less_equal _194
@c[_194] 1 i[z15_21][b0] -1 i[s15][b0] -1 i[s21][b0] >= -1;
* constraint lin_less_equal _195
@c[_195] -1 i[z16_42][b0] 1 i[s16][b0] >= 0;
* constraint lin_less_equal _196
@c[_196] -1 i[z16_42][b0] 1 i[s42][b0] >= 0;
* constraint lin_less_equal _197
@c[_197] 1 i[z16_42][b0] -1 i[s16][b0] -1 i[s42][b0] >= -1;
* constraint lin_less_equal _198
@c[_198] -1 i[z14_27][b0] 1 i[s14][b0] >= 0;
* constraint lin_less_equal _199
@c[_199] -1 i[z14_27][b0] 1 i[s27][b0] >= 0;
* constraint lin_less_equal _200
@c[_200] 1 i[z14_27][b0] -1 i[s14][b0] -1 i[s27][b0] >= -1;
* constraint lin_less_equal _201
@c[_201] -1 i[z11_28][b0] 1 i[s11][b0] >= 0;
* constraint lin_less_equal _202
@c[_202] -1 i[z11_28][b0] 1 i[s28][b0] >= 0;
* constraint lin_less_equal _203
@c[_203] 1 i[z11_28][b0] -1 i[s11][b0] -1 i[s28][b0] >= -1;
* constraint lin_less_equal _204
@c[_204] -1 i[z10_29][b0] 1 i[s10][b0] >= 0;
* constraint lin_less_equal _205
@c[_205] -1 i[z10_29][b0] 1 i[s29][b0] >= 0;
* constraint lin_less_equal _206
@c[_206] 1 i[z10_29][b0] -1 i[s10][b0] -1 i[s29][b0] >= -1;
* constraint lin_less_equal _207
@c[_207] -1 i[z7_30][b0] 1 i[s7][b0] >= 0;
* constraint lin_less_equal _208
@c[_208] -1 i[z7_30][b0] 1 i[s30][b0] >= 0;
* constraint lin_less_equal _209
@c[_209] 1 i[z7_30][b0] -1 i[s7][b0] -1 i[s30][b0] >= -1;
* constraint lin_less_equal _210
@c[_210] -1 i[z16_31][b0] 1 i[s16][b0] >= 0;
* constraint lin_less_equal _211
@c[_211] -1 i[z16_31][b0] 1 i[s31][b0] >= 0;
* constraint lin_less_equal _212
@c[_212] 1 i[z16_31][b0] -1 i[s16][b0] -1 i[s31][b0] >= -1;
* constraint lin_less_equal _213
@c[_213] -1 i[z9_32][b0] 1 i[s9][b0] >= 0;
* constraint lin_less_equal _214
@c[_214] -1 i[z9_32][b0] 1 i[s32][b0] >= 0;
* constraint lin_less_equal _215
@c[_215] 1 i[z9_32][b0] -1 i[s9][b0] -1 i[s32][b0] >= -1;
* constraint lin_less_equal _216
@c[_216] -1 i[z6_33][b0] 1 i[s6][b0] >= 0;
* constraint lin_less_equal _217
@c[_217] -1 i[z6_33][b0] 1 i[s33][b0] >= 0;
* constraint lin_less_equal _218
@c[_218] 1 i[z6_33][b0] -1 i[s6][b0] -1 i[s33][b0] >= -1;
* constraint lin_less_equal _219
@c[_219] -1 i[z13_34][b0] 1 i[s13][b0] >= 0;
* constraint lin_less_equal _220
@c[_220] -1 i[z13_34][b0] 1 i[s34][b0] >= 0;
* constraint lin_less_equal _221
@c[_221] 1 i[z13_34][b0] -1 i[s13][b0] -1 i[s34][b0] >= -1;
* constraint lin_less_equal _222
@c[_222] 1 i[z0_2][b0] 1 i[z1_8][b0] 1 i[z0_2][b0] 1 i[z3_15][b0] 1 i[z4_12][b0] 1 i[z5_26][b0] 1 i[z6_47][b0] 1 i[z7_38][b0] 1 i[z1_8][b0] 1 i[z4_9][b0] 1 i[z3_10][b0] 1 i[z11_33][b0] 1 i[z12_24][b0] 1 i[z13_51][b0] 1 i[z14_30][b0] 1 i[z15_21][b0] 1 i[z16_42][b0] 1 i[z5_26][b0] 1 i[z14_27][b0] 1 i[z11_28][b0] 1 i[z10_29][b0] 1 i[z7_30][b0] 1 i[z16_31][b0] 1 i[z9_32][b0] 1 i[z6_33][b0] 1 i[z13_34][b0] -2 i[b2][b0] >= 0;
* constraint lin_less_equal _223
@c[_223] -1 i[z0_2][b0] -1 i[z1_8][b0] -1 i[z0_2][b0] -1 i[z3_15][b0] -1 i[z4_12][b0] -1 i[z5_26][b0] -1 i[z6_47][b0] -1 i[z7_38][b0] -1 i[z1_8][b0] -1 i[z4_9][b0] -1 i[z3_10][b0] -1 i[z11_33][b0] -1 i[z12_24][b0] -1 i[z13_51][b0] -1 i[z14_30][b0] -1 i[z15_21][b0] -1 i[z16_42][b0] -1 i[z5_26][b0] -1 i[z14_27][b0] -1 i[z11_28][b0] -1 i[z10_29][b0] -1 i[z7_30][b0] -1 i[z16_31][b0] -1 i[z9_32][b0] -1 i[z6_33][b0] -1 i[z13_34][b0] 26 i[b2][b0] >= 0;
* constraint lin_less_equal _224
@c[_224] -1 i[z0_3][b0] 1 i[s0][b0] >= 0;
* constraint lin_less_equal _225
@c[_225] -1 i[z0_3][b0] 1 i[s3][b0] >= 0;
* constraint lin_less_equal _226
@c[_226] 1 i[z0_3][b0] -1 i[s0][b0] -1 i[s3][b0] >= -1;
* constraint lin_less_equal _227
@c[_227] -1 i[z1_9][b0] 1 i[s1][b0] >= 0;
* constraint lin_less_equal _228
@c[_228] -1 i[z1_9][b0] 1 i[s9][b0] >= 0;
* constraint lin_less_equal _229
@c[_229] 1 i[z1_9][b0] -1 i[s1][b0] -1 i[s9][b0] >= -1;
* constraint lin_less_equal _230
@c[_230] -1 i[z2_6][b0] 1 i[s2][b0] >= 0;
* constraint lin_less_equal _231
@c[_231] -1 i[z2_6][b0] 1 i[s6][b0] >= 0;
* constraint lin_less_equal _232
@c[_232] 1 i[z2_6][b0] -1 i[s2][b0] -1 i[s6][b0] >= -1;
* constraint lin_less_equal _233
@c[_233] -1 i[z4_13][b0] 1 i[s4][b0] >= 0;
* constraint lin_less_equal _234
@c[_234] -1 i[z4_13][b0] 1 i[s13][b0] >= 0;
* constraint lin_less_equal _235
@c[_235] 1 i[z4_13][b0] -1 i[s4][b0] -1 i[s13][b0] >= -1;
* constraint lin_less_equal _236
@c[_236] -1 i[z5_27][b0] 1 i[s5][b0] >= 0;
* constraint lin_less_equal _237
@c[_237] -1 i[z5_27][b0] 1 i[s27][b0] >= 0;
* constraint lin_less_equal _238
@c[_238] 1 i[z5_27][b0] -1 i[s5][b0] -1 i[s27][b0] >= -1;
* constraint lin_less_equal _239
@c[_239] -1 i[z6_48][b0] 1 i[s6][b0] >= 0;
* constraint lin_less_equal _240
@c[_240] -1 i[z6_48][b0] 1 i[s48][b0] >= 0;
* constraint lin_less_equal _241
@c[_241] 1 i[z6_48][b0] -1 i[s6][b0] -1 i[s48][b0] >= -1;
* constraint lin_less_equal _242
@c[_242] -1 i[z7_39][b0] 1 i[s7][b0] >= 0;
* constraint lin_less_equal _243
@c[_243] -1 i[z7_39][b0] 1 i[s39][b0] >= 0;
* constraint lin_less_equal _244
@c[_244] 1 i[z7_39][b0] -1 i[s7][b0] -1 i[s39][b0] >= -1;
* constraint lin_less_equal _245
@c[_245] -1 i[z8_18][b0] 1 i[s8][b0] >= 0;
* constraint lin_less_equal _246
@c[_246] -1 i[z8_18][b0] 1 i[s18][b0] >= 0;
* constraint lin_less_equal _247
@c[_247] 1 i[z8_18][b0] -1 i[s8][b0] -1 i[s18][b0] >= -1;
* constraint lin_less_equal _248
@c[_248] -1 i[z9_45][b0] 1 i[s9][b0] >= 0;
* constraint lin_less_equal _249
@c[_249] -1 i[z9_45][b0] 1 i[s45][b0] >= 0;
* constraint lin_less_equal _250
@c[_250] 1 i[z9_45][b0] -1 i[s9][b0] -1 i[s45][b0] >= -1;
* constraint lin_less_equal _251
@c[_251] -1 i[z10_36][b0] 1 i[s10][b0] >= 0;
* constraint lin_less_equal _252
@c[_252] -1 i[z10_36][b0] 1 i[s36][b0] >= 0;
* constraint lin_less_equal _253
@c[_253] 1 i[z10_36][b0] -1 i[s10][b0] -1 i[s36][b0] >= -1;
* constraint lin_less_equal _254
@c[_254] -1 i[z2_11][b0] 1 i[s2][b0] >= 0;
* constraint lin_less_equal _255
@c[_255] -1 i[z2_11][b0] 1 i[s11][b0] >= 0;
* constraint lin_less_equal _256
@c[_256] 1 i[z2_11][b0] -1 i[s2][b0] -1 i[s11][b0] >= -1;
* constraint lin_less_equal _257
@c[_257] -1 i[z1_12][b0] 1 i[s1][b0] >= 0;
* constraint lin_less_equal _258
@c[_258] -1 i[z1_12][b0] 1 i[s12][b0] >= 0;
* constraint lin_less_equal _259
@c[_259] 1 i[z1_12][b0] -1 i[s1][b0] -1 i[s12][b0] >= -1;
* constraint lin_less_equal _260
@c[_260] -1 i[z14_31][b0] 1 i[s14][b0] >= 0;
* constraint lin_less_equal _261
@c[_261] -1 i[z14_31][b0] 1 i[s31][b0] >= 0;
* constraint lin_less_equal _262
@c[_262] 1 i[z14_31][b0] -1 i[s14][b0] -1 i[s31][b0] >= -1;
* constraint lin_less_equal _263
@c[_263] -1 i[z15_22][b0] 1 i[s15][b0] >= 0;
* constraint lin_less_equal _264
@c[_264] -1 i[z15_22][b0] 1 i[s22][b0] >= 0;
* constraint lin_less_equal _265
@c[_265] 1 i[z15_22][b0] -1 i[s15][b0] -1 i[s22][b0] >= -1;
* constraint lin_less_equal _266
@c[_266] -1 i[z16_43][b0] 1 i[s16][b0] >= 0;
* constraint lin_less_equal _267
@c[_267] -1 i[z16_43][b0] 1 i[s43][b0] >= 0;
* constraint lin_less_equal _268
@c[_268] 1 i[z16_43][b0] -1 i[s16][b0] -1 i[s43][b0] >= -1;
* constraint lin_less_equal _269
@c[_269] -1 i[z8_35][b0] 1 i[s8][b0] >= 0;
* constraint lin_less_equal _270
@c[_270] -1 i[z8_35][b0] 1 i[s35][b0] >= 0;
* constraint lin_less_equal _271
@c[_271] 1 i[z8_35][b0] -1 i[s8][b0] -1 i[s35][b0] >= -1;
* constraint lin_less_equal _272
@c[_272] -1 i[z15_36][b0] 1 i[s15][b0] >= 0;
* constraint lin_less_equal _273
@c[_273] -1 i[z15_36][b0] 1 i[s36][b0] >= 0;
* constraint lin_less_equal _274
@c[_274] 1 i[z15_36][b0] -1 i[s15][b0] -1 i[s36][b0] >= -1;
* constraint lin_less_equal _275
@c[_275] -1 i[z12_37][b0] 1 i[s12][b0] >= 0;
* constraint lin_less_equal _276
@c[_276] -1 i[z12_37][b0] 1 i[s37][b0] >= 0;
* constraint lin_less_equal _277
@c[_277] 1 i[z12_37][b0] -1 i[s12][b0] -1 i[s37][b0] >= -1;
* constraint lin_less_equal _278
@c[_278] -1 i[z5_38][b0] 1 i[s5][b0] >= 0;
* constraint lin_less_equal _279
@c[_279] -1 i[z5_38][b0] 1 i[s38][b0] >= 0;
* constraint lin_less_equal _280
@c[_280] 1 i[z5_38][b0] -1 i[s5][b0] -1 i[s38][b0] >= -1;
* constraint lin_less_equal _281
@c[_281] -1 i[z14_39][b0] 1 i[s14][b0] >= 0;
* constraint lin_less_equal _282
@c[_282] -1 i[z14_39][b0] 1 i[s39][b0] >= 0;
* constraint lin_less_equal _283
@c[_283] 1 i[z14_39][b0] -1 i[s14][b0] -1 i[s39][b0] >= -1;
* constraint lin_less_equal _284
@c[_284] -1 i[z11_40][b0] 1 i[s11][b0] >= 0;
* constraint lin_less_equal _285
@c[_285] -1 i[z11_40][b0] 1 i[s40][b0] >= 0;
* constraint lin_less_equal _286
@c[_286] 1 i[z11_40][b0] -1 i[s11][b0] -1 i[s40][b0] >= -1;
* constraint lin_less_equal _287
@c[_287] -1 i[z10_41][b0] 1 i[s10][b0] >= 0;
* constraint lin_less_equal _288
@c[_288] -1 i[z10_41][b0] 1 i[s41][b0] >= 0;
* constraint lin_less_equal _289
@c[_289] 1 i[z10_41][b0] -1 i[s10][b0] -1 i[s41][b0] >= -1;
* constraint lin_less_equal _290
@c[_290] -1 i[z7_42][b0] 1 i[s7][b0] >= 0;
* constraint lin_less_equal _291
@c[_291] -1 i[z7_42][b0] 1 i[s42][b0] >= 0;
* constraint lin_less_equal _292
@c[_292] 1 i[z7_42][b0] -1 i[s7][b0] -1 i[s42][b0] >= -1;
* constraint lin_less_equal _293
@c[_293] 1 i[z0_3][b0] 1 i[z1_9][b0] 1 i[z2_6][b0] 1 i[z0_3][b0] 1 i[z4_13][b0] 1 i[z5_27][b0] 1 i[z6_48][b0] 1 i[z7_39][b0] 1 i[z8_18][b0] 1 i[z9_45][b0] 1 i[z10_36][b0] 1 i[z2_11][b0] 1 i[z1_12][b0] 1 i[z4_13][b0] 1 i[z14_31][b0] 1 i[z15_22][b0] 1 i[z16_43][b0] 1 i[z8_35][b0] 1 i[z15_36][b0] 1 i[z12_37][b0] 1 i[z5_38][b0] 1 i[z14_39][b0] 1 i[z11_40][b0] 1 i[z10_41][b0] 1 i[z7_42][b0] 1 i[z16_43][b0] -2 i[b3][b0] >= 0;
* constraint lin_less_equal _294
@c[_294] -1 i[z0_3][b0] -1 i[z1_9][b0] -1 i[z2_6][b0] -1 i[z0_3][b0] -1 i[z4_13][b0] -1 i[z5_27][b0] -1 i[z6_48][b0] -1 i[z7_39][b0] -1 i[z8_18][b0] -1 i[z9_45][b0] -1 i[z10_36][b0] -1 i[z2_11][b0] -1 i[z1_12][b0] -1 i[z4_13][b0] -1 i[z14_31][b0] -1 i[z15_22][b0] -1 i[z16_43][b0] -1 i[z8_35][b0] -1 i[z15_36][b0] -1 i[z12_37][b0] -1 i[z5_38][b0] -1 i[z14_39][b0] -1 i[z11_40][b0] -1 i[z10_41][b0] -1 i[z7_42][b0] -1 i[z16_43][b0] 26 i[b3][b0] >= 0;
* constraint lin_less_equal _295
@c[_295] -1 i[z0_4][b0] 1 i[s0][b0] >= 0;
* constraint lin_less_equal _296
@c[_296] -1 i[z0_4][b0] 1 i[s4][b0] >= 0;
* constraint lin_less_equal _297
@c[_297] 1 i[z0_4][b0] -1 i[s0][b0] -1 i[s4][b0] >= -1;
* constraint lin_less_equal _298
@c[_298] -1 i[z1_10][b0] 1 i[s1][b0] >= 0;
* constraint lin_less_equal _299
@c[_299] -1 i[z1_10][b0] 1 i[s10][b0] >= 0;
* constraint lin_less_equal _300
@c[_300] 1 i[z1_10][b0] -1 i[s1][b0] -1 i[s10][b0] >= -1;
* constraint lin_less_equal _301
@c[_301] -1 i[z2_7][b0] 1 i[s2][b0] >= 0;
* constraint lin_less_equal _302
@c[_302] -1 i[z2_7][b0] 1 i[s7][b0] >= 0;
* constraint lin_less_equal _303
@c[_303] 1 i[z2_7][b0] -1 i[s2][b0] -1 i[s7][b0] >= -1;
* constraint lin_less_equal _304
@c[_304] -1 i[z3_16][b0] 1 i[s3][b0] >= 0;
* constraint lin_less_equal _305
@c[_305] -1 i[z3_16][b0] 1 i[s16][b0] >= 0;
* constraint lin_less_equal _306
@c[_306] 1 i[z3_16][b0] -1 i[s3][b0] -1 i[s16][b0] >= -1;
* constraint lin_less_equal _307
@c[_307] -1 i[z5_28][b0] 1 i[s5][b0] >= 0;
* constraint lin_less_equal _308
@c[_308] -1 i[z5_28][b0] 1 i[s28][b0] >= 0;
* constraint lin_less_equal _309
@c[_309] 1 i[z5_28][b0] -1 i[s5][b0] -1 i[s28][b0] >= -1;
* constraint lin_less_equal _310
@c[_310] -1 i[z6_49][b0] 1 i[s6][b0] >= 0;
* constraint lin_less_equal _311
@c[_311] -1 i[z6_49][b0] 1 i[s49][b0] >= 0;
* constraint lin_less_equal _312
@c[_312] 1 i[z6_49][b0] -1 i[s6][b0] -1 i[s49][b0] >= -1;
* constraint lin_less_equal _313
@c[_313] -1 i[z7_40][b0] 1 i[s7][b0] >= 0;
* constraint lin_less_equal _314
@c[_314] -1 i[z7_40][b0] 1 i[s40][b0] >= 0;
* constraint lin_less_equal _315
@c[_315] 1 i[z7_40][b0] -1 i[s7][b0] -1 i[s40][b0] >= -1;
* constraint lin_less_equal _316
@c[_316] -1 i[z8_19][b0] 1 i[s8][b0] >= 0;
* constraint lin_less_equal _317
@c[_317] -1 i[z8_19][b0] 1 i[s19][b0] >= 0;
* constraint lin_less_equal _318
@c[_318] 1 i[z8_19][b0] -1 i[s8][b0] -1 i[s19][b0] >= -1;
* constraint lin_less_equal _319
@c[_319] -1 i[z9_46][b0] 1 i[s9][b0] >= 0;
* constraint lin_less_equal _320
@c[_320] -1 i[z9_46][b0] 1 i[s46][b0] >= 0;
* constraint lin_less_equal _321
@c[_321] 1 i[z9_46][b0] -1 i[s9][b0] -1 i[s46][b0] >= -1;
* constraint lin_less_equal _322
@c[_322] -1 i[z10_37][b0] 1 i[s10][b0] >= 0;
* constraint lin_less_equal _323
@c[_323] -1 i[z10_37][b0] 1 i[s37][b0] >= 0;
* constraint lin_less_equal _324
@c[_324] 1 i[z10_37][b0] -1 i[s10][b0] -1 i[s37][b0] >= -1;
* constraint lin_less_equal _325
@c[_325] -1 i[z11_34][b0] 1 i[s11][b0] >= 0;
* constraint lin_less_equal _326
@c[_326] -1 i[z11_34][b0] 1 i[s34][b0] >= 0;
* constraint lin_less_equal _327
@c[_327] 1 i[z11_34][b0] -1 i[s11][b0] -1 i[s34][b0] >= -1;
* constraint lin_less_equal _328
@c[_328] -1 i[z12_25][b0] 1 i[s12][b0] >= 0;
* constraint lin_less_equal _329
@c[_329] -1 i[z12_25][b0] 1 i[s25][b0] >= 0;
* constraint lin_less_equal _330
@c[_330] 1 i[z12_25][b0] -1 i[s12][b0] -1 i[s25][b0] >= -1;
* constraint lin_less_equal _331
@c[_331] -1 i[z13_52][b0] 1 i[s13][b0] >= 0;
* constraint lin_less_equal _332
@c[_332] -1 i[z13_52][b0] 1 i[s52][b0] >= 0;
* constraint lin_less_equal _333
@c[_333] 1 i[z13_52][b0] -1 i[s13][b0] -1 i[s52][b0] >= -1;
* constraint lin_less_equal _334
@c[_334] -1 i[z2_14][b0] 1 i[s2][b0] >= 0;
* constraint lin_less_equal _335
@c[_335] -1 i[z2_14][b0] 1 i[s14][b0] >= 0;
* constraint lin_less_equal _336
@c[_336] 1 i[z2_14][b0] -1 i[s2][b0] -1 i[s14][b0] >= -1;
* constraint lin_less_equal _337
@c[_337] -1 i[z1_15][b0] 1 i[s1][b0] >= 0;
* constraint lin_less_equal _338
@c[_338] -1 i[z1_15][b0] 1 i[s15][b0] >= 0;
* constraint lin_less_equal _339
@c[_339] 1 i[z1_15][b0] -1 i[s1][b0] -1 i[s15][b0] >= -1;
* constraint lin_less_equal _340
@c[_340] -1 i[z8_44][b0] 1 i[s8][b0] >= 0;
* constraint lin_less_equal _341
@c[_341] -1 i[z8_44][b0] 1 i[s44][b0] >= 0;
* constraint lin_less_equal _342
@c[_342] 1 i[z8_44][b0] -1 i[s8][b0] -1 i[s44][b0] >= -1;
* constraint lin_less_equal _343
@c[_343] -1 i[z15_45][b0] 1 i[s15][b0] >= 0;
* constraint lin_less_equal _344
@c[_344] -1 i[z15_45][b0] 1 i[s45][b0] >= 0;
* constraint lin_less_equal _345
@c[_345] 1 i[z15_45][b0] -1 i[s15][b0] -1 i[s45][b0] >= -1;
* constraint lin_less_equal _346
@c[_346] -1 i[z12_46][b0] 1 i[s12][b0] >= 0;
* constraint lin_less_equal _347
@c[_347] -1 i[z12_46][b0] 1 i[s46][b0] >= 0;
* constraint lin_less_equal _348
@c[_348] 1 i[z12_46][b0] -1 i[s12][b0] -1 i[s46][b0] >= -1;
* constraint lin_less_equal _349
@c[_349] -1 i[z5_47][b0] 1 i[s5][b0] >= 0;
* constraint lin_less_equal _350
@c[_350] -1 i[z5_47][b0] 1 i[s47][b0] >= 0;
* constraint lin_less_equal _351
@c[_351] 1 i[z5_47][b0] -1 i[s5][b0] -1 i[s47][b0] >= -1;
* constraint lin_less_equal _352
@c[_352] -1 i[z14_48][b0] 1 i[s14][b0] >= 0;
* constraint lin_less_equal _353
@c[_353] -1 i[z14_48][b0] 1 i[s48][b0] >= 0;
* constraint lin_less_equal _354
@c[_354] 1 i[z14_48][b0] -1 i[s14][b0] -1 i[s48][b0] >= -1;
* constraint lin_less_equal _355
@c[_355] -1 i[z11_49][b0] 1 i[s11][b0] >= 0;
* constraint lin_less_equal _356
@c[_356] -1 i[z11_49][b0] 1 i[s49][b0] >= 0;
* constraint lin_less_equal _357
@c[_357] 1 i[z11_49][b0] -1 i[s11][b0] -1 i[s49][b0] >= -1;
* constraint lin_less_equal _358
@c[_358] -1 i[z9_50][b0] 1 i[s9][b0] >= 0;
* constraint lin_less_equal _359
@c[_359] -1 i[z9_50][b0] 1 i[s50][b0] >= 0;
* constraint lin_less_equal _360
@c[_360] 1 i[z9_50][b0] -1 i[s9][b0] -1 i[s50][b0] >= -1;
* constraint lin_less_equal _361
@c[_361] -1 i[z6_51][b0] 1 i[s6][b0] >= 0;
* constraint lin_less_equal _362
@c[_362] -1 i[z6_51][b0] 1 i[s51][b0] >= 0;
* constraint lin_less_equal _363
@c[_363] 1 i[z6_51][b0] -1 i[s6][b0] -1 i[s51][b0] >= -1;
* constraint lin_less_equal _364
@c[_364] 1 i[z0_4][b0] 1 i[z1_10][b0] 1 i[z2_7][b0] 1 i[z3_16][b0] 1 i[z0_4][b0] 1 i[z5_28][b0] 1 i[z6_49][b0] 1 i[z7_40][b0] 1 i[z8_19][b0] 1 i[z9_46][b0] 1 i[z10_37][b0] 1 i[z11_34][b0] 1 i[z12_25][b0] 1 i[z13_52][b0] 1 i[z2_14][b0] 1 i[z1_15][b0] 1 i[z3_16][b0] 1 i[z8_44][b0] 1 i[z15_45][b0] 1 i[z12_46][b0] 1 i[z5_47][b0] 1 i[z14_48][b0] 1 i[z11_49][b0] 1 i[z9_50][b0] 1 i[z6_51][b0] 1 i[z13_52][b0] -2 i[b4][b0] >= 0;
* constraint lin_less_equal _365
@c[_365] -1 i[z0_4][b0] -1 i[z1_10][b0] -1 i[z2_7][b0] -1 i[z3_16][b0] -1 i[z0_4][b0] -1 i[z5_28][b0] -1 i[z6_49][b0] -1 i[z7_40][b0] -1 i[z8_19][b0] -1 i[z9_46][b0] -1 i[z10_37][b0] -1 i[z11_34][b0] -1 i[z12_25][b0] -1 i[z13_52][b0] -1 i[z2_14][b0] -1 i[z1_15][b0] -1 i[z3_16][b0] -1 i[z8_44][b0] -1 i[z15_45][b0] -1 i[z12_46][b0] -1 i[z5_47][b0] -1 i[z14_48][b0] -1 i[z11_49][b0] -1 i[z9_50][b0] -1 i[z6_51][b0] -1 i[z13_52][b0] 26 i[b4][b0] >= 0;
* constraint lin_less_equal _366
@c[_366] -1 i[z0_5][b0] 1 i[s0][b0] >= 0;
* constraint lin_less_equal _367
@c[_367] -1 i[z0_5][b0] 1 i[s5][b0] >= 0;
* constraint lin_less_equal _368
@c[_368] 1 i[z0_5][b0] -1 i[s0][b0] -1 i[s5][b0] >= -1;
* constraint lin_less_equal _369
@c[_369] -1 i[z2_17][b0] 1 i[s2][b0] >= 0;
* constraint lin_less_equal _370
@c[_370] -1 i[z2_17][b0] 1 i[s17][b0] >= 0;
* constraint lin_less_equal _371
@c[_371] 1 i[z2_17][b0] -1 i[s2][b0] -1 i[s17][b0] >= -1;
* constraint lin_less_equal _372
@c[_372] -1 i[z3_44][b0] 1 i[s3][b0] >= 0;
* constraint lin_less_equal _373
@c[_373] -1 i[z3_44][b0] 1 i[s44][b0] >= 0;
* constraint lin_less_equal _374
@c[_374] 1 i[z3_44][b0] -1 i[s3][b0] -1 i[s44][b0] >= -1;
* constraint lin_less_equal _375
@c[_375] -1 i[z4_35][b0] 1 i[s4][b0] >= 0;
* constraint lin_less_equal _376
@c[_376] -1 i[z4_35][b0] 1 i[s35][b0] >= 0;
* constraint lin_less_equal _377
@c[_377] 1 i[z4_35][b0] -1 i[s4][b0] -1 i[s35][b0] >= -1;
* constraint lin_less_equal _378
@c[_378] -1 i[z6_14][b0] 1 i[s6][b0] >= 0;
* constraint lin_less_equal _379
@c[_379] -1 i[z6_14][b0] 1 i[s14][b0] >= 0;
* constraint lin_less_equal _380
@c[_380] 1 i[z6_14][b0] -1 i[s6][b0] -1 i[s14][b0] >= -1;
* constraint lin_less_equal _381
@c[_381] -1 i[z7_11][b0] 1 i[s7][b0] >= 0;
* constraint lin_less_equal _382
@c[_382] -1 i[z7_11][b0] 1 i[s11][b0] >= 0;
* constraint lin_less_equal _383
@c[_383] 1 i[z7_11][b0] -1 i[s7][b0] -1 i[s11][b0] >= -1;
* constraint lin_less_equal _384
@c[_384] -1 i[z4_18][b0] 1 i[s4][b0] >= 0;
* constraint lin_less_equal _385
@c[_385] -1 i[z4_18][b0] 1 i[s18][b0] >= 0;
* constraint lin_less_equal _386
@c[_386] 1 i[z4_18][b0] -1 i[s4][b0] -1 i[s18][b0] >= -1;
* constraint lin_less_equal _387
@c[_387] -1 i[z3_19][b0] 1 i[s3][b0] >= 0;
* constraint lin_less_equal _388
@c[_388] -1 i[z3_19][b0] 1 i[s19][b0] >= 0;
* constraint lin_less_equal _389
@c[_389] 1 i[z3_19][b0] -1 i[s3][b0] -1 i[s19][b0] >= -1;
* constraint lin_less_equal _390
@c[_390] -1 i[z20_32][b0] 1 i[s20][b0] >= 0;
* constraint lin_less_equal _391
@c[_391] -1 i[z20_32][b0] 1 i[s32][b0] >= 0;
* constraint lin_less_equal _392
@c[_392] 1 i[z20_32][b0] -1 i[s20][b0] -1 i[s32][b0] >= -1;
* constraint lin_less_equal _393
@c[_393] -1 i[z21_23][b0] 1 i[s21][b0] >= 0;
* constraint lin_less_equal _394
@c[_394] -1 i[z21_23][b0] 1 i[s23][b0] >= 0;
* constraint lin_less_equal _395
@c[_395] 1 i[z21_23][b0] -1 i[s21][b0] -1 i[s23][b0] >= -1;
* constraint lin_less_equal _396
@c[_396] -1 i[z22_50][b0] 1 i[s22][b0] >= 0;
* constraint lin_less_equal _397
@c[_397] -1 i[z22_50][b0] 1 i[s50][b0] >= 0;
* constraint lin_less_equal _398
@c[_398] 1 i[z22_50][b0] -1 i[s22][b0] -1 i[s50][b0] >= -1;
* constraint lin_less_equal _399
@c[_399] -1 i[z23_29][b0] 1 i[s23][b0] >= 0;
* constraint lin_less_equal _400
@c[_400] -1 i[z23_29][b0] 1 i[s29][b0] >= 0;
* constraint lin_less_equal _401
@c[_401] 1 i[z23_29][b0] -1 i[s23][b0] -1 i[s29][b0] >= -1;
* constraint lin_less_equal _402
@c[_402] -1 i[z20_24][b0] 1 i[s20][b0] >= 0;
* constraint lin_less_equal _403
@c[_403] -1 i[z20_24][b0] 1 i[s24][b0] >= 0;
* constraint lin_less_equal _404
@c[_404] 1 i[z20_24][b0] -1 i[s20][b0] -1 i[s24][b0] >= -1;
* constraint lin_less_equal _405
@c[_405] -1 i[z25_41][b0] 1 i[s25][b0] >= 0;
* constraint lin_less_equal _406
@c[_406] -1 i[z25_41][b0] 1 i[s41][b0] >= 0;
* constraint lin_less_equal _407
@c[_407] 1 i[z25_41][b0] -1 i[s25][b0] -1 i[s41][b0] >= -1;
* constraint lin_less_equal _408
@c[_408] 1 i[z0_5][b0] 1 i[s1][b0] 1 i[z2_17][b0] 1 i[z3_44][b0] 1 i[z4_35][b0] 1 i[z0_5][b0] 1 i[z6_14][b0] 1 i[z7_11][b0] 1 i[z2_17][b0] 1 i[z4_18][b0] 1 i[z3_19][b0] 1 i[z20_32][b0] 1 i[z21_23][b0] 1 i[z22_50][b0] 1 i[z23_29][b0] 1 i[z20_24][b0] 1 i[z25_41][b0] -2 i[b5][b0] >= 0;
* constraint lin_less_equal _409
@c[_409] -1 i[z0_5][b0] -1 i[s1][b0] -1 i[z2_17][b0] -1 i[z3_44][b0] -1 i[z4_35][b0] -1 i[z0_5][b0] -1 i[z6_14][b0] -1 i[z7_11][b0] -1 i[z2_17][b0] -1 i[z4_18][b0] -1 i[z3_19][b0] -1 i[z20_32][b0] -1 i[z21_23][b0] -1 i[z22_50][b0] -1 i[z23_29][b0] -1 i[z20_24][b0] -1 i[z25_41][b0] 17 i[b5][b0] >= 0;
* constraint lin_less_equal _410
@c[_410] -1 i[z0_6][b0] 1 i[s0][b0] >= 0;
* constraint lin_less_equal _411
@c[_411] -1 i[z0_6][b0] 1 i[s6][b0] >= 0;
* constraint lin_less_equal _412
@c[_412] 1 i[z0_6][b0] -1 i[s0][b0] -1 i[s6][b0] >= -1;
* constraint lin_less_equal _413
@c[_413] -1 i[z1_3][b0] 1 i[s1][b0] >= 0;
* constraint lin_less_equal _414
@c[_414] -1 i[z1_3][b0] 1 i[s3][b0] >= 0;
* constraint lin_less_equal _415
@c[_415] 1 i[z1_3][b0] -1 i[s1][b0] -1 i[s3][b0] >= -1;
* constraint lin_less_equal _416
@c[_416] -1 i[z2_18][b0] 1 i[s2][b0] >= 0;
* constraint lin_less_equal _417
@c[_417] -1 i[z2_18][b0] 1 i[s18][b0] >= 0;
* constraint lin_less_equal _418
@c[_418] 1 i[z2_18][b0] -1 i[s2][b0] -1 i[s18][b0] >= -1;
* constraint lin_less_equal _419
@c[_419] -1 i[z3_45][b0] 1 i[s3][b0] >= 0;
* constraint lin_less_equal _420
@c[_420] -1 i[z3_45][b0] 1 i[s45][b0] >= 0;
* constraint lin_less_equal _421
@c[_421] 1 i[z3_45][b0] -1 i[s3][b0] -1 i[s45][b0] >= -1;
* constraint lin_less_equal _422
@c[_422] -1 i[z4_36][b0] 1 i[s4][b0] >= 0;
* constraint lin_less_equal _423
@c[_423] -1 i[z4_36][b0] 1 i[s36][b0] >= 0;
* constraint lin_less_equal _424
@c[_424] 1 i[z4_36][b0] -1 i[s4][b0] -1 i[s36][b0] >= -1;
* constraint lin_less_equal _425
@c[_425] -1 i[z5_9][b0] 1 i[s5][b0] >= 0;
* constraint lin_less_equal _426
@c[_426] -1 i[z5_9][b0] 1 i[s9][b0] >= 0;
* constraint lin_less_equal _427
@c[_427] 1 i[z5_9][b0] -1 i[s5][b0] -1 i[s9][b0] >= -1;
* constraint lin_less_equal _428
@c[_428] -1 i[z7_13][b0] 1 i[s7][b0] >= 0;
* constraint lin_less_equal _429
@c[_429] -1 i[z7_13][b0] 1 i[s13][b0] >= 0;
* constraint lin_less_equal _430
@c[_430] 1 i[z7_13][b0] -1 i[s7][b0] -1 i[s13][b0] >= -1;
* constraint lin_less_equal _431
@c[_431] -1 i[z17_27][b0] 1 i[s17][b0] >= 0;
* constraint lin_less_equal _432
@c[_432] -1 i[z17_27][b0] 1 i[s27][b0] >= 0;
* constraint lin_less_equal _433
@c[_433] 1 i[z17_27][b0] -1 i[s17][b0] -1 i[s27][b0] >= -1;
* constraint lin_less_equal _434
@c[_434] -1 i[z18_48][b0] 1 i[s18][b0] >= 0;
* constraint lin_less_equal _435
@c[_435] -1 i[z18_48][b0] 1 i[s48][b0] >= 0;
* constraint lin_less_equal _436
@c[_436] 1 i[z18_48][b0] -1 i[s18][b0] -1 i[s48][b0] >= -1;
* constraint lin_less_equal _437
@c[_437] -1 i[z19_39][b0] 1 i[s19][b0] >= 0;
* constraint lin_less_equal _438
@c[_438] -1 i[z19_39][b0] 1 i[s39][b0] >= 0;
* constraint lin_less_equal _439
@c[_439] 1 i[z19_39][b0] -1 i[s19][b0] -1 i[s39][b0] >= -1;
* constraint lin_less_equal _440
@c[_440] -1 i[z2_20][b0] 1 i[s2][b0] >= 0;
* constraint lin_less_equal _441
@c[_441] -1 i[z2_20][b0] 1 i[s20][b0] >= 0;
* constraint lin_less_equal _442
@c[_442] 1 i[z2_20][b0] -1 i[s2][b0] -1 i[s20][b0] >= -1;
* constraint lin_less_equal _443
@c[_443] -1 i[z1_21][b0] 1 i[s1][b0] >= 0;
* constraint lin_less_equal _444
@c[_444] -1 i[z1_21][b0] 1 i[s21][b0] >= 0;
* constraint lin_less_equal _445
@c[_445] 1 i[z1_21][b0] -1 i[s1][b0] -1 i[s21][b0] >= -1;
* constraint lin_less_equal _446
@c[_446] -1 i[z4_22][b0] 1 i[s4][b0] >= 0;
* constraint lin_less_equal _447
@c[_447] -1 i[z4_22][b0] 1 i[s22][b0] >= 0;
* constraint lin_less_equal _448
@c[_448] 1 i[z4_22][b0] -1 i[s4][b0] -1 i[s22][b0] >= -1;
* constraint lin_less_equal _449
@c[_449] -1 i[z23_31][b0] 1 i[s23][b0] >= 0;
* constraint lin_less_equal _450
@c[_450] -1 i[z23_31][b0] 1 i[s31][b0] >= 0;
* constraint lin_less_equal _451
@c[_451] 1 i[z23_31][b0] -1 i[s23][b0] -1 i[s31][b0] >= -1;
* constraint lin_less_equal _452
@c[_452] -1 i[z22_24][b0] 1 i[s22][b0] >= 0;
* constraint lin_less_equal _453
@c[_453] -1 i[z22_24][b0] 1 i[s24][b0] >= 0;
* constraint lin_less_equal _454
@c[_454] 1 i[z22_24][b0] -1 i[s22][b0] -1 i[s24][b0] >= -1;
* constraint lin_less_equal _455
@c[_455] -1 i[z25_43][b0] 1 i[s25][b0] >= 0;
* constraint lin_less_equal _456
@c[_456] -1 i[z25_43][b0] 1 i[s43][b0] >= 0;
* constraint lin_less_equal _457
@c[_457] 1 i[z25_43][b0] -1 i[s25][b0] -1 i[s43][b0] >= -1;
* constraint lin_less_equal _458
@c[_458] -1 i[z24_36][b0] 1 i[s24][b0] >= 0;
* constraint lin_less_equal _459
@c[_459] -1 i[z24_36][b0] 1 i[s36][b0] >= 0;
* constraint lin_less_equal _460
@c[_460] 1 i[z24_36][b0] -1 i[s24][b0] -1 i[s36][b0] >= -1;
* constraint lin_less_equal _461
@c[_461] -1 i[z21_45][b0] 1 i[s21][b0] >= 0;
* constraint lin_less_equal _462
@c[_462] -1 i[z21_45][b0] 1 i[s45][b0] >= 0;
* constraint lin_less_equal _463
@c[_463] 1 i[z21_45][b0] -1 i[s21][b0] -1 i[s45][b0] >= -1;
* constraint lin_less_equal _464
@c[_464] -1 i[z20_48][b0] 1 i[s20][b0] >= 0;
* constraint lin_less_equal _465
@c[_465] -1 i[z20_48][b0] 1 i[s48][b0] >= 0;
* constraint lin_less_equal _466
@c[_466] 1 i[z20_48][b0] -1 i[s20][b0] -1 i[s48][b0] >= -1;
* constraint lin_less_equal _467
@c[_467] 1 i[z0_6][b0] 1 i[z1_3][b0] 1 i[z2_18][b0] 1 i[z3_45][b0] 1 i[z4_36][b0] 1 i[z5_9][b0] 1 i[z0_6][b0] 1 i[z7_13][b0] 1 i[z17_27][b0] 1 i[z18_48][b0] 1 i[z19_39][b0] 1 i[z2_20][b0] 1 i[z1_21][b0] 1 i[z4_22][b0] 1 i[z23_31][b0] 1 i[z22_24][b0] 1 i[z25_43][b0] 1 i[z24_36][b0] 1 i[z21_45][b0] 1 i[z20_48][b0] -2 i[b6][b0] >= 0;
* constraint lin_less_equal _468
@c[_468] -1 i[z0_6][b0] -1 i[z1_3][b0] -1 i[z2_18][b0] -1 i[z3_45][b0] -1 i[z4_36][b0] -1 i[z5_9][b0] -1 i[z0_6][b0] -1 i[z7_13][b0] -1 i[z17_27][b0] -1 i[z18_48][b0] -1 i[z19_39][b0] -1 i[z2_20][b0] -1 i[z1_21][b0] -1 i[z4_22][b0] -1 i[z23_31][b0] -1 i[z22_24][b0] -1 i[z25_43][b0] -1 i[z24_36][b0] -1 i[z21_45][b0] -1 i[z20_48][b0] 20 i[b6][b0] >= 0;
* constraint lin_less_equal _469
@c[_469] -1 i[z0_7][b0] 1 i[s0][b0] >= 0;
* constraint lin_less_equal _470
@c[_470] -1 i[z0_7][b0] 1 i[s7][b0] >= 0;
* constraint lin_less_equal _471
@c[_471] 1 i[z0_7][b0] -1 i[s0][b0] -1 i[s7][b0] >= -1;
* constraint lin_less_equal _472
@c[_472] -1 i[z1_4][b0] 1 i[s1][b0] >= 0;
* constraint lin_less_equal _473
@c[_473] -1 i[z1_4][b0] 1 i[s4][b0] >= 0;
* constraint lin_less_equal _474
@c[_474] 1 i[z1_4][b0] -1 i[s1][b0] -1 i[s4][b0] >= -1;
* constraint lin_less_equal _475
@c[_475] -1 i[z2_19][b0] 1 i[s2][b0] >= 0;
* constraint lin_less_equal _476
@c[_476] -1 i[z2_19][b0] 1 i[s19][b0] >= 0;
* constraint lin_less_equal _477
@c[_477] 1 i[z2_19][b0] -1 i[s2][b0] -1 i[s19][b0] >= -1;
* constraint lin_less_equal _478
@c[_478] -1 i[z3_46][b0] 1 i[s3][b0] >= 0;
* constraint lin_less_equal _479
@c[_479] -1 i[z3_46][b0] 1 i[s46][b0] >= 0;
* constraint lin_less_equal _480
@c[_480] 1 i[z3_46][b0] -1 i[s3][b0] -1 i[s46][b0] >= -1;
* constraint lin_less_equal _481
@c[_481] -1 i[z4_37][b0] 1 i[s4][b0] >= 0;
* constraint lin_less_equal _482
@c[_482] -1 i[z4_37][b0] 1 i[s37][b0] >= 0;
* constraint lin_less_equal _483
@c[_483] 1 i[z4_37][b0] -1 i[s4][b0] -1 i[s37][b0] >= -1;
* constraint lin_less_equal _484
@c[_484] -1 i[z5_10][b0] 1 i[s5][b0] >= 0;
* constraint lin_less_equal _485
@c[_485] -1 i[z5_10][b0] 1 i[s10][b0] >= 0;
* constraint lin_less_equal _486
@c[_486] 1 i[z5_10][b0] -1 i[s5][b0] -1 i[s10][b0] >= -1;
* constraint lin_less_equal _487
@c[_487] -1 i[z6_16][b0] 1 i[s6][b0] >= 0;
* constraint lin_less_equal _488
@c[_488] -1 i[z6_16][b0] 1 i[s16][b0] >= 0;
* constraint lin_less_equal _489
@c[_489] 1 i[z6_16][b0] -1 i[s6][b0] -1 i[s16][b0] >= -1;
* constraint lin_less_equal _490
@c[_490] -1 i[z17_28][b0] 1 i[s17][b0] >= 0;
* constraint lin_less_equal _491
@c[_491] -1 i[z17_28][b0] 1 i[s28][b0] >= 0;
* constraint lin_less_equal _492
@c[_492] 1 i[z17_28][b0] -1 i[s17][b0] -1 i[s28][b0] >= -1;
* constraint lin_less_equal _493
@c[_493] -1 i[z18_49][b0] 1 i[s18][b0] >= 0;
* constraint lin_less_equal _494
@c[_494] -1 i[z18_49][b0] 1 i[s49][b0] >= 0;
* constraint lin_less_equal _495
@c[_495] 1 i[z18_49][b0] -1 i[s18][b0] -1 i[s49][b0] >= -1;
* constraint lin_less_equal _496
@c[_496] -1 i[z19_40][b0] 1 i[s19][b0] >= 0;
* constraint lin_less_equal _497
@c[_497] -1 i[z19_40][b0] 1 i[s40][b0] >= 0;
* constraint lin_less_equal _498
@c[_498] 1 i[z19_40][b0] -1 i[s19][b0] -1 i[s40][b0] >= -1;
* constraint lin_less_equal _499
@c[_499] -1 i[z20_34][b0] 1 i[s20][b0] >= 0;
* constraint lin_less_equal _500
@c[_500] -1 i[z20_34][b0] 1 i[s34][b0] >= 0;
* constraint lin_less_equal _501
@c[_501] 1 i[z20_34][b0] -1 i[s20][b0] -1 i[s34][b0] >= -1;
* constraint lin_less_equal _502
@c[_502] -1 i[z21_25][b0] 1 i[s21][b0] >= 0;
* constraint lin_less_equal _503
@c[_503] -1 i[z21_25][b0] 1 i[s25][b0] >= 0;
* constraint lin_less_equal _504
@c[_504] 1 i[z21_25][b0] -1 i[s21][b0] -1 i[s25][b0] >= -1;
* constraint lin_less_equal _505
@c[_505] -1 i[z22_52][b0] 1 i[s22][b0] >= 0;
* constraint lin_less_equal _506
@c[_506] -1 i[z22_52][b0] 1 i[s52][b0] >= 0;
* constraint lin_less_equal _507
@c[_507] 1 i[z22_52][b0] -1 i[s22][b0] -1 i[s52][b0] >= -1;
* constraint lin_less_equal _508
@c[_508] -1 i[z2_23][b0] 1 i[s2][b0] >= 0;
* constraint lin_less_equal _509
@c[_509] -1 i[z2_23][b0] 1 i[s23][b0] >= 0;
* constraint lin_less_equal _510
@c[_510] 1 i[z2_23][b0] -1 i[s2][b0] -1 i[s23][b0] >= -1;
* constraint lin_less_equal _511
@c[_511] -1 i[z1_24][b0] 1 i[s1][b0] >= 0;
* constraint lin_less_equal _512
@c[_512] -1 i[z1_24][b0] 1 i[s24][b0] >= 0;
* constraint lin_less_equal _513
@c[_513] 1 i[z1_24][b0] -1 i[s1][b0] -1 i[s24][b0] >= -1;
* constraint lin_less_equal _514
@c[_514] -1 i[z3_25][b0] 1 i[s3][b0] >= 0;
* constraint lin_less_equal _515
@c[_515] -1 i[z3_25][b0] 1 i[s25][b0] >= 0;
* constraint lin_less_equal _516
@c[_516] 1 i[z3_25][b0] -1 i[s3][b0] -1 i[s25][b0] >= -1;
* constraint lin_less_equal _517
@c[_517] -1 i[z20_49][b0] 1 i[s20][b0] >= 0;
* constraint lin_less_equal _518
@c[_518] -1 i[z20_49][b0] 1 i[s49][b0] >= 0;
* constraint lin_less_equal _519
@c[_519] 1 i[z20_49][b0] -1 i[s20][b0] -1 i[s49][b0] >= -1;
* constraint lin_less_equal _520
@c[_520] 1 i[z0_7][b0] 1 i[z1_4][b0] 1 i[z2_19][b0] 1 i[z3_46][b0] 1 i[z4_37][b0] 1 i[z5_10][b0] 1 i[z6_16][b0] 1 i[z0_7][b0] 1 i[z17_28][b0] 1 i[z18_49][b0] 1 i[z19_40][b0] 1 i[z20_34][b0] 1 i[z21_25][b0] 1 i[z22_52][b0] 1 i[z2_23][b0] 1 i[z1_24][b0] 1 i[z3_25][b0] 1 i[z20_49][b0] -2 i[b7][b0] >= 0;
* constraint lin_less_equal _521
@c[_521] -1 i[z0_7][b0] -1 i[z1_4][b0] -1 i[z2_19][b0] -1 i[z3_46][b0] -1 i[z4_37][b0] -1 i[z5_10][b0] -1 i[z6_16][b0] -1 i[z0_7][b0] -1 i[z17_28][b0] -1 i[z18_49][b0] -1 i[z19_40][b0] -1 i[z20_34][b0] -1 i[z21_25][b0] -1 i[z22_52][b0] -1 i[z2_23][b0] -1 i[z1_24][b0] -1 i[z3_25][b0] -1 i[z20_49][b0] 18 i[b7][b0] >= 0;
* constraint lin_less_equal _522
@c[_522] -1 i[z0_8][b0] 1 i[s0][b0] >= 0;
* constraint lin_less_equal _523
@c[_523] -1 i[z0_8][b0] 1 i[s8][b0] >= 0;
* constraint lin_less_equal _524
@c[_524] 1 i[z0_8][b0] -1 i[s0][b0] -1 i[s8][b0] >= -1;
* constraint lin_less_equal _525
@c[_525] -1 i[z1_26][b0] 1 i[s1][b0] >= 0;
* constraint lin_less_equal _526
@c[_526] -1 i[z1_26][b0] 1 i[s26][b0] >= 0;
* constraint lin_less_equal _527
@c[_527] 1 i[z1_26][b0] -1 i[s1][b0] -1 i[s26][b0] >= -1;
* constraint lin_less_equal _528
@c[_528] -1 i[z3_47][b0] 1 i[s3][b0] >= 0;
* constraint lin_less_equal _529
@c[_529] -1 i[z3_47][b0] 1 i[s47][b0] >= 0;
* constraint lin_less_equal _530
@c[_530] 1 i[z3_47][b0] -1 i[s3][b0] -1 i[s47][b0] >= -1;
* constraint lin_less_equal _531
@c[_531] -1 i[z4_38][b0] 1 i[s4][b0] >= 0;
* constraint lin_less_equal _532
@c[_532] -1 i[z4_38][b0] 1 i[s38][b0] >= 0;
* constraint lin_less_equal _533
@c[_533] 1 i[z4_38][b0] -1 i[s4][b0] -1 i[s38][b0] >= -1;
* constraint lin_less_equal _534
@c[_534] -1 i[z9_15][b0] 1 i[s9][b0] >= 0;
* constraint lin_less_equal _535
@c[_535] -1 i[z9_15][b0] 1 i[s15][b0] >= 0;
* constraint lin_less_equal _536
@c[_536] 1 i[z9_15][b0] -1 i[s9][b0] -1 i[s15][b0] >= -1;
* constraint lin_less_equal _537
@c[_537] -1 i[z10_12][b0] 1 i[s10][b0] >= 0;
* constraint lin_less_equal _538
@c[_538] -1 i[z10_12][b0] 1 i[s12][b0] >= 0;
* constraint lin_less_equal _539
@c[_539] 1 i[z10_12][b0] -1 i[s10][b0] -1 i[s12][b0] >= -1;
* constraint lin_less_equal _540
@c[_540] -1 i[z4_27][b0] 1 i[s4][b0] >= 0;
* constraint lin_less_equal _541
@c[_541] -1 i[z4_27][b0] 1 i[s27][b0] >= 0;
* constraint lin_less_equal _542
@c[_542] 1 i[z4_27][b0] -1 i[s4][b0] -1 i[s27][b0] >= -1;
* constraint lin_less_equal _543
@c[_543] -1 i[z3_28][b0] 1 i[s3][b0] >= 0;
* constraint lin_less_equal _544
@c[_544] -1 i[z3_28][b0] 1 i[s28][b0] >= 0;
* constraint lin_less_equal _545
@c[_545] 1 i[z3_28][b0] -1 i[s3][b0] -1 i[s28][b0] >= -1;
* constraint lin_less_equal _546
@c[_546] -1 i[z29_33][b0] 1 i[s29][b0] >= 0;
* constraint lin_less_equal _547
@c[_547] -1 i[z29_33][b0] 1 i[s33][b0] >= 0;
* constraint lin_less_equal _548
@c[_548] 1 i[z29_33][b0] -1 i[s29][b0] -1 i[s33][b0] >= -1;
* constraint lin_less_equal _549
@c[_549] -1 i[z24_30][b0] 1 i[s24][b0] >= 0;
* constraint lin_less_equal _550
@c[_550] -1 i[z24_30][b0] 1 i[s30][b0] >= 0;
* constraint lin_less_equal _551
@c[_551] 1 i[z24_30][b0] -1 i[s24][b0] -1 i[s30][b0] >= -1;
* constraint lin_less_equal _552
@c[_552] -1 i[z31_51][b0] 1 i[s31][b0] >= 0;
* constraint lin_less_equal _553
@c[_553] -1 i[z31_51][b0] 1 i[s51][b0] >= 0;
* constraint lin_less_equal _554
@c[_554] 1 i[z31_51][b0] -1 i[s31][b0] -1 i[s51][b0] >= -1;
* constraint lin_less_equal _555
@c[_555] -1 i[z30_32][b0] 1 i[s30][b0] >= 0;
* constraint lin_less_equal _556
@c[_556] -1 i[z30_32][b0] 1 i[s32][b0] >= 0;
* constraint lin_less_equal _557
@c[_557] 1 i[z30_32][b0] -1 i[s30][b0] -1 i[s32][b0] >= -1;
* constraint lin_less_equal _558
@c[_558] -1 i[z21_33][b0] 1 i[s21][b0] >= 0;
* constraint lin_less_equal _559
@c[_559] -1 i[z21_33][b0] 1 i[s33][b0] >= 0;
* constraint lin_less_equal _560
@c[_560] 1 i[z21_33][b0] -1 i[s21][b0] -1 i[s33][b0] >= -1;
* constraint lin_less_equal _561
@c[_561] -1 i[z34_42][b0] 1 i[s34][b0] >= 0;
* constraint lin_less_equal _562
@c[_562] -1 i[z34_42][b0] 1 i[s42][b0] >= 0;
* constraint lin_less_equal _563
@c[_563] 1 i[z34_42][b0] -1 i[s34][b0] -1 i[s42][b0] >= -1;
* constraint lin_less_equal _564
@c[_564] 1 i[z0_8][b0] 1 i[z1_26][b0] 1 i[s2][b0] 1 i[z3_47][b0] 1 i[z4_38][b0] 1 i[z0_8][b0] 1 i[z9_15][b0] 1 i[z10_12][b0] 1 i[z1_26][b0] 1 i[z4_27][b0] 1 i[z3_28][b0] 1 i[z29_33][b0] 1 i[z24_30][b0] 1 i[z31_51][b0] 1 i[z30_32][b0] 1 i[z21_33][b0] 1 i[z34_42][b0] -2 i[b8][b0] >= 0;
* constraint lin_less_equal _565
@c[_565] -1 i[z0_8][b0] -1 i[z1_26][b0] -1 i[s2][b0] -1 i[z3_47][b0] -1 i[z4_38][b0] -1 i[z0_8][b0] -1 i[z9_15][b0] -1 i[z10_12][b0] -1 i[z1_26][b0] -1 i[z4_27][b0] -1 i[z3_28][b0] -1 i[z29_33][b0] -1 i[z24_30][b0] -1 i[z31_51][b0] -1 i[z30_32][b0] -1 i[z21_33][b0] -1 i[z34_42][b0] 17 i[b8][b0] >= 0;
* constraint lin_less_equal _566
@c[_566] -1 i[z0_9][b0] 1 i[s0][b0] >= 0;
* constraint lin_less_equal _567
@c[_567] -1 i[z0_9][b0] 1 i[s9][b0] >= 0;
* constraint lin_less_equal _568
@c[_568] 1 i[z0_9][b0] -1 i[s0][b0] -1 i[s9][b0] >= -1;
* constraint lin_less_equal _569
@c[_569] -1 i[z1_27][b0] 1 i[s1][b0] >= 0;
* constraint lin_less_equal _570
@c[_570] -1 i[z1_27][b0] 1 i[s27][b0] >= 0;
* constraint lin_less_equal _571
@c[_571] 1 i[z1_27][b0] -1 i[s1][b0] -1 i[s27][b0] >= -1;
* constraint lin_less_equal _572
@c[_572] -1 i[z2_3][b0] 1 i[s2][b0] >= 0;
* constraint lin_less_equal _573
@c[_573] -1 i[z2_3][b0] 1 i[s3][b0] >= 0;
* constraint lin_less_equal _574
@c[_574] 1 i[z2_3][b0] -1 i[s2][b0] -1 i[s3][b0] >= -1;
* constraint lin_less_equal _575
@c[_575] -1 i[z3_48][b0] 1 i[s3][b0] >= 0;
* constraint lin_less_equal _576
@c[_576] -1 i[z3_48][b0] 1 i[s48][b0] >= 0;
* constraint lin_less_equal _577
@c[_577] 1 i[z3_48][b0] -1 i[s3][b0] -1 i[s48][b0] >= -1;
* constraint lin_less_equal _578
@c[_578] -1 i[z4_39][b0] 1 i[s4][b0] >= 0;
* constraint lin_less_equal _579
@c[_579] -1 i[z4_39][b0] 1 i[s39][b0] >= 0;
* constraint lin_less_equal _580
@c[_580] 1 i[z4_39][b0] -1 i[s4][b0] -1 i[s39][b0] >= -1;
* constraint lin_less_equal _581
@c[_581] -1 i[z6_8][b0] 1 i[s6][b0] >= 0;
* constraint lin_less_equal _582
@c[_582] -1 i[z6_8][b0] 1 i[s8][b0] >= 0;
* constraint lin_less_equal _583
@c[_583] 1 i[z6_8][b0] -1 i[s6][b0] -1 i[s8][b0] >= -1;
* constraint lin_less_equal _584
@c[_584] -1 i[z10_13][b0] 1 i[s10][b0] >= 0;
* constraint lin_less_equal _585
@c[_585] -1 i[z10_13][b0] 1 i[s13][b0] >= 0;
* constraint lin_less_equal _586
@c[_586] 1 i[z10_13][b0] -1 i[s10][b0] -1 i[s13][b0] >= -1;
* constraint lin_less_equal _587
@c[_587] -1 i[z18_26][b0] 1 i[s18][b0] >= 0;
* constraint lin_less_equal _588
@c[_588] -1 i[z18_26][b0] 1 i[s26][b0] >= 0;
* constraint lin_less_equal _589
@c[_589] 1 i[z18_26][b0] -1 i[s18][b0] -1 i[s26][b0] >= -1;
* constraint lin_less_equal _590
@c[_590] -1 i[z27_45][b0] 1 i[s27][b0] >= 0;
* constraint lin_less_equal _591
@c[_591] -1 i[z27_45][b0] 1 i[s45][b0] >= 0;
* constraint lin_less_equal _592
@c[_592] 1 i[z27_45][b0] -1 i[s27][b0] -1 i[s45][b0] >= -1;
* constraint lin_less_equal _593
@c[_593] -1 i[z28_36][b0] 1 i[s28][b0] >= 0;
* constraint lin_less_equal _594
@c[_594] -1 i[z28_36][b0] 1 i[s36][b0] >= 0;
* constraint lin_less_equal _595
@c[_595] 1 i[z28_36][b0] -1 i[s28][b0] -1 i[s36][b0] >= -1;
* constraint lin_less_equal _596
@c[_596] -1 i[z2_29][b0] 1 i[s2][b0] >= 0;
* constraint lin_less_equal _597
@c[_597] -1 i[z2_29][b0] 1 i[s29][b0] >= 0;
* constraint lin_less_equal _598
@c[_598] 1 i[z2_29][b0] -1 i[s2][b0] -1 i[s29][b0] >= -1;
* constraint lin_less_equal _599
@c[_599] -1 i[z1_30][b0] 1 i[s1][b0] >= 0;
* constraint lin_less_equal _600
@c[_600] -1 i[z1_30][b0] 1 i[s30][b0] >= 0;
* constraint lin_less_equal _601
@c[_601] 1 i[z1_30][b0] -1 i[s1][b0] -1 i[s30][b0] >= -1;
* constraint lin_less_equal _602
@c[_602] -1 i[z4_31][b0] 1 i[s4][b0] >= 0;
* constraint lin_less_equal _603
@c[_603] -1 i[z4_31][b0] 1 i[s31][b0] >= 0;
* constraint lin_less_equal _604
@c[_604] 1 i[z4_31][b0] -1 i[s4][b0] -1 i[s31][b0] >= -1;
* constraint lin_less_equal _605
@c[_605] -1 i[z31_32][b0] 1 i[s31][b0] >= 0;
* constraint lin_less_equal _606
@c[_606] -1 i[z31_32][b0] 1 i[s32][b0] >= 0;
* constraint lin_less_equal _607
@c[_607] 1 i[z31_32][b0] -1 i[s31][b0] -1 i[s32][b0] >= -1;
* constraint lin_less_equal _608
@c[_608] -1 i[z22_33][b0] 1 i[s22][b0] >= 0;
* constraint lin_less_equal _609
@c[_609] -1 i[z22_33][b0] 1 i[s33][b0] >= 0;
* constraint lin_less_equal _610
@c[_610] 1 i[z22_33][b0] -1 i[s22][b0] -1 i[s33][b0] >= -1;
* constraint lin_less_equal _611
@c[_611] -1 i[z34_43][b0] 1 i[s34][b0] >= 0;
* constraint lin_less_equal _612
@c[_612] -1 i[z34_43][b0] 1 i[s43][b0] >= 0;
* constraint lin_less_equal _613
@c[_613] 1 i[z34_43][b0] -1 i[s34][b0] -1 i[s43][b0] >= -1;
* constraint lin_less_equal _614
@c[_614] -1 i[z33_36][b0] 1 i[s33][b0] >= 0;
* constraint lin_less_equal _615
@c[_615] -1 i[z33_36][b0] 1 i[s36][b0] >= 0;
* constraint lin_less_equal _616
@c[_616] 1 i[z33_36][b0] -1 i[s33][b0] -1 i[s36][b0] >= -1;
* constraint lin_less_equal _617
@c[_617] 1 i[z0_9][b0] 1 i[z1_27][b0] 1 i[z2_3][b0] 1 i[z3_48][b0] 1 i[z4_39][b0] 1 i[z6_8][b0] 1 i[z0_9][b0] 1 i[z10_13][b0] 1 i[z18_26][b0] 1 i[z27_45][b0] 1 i[z28_36][b0] 1 i[z2_29][b0] 1 i[z1_30][b0] 1 i[z4_31][b0] 1 i[z31_32][b0] 1 i[z22_33][b0] 1 i[z34_43][b0] 1 i[z33_36][b0] -2 i[b9][b0] >= 0;
* constraint lin_less_equal _618
@c[_618] -1 i[z0_9][b0] -1 i[z1_27][b0] -1 i[z2_3][b0] -1 i[z3_48][b0] -1 i[z4_39][b0] -1 i[z6_8][b0] -1 i[z0_9][b0] -1 i[z10_13][b0] -1 i[z18_26][b0] -1 i[z27_45][b0] -1 i[z28_36][b0] -1 i[z2_29][b0] -1 i[z1_30][b0] -1 i[z4_31][b0] -1 i[z31_32][b0] -1 i[z22_33][b0] -1 i[z34_43][b0] -1 i[z33_36][b0] 18 i[b9][b0] >= 0;
* constraint lin_less_equal _619
@c[_619] -1 i[z0_10][b0] 1 i[s0][b0] >= 0;
* constraint lin_less_equal _620
@c[_620] -1 i[z0_10][b0] 1 i[s10][b0] >= 0;
* constraint lin_less_equal _621
@c[_621] 1 i[z0_10][b0] -1 i[s0][b0] -1 i[s10][b0] >= -1;
* constraint lin_less_equal _622
@c[_622] -1 i[z1_28][b0] 1 i[s1][b0] >= 0;
* constraint lin_less_equal _623
@c[_623] -1 i[z1_28][b0] 1 i[s28][b0] >= 0;
* constraint lin_less_equal _624
@c[_624] 1 i[z1_28][b0] -1 i[s1][b0] -1 i[s28][b0] >= -1;
* constraint lin_less_equal _625
@c[_625] -1 i[z2_4][b0] 1 i[s2][b0] >= 0;
* constraint lin_less_equal _626
@c[_626] -1 i[z2_4][b0] 1 i[s4][b0] >= 0;
* constraint lin_less_equal _627
@c[_627] 1 i[z2_4][b0] -1 i[s2][b0] -1 i[s4][b0] >= -1;
* constraint lin_less_equal _628
@c[_628] -1 i[z3_49][b0] 1 i[s3][b0] >= 0;
* constraint lin_less_equal _629
@c[_629] -1 i[z3_49][b0] 1 i[s49][b0] >= 0;
* constraint lin_less_equal _630
@c[_630] 1 i[z3_49][b0] -1 i[s3][b0] -1 i[s49][b0] >= -1;
* constraint lin_less_equal _631
@c[_631] -1 i[z4_40][b0] 1 i[s4][b0] >= 0;
* constraint lin_less_equal _632
@c[_632] -1 i[z4_40][b0] 1 i[s40][b0] >= 0;
* constraint lin_less_equal _633
@c[_633] 1 i[z4_40][b0] -1 i[s4][b0] -1 i[s40][b0] >= -1;
* constraint lin_less_equal _634
@c[_634] -1 i[z7_8][b0] 1 i[s7][b0] >= 0;
* constraint lin_less_equal _635
@c[_635] -1 i[z7_8][b0] 1 i[s8][b0] >= 0;
* constraint lin_less_equal _636
@c[_636] 1 i[z7_8][b0] -1 i[s7][b0] -1 i[s8][b0] >= -1;
* constraint lin_less_equal _637
@c[_637] -1 i[z9_16][b0] 1 i[s9][b0] >= 0;
* constraint lin_less_equal _638
@c[_638] -1 i[z9_16][b0] 1 i[s16][b0] >= 0;
* constraint lin_less_equal _639
@c[_639] 1 i[z9_16][b0] -1 i[s9][b0] -1 i[s16][b0] >= -1;
* constraint lin_less_equal _640
@c[_640] -1 i[z19_26][b0] 1 i[s19][b0] >= 0;
* constraint lin_less_equal _641
@c[_641] -1 i[z19_26][b0] 1 i[s26][b0] >= 0;
* constraint lin_less_equal _642
@c[_642] 1 i[z19_26][b0] -1 i[s19][b0] -1 i[s26][b0] >= -1;
* constraint lin_less_equal _643
@c[_643] -1 i[z27_46][b0] 1 i[s27][b0] >= 0;
* constraint lin_less_equal _644
@c[_644] -1 i[z27_46][b0] 1 i[s46][b0] >= 0;
* constraint lin_less_equal _645
@c[_645] 1 i[z27_46][b0] -1 i[s27][b0] -1 i[s46][b0] >= -1;
* constraint lin_less_equal _646
@c[_646] -1 i[z28_37][b0] 1 i[s28][b0] >= 0;
* constraint lin_less_equal _647
@c[_647] -1 i[z28_37][b0] 1 i[s37][b0] >= 0;
* constraint lin_less_equal _648
@c[_648] 1 i[z28_37][b0] -1 i[s28][b0] -1 i[s37][b0] >= -1;
* constraint lin_less_equal _649
@c[_649] -1 i[z29_34][b0] 1 i[s29][b0] >= 0;
* constraint lin_less_equal _650
@c[_650] -1 i[z29_34][b0] 1 i[s34][b0] >= 0;
* constraint lin_less_equal _651
@c[_651] 1 i[z29_34][b0] -1 i[s29][b0] -1 i[s34][b0] >= -1;
* constraint lin_less_equal _652
@c[_652] -1 i[z25_30][b0] 1 i[s25][b0] >= 0;
* constraint lin_less_equal _653
@c[_653] -1 i[z25_30][b0] 1 i[s30][b0] >= 0;
* constraint lin_less_equal _654
@c[_654] 1 i[z25_30][b0] -1 i[s25][b0] -1 i[s30][b0] >= -1;
* constraint lin_less_equal _655
@c[_655] -1 i[z31_52][b0] 1 i[s31][b0] >= 0;
* constraint lin_less_equal _656
@c[_656] -1 i[z31_52][b0] 1 i[s52][b0] >= 0;
* constraint lin_less_equal _657
@c[_657] 1 i[z31_52][b0] -1 i[s31][b0] -1 i[s52][b0] >= -1;
* constraint lin_less_equal _658
@c[_658] -1 i[z2_32][b0] 1 i[s2][b0] >= 0;
* constraint lin_less_equal _659
@c[_659] -1 i[z2_32][b0] 1 i[s32][b0] >= 0;
* constraint lin_less_equal _660
@c[_660] 1 i[z2_32][b0] -1 i[s2][b0] -1 i[s32][b0] >= -1;
* constraint lin_less_equal _661
@c[_661] -1 i[z1_33][b0] 1 i[s1][b0] >= 0;
* constraint lin_less_equal _662
@c[_662] -1 i[z1_33][b0] 1 i[s33][b0] >= 0;
* constraint lin_less_equal _663
@c[_663] 1 i[z1_33][b0] -1 i[s1][b0] -1 i[s33][b0] >= -1;
* constraint lin_less_equal _664
@c[_664] -1 i[z3_34][b0] 1 i[s3][b0] >= 0;
* constraint lin_less_equal _665
@c[_665] -1 i[z3_34][b0] 1 i[s34][b0] >= 0;
* constraint lin_less_equal _666
@c[_666] 1 i[z3_34][b0] -1 i[s3][b0] -1 i[s34][b0] >= -1;
* constraint lin_less_equal _667
@c[_667] -1 i[z33_37][b0] 1 i[s33][b0] >= 0;
* constraint lin_less_equal _668
@c[_668] -1 i[z33_37][b0] 1 i[s37][b0] >= 0;
* constraint lin_less_equal _669
@c[_669] 1 i[z33_37][b0] -1 i[s33][b0] -1 i[s37][b0] >= -1;
* constraint lin_less_equal _670
@c[_670] -1 i[z32_40][b0] 1 i[s32][b0] >= 0;
* constraint lin_less_equal _671
@c[_671] -1 i[z32_40][b0] 1 i[s40][b0] >= 0;
* constraint lin_less_equal _672
@c[_672] 1 i[z32_40][b0] -1 i[s32][b0] -1 i[s40][b0] >= -1;
* constraint lin_less_equal _673
@c[_673] -1 i[z29_49][b0] 1 i[s29][b0] >= 0;
* constraint lin_less_equal _674
@c[_674] -1 i[z29_49][b0] 1 i[s49][b0] >= 0;
* constraint lin_less_equal _675
@c[_675] 1 i[z29_49][b0] -1 i[s29][b0] -1 i[s49][b0] >= -1;
* constraint lin_less_equal _676
@c[_676] 1 i[z0_10][b0] 1 i[z1_28][b0] 1 i[z2_4][b0] 1 i[z3_49][b0] 1 i[z4_40][b0] 1 i[z7_8][b0] 1 i[z9_16][b0] 1 i[z0_10][b0] 1 i[z19_26][b0] 1 i[z27_46][b0] 1 i[z28_37][b0] 1 i[z29_34][b0] 1 i[z25_30][b0] 1 i[z31_52][b0] 1 i[z2_32][b0] 1 i[z1_33][b0] 1 i[z3_34][b0] 1 i[z33_37][b0] 1 i[z32_40][b0] 1 i[z29_49][b0] -2 i[b10][b0] >= 0;
* constraint lin_less_equal _677
@c[_677] -1 i[z0_10][b0] -1 i[z1_28][b0] -1 i[z2_4][b0] -1 i[z3_49][b0] -1 i[z4_40][b0] -1 i[z7_8][b0] -1 i[z9_16][b0] -1 i[z0_10][b0] -1 i[z19_26][b0] -1 i[z27_46][b0] -1 i[z28_37][b0] -1 i[z29_34][b0] -1 i[z25_30][b0] -1 i[z31_52][b0] -1 i[z2_32][b0] -1 i[z1_33][b0] -1 i[z3_34][b0] -1 i[z33_37][b0] -1 i[z32_40][b0] -1 i[z29_49][b0] 20 i[b10][b0] >= 0;
* constraint lin_less_equal _678
@c[_678] -1 i[z0_11][b0] 1 i[s0][b0] >= 0;
* constraint lin_less_equal _679
@c[_679] -1 i[z0_11][b0] 1 i[s11][b0] >= 0;
* constraint lin_less_equal _680
@c[_680] 1 i[z0_11][b0] -1 i[s0][b0] -1 i[s11][b0] >= -1;
* constraint lin_less_equal _681
@c[_681] -1 i[z1_29][b0] 1 i[s1][b0] >= 0;
* constraint lin_less_equal _682
@c[_682] -1 i[z1_29][b0] 1 i[s29][b0] >= 0;
* constraint lin_less_equal _683
@c[_683] 1 i[z1_29][b0] -1 i[s1][b0] -1 i[s29][b0] >= -1;
* constraint lin_less_equal _684
@c[_684] -1 i[z4_41][b0] 1 i[s4][b0] >= 0;
* constraint lin_less_equal _685
@c[_685] -1 i[z4_41][b0] 1 i[s41][b0] >= 0;
* constraint lin_less_equal _686
@c[_686] 1 i[z4_41][b0] -1 i[s4][b0] -1 i[s41][b0] >= -1;
* constraint lin_less_equal _687
@c[_687] -1 i[z5_12][b0] 1 i[s5][b0] >= 0;
* constraint lin_less_equal _688
@c[_688] -1 i[z5_12][b0] 1 i[s12][b0] >= 0;
* constraint lin_less_equal _689
@c[_689] 1 i[z5_12][b0] -1 i[s5][b0] -1 i[s12][b0] >= -1;
* constraint lin_less_equal _690
@c[_690] -1 i[z13_14][b0] 1 i[s13][b0] >= 0;
* constraint lin_less_equal _691
@c[_691] -1 i[z13_14][b0] 1 i[s14][b0] >= 0;
* constraint lin_less_equal _692
@c[_692] 1 i[z13_14][b0] -1 i[s13][b0] -1 i[s14][b0] >= -1;
* constraint lin_less_equal _693
@c[_693] -1 i[z20_40][b0] 1 i[s20][b0] >= 0;
* constraint lin_less_equal _694
@c[_694] -1 i[z20_40][b0] 1 i[s40][b0] >= 0;
* constraint lin_less_equal _695
@c[_695] 1 i[z20_40][b0] -1 i[s20][b0] -1 i[s40][b0] >= -1;
* constraint lin_less_equal _696
@c[_696] -1 i[z29_37][b0] 1 i[s29][b0] >= 0;
* constraint lin_less_equal _697
@c[_697] -1 i[z29_37][b0] 1 i[s37][b0] >= 0;
* constraint lin_less_equal _698
@c[_698] 1 i[z29_37][b0] -1 i[s29][b0] -1 i[s37][b0] >= -1;
* constraint lin_less_equal _699
@c[_699] -1 i[z32_36][b0] 1 i[s32][b0] >= 0;
* constraint lin_less_equal _700
@c[_700] -1 i[z32_36][b0] 1 i[s36][b0] >= 0;
* constraint lin_less_equal _701
@c[_701] 1 i[z32_36][b0] -1 i[s32][b0] -1 i[s36][b0] >= -1;
* constraint lin_less_equal _702
@c[_702] -1 i[z2_35][b0] 1 i[s2][b0] >= 0;
* constraint lin_less_equal _703
@c[_703] -1 i[z2_35][b0] 1 i[s35][b0] >= 0;
* constraint lin_less_equal _704
@c[_704] 1 i[z2_35][b0] -1 i[s2][b0] -1 i[s35][b0] >= -1;
* constraint lin_less_equal _705
@c[_705] -1 i[z3_37][b0] 1 i[s3][b0] >= 0;
* constraint lin_less_equal _706
@c[_706] -1 i[z3_37][b0] 1 i[s37][b0] >= 0;
* constraint lin_less_equal _707
@c[_707] 1 i[z3_37][b0] -1 i[s3][b0] -1 i[s37][b0] >= -1;
* constraint lin_less_equal _708
@c[_708] -1 i[z17_38][b0] 1 i[s17][b0] >= 0;
* constraint lin_less_equal _709
@c[_709] -1 i[z17_38][b0] 1 i[s38][b0] >= 0;
* constraint lin_less_equal _710
@c[_710] 1 i[z17_38][b0] -1 i[s17][b0] -1 i[s38][b0] >= -1;
* constraint lin_less_equal _711
@c[_711] -1 i[z39_44][b0] 1 i[s39][b0] >= 0;
* constraint lin_less_equal _712
@c[_712] -1 i[z39_44][b0] 1 i[s44][b0] >= 0;
* constraint lin_less_equal _713
@c[_713] 1 i[z39_44][b0] -1 i[s39][b0] -1 i[s44][b0] >= -1;
* constraint lin_less_equal _714
@c[_714] -1 i[z35_40][b0] 1 i[s35][b0] >= 0;
* constraint lin_less_equal _715
@c[_715] -1 i[z35_40][b0] 1 i[s40][b0] >= 0;
* constraint lin_less_equal _716
@c[_716] 1 i[z35_40][b0] -1 i[s35][b0] -1 i[s40][b0] >= -1;
* constraint lin_less_equal _717
@c[_717] -1 i[z32_41][b0] 1 i[s32][b0] >= 0;
* constraint lin_less_equal _718
@c[_718] -1 i[z32_41][b0] 1 i[s41][b0] >= 0;
* constraint lin_less_equal _719
@c[_719] 1 i[z32_41][b0] -1 i[s32][b0] -1 i[s41][b0] >= -1;
* constraint lin_less_equal _720
@c[_720] -1 i[z23_42][b0] 1 i[s23][b0] >= 0;
* constraint lin_less_equal _721
@c[_721] -1 i[z23_42][b0] 1 i[s42][b0] >= 0;
* constraint lin_less_equal _722
@c[_722] 1 i[z23_42][b0] -1 i[s23][b0] -1 i[s42][b0] >= -1;
* constraint lin_less_equal _723
@c[_723] -1 i[z43_50][b0] 1 i[s43][b0] >= 0;
* constraint lin_less_equal _724
@c[_724] -1 i[z43_50][b0] 1 i[s50][b0] >= 0;
* constraint lin_less_equal _725
@c[_725] 1 i[z43_50][b0] -1 i[s43][b0] -1 i[s50][b0] >= -1;
* constraint lin_less_equal _726
@c[_726] 1 i[z0_11][b0] 1 i[z1_29][b0] 1 i[z2_20][b0] 1 i[z1_3][b0] 1 i[z4_41][b0] 1 i[z0_11][b0] 1 i[z5_12][b0] 1 i[z13_14][b0] 1 i[z20_40][b0] 1 i[z29_37][b0] 1 i[z32_36][b0] 1 i[z2_35][b0] 1 i[z4_36][b0] 1 i[z3_37][b0] 1 i[z17_38][b0] 1 i[z39_44][b0] 1 i[z35_40][b0] 1 i[z32_41][b0] 1 i[z23_42][b0] 1 i[z43_50][b0] -2 i[b11][b0] >= 0;
* constraint lin_less_equal _727
@c[_727] -1 i[z0_11][b0] -1 i[z1_29][b0] -1 i[z2_20][b0] -1 i[z1_3][b0] -1 i[z4_41][b0] -1 i[z0_11][b0] -1 i[z5_12][b0] -1 i[z13_14][b0] -1 i[z20_40][b0] -1 i[z29_37][b0] -1 i[z32_36][b0] -1 i[z2_35][b0] -1 i[z4_36][b0] -1 i[z3_37][b0] -1 i[z17_38][b0] -1 i[z39_44][b0] -1 i[z35_40][b0] -1 i[z32_41][b0] -1 i[z23_42][b0] -1 i[z43_50][b0] 20 i[b11][b0] >= 0;
* constraint lin_less_equal _728
@c[_728] -1 i[z0_12][b0] 1 i[s0][b0] >= 0;
* constraint lin_less_equal _729
@c[_729] -1 i[z0_12][b0] 1 i[s12][b0] >= 0;
* constraint lin_less_equal _730
@c[_730] 1 i[z0_12][b0] -1 i[s0][b0] -1 i[s12][b0] >= -1;
* constraint lin_less_equal _731
@c[_731] -1 i[z2_21][b0] 1 i[s2][b0] >= 0;
* constraint lin_less_equal _732
@c[_732] -1 i[z2_21][b0] 1 i[s21][b0] >= 0;
* constraint lin_less_equal _733
@c[_733] 1 i[z2_21][b0] -1 i[s2][b0] -1 i[s21][b0] >= -1;
* constraint lin_less_equal _734
@c[_734] -1 i[z4_42][b0] 1 i[s4][b0] >= 0;
* constraint lin_less_equal _735
@c[_735] -1 i[z4_42][b0] 1 i[s42][b0] >= 0;
* constraint lin_less_equal _736
@c[_736] 1 i[z4_42][b0] -1 i[s4][b0] -1 i[s42][b0] >= -1;
* constraint lin_less_equal _737
@c[_737] -1 i[z8_11][b0] 1 i[s8][b0] >= 0;
* constraint lin_less_equal _738
@c[_738] -1 i[z8_11][b0] 1 i[s11][b0] >= 0;
* constraint lin_less_equal _739
@c[_739] 1 i[z8_11][b0] -1 i[s8][b0] -1 i[s11][b0] >= -1;
* constraint lin_less_equal _740
@c[_740] -1 i[z13_15][b0] 1 i[s13][b0] >= 0;
* constraint lin_less_equal _741
@c[_741] -1 i[z13_15][b0] 1 i[s15][b0] >= 0;
* constraint lin_less_equal _742
@c[_742] 1 i[z13_15][b0] -1 i[s13][b0] -1 i[s15][b0] >= -1;
* constraint lin_less_equal _743
@c[_743] -1 i[z26_35][b0] 1 i[s26][b0] >= 0;
* constraint lin_less_equal _744
@c[_744] -1 i[z26_35][b0] 1 i[s35][b0] >= 0;
* constraint lin_less_equal _745
@c[_745] 1 i[z26_35][b0] -1 i[s26][b0] -1 i[s35][b0] >= -1;
* constraint lin_less_equal _746
@c[_746] -1 i[z36_47][b0] 1 i[s36][b0] >= 0;
* constraint lin_less_equal _747
@c[_747] -1 i[z36_47][b0] 1 i[s47][b0] >= 0;
* constraint lin_less_equal _748
@c[_748] 1 i[z36_47][b0] -1 i[s36][b0] -1 i[s47][b0] >= -1;
* constraint lin_less_equal _749
@c[_749] -1 i[z37_38][b0] 1 i[s37][b0] >= 0;
* constraint lin_less_equal _750
@c[_750] -1 i[z37_38][b0] 1 i[s38][b0] >= 0;
* constraint lin_less_equal _751
@c[_751] 1 i[z37_38][b0] -1 i[s37][b0] -1 i[s38][b0] >= -1;
* constraint lin_less_equal _752
@c[_752] -1 i[z1_38][b0] 1 i[s1][b0] >= 0;
* constraint lin_less_equal _753
@c[_753] -1 i[z1_38][b0] 1 i[s38][b0] >= 0;
* constraint lin_less_equal _754
@c[_754] 1 i[z1_38][b0] -1 i[s1][b0] -1 i[s38][b0] >= -1;
* constraint lin_less_equal _755
@c[_755] -1 i[z3_40][b0] 1 i[s3][b0] >= 0;
* constraint lin_less_equal _756
@c[_756] -1 i[z3_40][b0] 1 i[s40][b0] >= 0;
* constraint lin_less_equal _757
@c[_757] 1 i[z3_40][b0] -1 i[s3][b0] -1 i[s40][b0] >= -1;
* constraint lin_less_equal _758
@c[_758] -1 i[z33_41][b0] 1 i[s33][b0] >= 0;
* constraint lin_less_equal _759
@c[_759] -1 i[z33_41][b0] 1 i[s41][b0] >= 0;
* constraint lin_less_equal _760
@c[_760] 1 i[z33_41][b0] -1 i[s33][b0] -1 i[s41][b0] >= -1;
* constraint lin_less_equal _761
@c[_761] -1 i[z24_42][b0] 1 i[s24][b0] >= 0;
* constraint lin_less_equal _762
@c[_762] -1 i[z24_42][b0] 1 i[s42][b0] >= 0;
* constraint lin_less_equal _763
@c[_763] 1 i[z24_42][b0] -1 i[s24][b0] -1 i[s42][b0] >= -1;
* constraint lin_less_equal _764
@c[_764] -1 i[z43_51][b0] 1 i[s43][b0] >= 0;
* constraint lin_less_equal _765
@c[_765] -1 i[z43_51][b0] 1 i[s51][b0] >= 0;
* constraint lin_less_equal _766
@c[_766] 1 i[z43_51][b0] -1 i[s43][b0] -1 i[s51][b0] >= -1;
* constraint lin_less_equal _767
@c[_767] 1 i[z0_12][b0] 1 i[z1_30][b0] 1 i[z2_21][b0] 1 i[z2_3][b0] 1 i[z4_42][b0] 1 i[z8_11][b0] 1 i[z0_12][b0] 1 i[z13_15][b0] 1 i[z33_36][b0] 1 i[z26_35][b0] 1 i[z36_47][b0] 1 i[z37_38][b0] 1 i[z1_38][b0] 1 i[z4_39][b0] 1 i[z3_40][b0] 1 i[z33_41][b0] 1 i[z24_42][b0] 1 i[z43_51][b0] -2 i[b12][b0] >= 0;
* constraint lin_less_equal _768
@c[_768] -1 i[z0_12][b0] -1 i[z1_30][b0] -1 i[z2_21][b0] -1 i[z2_3][b0] -1 i[z4_42][b0] -1 i[z8_11][b0] -1 i[z0_12][b0] -1 i[z13_15][b0] -1 i[z33_36][b0] -1 i[z26_35][b0] -1 i[z36_47][b0] -1 i[z37_38][b0] -1 i[z1_38][b0] -1 i[z4_39][b0] -1 i[z3_40][b0] -1 i[z33_41][b0] -1 i[z24_42][b0] -1 i[z43_51][b0] 18 i[b12][b0] >= 0;
* constraint lin_less_equal _769
@c[_769] -1 i[z0_13][b0] 1 i[s0][b0] >= 0;
* constraint lin_less_equal _770
@c[_770] -1 i[z0_13][b0] 1 i[s13][b0] >= 0;
* constraint lin_less_equal _771
@c[_771] 1 i[z0_13][b0] -1 i[s0][b0] -1 i[s13][b0] >= -1;
* constraint lin_less_equal _772
@c[_772] -1 i[z1_31][b0] 1 i[s1][b0] >= 0;
* constraint lin_less_equal _773
@c[_773] -1 i[z1_31][b0] 1 i[s31][b0] >= 0;
* constraint lin_less_equal _774
@c[_774] 1 i[z1_31][b0] -1 i[s1][b0] -1 i[s31][b0] >= -1;
* constraint lin_less_equal _775
@c[_775] -1 i[z2_22][b0] 1 i[s2][b0] >= 0;
* constraint lin_less_equal _776
@c[_776] -1 i[z2_22][b0] 1 i[s22][b0] >= 0;
* constraint lin_less_equal _777
@c[_777] 1 i[z2_22][b0] -1 i[s2][b0] -1 i[s22][b0] >= -1;
* constraint lin_less_equal _778
@c[_778] -1 i[z4_43][b0] 1 i[s4][b0] >= 0;
* constraint lin_less_equal _779
@c[_779] -1 i[z4_43][b0] 1 i[s43][b0] >= 0;
* constraint lin_less_equal _780
@c[_780] 1 i[z4_43][b0] -1 i[s4][b0] -1 i[s43][b0] >= -1;
* constraint lin_less_equal _781
@c[_781] -1 i[z9_11][b0] 1 i[s9][b0] >= 0;
* constraint lin_less_equal _782
@c[_782] -1 i[z9_11][b0] 1 i[s11][b0] >= 0;
* constraint lin_less_equal _783
@c[_783] 1 i[z9_11][b0] -1 i[s9][b0] -1 i[s11][b0] >= -1;
* constraint lin_less_equal _784
@c[_784] -1 i[z6_12][b0] 1 i[s6][b0] >= 0;
* constraint lin_less_equal _785
@c[_785] -1 i[z6_12][b0] 1 i[s12][b0] >= 0;
* constraint lin_less_equal _786
@c[_786] 1 i[z6_12][b0] -1 i[s6][b0] -1 i[s12][b0] >= -1;
* constraint lin_less_equal _787
@c[_787] -1 i[z27_35][b0] 1 i[s27][b0] >= 0;
* constraint lin_less_equal _788
@c[_788] -1 i[z27_35][b0] 1 i[s35][b0] >= 0;
* constraint lin_less_equal _789
@c[_789] 1 i[z27_35][b0] -1 i[s27][b0] -1 i[s35][b0] >= -1;
* constraint lin_less_equal _790
@c[_790] -1 i[z36_48][b0] 1 i[s36][b0] >= 0;
* constraint lin_less_equal _791
@c[_791] -1 i[z36_48][b0] 1 i[s48][b0] >= 0;
* constraint lin_less_equal _792
@c[_792] 1 i[z36_48][b0] -1 i[s36][b0] -1 i[s48][b0] >= -1;
* constraint lin_less_equal _793
@c[_793] -1 i[z37_39][b0] 1 i[s37][b0] >= 0;
* constraint lin_less_equal _794
@c[_794] -1 i[z37_39][b0] 1 i[s39][b0] >= 0;
* constraint lin_less_equal _795
@c[_795] 1 i[z37_39][b0] -1 i[s37][b0] -1 i[s39][b0] >= -1;
* constraint lin_less_equal _796
@c[_796] -1 i[z18_38][b0] 1 i[s18][b0] >= 0;
* constraint lin_less_equal _797
@c[_797] -1 i[z18_38][b0] 1 i[s38][b0] >= 0;
* constraint lin_less_equal _798
@c[_798] 1 i[z18_38][b0] -1 i[s18][b0] -1 i[s38][b0] >= -1;
* constraint lin_less_equal _799
@c[_799] -1 i[z39_45][b0] 1 i[s39][b0] >= 0;
* constraint lin_less_equal _800
@c[_800] -1 i[z39_45][b0] 1 i[s45][b0] >= 0;
* constraint lin_less_equal _801
@c[_801] 1 i[z39_45][b0] -1 i[s39][b0] -1 i[s45][b0] >= -1;
* constraint lin_less_equal _802
@c[_802] -1 i[z36_40][b0] 1 i[s36][b0] >= 0;
* constraint lin_less_equal _803
@c[_803] -1 i[z36_40][b0] 1 i[s40][b0] >= 0;
* constraint lin_less_equal _804
@c[_804] 1 i[z36_40][b0] -1 i[s36][b0] -1 i[s40][b0] >= -1;
* constraint lin_less_equal _805
@c[_805] -1 i[z2_41][b0] 1 i[s2][b0] >= 0;
* constraint lin_less_equal _806
@c[_806] -1 i[z2_41][b0] 1 i[s41][b0] >= 0;
* constraint lin_less_equal _807
@c[_807] 1 i[z2_41][b0] -1 i[s2][b0] -1 i[s41][b0] >= -1;
* constraint lin_less_equal _808
@c[_808] -1 i[z1_42][b0] 1 i[s1][b0] >= 0;
* constraint lin_less_equal _809
@c[_809] -1 i[z1_42][b0] 1 i[s42][b0] >= 0;
* constraint lin_less_equal _810
@c[_810] 1 i[z1_42][b0] -1 i[s1][b0] -1 i[s42][b0] >= -1;
* constraint lin_less_equal _811
@c[_811] 1 i[z0_13][b0] 1 i[z1_31][b0] 1 i[z2_22][b0] 1 i[s3][b0] 1 i[z4_43][b0] 1 i[z9_11][b0] 1 i[z6_12][b0] 1 i[z0_13][b0] 1 i[z27_35][b0] 1 i[z36_48][b0] 1 i[z37_39][b0] 1 i[z18_38][b0] 1 i[z39_45][b0] 1 i[z36_40][b0] 1 i[z2_41][b0] 1 i[z1_42][b0] 1 i[z4_43][b0] -2 i[b13][b0] >= 0;
* constraint lin_less_equal _812
@c[_812] -1 i[z0_13][b0] -1 i[z1_31][b0] -1 i[z2_22][b0] -1 i[s3][b0] -1 i[z4_43][b0] -1 i[z9_11][b0] -1 i[z6_12][b0] -1 i[z0_13][b0] -1 i[z27_35][b0] -1 i[z36_48][b0] -1 i[z37_39][b0] -1 i[z18_38][b0] -1 i[z39_45][b0] -1 i[z36_40][b0] -1 i[z2_41][b0] -1 i[z1_42][b0] -1 i[z4_43][b0] 17 i[b13][b0] >= 0;
* constraint lin_less_equal _813
@c[_813] -1 i[z0_14][b0] 1 i[s0][b0] >= 0;
* constraint lin_less_equal _814
@c[_814] -1 i[z0_14][b0] 1 i[s14][b0] >= 0;
* constraint lin_less_equal _815
@c[_815] 1 i[z0_14][b0] -1 i[s0][b0] -1 i[s14][b0] >= -1;
* constraint lin_less_equal _816
@c[_816] -1 i[z1_32][b0] 1 i[s1][b0] >= 0;
* constraint lin_less_equal _817
@c[_817] -1 i[z1_32][b0] 1 i[s32][b0] >= 0;
* constraint lin_less_equal _818
@c[_818] 1 i[z1_32][b0] -1 i[s1][b0] -1 i[s32][b0] >= -1;
* constraint lin_less_equal _819
@c[_819] -1 i[z3_50][b0] 1 i[s3][b0] >= 0;
* constraint lin_less_equal _820
@c[_820] -1 i[z3_50][b0] 1 i[s50][b0] >= 0;
* constraint lin_less_equal _821
@c[_821] 1 i[z3_50][b0] -1 i[s3][b0] -1 i[s50][b0] >= -1;
* constraint lin_less_equal _822
@c[_822] -1 i[z5_15][b0] 1 i[s5][b0] >= 0;
* constraint lin_less_equal _823
@c[_823] -1 i[z5_15][b0] 1 i[s15][b0] >= 0;
* constraint lin_less_equal _824
@c[_824] 1 i[z5_15][b0] -1 i[s5][b0] -1 i[s15][b0] >= -1;
* constraint lin_less_equal _825
@c[_825] -1 i[z11_16][b0] 1 i[s11][b0] >= 0;
* constraint lin_less_equal _826
@c[_826] -1 i[z11_16][b0] 1 i[s16][b0] >= 0;
* constraint lin_less_equal _827
@c[_827] 1 i[z11_16][b0] -1 i[s11][b0] -1 i[s16][b0] >= -1;
* constraint lin_less_equal _828
@c[_828] -1 i[z2_44][b0] 1 i[s2][b0] >= 0;
* constraint lin_less_equal _829
@c[_829] -1 i[z2_44][b0] 1 i[s44][b0] >= 0;
* constraint lin_less_equal _830
@c[_830] 1 i[z2_44][b0] -1 i[s2][b0] -1 i[s44][b0] >= -1;
* constraint lin_less_equal _831
@c[_831] -1 i[z4_45][b0] 1 i[s4][b0] >= 0;
* constraint lin_less_equal _832
@c[_832] -1 i[z4_45][b0] 1 i[s45][b0] >= 0;
* constraint lin_less_equal _833
@c[_833] 1 i[z4_45][b0] -1 i[s4][b0] -1 i[s45][b0] >= -1;
* constraint lin_less_equal _834
@c[_834] -1 i[z17_47][b0] 1 i[s17][b0] >= 0;
* constraint lin_less_equal _835
@c[_835] -1 i[z17_47][b0] 1 i[s47][b0] >= 0;
* constraint lin_less_equal _836
@c[_836] 1 i[z17_47][b0] -1 i[s17][b0] -1 i[s47][b0] >= -1;
* constraint lin_less_equal _837
@c[_837] -1 i[z44_48][b0] 1 i[s44][b0] >= 0;
* constraint lin_less_equal _838
@c[_838] -1 i[z44_48][b0] 1 i[s48][b0] >= 0;
* constraint lin_less_equal _839
@c[_839] 1 i[z44_48][b0] -1 i[s44][b0] -1 i[s48][b0] >= -1;
* constraint lin_less_equal _840
@c[_840] -1 i[z35_49][b0] 1 i[s35][b0] >= 0;
* constraint lin_less_equal _841
@c[_841] -1 i[z35_49][b0] 1 i[s49][b0] >= 0;
* constraint lin_less_equal _842
@c[_842] 1 i[z35_49][b0] -1 i[s35][b0] -1 i[s49][b0] >= -1;
* constraint lin_less_equal _843
@c[_843] -1 i[z29_50][b0] 1 i[s29][b0] >= 0;
* constraint lin_less_equal _844
@c[_844] -1 i[z29_50][b0] 1 i[s50][b0] >= 0;
* constraint lin_less_equal _845
@c[_845] 1 i[z29_50][b0] -1 i[s29][b0] -1 i[s50][b0] >= -1;
* constraint lin_less_equal _846
@c[_846] -1 i[z20_51][b0] 1 i[s20][b0] >= 0;
* constraint lin_less_equal _847
@c[_847] -1 i[z20_51][b0] 1 i[s51][b0] >= 0;
* constraint lin_less_equal _848
@c[_848] 1 i[z20_51][b0] -1 i[s20][b0] -1 i[s51][b0] >= -1;
* constraint lin_less_equal _849
@c[_849] -1 i[z41_52][b0] 1 i[s41][b0] >= 0;
* constraint lin_less_equal _850
@c[_850] -1 i[z41_52][b0] 1 i[s52][b0] >= 0;
* constraint lin_less_equal _851
@c[_851] 1 i[z41_52][b0] -1 i[s41][b0] -1 i[s52][b0] >= -1;
* constraint lin_less_equal _852
@c[_852] 1 i[z0_14][b0] 1 i[z1_32][b0] 1 i[z2_23][b0] 1 i[z3_50][b0] 1 i[z1_4][b0] 1 i[z0_14][b0] 1 i[z5_15][b0] 1 i[z11_16][b0] 1 i[z20_49][b0] 1 i[z2_44][b0] 1 i[z4_45][b0] 1 i[z3_46][b0] 1 i[z17_47][b0] 1 i[z44_48][b0] 1 i[z35_49][b0] 1 i[z29_50][b0] 1 i[z20_51][b0] 1 i[z41_52][b0] -2 i[b14][b0] >= 0;
* constraint lin_less_equal _853
@c[_853] -1 i[z0_14][b0] -1 i[z1_32][b0] -1 i[z2_23][b0] -1 i[z3_50][b0] -1 i[z1_4][b0] -1 i[z0_14][b0] -1 i[z5_15][b0] -1 i[z11_16][b0] -1 i[z20_49][b0] -1 i[z2_44][b0] -1 i[z4_45][b0] -1 i[z3_46][b0] -1 i[z17_47][b0] -1 i[z44_48][b0] -1 i[z35_49][b0] -1 i[z29_50][b0] -1 i[z20_51][b0] -1 i[z41_52][b0] 18 i[b14][b0] >= 0;
* constraint lin_less_equal _854
@c[_854] -1 i[z0_15][b0] 1 i[s0][b0] >= 0;
* constraint lin_less_equal _855
@c[_855] -1 i[z0_15][b0] 1 i[s15][b0] >= 0;
* constraint lin_less_equal _856
@c[_856] 1 i[z0_15][b0] -1 i[s0][b0] -1 i[s15][b0] >= -1;
* constraint lin_less_equal _857
@c[_857] -1 i[z2_24][b0] 1 i[s2][b0] >= 0;
* constraint lin_less_equal _858
@c[_858] -1 i[z2_24][b0] 1 i[s24][b0] >= 0;
* constraint lin_less_equal _859
@c[_859] 1 i[z2_24][b0] -1 i[s2][b0] -1 i[s24][b0] >= -1;
* constraint lin_less_equal _860
@c[_860] -1 i[z3_51][b0] 1 i[s3][b0] >= 0;
* constraint lin_less_equal _861
@c[_861] -1 i[z3_51][b0] 1 i[s51][b0] >= 0;
* constraint lin_less_equal _862
@c[_862] 1 i[z3_51][b0] -1 i[s3][b0] -1 i[s51][b0] >= -1;
* constraint lin_less_equal _863
@c[_863] -1 i[z8_14][b0] 1 i[s8][b0] >= 0;
* constraint lin_less_equal _864
@c[_864] -1 i[z8_14][b0] 1 i[s14][b0] >= 0;
* constraint lin_less_equal _865
@c[_865] 1 i[z8_14][b0] -1 i[s8][b0] -1 i[s14][b0] >= -1;
* constraint lin_less_equal _866
@c[_866] -1 i[z12_16][b0] 1 i[s12][b0] >= 0;
* constraint lin_less_equal _867
@c[_867] -1 i[z12_16][b0] 1 i[s16][b0] >= 0;
* constraint lin_less_equal _868
@c[_868] 1 i[z12_16][b0] -1 i[s12][b0] -1 i[s16][b0] >= -1;
* constraint lin_less_equal _869
@c[_869] -1 i[z21_49][b0] 1 i[s21][b0] >= 0;
* constraint lin_less_equal _870
@c[_870] -1 i[z21_49][b0] 1 i[s49][b0] >= 0;
* constraint lin_less_equal _871
@c[_871] 1 i[z21_49][b0] -1 i[s21][b0] -1 i[s49][b0] >= -1;
* constraint lin_less_equal _872
@c[_872] -1 i[z24_48][b0] 1 i[s24][b0] >= 0;
* constraint lin_less_equal _873
@c[_873] -1 i[z24_48][b0] 1 i[s48][b0] >= 0;
* constraint lin_less_equal _874
@c[_874] 1 i[z24_48][b0] -1 i[s24][b0] -1 i[s48][b0] >= -1;
* constraint lin_less_equal _875
@c[_875] -1 i[z33_45][b0] 1 i[s33][b0] >= 0;
* constraint lin_less_equal _876
@c[_876] -1 i[z33_45][b0] 1 i[s45][b0] >= 0;
* constraint lin_less_equal _877
@c[_877] 1 i[z33_45][b0] -1 i[s33][b0] -1 i[s45][b0] >= -1;
* constraint lin_less_equal _878
@c[_878] -1 i[z26_44][b0] 1 i[s26][b0] >= 0;
* constraint lin_less_equal _879
@c[_879] -1 i[z26_44][b0] 1 i[s44][b0] >= 0;
* constraint lin_less_equal _880
@c[_880] 1 i[z26_44][b0] -1 i[s26][b0] -1 i[s44][b0] >= -1;
* constraint lin_less_equal _881
@c[_881] -1 i[z45_47][b0] 1 i[s45][b0] >= 0;
* constraint lin_less_equal _882
@c[_882] -1 i[z45_47][b0] 1 i[s47][b0] >= 0;
* constraint lin_less_equal _883
@c[_883] 1 i[z45_47][b0] -1 i[s45][b0] -1 i[s47][b0] >= -1;
* constraint lin_less_equal _884
@c[_884] -1 i[z38_46][b0] 1 i[s38][b0] >= 0;
* constraint lin_less_equal _885
@c[_885] -1 i[z38_46][b0] 1 i[s46][b0] >= 0;
* constraint lin_less_equal _886
@c[_886] 1 i[z38_46][b0] -1 i[s38][b0] -1 i[s46][b0] >= -1;
* constraint lin_less_equal _887
@c[_887] -1 i[z1_47][b0] 1 i[s1][b0] >= 0;
* constraint lin_less_equal _888
@c[_888] -1 i[z1_47][b0] 1 i[s47][b0] >= 0;
* constraint lin_less_equal _889
@c[_889] 1 i[z1_47][b0] -1 i[s1][b0] -1 i[s47][b0] >= -1;
* constraint lin_less_equal _890
@c[_890] -1 i[z4_48][b0] 1 i[s4][b0] >= 0;
* constraint lin_less_equal _891
@c[_891] -1 i[z4_48][b0] 1 i[s48][b0] >= 0;
* constraint lin_less_equal _892
@c[_892] 1 i[z4_48][b0] -1 i[s4][b0] -1 i[s48][b0] >= -1;
* constraint lin_less_equal _893
@c[_893] -1 i[z30_50][b0] 1 i[s30][b0] >= 0;
* constraint lin_less_equal _894
@c[_894] -1 i[z30_50][b0] 1 i[s50][b0] >= 0;
* constraint lin_less_equal _895
@c[_895] 1 i[z30_50][b0] -1 i[s30][b0] -1 i[s50][b0] >= -1;
* constraint lin_less_equal _896
@c[_896] -1 i[z21_51][b0] 1 i[s21][b0] >= 0;
* constraint lin_less_equal _897
@c[_897] -1 i[z21_51][b0] 1 i[s51][b0] >= 0;
* constraint lin_less_equal _898
@c[_898] 1 i[z21_51][b0] -1 i[s21][b0] -1 i[s51][b0] >= -1;
* constraint lin_less_equal _899
@c[_899] -1 i[z42_52][b0] 1 i[s42][b0] >= 0;
* constraint lin_less_equal _900
@c[_900] -1 i[z42_52][b0] 1 i[s52][b0] >= 0;
* constraint lin_less_equal _901
@c[_901] 1 i[z42_52][b0] -1 i[s42][b0] -1 i[s52][b0] >= -1;
* constraint lin_less_equal _902
@c[_902] 1 i[z0_15][b0] 1 i[z1_33][b0] 1 i[z2_24][b0] 1 i[z3_51][b0] 1 i[z2_4][b0] 1 i[z8_14][b0] 1 i[z0_15][b0] 1 i[z12_16][b0] 1 i[z21_49][b0] 1 i[z24_48][b0] 1 i[z33_45][b0] 1 i[z26_44][b0] 1 i[z45_47][b0] 1 i[z38_46][b0] 1 i[z1_47][b0] 1 i[z4_48][b0] 1 i[z3_49][b0] 1 i[z30_50][b0] 1 i[z21_51][b0] 1 i[z42_52][b0] -2 i[b15][b0] >= 0;
* constraint lin_less_equal _903
@c[_903] -1 i[z0_15][b0] -1 i[z1_33][b0] -1 i[z2_24][b0] -1 i[z3_51][b0] -1 i[z2_4][b0] -1 i[z8_14][b0] -1 i[z0_15][b0] -1 i[z12_16][b0] -1 i[z21_49][b0] -1 i[z24_48][b0] -1 i[z33_45][b0] -1 i[z26_44][b0] -1 i[z45_47][b0] -1 i[z38_46][b0] -1 i[z1_47][b0] -1 i[z4_48][b0] -1 i[z3_49][b0] -1 i[z30_50][b0] -1 i[z21_51][b0] -1 i[z42_52][b0] 20 i[b15][b0] >= 0;
* constraint lin_less_equal _904
@c[_904] -1 i[z0_16][b0] 1 i[s0][b0] >= 0;
* constraint lin_less_equal _905
@c[_905] -1 i[z0_16][b0] 1 i[s16][b0] >= 0;
* constraint lin_less_equal _906
@c[_906] 1 i[z0_16][b0] -1 i[s0][b0] -1 i[s16][b0] >= -1;
* constraint lin_less_equal _907
@c[_907] -1 i[z1_34][b0] 1 i[s1][b0] >= 0;
* constraint lin_less_equal _908
@c[_908] -1 i[z1_34][b0] 1 i[s34][b0] >= 0;
* constraint lin_less_equal _909
@c[_909] 1 i[z1_34][b0] -1 i[s1][b0] -1 i[s34][b0] >= -1;
* constraint lin_less_equal _910
@c[_910] -1 i[z2_25][b0] 1 i[s2][b0] >= 0;
* constraint lin_less_equal _911
@c[_911] -1 i[z2_25][b0] 1 i[s25][b0] >= 0;
* constraint lin_less_equal _912
@c[_912] 1 i[z2_25][b0] -1 i[s2][b0] -1 i[s25][b0] >= -1;
* constraint lin_less_equal _913
@c[_913] -1 i[z3_52][b0] 1 i[s3][b0] >= 0;
* constraint lin_less_equal _914
@c[_914] -1 i[z3_52][b0] 1 i[s52][b0] >= 0;
* constraint lin_less_equal _915
@c[_915] 1 i[z3_52][b0] -1 i[s3][b0] -1 i[s52][b0] >= -1;
* constraint lin_less_equal _916
@c[_916] -1 i[z10_14][b0] 1 i[s10][b0] >= 0;
* constraint lin_less_equal _917
@c[_917] -1 i[z10_14][b0] 1 i[s14][b0] >= 0;
* constraint lin_less_equal _918
@c[_918] 1 i[z10_14][b0] -1 i[s10][b0] -1 i[s14][b0] >= -1;
* constraint lin_less_equal _919
@c[_919] -1 i[z7_15][b0] 1 i[s7][b0] >= 0;
* constraint lin_less_equal _920
@c[_920] -1 i[z7_15][b0] 1 i[s15][b0] >= 0;
* constraint lin_less_equal _921
@c[_921] 1 i[z7_15][b0] -1 i[s7][b0] -1 i[s15][b0] >= -1;
* constraint lin_less_equal _922
@c[_922] -1 i[z28_44][b0] 1 i[s28][b0] >= 0;
* constraint lin_less_equal _923
@c[_923] -1 i[z28_44][b0] 1 i[s44][b0] >= 0;
* constraint lin_less_equal _924
@c[_924] 1 i[z28_44][b0] -1 i[s28][b0] -1 i[s44][b0] >= -1;
* constraint lin_less_equal _925
@c[_925] -1 i[z45_49][b0] 1 i[s45][b0] >= 0;
* constraint lin_less_equal _926
@c[_926] -1 i[z45_49][b0] 1 i[s49][b0] >= 0;
* constraint lin_less_equal _927
@c[_927] 1 i[z45_49][b0] -1 i[s45][b0] -1 i[s49][b0] >= -1;
* constraint lin_less_equal _928
@c[_928] -1 i[z40_46][b0] 1 i[s40][b0] >= 0;
* constraint lin_less_equal _929
@c[_929] -1 i[z40_46][b0] 1 i[s46][b0] >= 0;
* constraint lin_less_equal _930
@c[_930] 1 i[z40_46][b0] -1 i[s40][b0] -1 i[s46][b0] >= -1;
* constraint lin_less_equal _931
@c[_931] -1 i[z19_47][b0] 1 i[s19][b0] >= 0;
* constraint lin_less_equal _932
@c[_932] -1 i[z19_47][b0] 1 i[s47][b0] >= 0;
* constraint lin_less_equal _933
@c[_933] 1 i[z19_47][b0] -1 i[s19][b0] -1 i[s47][b0] >= -1;
* constraint lin_less_equal _934
@c[_934] -1 i[z46_48][b0] 1 i[s46][b0] >= 0;
* constraint lin_less_equal _935
@c[_935] -1 i[z46_48][b0] 1 i[s48][b0] >= 0;
* constraint lin_less_equal _936
@c[_936] 1 i[z46_48][b0] -1 i[s46][b0] -1 i[s48][b0] >= -1;
* constraint lin_less_equal _937
@c[_937] -1 i[z37_49][b0] 1 i[s37][b0] >= 0;
* constraint lin_less_equal _938
@c[_938] -1 i[z37_49][b0] 1 i[s49][b0] >= 0;
* constraint lin_less_equal _939
@c[_939] 1 i[z37_49][b0] -1 i[s37][b0] -1 i[s49][b0] >= -1;
* constraint lin_less_equal _940
@c[_940] -1 i[z2_50][b0] 1 i[s2][b0] >= 0;
* constraint lin_less_equal _941
@c[_941] -1 i[z2_50][b0] 1 i[s50][b0] >= 0;
* constraint lin_less_equal _942
@c[_942] 1 i[z2_50][b0] -1 i[s2][b0] -1 i[s50][b0] >= -1;
* constraint lin_less_equal _943
@c[_943] -1 i[z1_51][b0] 1 i[s1][b0] >= 0;
* constraint lin_less_equal _944
@c[_944] -1 i[z1_51][b0] 1 i[s51][b0] >= 0;
* constraint lin_less_equal _945
@c[_945] 1 i[z1_51][b0] -1 i[s1][b0] -1 i[s51][b0] >= -1;
* constraint lin_less_equal _946
@c[_946] 1 i[z0_16][b0] 1 i[z1_34][b0] 1 i[z2_25][b0] 1 i[z3_52][b0] 1 i[s4][b0] 1 i[z10_14][b0] 1 i[z7_15][b0] 1 i[z0_16][b0] 1 i[z28_44][b0] 1 i[z45_49][b0] 1 i[z40_46][b0] 1 i[z19_47][b0] 1 i[z46_48][b0] 1 i[z37_49][b0] 1 i[z2_50][b0] 1 i[z1_51][b0] 1 i[z3_52][b0] -2 i[b16][b0] >= 0;
* constraint lin_less_equal _947
@c[_947] -1 i[z0_16][b0] -1 i[z1_34][b0] -1 i[z2_25][b0] -1 i[z3_52][b0] -1 i[s4][b0] -1 i[z10_14][b0] -1 i[z7_15][b0] -1 i[z0_16][b0] -1 i[z28_44][b0] -1 i[z45_49][b0] -1 i[z40_46][b0] -1 i[z19_47][b0] -1 i[z46_48][b0] -1 i[z37_49][b0] -1 i[z2_50][b0] -1 i[z1_51][b0] -1 i[z3_52][b0] 17 i[b16][b0] >= 0;
* constraint lin_less_equal _948
@c[_948] -1 i[z0_17][b0] 1 i[s0][b0] >= 0;
* constraint lin_less_equal _949
@c[_949] -1 i[z0_17][b0] 1 i[s17][b0] >= 0;
* constraint lin_less_equal _950
@c[_950] 1 i[z0_17][b0] -1 i[s0][b0] -1 i[s17][b0] >= -1;
* constraint lin_less_equal _951
@c[_951] -1 i[z1_5][b0] 1 i[s1][b0] >= 0;
* constraint lin_less_equal _952
@c[_952] -1 i[z1_5][b0] 1 i[s5][b0] >= 0;
* constraint lin_less_equal _953
@c[_953] 1 i[z1_5][b0] -1 i[s1][b0] -1 i[s5][b0] >= -1;
* constraint lin_less_equal _954
@c[_954] -1 i[z6_44][b0] 1 i[s6][b0] >= 0;
* constraint lin_less_equal _955
@c[_955] -1 i[z6_44][b0] 1 i[s44][b0] >= 0;
* constraint lin_less_equal _956
@c[_956] 1 i[z6_44][b0] -1 i[s6][b0] -1 i[s44][b0] >= -1;
* constraint lin_less_equal _957
@c[_957] -1 i[z7_35][b0] 1 i[s7][b0] >= 0;
* constraint lin_less_equal _958
@c[_958] -1 i[z7_35][b0] 1 i[s35][b0] >= 0;
* constraint lin_less_equal _959
@c[_959] 1 i[z7_35][b0] -1 i[s7][b0] -1 i[s35][b0] >= -1;
* constraint lin_less_equal _960
@c[_960] -1 i[z14_18][b0] 1 i[s14][b0] >= 0;
* constraint lin_less_equal _961
@c[_961] -1 i[z14_18][b0] 1 i[s18][b0] >= 0;
* constraint lin_less_equal _962
@c[_962] 1 i[z14_18][b0] -1 i[s14][b0] -1 i[s18][b0] >= -1;
* constraint lin_less_equal _963
@c[_963] -1 i[z11_19][b0] 1 i[s11][b0] >= 0;
* constraint lin_less_equal _964
@c[_964] -1 i[z11_19][b0] 1 i[s19][b0] >= 0;
* constraint lin_less_equal _965
@c[_965] 1 i[z11_19][b0] -1 i[s11][b0] -1 i[s19][b0] >= -1;
* constraint lin_less_equal _966
@c[_966] 1 i[z0_17][b0] 1 i[z1_5][b0] 1 i[z1_5][b0] 1 i[z6_44][b0] 1 i[z7_35][b0] 1 i[z0_17][b0] 1 i[z14_18][b0] 1 i[z11_19][b0] -2 i[b17][b0] >= 0;
* constraint lin_less_equal _967
@c[_967] -1 i[z0_17][b0] -1 i[z1_5][b0] -1 i[z1_5][b0] -1 i[z6_44][b0] -1 i[z7_35][b0] -1 i[z0_17][b0] -1 i[z14_18][b0] -1 i[z11_19][b0] 8 i[b17][b0] >= 0;
* constraint lin_less_equal _968
@c[_968] -1 i[z0_18][b0] 1 i[s0][b0] >= 0;
* constraint lin_less_equal _969
@c[_969] -1 i[z0_18][b0] 1 i[s18][b0] >= 0;
* constraint lin_less_equal _970
@c[_970] 1 i[z0_18][b0] -1 i[s0][b0] -1 i[s18][b0] >= -1;
* constraint lin_less_equal _971
@c[_971] -1 i[z1_6][b0] 1 i[s1][b0] >= 0;
* constraint lin_less_equal _972
@c[_972] -1 i[z1_6][b0] 1 i[s6][b0] >= 0;
* constraint lin_less_equal _973
@c[_973] 1 i[z1_6][b0] -1 i[s1][b0] -1 i[s6][b0] >= -1;
* constraint lin_less_equal _974
@c[_974] -1 i[z3_5][b0] 1 i[s3][b0] >= 0;
* constraint lin_less_equal _975
@c[_975] -1 i[z3_5][b0] 1 i[s5][b0] >= 0;
* constraint lin_less_equal _976
@c[_976] 1 i[z3_5][b0] -1 i[s3][b0] -1 i[s5][b0] >= -1;
* constraint lin_less_equal _977
@c[_977] -1 i[z6_45][b0] 1 i[s6][b0] >= 0;
* constraint lin_less_equal _978
@c[_978] -1 i[z6_45][b0] 1 i[s45][b0] >= 0;
* constraint lin_less_equal _979
@c[_979] 1 i[z6_45][b0] -1 i[s6][b0] -1 i[s45][b0] >= -1;
* constraint lin_less_equal _980
@c[_980] -1 i[z7_36][b0] 1 i[s7][b0] >= 0;
* constraint lin_less_equal _981
@c[_981] -1 i[z7_36][b0] 1 i[s36][b0] >= 0;
* constraint lin_less_equal _982
@c[_982] 1 i[z7_36][b0] -1 i[s7][b0] -1 i[s36][b0] >= -1;
* constraint lin_less_equal _983
@c[_983] -1 i[z9_17][b0] 1 i[s9][b0] >= 0;
* constraint lin_less_equal _984
@c[_984] -1 i[z9_17][b0] 1 i[s17][b0] >= 0;
* constraint lin_less_equal _985
@c[_985] 1 i[z9_17][b0] -1 i[s9][b0] -1 i[s17][b0] >= -1;
* constraint lin_less_equal _986
@c[_986] -1 i[z13_19][b0] 1 i[s13][b0] >= 0;
* constraint lin_less_equal _987
@c[_987] -1 i[z13_19][b0] 1 i[s19][b0] >= 0;
* constraint lin_less_equal _988
@c[_988] 1 i[z13_19][b0] -1 i[s13][b0] -1 i[s19][b0] >= -1;
* constraint lin_less_equal _989
@c[_989] 1 i[z0_18][b0] 1 i[z1_6][b0] 1 i[z3_5][b0] 1 i[z6_45][b0] 1 i[z7_36][b0] 1 i[z9_17][b0] 1 i[z0_18][b0] 1 i[z13_19][b0] -2 i[b18][b0] >= 0;
* constraint lin_less_equal _990
@c[_990] -1 i[z0_18][b0] -1 i[z1_6][b0] -1 i[z3_5][b0] -1 i[z6_45][b0] -1 i[z7_36][b0] -1 i[z9_17][b0] -1 i[z0_18][b0] -1 i[z13_19][b0] 8 i[b18][b0] >= 0;
* constraint lin_less_equal _991
@c[_991] -1 i[z0_19][b0] 1 i[s0][b0] >= 0;
* constraint lin_less_equal _992
@c[_992] -1 i[z0_19][b0] 1 i[s19][b0] >= 0;
* constraint lin_less_equal _993
@c[_993] 1 i[z0_19][b0] -1 i[s0][b0] -1 i[s19][b0] >= -1;
* constraint lin_less_equal _994
@c[_994] -1 i[z1_7][b0] 1 i[s1][b0] >= 0;
* constraint lin_less_equal _995
@c[_995] -1 i[z1_7][b0] 1 i[s7][b0] >= 0;
* constraint lin_less_equal _996
@c[_996] 1 i[z1_7][b0] -1 i[s1][b0] -1 i[s7][b0] >= -1;
* constraint lin_less_equal _997
@c[_997] -1 i[z4_5][b0] 1 i[s4][b0] >= 0;
* constraint lin_less_equal _998
@c[_998] -1 i[z4_5][b0] 1 i[s5][b0] >= 0;
* constraint lin_less_equal _999
@c[_999] 1 i[z4_5][b0] -1 i[s4][b0] -1 i[s5][b0] >= -1;
* constraint lin_less_equal _1000
@c[_1000] -1 i[z6_46][b0] 1 i[s6][b0] >= 0;
* constraint lin_less_equal _1001
@c[_1001] -1 i[z6_46][b0] 1 i[s46][b0] >= 0;
* constraint lin_less_equal _1002
@c[_1002] 1 i[z6_46][b0] -1 i[s6][b0] -1 i[s46][b0] >= -1;
* constraint lin_less_equal _1003
@c[_1003] -1 i[z7_37][b0] 1 i[s7][b0] >= 0;
* constraint lin_less_equal _1004
@c[_1004] -1 i[z7_37][b0] 1 i[s37][b0] >= 0;
* constraint lin_less_equal _1005
@c[_1005] 1 i[z7_37][b0] -1 i[s7][b0] -1 i[s37][b0] >= -1;
* constraint lin_less_equal _1006
@c[_1006] -1 i[z10_17][b0] 1 i[s10][b0] >= 0;
* constraint lin_less_equal _1007
@c[_1007] -1 i[z10_17][b0] 1 i[s17][b0] >= 0;
* constraint lin_less_equal _1008
@c[_1008] 1 i[z10_17][b0] -1 i[s10][b0] -1 i[s17][b0] >= -1;
* constraint lin_less_equal _1009
@c[_1009] -1 i[z16_18][b0] 1 i[s16][b0] >= 0;
* constraint lin_less_equal _1010
@c[_1010] -1 i[z16_18][b0] 1 i[s18][b0] >= 0;
* constraint lin_less_equal _1011
@c[_1011] 1 i[z16_18][b0] -1 i[s16][b0] -1 i[s18][b0] >= -1;
* constraint lin_less_equal _1012
@c[_1012] 1 i[z0_19][b0] 1 i[z1_7][b0] 1 i[z4_5][b0] 1 i[z6_46][b0] 1 i[z7_37][b0] 1 i[z10_17][b0] 1 i[z16_18][b0] 1 i[z0_19][b0] -2 i[b19][b0] >= 0;
* constraint lin_less_equal _1013
@c[_1013] -1 i[z0_19][b0] -1 i[z1_7][b0] -1 i[z4_5][b0] -1 i[z6_46][b0] -1 i[z7_37][b0] -1 i[z10_17][b0] -1 i[z16_18][b0] -1 i[z0_19][b0] 8 i[b19][b0] >= 0;
* constraint lin_less_equal _1014
@c[_1014] -1 i[z0_20][b0] 1 i[s0][b0] >= 0;
* constraint lin_less_equal _1015
@c[_1015] -1 i[z0_20][b0] 1 i[s20][b0] >= 0;
* constraint lin_less_equal _1016
@c[_1016] 1 i[z0_20][b0] -1 i[s0][b0] -1 i[s20][b0] >= -1;
* constraint lin_less_equal _1017
@c[_1017] -1 i[z1_11][b0] 1 i[s1][b0] >= 0;
* constraint lin_less_equal _1018
@c[_1018] -1 i[z1_11][b0] 1 i[s11][b0] >= 0;
* constraint lin_less_equal _1019
@c[_1019] 1 i[z1_11][b0] -1 i[s1][b0] -1 i[s11][b0] >= -1;
* constraint lin_less_equal _1020
@c[_1020] -1 i[z5_29][b0] 1 i[s5][b0] >= 0;
* constraint lin_less_equal _1021
@c[_1021] -1 i[z5_29][b0] 1 i[s29][b0] >= 0;
* constraint lin_less_equal _1022
@c[_1022] 1 i[z5_29][b0] -1 i[s5][b0] -1 i[s29][b0] >= -1;
* constraint lin_less_equal _1023
@c[_1023] -1 i[z7_41][b0] 1 i[s7][b0] >= 0;
* constraint lin_less_equal _1024
@c[_1024] -1 i[z7_41][b0] 1 i[s41][b0] >= 0;
* constraint lin_less_equal _1025
@c[_1025] 1 i[z7_41][b0] -1 i[s7][b0] -1 i[s41][b0] >= -1;
* constraint lin_less_equal _1026
@c[_1026] -1 i[z11_37][b0] 1 i[s11][b0] >= 0;
* constraint lin_less_equal _1027
@c[_1027] -1 i[z11_37][b0] 1 i[s37][b0] >= 0;
* constraint lin_less_equal _1028
@c[_1028] 1 i[z11_37][b0] -1 i[s11][b0] -1 i[s37][b0] >= -1;
* constraint lin_less_equal _1029
@c[_1029] -1 i[z14_36][b0] 1 i[s14][b0] >= 0;
* constraint lin_less_equal _1030
@c[_1030] -1 i[z14_36][b0] 1 i[s36][b0] >= 0;
* constraint lin_less_equal _1031
@c[_1031] 1 i[z14_36][b0] -1 i[s14][b0] -1 i[s36][b0] >= -1;
* constraint lin_less_equal _1032
@c[_1032] -1 i[z5_21][b0] 1 i[s5][b0] >= 0;
* constraint lin_less_equal _1033
@c[_1033] -1 i[z5_21][b0] 1 i[s21][b0] >= 0;
* constraint lin_less_equal _1034
@c[_1034] 1 i[z5_21][b0] -1 i[s5][b0] -1 i[s21][b0] >= -1;
* constraint lin_less_equal _1035
@c[_1035] -1 i[z14_22][b0] 1 i[s14][b0] >= 0;
* constraint lin_less_equal _1036
@c[_1036] -1 i[z14_22][b0] 1 i[s22][b0] >= 0;
* constraint lin_less_equal _1037
@c[_1037] 1 i[z14_22][b0] -1 i[s14][b0] -1 i[s22][b0] >= -1;
* constraint lin_less_equal _1038
@c[_1038] 1 i[z0_20][b0] 1 i[z1_11][b0] 1 i[z5_29][b0] 1 i[z1_6][b0] 1 i[z7_41][b0] 1 i[z11_37][b0] 1 i[z14_36][b0] 1 i[z0_20][b0] 1 i[z5_21][b0] 1 i[z14_22][b0] 1 i[z7_36][b0] 1 i[z6_45][b0] -2 i[b20][b0] >= 0;
* constraint lin_less_equal _1039
@c[_1039] -1 i[z0_20][b0] -1 i[z1_11][b0] -1 i[z5_29][b0] -1 i[z1_6][b0] -1 i[z7_41][b0] -1 i[z11_37][b0] -1 i[z14_36][b0] -1 i[z0_20][b0] -1 i[z5_21][b0] -1 i[z14_22][b0] -1 i[z7_36][b0] -1 i[z6_45][b0] 12 i[b20][b0] >= 0;
* constraint lin_less_equal _1040
@c[_1040] -1 i[z0_21][b0] 1 i[s0][b0] >= 0;
* constraint lin_less_equal _1041
@c[_1041] -1 i[z0_21][b0] 1 i[s21][b0] >= 0;
* constraint lin_less_equal _1042
@c[_1042] 1 i[z0_21][b0] -1 i[s0][b0] -1 i[s21][b0] >= -1;
* constraint lin_less_equal _1043
@c[_1043] -1 i[z5_30][b0] 1 i[s5][b0] >= 0;
* constraint lin_less_equal _1044
@c[_1044] -1 i[z5_30][b0] 1 i[s30][b0] >= 0;
* constraint lin_less_equal _1045
@c[_1045] 1 i[z5_30][b0] -1 i[s5][b0] -1 i[s30][b0] >= -1;
* constraint lin_less_equal _1046
@c[_1046] -1 i[z8_20][b0] 1 i[s8][b0] >= 0;
* constraint lin_less_equal _1047
@c[_1047] -1 i[z8_20][b0] 1 i[s20][b0] >= 0;
* constraint lin_less_equal _1048
@c[_1048] 1 i[z8_20][b0] -1 i[s8][b0] -1 i[s20][b0] >= -1;
* constraint lin_less_equal _1049
@c[_1049] 1 i[z0_21][b0] 1 i[z1_12][b0] 1 i[z5_30][b0] 1 i[z2_6][b0] 1 i[z7_42][b0] 1 i[z15_36][b0] 1 i[z8_20][b0] 1 i[z0_21][b0] 1 i[z15_22][b0] 1 i[z6_48][b0] -2 i[b21][b0] >= 0;
* constraint lin_less_equal _1050
@c[_1050] -1 i[z0_21][b0] -1 i[z1_12][b0] -1 i[z5_30][b0] -1 i[z2_6][b0] -1 i[z7_42][b0] -1 i[z15_36][b0] -1 i[z8_20][b0] -1 i[z0_21][b0] -1 i[z15_22][b0] -1 i[z6_48][b0] 10 i[b21][b0] >= 0;
* constraint lin_less_equal _1051
@c[_1051] -1 i[z0_22][b0] 1 i[s0][b0] >= 0;
* constraint lin_less_equal _1052
@c[_1052] -1 i[z0_22][b0] 1 i[s22][b0] >= 0;
* constraint lin_less_equal _1053
@c[_1053] 1 i[z0_22][b0] -1 i[s0][b0] -1 i[s22][b0] >= -1;
* constraint lin_less_equal _1054
@c[_1054] -1 i[z1_13][b0] 1 i[s1][b0] >= 0;
* constraint lin_less_equal _1055
@c[_1055] -1 i[z1_13][b0] 1 i[s13][b0] >= 0;
* constraint lin_less_equal _1056
@c[_1056] 1 i[z1_13][b0] -1 i[s1][b0] -1 i[s13][b0] >= -1;
* constraint lin_less_equal _1057
@c[_1057] -1 i[z5_31][b0] 1 i[s5][b0] >= 0;
* constraint lin_less_equal _1058
@c[_1058] -1 i[z5_31][b0] 1 i[s31][b0] >= 0;
* constraint lin_less_equal _1059
@c[_1059] 1 i[z5_31][b0] -1 i[s5][b0] -1 i[s31][b0] >= -1;
* constraint lin_less_equal _1060
@c[_1060] -1 i[z3_6][b0] 1 i[s3][b0] >= 0;
* constraint lin_less_equal _1061
@c[_1061] -1 i[z3_6][b0] 1 i[s6][b0] >= 0;
* constraint lin_less_equal _1062
@c[_1062] 1 i[z3_6][b0] -1 i[s3][b0] -1 i[s6][b0] >= -1;
* constraint lin_less_equal _1063
@c[_1063] -1 i[z7_43][b0] 1 i[s7][b0] >= 0;
* constraint lin_less_equal _1064
@c[_1064] -1 i[z7_43][b0] 1 i[s43][b0] >= 0;
* constraint lin_less_equal _1065
@c[_1065] 1 i[z7_43][b0] -1 i[s7][b0] -1 i[s43][b0] >= -1;
* constraint lin_less_equal _1066
@c[_1066] -1 i[z9_20][b0] 1 i[s9][b0] >= 0;
* constraint lin_less_equal _1067
@c[_1067] -1 i[z9_20][b0] 1 i[s20][b0] >= 0;
* constraint lin_less_equal _1068
@c[_1068] 1 i[z9_20][b0] -1 i[s9][b0] -1 i[s20][b0] >= -1;
* constraint lin_less_equal _1069
@c[_1069] -1 i[z6_21][b0] 1 i[s6][b0] >= 0;
* constraint lin_less_equal _1070
@c[_1070] -1 i[z6_21][b0] 1 i[s21][b0] >= 0;
* constraint lin_less_equal _1071
@c[_1071] 1 i[z6_21][b0] -1 i[s6][b0] -1 i[s21][b0] >= -1;
* constraint lin_less_equal _1072
@c[_1072] 1 i[z0_22][b0] 1 i[z1_13][b0] 1 i[z5_31][b0] 1 i[z3_6][b0] 1 i[z7_43][b0] 1 i[z9_20][b0] 1 i[z6_21][b0] 1 i[z0_22][b0] -2 i[b22][b0] >= 0;
* constraint lin_less_equal _1073
@c[_1073] -1 i[z0_22][b0] -1 i[z1_13][b0] -1 i[z5_31][b0] -1 i[z3_6][b0] -1 i[z7_43][b0] -1 i[z9_20][b0] -1 i[z6_21][b0] -1 i[z0_22][b0] 8 i[b22][b0] >= 0;
* constraint lin_less_equal _1074
@c[_1074] -1 i[z0_23][b0] 1 i[s0][b0] >= 0;
* constraint lin_less_equal _1075
@c[_1075] -1 i[z0_23][b0] 1 i[s23][b0] >= 0;
* constraint lin_less_equal _1076
@c[_1076] 1 i[z0_23][b0] -1 i[s0][b0] -1 i[s23][b0] >= -1;
* constraint lin_less_equal _1077
@c[_1077] -1 i[z1_14][b0] 1 i[s1][b0] >= 0;
* constraint lin_less_equal _1078
@c[_1078] -1 i[z1_14][b0] 1 i[s14][b0] >= 0;
* constraint lin_less_equal _1079
@c[_1079] 1 i[z1_14][b0] -1 i[s1][b0] -1 i[s14][b0] >= -1;
* constraint lin_less_equal _1080
@c[_1080] -1 i[z5_32][b0] 1 i[s5][b0] >= 0;
* constraint lin_less_equal _1081
@c[_1081] -1 i[z5_32][b0] 1 i[s32][b0] >= 0;
* constraint lin_less_equal _1082
@c[_1082] 1 i[z5_32][b0] -1 i[s5][b0] -1 i[s32][b0] >= -1;
* constraint lin_less_equal _1083
@c[_1083] -1 i[z6_50][b0] 1 i[s6][b0] >= 0;
* constraint lin_less_equal _1084
@c[_1084] -1 i[z6_50][b0] 1 i[s50][b0] >= 0;
* constraint lin_less_equal _1085
@c[_1085] 1 i[z6_50][b0] -1 i[s6][b0] -1 i[s50][b0] >= -1;
* constraint lin_less_equal _1086
@c[_1086] -1 i[z5_24][b0] 1 i[s5][b0] >= 0;
* constraint lin_less_equal _1087
@c[_1087] -1 i[z5_24][b0] 1 i[s24][b0] >= 0;
* constraint lin_less_equal _1088
@c[_1088] 1 i[z5_24][b0] -1 i[s5][b0] -1 i[s24][b0] >= -1;
* constraint lin_less_equal _1089
@c[_1089] -1 i[z11_25][b0] 1 i[s11][b0] >= 0;
* constraint lin_less_equal _1090
@c[_1090] -1 i[z11_25][b0] 1 i[s25][b0] >= 0;
* constraint lin_less_equal _1091
@c[_1091] 1 i[z11_25][b0] -1 i[s11][b0] -1 i[s25][b0] >= -1;
* constraint lin_less_equal _1092
@c[_1092] 1 i[z0_23][b0] 1 i[z1_14][b0] 1 i[z5_32][b0] 1 i[z6_50][b0] 1 i[z1_7][b0] 1 i[z0_23][b0] 1 i[z5_24][b0] 1 i[z11_25][b0] -2 i[b23][b0] >= 0;
* constraint lin_less_equal _1093
@c[_1093] -1 i[z0_23][b0] -1 i[z1_14][b0] -1 i[z5_32][b0] -1 i[z6_50][b0] -1 i[z1_7][b0] -1 i[z0_23][b0] -1 i[z5_24][b0] -1 i[z11_25][b0] 8 i[b23][b0] >= 0;
* constraint lin_less_equal _1094
@c[_1094] -1 i[z0_24][b0] 1 i[s0][b0] >= 0;
* constraint lin_less_equal _1095
@c[_1095] -1 i[z0_24][b0] 1 i[s24][b0] >= 0;
* constraint lin_less_equal _1096
@c[_1096] 1 i[z0_24][b0] -1 i[s0][b0] -1 i[s24][b0] >= -1;
* constraint lin_less_equal _1097
@c[_1097] -1 i[z5_33][b0] 1 i[s5][b0] >= 0;
* constraint lin_less_equal _1098
@c[_1098] -1 i[z5_33][b0] 1 i[s33][b0] >= 0;
* constraint lin_less_equal _1099
@c[_1099] 1 i[z5_33][b0] -1 i[s5][b0] -1 i[s33][b0] >= -1;
* constraint lin_less_equal _1100
@c[_1100] -1 i[z8_23][b0] 1 i[s8][b0] >= 0;
* constraint lin_less_equal _1101
@c[_1101] -1 i[z8_23][b0] 1 i[s23][b0] >= 0;
* constraint lin_less_equal _1102
@c[_1102] 1 i[z8_23][b0] -1 i[s8][b0] -1 i[s23][b0] >= -1;
* constraint lin_less_equal _1103
@c[_1103] 1 i[z0_24][b0] 1 i[z1_15][b0] 1 i[z5_33][b0] 1 i[z6_51][b0] 1 i[z2_7][b0] 1 i[z15_45][b0] 1 i[z8_23][b0] 1 i[z0_24][b0] 1 i[z12_25][b0] 1 i[z6_49][b0] -2 i[b24][b0] >= 0;
* constraint lin_less_equal _1104
@c[_1104] -1 i[z0_24][b0] -1 i[z1_15][b0] -1 i[z5_33][b0] -1 i[z6_51][b0] -1 i[z2_7][b0] -1 i[z15_45][b0] -1 i[z8_23][b0] -1 i[z0_24][b0] -1 i[z12_25][b0] -1 i[z6_49][b0] 10 i[b24][b0] >= 0;
* constraint lin_less_equal _1105
@c[_1105] -1 i[z0_25][b0] 1 i[s0][b0] >= 0;
* constraint lin_less_equal _1106
@c[_1106] -1 i[z0_25][b0] 1 i[s25][b0] >= 0;
* constraint lin_less_equal _1107
@c[_1107] 1 i[z0_25][b0] -1 i[s0][b0] -1 i[s25][b0] >= -1;
* constraint lin_less_equal _1108
@c[_1108] -1 i[z1_16][b0] 1 i[s1][b0] >= 0;
* constraint lin_less_equal _1109
@c[_1109] -1 i[z1_16][b0] 1 i[s16][b0] >= 0;
* constraint lin_less_equal _1110
@c[_1110] 1 i[z1_16][b0] -1 i[s1][b0] -1 i[s16][b0] >= -1;
* constraint lin_less_equal _1111
@c[_1111] -1 i[z5_34][b0] 1 i[s5][b0] >= 0;
* constraint lin_less_equal _1112
@c[_1112] -1 i[z5_34][b0] 1 i[s34][b0] >= 0;
* constraint lin_less_equal _1113
@c[_1113] 1 i[z5_34][b0] -1 i[s5][b0] -1 i[s34][b0] >= -1;
* constraint lin_less_equal _1114
@c[_1114] -1 i[z6_52][b0] 1 i[s6][b0] >= 0;
* constraint lin_less_equal _1115
@c[_1115] -1 i[z6_52][b0] 1 i[s52][b0] >= 0;
* constraint lin_less_equal _1116
@c[_1116] 1 i[z6_52][b0] -1 i[s6][b0] -1 i[s52][b0] >= -1;
* constraint lin_less_equal _1117
@c[_1117] -1 i[z4_7][b0] 1 i[s4][b0] >= 0;
* constraint lin_less_equal _1118
@c[_1118] -1 i[z4_7][b0] 1 i[s7][b0] >= 0;
* constraint lin_less_equal _1119
@c[_1119] 1 i[z4_7][b0] -1 i[s4][b0] -1 i[s7][b0] >= -1;
* constraint lin_less_equal _1120
@c[_1120] -1 i[z10_23][b0] 1 i[s10][b0] >= 0;
* constraint lin_less_equal _1121
@c[_1121] -1 i[z10_23][b0] 1 i[s23][b0] >= 0;
* constraint lin_less_equal _1122
@c[_1122] 1 i[z10_23][b0] -1 i[s10][b0] -1 i[s23][b0] >= -1;
* constraint lin_less_equal _1123
@c[_1123] -1 i[z7_24][b0] 1 i[s7][b0] >= 0;
* constraint lin_less_equal _1124
@c[_1124] -1 i[z7_24][b0] 1 i[s24][b0] >= 0;
* constraint lin_less_equal _1125
@c[_1125] 1 i[z7_24][b0] -1 i[s7][b0] -1 i[s24][b0] >= -1;
* constraint lin_less_equal _1126
@c[_1126] 1 i[z0_25][b0] 1 i[z1_16][b0] 1 i[z5_34][b0] 1 i[z6_52][b0] 1 i[z4_7][b0] 1 i[z10_23][b0] 1 i[z7_24][b0] 1 i[z0_25][b0] -2 i[b25][b0] >= 0;
* constraint lin_less_equal _1127
@c[_1127] -1 i[z0_25][b0] -1 i[z1_16][b0] -1 i[z5_34][b0] -1 i[z6_52][b0] -1 i[z4_7][b0] -1 i[z10_23][b0] -1 i[z7_24][b0] -1 i[z0_25][b0] 8 i[b25][b0] >= 0;
* constraint lin_less_equal _1128
@c[_1128] -1 i[z0_26][b0] 1 i[s0][b0] >= 0;
* constraint lin_less_equal _1129
@c[_1129] -1 i[z0_26][b0] 1 i[s26][b0] >= 0;
* constraint lin_less_equal _1130
@c[_1130] 1 i[z0_26][b0] -1 i[s0][b0] -1 i[s26][b0] >= -1;
* constraint lin_less_equal _1131
@c[_1131] -1 i[z2_8][b0] 1 i[s2][b0] >= 0;
* constraint lin_less_equal _1132
@c[_1132] -1 i[z2_8][b0] 1 i[s8][b0] >= 0;
* constraint lin_less_equal _1133
@c[_1133] 1 i[z2_8][b0] -1 i[s2][b0] -1 i[s8][b0] >= -1;
* constraint lin_less_equal _1134
@c[_1134] -1 i[z9_47][b0] 1 i[s9][b0] >= 0;
* constraint lin_less_equal _1135
@c[_1135] -1 i[z9_47][b0] 1 i[s47][b0] >= 0;
* constraint lin_less_equal _1136
@c[_1136] 1 i[z9_47][b0] -1 i[s9][b0] -1 i[s47][b0] >= -1;
* constraint lin_less_equal _1137
@c[_1137] -1 i[z10_38][b0] 1 i[s10][b0] >= 0;
* constraint lin_less_equal _1138
@c[_1138] -1 i[z10_38][b0] 1 i[s38][b0] >= 0;
* constraint lin_less_equal _1139
@c[_1139] 1 i[z10_38][b0] -1 i[s10][b0] -1 i[s38][b0] >= -1;
* constraint lin_less_equal _1140
@c[_1140] -1 i[z15_27][b0] 1 i[s15][b0] >= 0;
* constraint lin_less_equal _1141
@c[_1141] -1 i[z15_27][b0] 1 i[s27][b0] >= 0;
* constraint lin_less_equal _1142
@c[_1142] 1 i[z15_27][b0] -1 i[s15][b0] -1 i[s27][b0] >= -1;
* constraint lin_less_equal _1143
@c[_1143] -1 i[z12_28][b0] 1 i[s12][b0] >= 0;
* constraint lin_less_equal _1144
@c[_1144] -1 i[z12_28][b0] 1 i[s28][b0] >= 0;
* constraint lin_less_equal _1145
@c[_1145] 1 i[z12_28][b0] -1 i[s12][b0] -1 i[s28][b0] >= -1;
* constraint lin_less_equal _1146
@c[_1146] 1 i[z0_26][b0] 1 i[z2_8][b0] 1 i[z2_8][b0] 1 i[z9_47][b0] 1 i[z10_38][b0] 1 i[z0_26][b0] 1 i[z15_27][b0] 1 i[z12_28][b0] -2 i[b26][b0] >= 0;
* constraint lin_less_equal _1147
@c[_1147] -1 i[z0_26][b0] -1 i[z2_8][b0] -1 i[z2_8][b0] -1 i[z9_47][b0] -1 i[z10_38][b0] -1 i[z0_26][b0] -1 i[z15_27][b0] -1 i[z12_28][b0] 8 i[b26][b0] >= 0;
* constraint lin_less_equal _1148
@c[_1148] -1 i[z0_27][b0] 1 i[s0][b0] >= 0;
* constraint lin_less_equal _1149
@c[_1149] -1 i[z0_27][b0] 1 i[s27][b0] >= 0;
* constraint lin_less_equal _1150
@c[_1150] 1 i[z0_27][b0] -1 i[s0][b0] -1 i[s27][b0] >= -1;
* constraint lin_less_equal _1151
@c[_1151] -1 i[z2_9][b0] 1 i[s2][b0] >= 0;
* constraint lin_less_equal _1152
@c[_1152] -1 i[z2_9][b0] 1 i[s9][b0] >= 0;
* constraint lin_less_equal _1153
@c[_1153] 1 i[z2_9][b0] -1 i[s2][b0] -1 i[s9][b0] >= -1;
* constraint lin_less_equal _1154
@c[_1154] -1 i[z3_8][b0] 1 i[s3][b0] >= 0;
* constraint lin_less_equal _1155
@c[_1155] -1 i[z3_8][b0] 1 i[s8][b0] >= 0;
* constraint lin_less_equal _1156
@c[_1156] 1 i[z3_8][b0] -1 i[s3][b0] -1 i[s8][b0] >= -1;
* constraint lin_less_equal _1157
@c[_1157] -1 i[z9_48][b0] 1 i[s9][b0] >= 0;
* constraint lin_less_equal _1158
@c[_1158] -1 i[z9_48][b0] 1 i[s48][b0] >= 0;
* constraint lin_less_equal _1159
@c[_1159] 1 i[z9_48][b0] -1 i[s9][b0] -1 i[s48][b0] >= -1;
* constraint lin_less_equal _1160
@c[_1160] -1 i[z10_39][b0] 1 i[s10][b0] >= 0;
* constraint lin_less_equal _1161
@c[_1161] -1 i[z10_39][b0] 1 i[s39][b0] >= 0;
* constraint lin_less_equal _1162
@c[_1162] 1 i[z10_39][b0] -1 i[s10][b0] -1 i[s39][b0] >= -1;
* constraint lin_less_equal _1163
@c[_1163] -1 i[z6_26][b0] 1 i[s6][b0] >= 0;
* constraint lin_less_equal _1164
@c[_1164] -1 i[z6_26][b0] 1 i[s26][b0] >= 0;
* constraint lin_less_equal _1165
@c[_1165] 1 i[z6_26][b0] -1 i[s6][b0] -1 i[s26][b0] >= -1;
* constraint lin_less_equal _1166
@c[_1166] -1 i[z13_28][b0] 1 i[s13][b0] >= 0;
* constraint lin_less_equal _1167
@c[_1167] -1 i[z13_28][b0] 1 i[s28][b0] >= 0;
* constraint lin_less_equal _1168
@c[_1168] 1 i[z13_28][b0] -1 i[s13][b0] -1 i[s28][b0] >= -1;
* constraint lin_less_equal _1169
@c[_1169] 1 i[z0_27][b0] 1 i[z2_9][b0] 1 i[z3_8][b0] 1 i[z9_48][b0] 1 i[z10_39][b0] 1 i[z6_26][b0] 1 i[z0_27][b0] 1 i[z13_28][b0] -2 i[b27][b0] >= 0;
* constraint lin_less_equal _1170
@c[_1170] -1 i[z0_27][b0] -1 i[z2_9][b0] -1 i[z3_8][b0] -1 i[z9_48][b0] -1 i[z10_39][b0] -1 i[z6_26][b0] -1 i[z0_27][b0] -1 i[z13_28][b0] 8 i[b27][b0] >= 0;
* constraint lin_less_equal _1171
@c[_1171] -1 i[z0_28][b0] 1 i[s0][b0] >= 0;
* constraint lin_less_equal _1172
@c[_1172] -1 i[z0_28][b0] 1 i[s28][b0] >= 0;
* constraint lin_less_equal _1173
@c[_1173] 1 i[z0_28][b0] -1 i[s0][b0] -1 i[s28][b0] >= -1;
* constraint lin_less_equal _1174
@c[_1174] -1 i[z2_10][b0] 1 i[s2][b0] >= 0;
* constraint lin_less_equal _1175
@c[_1175] -1 i[z2_10][b0] 1 i[s10][b0] >= 0;
* constraint lin_less_equal _1176
@c[_1176] 1 i[z2_10][b0] -1 i[s2][b0] -1 i[s10][b0] >= -1;
* constraint lin_less_equal _1177
@c[_1177] -1 i[z4_8][b0] 1 i[s4][b0] >= 0;
* constraint lin_less_equal _1178
@c[_1178] -1 i[z4_8][b0] 1 i[s8][b0] >= 0;
* constraint lin_less_equal _1179
@c[_1179] 1 i[z4_8][b0] -1 i[s4][b0] -1 i[s8][b0] >= -1;
* constraint lin_less_equal _1180
@c[_1180] -1 i[z9_49][b0] 1 i[s9][b0] >= 0;
* constraint lin_less_equal _1181
@c[_1181] -1 i[z9_49][b0] 1 i[s49][b0] >= 0;
* constraint lin_less_equal _1182
@c[_1182] 1 i[z9_49][b0] -1 i[s9][b0] -1 i[s49][b0] >= -1;
* constraint lin_less_equal _1183
@c[_1183] -1 i[z10_40][b0] 1 i[s10][b0] >= 0;
* constraint lin_less_equal _1184
@c[_1184] -1 i[z10_40][b0] 1 i[s40][b0] >= 0;
* constraint lin_less_equal _1185
@c[_1185] 1 i[z10_40][b0] -1 i[s10][b0] -1 i[s40][b0] >= -1;
* constraint lin_less_equal _1186
@c[_1186] -1 i[z7_26][b0] 1 i[s7][b0] >= 0;
* constraint lin_less_equal _1187
@c[_1187] -1 i[z7_26][b0] 1 i[s26][b0] >= 0;
* constraint lin_less_equal _1188
@c[_1188] 1 i[z7_26][b0] -1 i[s7][b0] -1 i[s26][b0] >= -1;
* constraint lin_less_equal _1189
@c[_1189] -1 i[z16_27][b0] 1 i[s16][b0] >= 0;
* constraint lin_less_equal _1190
@c[_1190] -1 i[z16_27][b0] 1 i[s27][b0] >= 0;
* constraint lin_less_equal _1191
@c[_1191] 1 i[z16_27][b0] -1 i[s16][b0] -1 i[s27][b0] >= -1;
* constraint lin_less_equal _1192
@c[_1192] 1 i[z0_28][b0] 1 i[z2_10][b0] 1 i[z4_8][b0] 1 i[z9_49][b0] 1 i[z10_40][b0] 1 i[z7_26][b0] 1 i[z16_27][b0] 1 i[z0_28][b0] -2 i[b28][b0] >= 0;
* constraint lin_less_equal _1193
@c[_1193] -1 i[z0_28][b0] -1 i[z2_10][b0] -1 i[z4_8][b0] -1 i[z9_49][b0] -1 i[z10_40][b0] -1 i[z7_26][b0] -1 i[z16_27][b0] -1 i[z0_28][b0] 8 i[b28][b0] >= 0;
* constraint lin_less_equal _1194
@c[_1194] -1 i[z0_29][b0] 1 i[s0][b0] >= 0;
* constraint lin_less_equal _1195
@c[_1195] -1 i[z0_29][b0] 1 i[s29][b0] >= 0;
* constraint lin_less_equal _1196
@c[_1196] 1 i[z0_29][b0] -1 i[s0][b0] -1 i[s29][b0] >= -1;
* constraint lin_less_equal _1197
@c[_1197] 1 i[z0_29][b0] 1 i[z2_11][b0] 1 i[z8_20][b0] 1 i[z1_9][b0] 1 i[z10_41][b0] 1 i[z11_40][b0] 1 i[z0_29][b0] 1 i[z5_30][b0] 1 i[z14_31][b0] 1 i[z10_36][b0] -2 i[b29][b0] >= 0;
* constraint lin_less_equal _1198
@c[_1198] -1 i[z0_29][b0] -1 i[z2_11][b0] -1 i[z8_20][b0] -1 i[z1_9][b0] -1 i[z10_41][b0] -1 i[z11_40][b0] -1 i[z0_29][b0] -1 i[z5_30][b0] -1 i[z14_31][b0] -1 i[z10_36][b0] 10 i[b29][b0] >= 0;
* constraint lin_less_equal _1199
@c[_1199] -1 i[z0_30][b0] 1 i[s0][b0] >= 0;
* constraint lin_less_equal _1200
@c[_1200] -1 i[z0_30][b0] 1 i[s30][b0] >= 0;
* constraint lin_less_equal _1201
@c[_1201] 1 i[z0_30][b0] -1 i[s0][b0] -1 i[s30][b0] >= -1;
* constraint lin_less_equal _1202
@c[_1202] -1 i[z2_12][b0] 1 i[s2][b0] >= 0;
* constraint lin_less_equal _1203
@c[_1203] -1 i[z2_12][b0] 1 i[s12][b0] >= 0;
* constraint lin_less_equal _1204
@c[_1204] 1 i[z2_12][b0] -1 i[s2][b0] -1 i[s12][b0] >= -1;
* constraint lin_less_equal _1205
@c[_1205] -1 i[z8_21][b0] 1 i[s8][b0] >= 0;
* constraint lin_less_equal _1206
@c[_1206] -1 i[z8_21][b0] 1 i[s21][b0] >= 0;
* constraint lin_less_equal _1207
@c[_1207] 1 i[z8_21][b0] -1 i[s8][b0] -1 i[s21][b0] >= -1;
* constraint lin_less_equal _1208
@c[_1208] -1 i[z10_42][b0] 1 i[s10][b0] >= 0;
* constraint lin_less_equal _1209
@c[_1209] -1 i[z10_42][b0] 1 i[s42][b0] >= 0;
* constraint lin_less_equal _1210
@c[_1210] 1 i[z10_42][b0] -1 i[s10][b0] -1 i[s42][b0] >= -1;
* constraint lin_less_equal _1211
@c[_1211] -1 i[z8_29][b0] 1 i[s8][b0] >= 0;
* constraint lin_less_equal _1212
@c[_1212] -1 i[z8_29][b0] 1 i[s29][b0] >= 0;
* constraint lin_less_equal _1213
@c[_1213] 1 i[z8_29][b0] -1 i[s8][b0] -1 i[s29][b0] >= -1;
* constraint lin_less_equal _1214
@c[_1214] -1 i[z15_31][b0] 1 i[s15][b0] >= 0;
* constraint lin_less_equal _1215
@c[_1215] -1 i[z15_31][b0] 1 i[s31][b0] >= 0;
* constraint lin_less_equal _1216
@c[_1216] 1 i[z15_31][b0] -1 i[s15][b0] -1 i[s31][b0] >= -1;
* constraint lin_less_equal _1217
@c[_1217] 1 i[z0_30][b0] 1 i[z2_12][b0] 1 i[z8_21][b0] 1 i[z2_9][b0] 1 i[z10_42][b0] 1 i[z8_29][b0] 1 i[z0_30][b0] 1 i[z15_31][b0] -2 i[b30][b0] >= 0;
* constraint lin_less_equal _1218
@c[_1218] -1 i[z0_30][b0] -1 i[z2_12][b0] -1 i[z8_21][b0] -1 i[z2_9][b0] -1 i[z10_42][b0] -1 i[z8_29][b0] -1 i[z0_30][b0] -1 i[z15_31][b0] 8 i[b30][b0] >= 0;
* constraint lin_less_equal _1219
@c[_1219] -1 i[z0_31][b0] 1 i[s0][b0] >= 0;
* constraint lin_less_equal _1220
@c[_1220] -1 i[z0_31][b0] 1 i[s31][b0] >= 0;
* constraint lin_less_equal _1221
@c[_1221] 1 i[z0_31][b0] -1 i[s0][b0] -1 i[s31][b0] >= -1;
* constraint lin_less_equal _1222
@c[_1222] -1 i[z2_13][b0] 1 i[s2][b0] >= 0;
* constraint lin_less_equal _1223
@c[_1223] -1 i[z2_13][b0] 1 i[s13][b0] >= 0;
* constraint lin_less_equal _1224
@c[_1224] 1 i[z2_13][b0] -1 i[s2][b0] -1 i[s13][b0] >= -1;
* constraint lin_less_equal _1225
@c[_1225] -1 i[z8_22][b0] 1 i[s8][b0] >= 0;
* constraint lin_less_equal _1226
@c[_1226] -1 i[z8_22][b0] 1 i[s22][b0] >= 0;
* constraint lin_less_equal _1227
@c[_1227] 1 i[z8_22][b0] -1 i[s8][b0] -1 i[s22][b0] >= -1;
* constraint lin_less_equal _1228
@c[_1228] -1 i[z3_9][b0] 1 i[s3][b0] >= 0;
* constraint lin_less_equal _1229
@c[_1229] -1 i[z3_9][b0] 1 i[s9][b0] >= 0;
* constraint lin_less_equal _1230
@c[_1230] 1 i[z3_9][b0] -1 i[s3][b0] -1 i[s9][b0] >= -1;
* constraint lin_less_equal _1231
@c[_1231] -1 i[z10_43][b0] 1 i[s10][b0] >= 0;
* constraint lin_less_equal _1232
@c[_1232] -1 i[z10_43][b0] 1 i[s43][b0] >= 0;
* constraint lin_less_equal _1233
@c[_1233] 1 i[z10_43][b0] -1 i[s10][b0] -1 i[s43][b0] >= -1;
* constraint lin_less_equal _1234
@c[_1234] -1 i[z9_29][b0] 1 i[s9][b0] >= 0;
* constraint lin_less_equal _1235
@c[_1235] -1 i[z9_29][b0] 1 i[s29][b0] >= 0;
* constraint lin_less_equal _1236
@c[_1236] 1 i[z9_29][b0] -1 i[s9][b0] -1 i[s29][b0] >= -1;
* constraint lin_less_equal _1237
@c[_1237] -1 i[z6_30][b0] 1 i[s6][b0] >= 0;
* constraint lin_less_equal _1238
@c[_1238] -1 i[z6_30][b0] 1 i[s30][b0] >= 0;
* constraint lin_less_equal _1239
@c[_1239] 1 i[z6_30][b0] -1 i[s6][b0] -1 i[s30][b0] >= -1;
* constraint lin_less_equal _1240
@c[_1240] 1 i[z0_31][b0] 1 i[z2_13][b0] 1 i[z8_22][b0] 1 i[z3_9][b0] 1 i[z10_43][b0] 1 i[z9_29][b0] 1 i[z6_30][b0] 1 i[z0_31][b0] -2 i[b31][b0] >= 0;
* constraint lin_less_equal _1241
@c[_1241] -1 i[z0_31][b0] -1 i[z2_13][b0] -1 i[z8_22][b0] -1 i[z3_9][b0] -1 i[z10_43][b0] -1 i[z9_29][b0] -1 i[z6_30][b0] -1 i[z0_31][b0] 8 i[b31][b0] >= 0;
* constraint lin_less_equal _1242
@c[_1242] -1 i[z0_32][b0] 1 i[s0][b0] >= 0;
* constraint lin_less_equal _1243
@c[_1243] -1 i[z0_32][b0] 1 i[s32][b0] >= 0;
* constraint lin_less_equal _1244
@c[_1244] 1 i[z0_32][b0] -1 i[s0][b0] -1 i[s32][b0] >= -1;
* constraint lin_less_equal _1245
@c[_1245] 1 i[z0_32][b0] 1 i[z2_14][b0] 1 i[z8_23][b0] 1 i[z9_50][b0] 1 i[z1_10][b0] 1 i[z11_49][b0] 1 i[z0_32][b0] 1 i[z5_33][b0] 1 i[z11_34][b0] 1 i[z10_37][b0] -2 i[b32][b0] >= 0;
* constraint lin_less_equal _1246
@c[_1246] -1 i[z0_32][b0] -1 i[z2_14][b0] -1 i[z8_23][b0] -1 i[z9_50][b0] -1 i[z1_10][b0] -1 i[z11_49][b0] -1 i[z0_32][b0] -1 i[z5_33][b0] -1 i[z11_34][b0] -1 i[z10_37][b0] 10 i[b32][b0] >= 0;
* constraint lin_less_equal _1247
@c[_1247] -1 i[z0_33][b0] 1 i[s0][b0] >= 0;
* constraint lin_less_equal _1248
@c[_1248] -1 i[z0_33][b0] 1 i[s33][b0] >= 0;
* constraint lin_less_equal _1249
@c[_1249] 1 i[z0_33][b0] -1 i[s0][b0] -1 i[s33][b0] >= -1;
* constraint lin_less_equal _1250
@c[_1250] -1 i[z2_15][b0] 1 i[s2][b0] >= 0;
* constraint lin_less_equal _1251
@c[_1251] -1 i[z2_15][b0] 1 i[s15][b0] >= 0;
* constraint lin_less_equal _1252
@c[_1252] 1 i[z2_15][b0] -1 i[s2][b0] -1 i[s15][b0] >= -1;
* constraint lin_less_equal _1253
@c[_1253] -1 i[z8_24][b0] 1 i[s8][b0] >= 0;
* constraint lin_less_equal _1254
@c[_1254] -1 i[z8_24][b0] 1 i[s24][b0] >= 0;
* constraint lin_less_equal _1255
@c[_1255] 1 i[z8_24][b0] -1 i[s8][b0] -1 i[s24][b0] >= -1;
* constraint lin_less_equal _1256
@c[_1256] -1 i[z9_51][b0] 1 i[s9][b0] >= 0;
* constraint lin_less_equal _1257
@c[_1257] -1 i[z9_51][b0] 1 i[s51][b0] >= 0;
* constraint lin_less_equal _1258
@c[_1258] 1 i[z9_51][b0] -1 i[s9][b0] -1 i[s51][b0] >= -1;
* constraint lin_less_equal _1259
@c[_1259] -1 i[z12_49][b0] 1 i[s12][b0] >= 0;
* constraint lin_less_equal _1260
@c[_1260] -1 i[z12_49][b0] 1 i[s49][b0] >= 0;
* constraint lin_less_equal _1261
@c[_1261] 1 i[z12_49][b0] -1 i[s12][b0] -1 i[s49][b0] >= -1;
* constraint lin_less_equal _1262
@c[_1262] -1 i[z15_48][b0] 1 i[s15][b0] >= 0;
* constraint lin_less_equal _1263
@c[_1263] -1 i[z15_48][b0] 1 i[s48][b0] >= 0;
* constraint lin_less_equal _1264
@c[_1264] 1 i[z15_48][b0] -1 i[s15][b0] -1 i[s48][b0] >= -1;
* constraint lin_less_equal _1265
@c[_1265] -1 i[z8_32][b0] 1 i[s8][b0] >= 0;
* constraint lin_less_equal _1266
@c[_1266] -1 i[z8_32][b0] 1 i[s32][b0] >= 0;
* constraint lin_less_equal _1267
@c[_1267] 1 i[z8_32][b0] -1 i[s8][b0] -1 i[s32][b0] >= -1;
* constraint lin_less_equal _1268
@c[_1268] -1 i[z12_34][b0] 1 i[s12][b0] >= 0;
* constraint lin_less_equal _1269
@c[_1269] -1 i[z12_34][b0] 1 i[s34][b0] >= 0;
* constraint lin_less_equal _1270
@c[_1270] 1 i[z12_34][b0] -1 i[s12][b0] -1 i[s34][b0] >= -1;
* constraint lin_less_equal _1271
@c[_1271] 1 i[z0_33][b0] 1 i[z2_15][b0] 1 i[z8_24][b0] 1 i[z9_51][b0] 1 i[z2_10][b0] 1 i[z12_49][b0] 1 i[z15_48][b0] 1 i[z8_32][b0] 1 i[z0_33][b0] 1 i[z12_34][b0] 1 i[z10_40][b0] 1 i[z9_49][b0] -2 i[b33][b0] >= 0;
* constraint lin_less_equal _1272
@c[_1272] -1 i[z0_33][b0] -1 i[z2_15][b0] -1 i[z8_24][b0] -1 i[z9_51][b0] -1 i[z2_10][b0] -1 i[z12_49][b0] -1 i[z15_48][b0] -1 i[z8_32][b0] -1 i[z0_33][b0] -1 i[z12_34][b0] -1 i[z10_40][b0] -1 i[z9_49][b0] 12 i[b33][b0] >= 0;
* constraint lin_less_equal _1273
@c[_1273] -1 i[z0_34][b0] 1 i[s0][b0] >= 0;
* constraint lin_less_equal _1274
@c[_1274] -1 i[z0_34][b0] 1 i[s34][b0] >= 0;
* constraint lin_less_equal _1275
@c[_1275] 1 i[z0_34][b0] -1 i[s0][b0] -1 i[s34][b0] >= -1;
* constraint lin_less_equal _1276
@c[_1276] -1 i[z2_16][b0] 1 i[s2][b0] >= 0;
* constraint lin_less_equal _1277
@c[_1277] -1 i[z2_16][b0] 1 i[s16][b0] >= 0;
* constraint lin_less_equal _1278
@c[_1278] 1 i[z2_16][b0] -1 i[s2][b0] -1 i[s16][b0] >= -1;
* constraint lin_less_equal _1279
@c[_1279] -1 i[z8_25][b0] 1 i[s8][b0] >= 0;
* constraint lin_less_equal _1280
@c[_1280] -1 i[z8_25][b0] 1 i[s25][b0] >= 0;
* constraint lin_less_equal _1281
@c[_1281] 1 i[z8_25][b0] -1 i[s8][b0] -1 i[s25][b0] >= -1;
* constraint lin_less_equal _1282
@c[_1282] -1 i[z9_52][b0] 1 i[s9][b0] >= 0;
* constraint lin_less_equal _1283
@c[_1283] -1 i[z9_52][b0] 1 i[s52][b0] >= 0;
* constraint lin_less_equal _1284
@c[_1284] 1 i[z9_52][b0] -1 i[s9][b0] -1 i[s52][b0] >= -1;
* constraint lin_less_equal _1285
@c[_1285] -1 i[z4_10][b0] 1 i[s4][b0] >= 0;
* constraint lin_less_equal _1286
@c[_1286] -1 i[z4_10][b0] 1 i[s10][b0] >= 0;
* constraint lin_less_equal _1287
@c[_1287] 1 i[z4_10][b0] -1 i[s4][b0] -1 i[s10][b0] >= -1;
* constraint lin_less_equal _1288
@c[_1288] -1 i[z10_32][b0] 1 i[s10][b0] >= 0;
* constraint lin_less_equal _1289
@c[_1289] -1 i[z10_32][b0] 1 i[s32][b0] >= 0;
* constraint lin_less_equal _1290
@c[_1290] 1 i[z10_32][b0] -1 i[s10][b0] -1 i[s32][b0] >= -1;
* constraint lin_less_equal _1291
@c[_1291] -1 i[z7_33][b0] 1 i[s7][b0] >= 0;
* constraint lin_less_equal _1292
@c[_1292] -1 i[z7_33][b0] 1 i[s33][b0] >= 0;
* constraint lin_less_equal _1293
@c[_1293] 1 i[z7_33][b0] -1 i[s7][b0] -1 i[s33][b0] >= -1;
* constraint lin_less_equal _1294
@c[_1294] 1 i[z0_34][b0] 1 i[z2_16][b0] 1 i[z8_25][b0] 1 i[z9_52][b0] 1 i[z4_10][b0] 1 i[z10_32][b0] 1 i[z7_33][b0] 1 i[z0_34][b0] -2 i[b34][b0] >= 0;
* constraint lin_less_equal _1295
@c[_1295] -1 i[z0_34][b0] -1 i[z2_16][b0] -1 i[z8_25][b0] -1 i[z9_52][b0] -1 i[z4_10][b0] -1 i[z10_32][b0] -1 i[z7_33][b0] -1 i[z0_34][b0] 8 i[b34][b0] >= 0;
* constraint lin_less_equal _1296
@c[_1296] -1 i[z0_35][b0] 1 i[s0][b0] >= 0;
* constraint lin_less_equal _1297
@c[_1297] -1 i[z0_35][b0] 1 i[s35][b0] >= 0;
* constraint lin_less_equal _1298
@c[_1298] 1 i[z0_35][b0] -1 i[s0][b0] -1 i[s35][b0] >= -1;
* constraint lin_less_equal _1299
@c[_1299] -1 i[z12_17][b0] 1 i[s12][b0] >= 0;
* constraint lin_less_equal _1300
@c[_1300] -1 i[z12_17][b0] 1 i[s17][b0] >= 0;
* constraint lin_less_equal _1301
@c[_1301] 1 i[z12_17][b0] -1 i[s12][b0] -1 i[s17][b0] >= -1;
* constraint lin_less_equal _1302
@c[_1302] -1 i[z13_44][b0] 1 i[s13][b0] >= 0;
* constraint lin_less_equal _1303
@c[_1303] -1 i[z13_44][b0] 1 i[s44][b0] >= 0;
* constraint lin_less_equal _1304
@c[_1304] 1 i[z13_44][b0] -1 i[s13][b0] -1 i[s44][b0] >= -1;
* constraint lin_less_equal _1305
@c[_1305] 1 i[z0_35][b0] 1 i[z3_5][b0] 1 i[z1_11][b0] 1 i[z12_17][b0] 1 i[z13_44][b0] 1 i[z0_35][b0] 1 i[z14_36][b0] 1 i[z11_37][b0] -2 i[b35][b0] >= 0;
* constraint lin_less_equal _1306
@c[_1306] -1 i[z0_35][b0] -1 i[z3_5][b0] -1 i[z1_11][b0] -1 i[z12_17][b0] -1 i[z13_44][b0] -1 i[z0_35][b0] -1 i[z14_36][b0] -1 i[z11_37][b0] 8 i[b35][b0] >= 0;
* constraint lin_less_equal _1307
@c[_1307] -1 i[z0_36][b0] 1 i[s0][b0] >= 0;
* constraint lin_less_equal _1308
@c[_1308] -1 i[z0_36][b0] 1 i[s36][b0] >= 0;
* constraint lin_less_equal _1309
@c[_1309] 1 i[z0_36][b0] -1 i[s0][b0] -1 i[s36][b0] >= -1;
* constraint lin_less_equal _1310
@c[_1310] -1 i[z3_11][b0] 1 i[s3][b0] >= 0;
* constraint lin_less_equal _1311
@c[_1311] -1 i[z3_11][b0] 1 i[s11][b0] >= 0;
* constraint lin_less_equal _1312
@c[_1312] 1 i[z3_11][b0] -1 i[s3][b0] -1 i[s11][b0] >= -1;
* constraint lin_less_equal _1313
@c[_1313] -1 i[z12_18][b0] 1 i[s12][b0] >= 0;
* constraint lin_less_equal _1314
@c[_1314] -1 i[z12_18][b0] 1 i[s18][b0] >= 0;
* constraint lin_less_equal _1315
@c[_1315] 1 i[z12_18][b0] -1 i[s12][b0] -1 i[s18][b0] >= -1;
* constraint lin_less_equal _1316
@c[_1316] -1 i[z13_45][b0] 1 i[s13][b0] >= 0;
* constraint lin_less_equal _1317
@c[_1317] -1 i[z13_45][b0] 1 i[s45][b0] >= 0;
* constraint lin_less_equal _1318
@c[_1318] 1 i[z13_45][b0] -1 i[s13][b0] -1 i[s45][b0] >= -1;
* constraint lin_less_equal _1319
@c[_1319] -1 i[z12_20][b0] 1 i[s12][b0] >= 0;
* constraint lin_less_equal _1320
@c[_1320] -1 i[z12_20][b0] 1 i[s20][b0] >= 0;
* constraint lin_less_equal _1321
@c[_1321] 1 i[z12_20][b0] -1 i[s12][b0] -1 i[s20][b0] >= -1;
* constraint lin_less_equal _1322
@c[_1322] -1 i[z11_29][b0] 1 i[s11][b0] >= 0;
* constraint lin_less_equal _1323
@c[_1323] -1 i[z11_29][b0] 1 i[s29][b0] >= 0;
* constraint lin_less_equal _1324
@c[_1324] 1 i[z11_29][b0] -1 i[s11][b0] -1 i[s29][b0] >= -1;
* constraint lin_less_equal _1325
@c[_1325] -1 i[z9_35][b0] 1 i[s9][b0] >= 0;
* constraint lin_less_equal _1326
@c[_1326] -1 i[z9_35][b0] 1 i[s35][b0] >= 0;
* constraint lin_less_equal _1327
@c[_1327] 1 i[z9_35][b0] -1 i[s9][b0] -1 i[s35][b0] >= -1;
* constraint lin_less_equal _1328
@c[_1328] -1 i[z13_37][b0] 1 i[s13][b0] >= 0;
* constraint lin_less_equal _1329
@c[_1329] -1 i[z13_37][b0] 1 i[s37][b0] >= 0;
* constraint lin_less_equal _1330
@c[_1330] 1 i[z13_37][b0] -1 i[s13][b0] -1 i[s37][b0] >= -1;
* constraint lin_less_equal _1331
@c[_1331] 1 i[z0_36][b0] 1 i[z3_6][b0] 1 i[z6_21][b0] 1 i[z9_20][b0] 1 i[z3_11][b0] 1 i[z12_18][b0] 1 i[z13_45][b0] 1 i[z12_20][b0] 1 i[z11_29][b0] 1 i[z9_35][b0] 1 i[z0_36][b0] 1 i[z13_37][b0] -2 i[b36][b0] >= 0;
* constraint lin_less_equal _1332
@c[_1332] -1 i[z0_36][b0] -1 i[z3_6][b0] -1 i[z6_21][b0] -1 i[z9_20][b0] -1 i[z3_11][b0] -1 i[z12_18][b0] -1 i[z13_45][b0] -1 i[z12_20][b0] -1 i[z11_29][b0] -1 i[z9_35][b0] -1 i[z0_36][b0] -1 i[z13_37][b0] 12 i[b36][b0] >= 0;
* constraint lin_less_equal _1333
@c[_1333] -1 i[z0_37][b0] 1 i[s0][b0] >= 0;
* constraint lin_less_equal _1334
@c[_1334] -1 i[z0_37][b0] 1 i[s37][b0] >= 0;
* constraint lin_less_equal _1335
@c[_1335] 1 i[z0_37][b0] -1 i[s0][b0] -1 i[s37][b0] >= -1;
* constraint lin_less_equal _1336
@c[_1336] -1 i[z13_46][b0] 1 i[s13][b0] >= 0;
* constraint lin_less_equal _1337
@c[_1337] -1 i[z13_46][b0] 1 i[s46][b0] >= 0;
* constraint lin_less_equal _1338
@c[_1338] 1 i[z13_46][b0] -1 i[s13][b0] -1 i[s46][b0] >= -1;
* constraint lin_less_equal _1339
@c[_1339] -1 i[z16_36][b0] 1 i[s16][b0] >= 0;
* constraint lin_less_equal _1340
@c[_1340] -1 i[z16_36][b0] 1 i[s36][b0] >= 0;
* constraint lin_less_equal _1341
@c[_1341] 1 i[z16_36][b0] -1 i[s16][b0] -1 i[s36][b0] >= -1;
* constraint lin_less_equal _1342
@c[_1342] 1 i[z0_37][b0] 1 i[z3_7][b0] 1 i[z10_20][b0] 1 i[z4_11][b0] 1 i[z12_19][b0] 1 i[z13_46][b0] 1 i[z11_32][b0] 1 i[z10_35][b0] 1 i[z16_36][b0] 1 i[z0_37][b0] -2 i[b37][b0] >= 0;
* constraint lin_less_equal _1343
@c[_1343] -1 i[z0_37][b0] -1 i[z3_7][b0] -1 i[z10_20][b0] -1 i[z4_11][b0] -1 i[z12_19][b0] -1 i[z13_46][b0] -1 i[z11_32][b0] -1 i[z10_35][b0] -1 i[z16_36][b0] -1 i[z0_37][b0] 10 i[b37][b0] >= 0;
* constraint lin_less_equal _1344
@c[_1344] -1 i[z0_38][b0] 1 i[s0][b0] >= 0;
* constraint lin_less_equal _1345
@c[_1345] -1 i[z0_38][b0] 1 i[s38][b0] >= 0;
* constraint lin_less_equal _1346
@c[_1346] 1 i[z0_38][b0] -1 i[s0][b0] -1 i[s38][b0] >= -1;
* constraint lin_less_equal _1347
@c[_1347] -1 i[z11_26][b0] 1 i[s11][b0] >= 0;
* constraint lin_less_equal _1348
@c[_1348] -1 i[z11_26][b0] 1 i[s26][b0] >= 0;
* constraint lin_less_equal _1349
@c[_1349] 1 i[z11_26][b0] -1 i[s11][b0] -1 i[s26][b0] >= -1;
* constraint lin_less_equal _1350
@c[_1350] -1 i[z13_47][b0] 1 i[s13][b0] >= 0;
* constraint lin_less_equal _1351
@c[_1351] -1 i[z13_47][b0] 1 i[s47][b0] >= 0;
* constraint lin_less_equal _1352
@c[_1352] 1 i[z13_47][b0] -1 i[s13][b0] -1 i[s47][b0] >= -1;
* constraint lin_less_equal _1353
@c[_1353] -1 i[z15_39][b0] 1 i[s15][b0] >= 0;
* constraint lin_less_equal _1354
@c[_1354] -1 i[z15_39][b0] 1 i[s39][b0] >= 0;
* constraint lin_less_equal _1355
@c[_1355] 1 i[z15_39][b0] -1 i[s15][b0] -1 i[s39][b0] >= -1;
* constraint lin_less_equal _1356
@c[_1356] -1 i[z12_40][b0] 1 i[s12][b0] >= 0;
* constraint lin_less_equal _1357
@c[_1357] -1 i[z12_40][b0] 1 i[s40][b0] >= 0;
* constraint lin_less_equal _1358
@c[_1358] 1 i[z12_40][b0] -1 i[s12][b0] -1 i[s40][b0] >= -1;
* constraint lin_less_equal _1359
@c[_1359] 1 i[z0_38][b0] 1 i[z3_8][b0] 1 i[z11_26][b0] 1 i[z2_12][b0] 1 i[z13_47][b0] 1 i[z0_38][b0] 1 i[z15_39][b0] 1 i[z12_40][b0] -2 i[b38][b0] >= 0;
* constraint lin_less_equal _1360
@c[_1360] -1 i[z0_38][b0] -1 i[z3_8][b0] -1 i[z11_26][b0] -1 i[z2_12][b0] -1 i[z13_47][b0] -1 i[z0_38][b0] -1 i[z15_39][b0] -1 i[z12_40][b0] 8 i[b38][b0] >= 0;
* constraint lin_less_equal _1361
@c[_1361] -1 i[z0_39][b0] 1 i[s0][b0] >= 0;
* constraint lin_less_equal _1362
@c[_1362] -1 i[z0_39][b0] 1 i[s39][b0] >= 0;
* constraint lin_less_equal _1363
@c[_1363] 1 i[z0_39][b0] -1 i[s0][b0] -1 i[s39][b0] >= -1;
* constraint lin_less_equal _1364
@c[_1364] -1 i[z11_27][b0] 1 i[s11][b0] >= 0;
* constraint lin_less_equal _1365
@c[_1365] -1 i[z11_27][b0] 1 i[s27][b0] >= 0;
* constraint lin_less_equal _1366
@c[_1366] 1 i[z11_27][b0] -1 i[s11][b0] -1 i[s27][b0] >= -1;
* constraint lin_less_equal _1367
@c[_1367] -1 i[z3_12][b0] 1 i[s3][b0] >= 0;
* constraint lin_less_equal _1368
@c[_1368] -1 i[z3_12][b0] 1 i[s12][b0] >= 0;
* constraint lin_less_equal _1369
@c[_1369] 1 i[z3_12][b0] -1 i[s3][b0] -1 i[s12][b0] >= -1;
* constraint lin_less_equal _1370
@c[_1370] -1 i[z13_48][b0] 1 i[s13][b0] >= 0;
* constraint lin_less_equal _1371
@c[_1371] -1 i[z13_48][b0] 1 i[s48][b0] >= 0;
* constraint lin_less_equal _1372
@c[_1372] 1 i[z13_48][b0] -1 i[s13][b0] -1 i[s48][b0] >= -1;
* constraint lin_less_equal _1373
@c[_1373] -1 i[z6_38][b0] 1 i[s6][b0] >= 0;
* constraint lin_less_equal _1374
@c[_1374] -1 i[z6_38][b0] 1 i[s38][b0] >= 0;
* constraint lin_less_equal _1375
@c[_1375] 1 i[z6_38][b0] -1 i[s6][b0] -1 i[s38][b0] >= -1;
* constraint lin_less_equal _1376
@c[_1376] -1 i[z13_40][b0] 1 i[s13][b0] >= 0;
* constraint lin_less_equal _1377
@c[_1377] -1 i[z13_40][b0] 1 i[s40][b0] >= 0;
* constraint lin_less_equal _1378
@c[_1378] 1 i[z13_40][b0] -1 i[s13][b0] -1 i[s40][b0] >= -1;
* constraint lin_less_equal _1379
@c[_1379] 1 i[z0_39][b0] 1 i[z3_9][b0] 1 i[z11_27][b0] 1 i[z3_12][b0] 1 i[z13_48][b0] 1 i[z6_38][b0] 1 i[z0_39][b0] 1 i[z13_40][b0] -2 i[b39][b0] >= 0;
* constraint lin_less_equal _1380
@c[_1380] -1 i[z0_39][b0] -1 i[z3_9][b0] -1 i[z11_27][b0] -1 i[z3_12][b0] -1 i[z13_48][b0] -1 i[z6_38][b0] -1 i[z0_39][b0] -1 i[z13_40][b0] 8 i[b39][b0] >= 0;
* constraint lin_less_equal _1381
@c[_1381] -1 i[z0_40][b0] 1 i[s0][b0] >= 0;
* constraint lin_less_equal _1382
@c[_1382] -1 i[z0_40][b0] 1 i[s40][b0] >= 0;
* constraint lin_less_equal _1383
@c[_1383] 1 i[z0_40][b0] -1 i[s0][b0] -1 i[s40][b0] >= -1;
* constraint lin_less_equal _1384
@c[_1384] -1 i[z13_49][b0] 1 i[s13][b0] >= 0;
* constraint lin_less_equal _1385
@c[_1385] -1 i[z13_49][b0] 1 i[s49][b0] >= 0;
* constraint lin_less_equal _1386
@c[_1386] 1 i[z13_49][b0] -1 i[s13][b0] -1 i[s49][b0] >= -1;
* constraint lin_less_equal _1387
@c[_1387] -1 i[z16_39][b0] 1 i[s16][b0] >= 0;
* constraint lin_less_equal _1388
@c[_1388] -1 i[z16_39][b0] 1 i[s39][b0] >= 0;
* constraint lin_less_equal _1389
@c[_1389] 1 i[z16_39][b0] -1 i[s16][b0] -1 i[s39][b0] >= -1;
* constraint lin_less_equal _1390
@c[_1390] 1 i[z0_40][b0] 1 i[z3_10][b0] 1 i[z10_29][b0] 1 i[z11_28][b0] 1 i[z4_12][b0] 1 i[z13_49][b0] 1 i[z11_33][b0] 1 i[z7_38][b0] 1 i[z16_39][b0] 1 i[z0_40][b0] -2 i[b40][b0] >= 0;
* constraint lin_less_equal _1391
@c[_1391] -1 i[z0_40][b0] -1 i[z3_10][b0] -1 i[z10_29][b0] -1 i[z11_28][b0] -1 i[z4_12][b0] -1 i[z13_49][b0] -1 i[z11_33][b0] -1 i[z7_38][b0] -1 i[z16_39][b0] -1 i[z0_40][b0] 10 i[b40][b0] >= 0;
* constraint lin_less_equal _1392
@c[_1392] -1 i[z0_41][b0] 1 i[s0][b0] >= 0;
* constraint lin_less_equal _1393
@c[_1393] -1 i[z0_41][b0] 1 i[s41][b0] >= 0;
* constraint lin_less_equal _1394
@c[_1394] 1 i[z0_41][b0] -1 i[s0][b0] -1 i[s41][b0] >= -1;
* constraint lin_less_equal _1395
@c[_1395] -1 i[z5_42][b0] 1 i[s5][b0] >= 0;
* constraint lin_less_equal _1396
@c[_1396] -1 i[z5_42][b0] 1 i[s42][b0] >= 0;
* constraint lin_less_equal _1397
@c[_1397] 1 i[z5_42][b0] -1 i[s5][b0] -1 i[s42][b0] >= -1;
* constraint lin_less_equal _1398
@c[_1398] -1 i[z14_43][b0] 1 i[s14][b0] >= 0;
* constraint lin_less_equal _1399
@c[_1399] -1 i[z14_43][b0] 1 i[s43][b0] >= 0;
* constraint lin_less_equal _1400
@c[_1400] 1 i[z14_43][b0] -1 i[s14][b0] -1 i[s43][b0] >= -1;
* constraint lin_less_equal _1401
@c[_1401] 1 i[z0_41][b0] 1 i[z3_11][b0] 1 i[z11_29][b0] 1 i[z12_20][b0] 1 i[z1_13][b0] 1 i[z0_41][b0] 1 i[z5_42][b0] 1 i[z14_43][b0] -2 i[b41][b0] >= 0;
* constraint lin_less_equal _1402
@c[_1402] -1 i[z0_41][b0] -1 i[z3_11][b0] -1 i[z11_29][b0] -1 i[z12_20][b0] -1 i[z1_13][b0] -1 i[z0_41][b0] -1 i[z5_42][b0] -1 i[z14_43][b0] 8 i[b41][b0] >= 0;
* constraint lin_less_equal _1403
@c[_1403] -1 i[z0_42][b0] 1 i[s0][b0] >= 0;
* constraint lin_less_equal _1404
@c[_1404] -1 i[z0_42][b0] 1 i[s42][b0] >= 0;
* constraint lin_less_equal _1405
@c[_1405] 1 i[z0_42][b0] -1 i[s0][b0] -1 i[s42][b0] >= -1;
* constraint lin_less_equal _1406
@c[_1406] -1 i[z11_30][b0] 1 i[s11][b0] >= 0;
* constraint lin_less_equal _1407
@c[_1407] -1 i[z11_30][b0] 1 i[s30][b0] >= 0;
* constraint lin_less_equal _1408
@c[_1408] 1 i[z11_30][b0] -1 i[s11][b0] -1 i[s30][b0] >= -1;
* constraint lin_less_equal _1409
@c[_1409] -1 i[z12_21][b0] 1 i[s12][b0] >= 0;
* constraint lin_less_equal _1410
@c[_1410] -1 i[z12_21][b0] 1 i[s21][b0] >= 0;
* constraint lin_less_equal _1411
@c[_1411] 1 i[z12_21][b0] -1 i[s12][b0] -1 i[s21][b0] >= -1;
* constraint lin_less_equal _1412
@c[_1412] -1 i[z8_41][b0] 1 i[s8][b0] >= 0;
* constraint lin_less_equal _1413
@c[_1413] -1 i[z8_41][b0] 1 i[s41][b0] >= 0;
* constraint lin_less_equal _1414
@c[_1414] 1 i[z8_41][b0] -1 i[s8][b0] -1 i[s41][b0] >= -1;
* constraint lin_less_equal _1415
@c[_1415] -1 i[z15_43][b0] 1 i[s15][b0] >= 0;
* constraint lin_less_equal _1416
@c[_1416] -1 i[z15_43][b0] 1 i[s43][b0] >= 0;
* constraint lin_less_equal _1417
@c[_1417] 1 i[z15_43][b0] -1 i[s15][b0] -1 i[s43][b0] >= -1;
* constraint lin_less_equal _1418
@c[_1418] 1 i[z0_42][b0] 1 i[z3_12][b0] 1 i[z11_30][b0] 1 i[z12_21][b0] 1 i[z2_13][b0] 1 i[z8_41][b0] 1 i[z0_42][b0] 1 i[z15_43][b0] -2 i[b42][b0] >= 0;
* constraint lin_less_equal _1419
@c[_1419] -1 i[z0_42][b0] -1 i[z3_12][b0] -1 i[z11_30][b0] -1 i[z12_21][b0] -1 i[z2_13][b0] -1 i[z8_41][b0] -1 i[z0_42][b0] -1 i[z15_43][b0] 8 i[b42][b0] >= 0;
* constraint lin_less_equal _1420
@c[_1420] -1 i[z0_43][b0] 1 i[s0][b0] >= 0;
* constraint lin_less_equal _1421
@c[_1421] -1 i[z0_43][b0] 1 i[s43][b0] >= 0;
* constraint lin_less_equal _1422
@c[_1422] 1 i[z0_43][b0] -1 i[s0][b0] -1 i[s43][b0] >= -1;
* constraint lin_less_equal _1423
@c[_1423] -1 i[z3_13][b0] 1 i[s3][b0] >= 0;
* constraint lin_less_equal _1424
@c[_1424] -1 i[z3_13][b0] 1 i[s13][b0] >= 0;
* constraint lin_less_equal _1425
@c[_1425] 1 i[z3_13][b0] -1 i[s3][b0] -1 i[s13][b0] >= -1;
* constraint lin_less_equal _1426
@c[_1426] -1 i[z11_31][b0] 1 i[s11][b0] >= 0;
* constraint lin_less_equal _1427
@c[_1427] -1 i[z11_31][b0] 1 i[s31][b0] >= 0;
* constraint lin_less_equal _1428
@c[_1428] 1 i[z11_31][b0] -1 i[s11][b0] -1 i[s31][b0] >= -1;
* constraint lin_less_equal _1429
@c[_1429] -1 i[z12_22][b0] 1 i[s12][b0] >= 0;
* constraint lin_less_equal _1430
@c[_1430] -1 i[z12_22][b0] 1 i[s22][b0] >= 0;
* constraint lin_less_equal _1431
@c[_1431] 1 i[z12_22][b0] -1 i[s12][b0] -1 i[s22][b0] >= -1;
* constraint lin_less_equal _1432
@c[_1432] -1 i[z9_41][b0] 1 i[s9][b0] >= 0;
* constraint lin_less_equal _1433
@c[_1433] -1 i[z9_41][b0] 1 i[s41][b0] >= 0;
* constraint lin_less_equal _1434
@c[_1434] 1 i[z9_41][b0] -1 i[s9][b0] -1 i[s41][b0] >= -1;
* constraint lin_less_equal _1435
@c[_1435] -1 i[z6_42][b0] 1 i[s6][b0] >= 0;
* constraint lin_less_equal _1436
@c[_1436] -1 i[z6_42][b0] 1 i[s42][b0] >= 0;
* constraint lin_less_equal _1437
@c[_1437] 1 i[z6_42][b0] -1 i[s6][b0] -1 i[s42][b0] >= -1;
* constraint lin_less_equal _1438
@c[_1438] 1 i[z0_43][b0] 1 i[z3_13][b0] 1 i[z11_31][b0] 1 i[z12_22][b0] 1 i[z3_13][b0] 1 i[z9_41][b0] 1 i[z6_42][b0] 1 i[z0_43][b0] -2 i[b43][b0] >= 0;
* constraint lin_less_equal _1439
@c[_1439] -1 i[z0_43][b0] -1 i[z3_13][b0] -1 i[z11_31][b0] -1 i[z12_22][b0] -1 i[z3_13][b0] -1 i[z9_41][b0] -1 i[z6_42][b0] -1 i[z0_43][b0] 8 i[b43][b0] >= 0;
* constraint lin_less_equal _1440
@c[_1440] -1 i[z0_44][b0] 1 i[s0][b0] >= 0;
* constraint lin_less_equal _1441
@c[_1441] -1 i[z0_44][b0] 1 i[s44][b0] >= 0;
* constraint lin_less_equal _1442
@c[_1442] 1 i[z0_44][b0] -1 i[s0][b0] -1 i[s44][b0] >= -1;
* constraint lin_less_equal _1443
@c[_1443] -1 i[z15_17][b0] 1 i[s15][b0] >= 0;
* constraint lin_less_equal _1444
@c[_1444] -1 i[z15_17][b0] 1 i[s17][b0] >= 0;
* constraint lin_less_equal _1445
@c[_1445] 1 i[z15_17][b0] -1 i[s15][b0] -1 i[s17][b0] >= -1;
* constraint lin_less_equal _1446
@c[_1446] -1 i[z16_35][b0] 1 i[s16][b0] >= 0;
* constraint lin_less_equal _1447
@c[_1447] -1 i[z16_35][b0] 1 i[s35][b0] >= 0;
* constraint lin_less_equal _1448
@c[_1448] 1 i[z16_35][b0] -1 i[s16][b0] -1 i[s35][b0] >= -1;
* constraint lin_less_equal _1449
@c[_1449] -1 i[z14_45][b0] 1 i[s14][b0] >= 0;
* constraint lin_less_equal _1450
@c[_1450] -1 i[z14_45][b0] 1 i[s45][b0] >= 0;
* constraint lin_less_equal _1451
@c[_1451] 1 i[z14_45][b0] -1 i[s14][b0] -1 i[s45][b0] >= -1;
* constraint lin_less_equal _1452
@c[_1452] -1 i[z11_46][b0] 1 i[s11][b0] >= 0;
* constraint lin_less_equal _1453
@c[_1453] -1 i[z11_46][b0] 1 i[s46][b0] >= 0;
* constraint lin_less_equal _1454
@c[_1454] 1 i[z11_46][b0] -1 i[s11][b0] -1 i[s46][b0] >= -1;
* constraint lin_less_equal _1455
@c[_1455] 1 i[z0_44][b0] 1 i[z4_5][b0] 1 i[z1_14][b0] 1 i[z15_17][b0] 1 i[z16_35][b0] 1 i[z0_44][b0] 1 i[z14_45][b0] 1 i[z11_46][b0] -2 i[b44][b0] >= 0;
* constraint lin_less_equal _1456
@c[_1456] -1 i[z0_44][b0] -1 i[z4_5][b0] -1 i[z1_14][b0] -1 i[z15_17][b0] -1 i[z16_35][b0] -1 i[z0_44][b0] -1 i[z14_45][b0] -1 i[z11_46][b0] 8 i[b44][b0] >= 0;
* constraint lin_less_equal _1457
@c[_1457] -1 i[z0_45][b0] 1 i[s0][b0] >= 0;
* constraint lin_less_equal _1458
@c[_1458] -1 i[z0_45][b0] 1 i[s45][b0] >= 0;
* constraint lin_less_equal _1459
@c[_1459] 1 i[z0_45][b0] -1 i[s0][b0] -1 i[s45][b0] >= -1;
* constraint lin_less_equal _1460
@c[_1460] 1 i[z0_45][b0] 1 i[z4_6][b0] 1 i[z6_24][b0] 1 i[z3_14][b0] 1 i[z15_18][b0] 1 i[z16_36][b0] 1 i[z15_20][b0] 1 i[z9_44][b0] 1 i[z0_45][b0] 1 i[z13_46][b0] -2 i[b45][b0] >= 0;
* constraint lin_less_equal _1461
@c[_1461] -1 i[z0_45][b0] -1 i[z4_6][b0] -1 i[z6_24][b0] -1 i[z3_14][b0] -1 i[z15_18][b0] -1 i[z16_36][b0] -1 i[z15_20][b0] -1 i[z9_44][b0] -1 i[z0_45][b0] -1 i[z13_46][b0] 10 i[b45][b0] >= 0;
* constraint lin_less_equal _1462
@c[_1462] -1 i[z0_46][b0] 1 i[s0][b0] >= 0;
* constraint lin_less_equal _1463
@c[_1463] -1 i[z0_46][b0] 1 i[s46][b0] >= 0;
* constraint lin_less_equal _1464
@c[_1464] 1 i[z0_46][b0] -1 i[s0][b0] -1 i[s46][b0] >= -1;
* constraint lin_less_equal _1465
@c[_1465] -1 i[z4_14][b0] 1 i[s4][b0] >= 0;
* constraint lin_less_equal _1466
@c[_1466] -1 i[z4_14][b0] 1 i[s14][b0] >= 0;
* constraint lin_less_equal _1467
@c[_1467] 1 i[z4_14][b0] -1 i[s4][b0] -1 i[s14][b0] >= -1;
* constraint lin_less_equal _1468
@c[_1468] -1 i[z15_19][b0] 1 i[s15][b0] >= 0;
* constraint lin_less_equal _1469
@c[_1469] -1 i[z15_19][b0] 1 i[s19][b0] >= 0;
* constraint lin_less_equal _1470
@c[_1470] 1 i[z15_19][b0] -1 i[s15][b0] -1 i[s19][b0] >= -1;
* constraint lin_less_equal _1471
@c[_1471] -1 i[z16_37][b0] 1 i[s16][b0] >= 0;
* constraint lin_less_equal _1472
@c[_1472] -1 i[z16_37][b0] 1 i[s37][b0] >= 0;
* constraint lin_less_equal _1473
@c[_1473] 1 i[z16_37][b0] -1 i[s16][b0] -1 i[s37][b0] >= -1;
* constraint lin_less_equal _1474
@c[_1474] -1 i[z10_44][b0] 1 i[s10][b0] >= 0;
* constraint lin_less_equal _1475
@c[_1475] -1 i[z10_44][b0] 1 i[s44][b0] >= 0;
* constraint lin_less_equal _1476
@c[_1476] 1 i[z10_44][b0] -1 i[s10][b0] -1 i[s44][b0] >= -1;
* constraint lin_less_equal _1477
@c[_1477] -1 i[z16_45][b0] 1 i[s16][b0] >= 0;
* constraint lin_less_equal _1478
@c[_1478] -1 i[z16_45][b0] 1 i[s45][b0] >= 0;
* constraint lin_less_equal _1479
@c[_1479] 1 i[z16_45][b0] -1 i[s16][b0] -1 i[s45][b0] >= -1;
* constraint lin_less_equal _1480
@c[_1480] 1 i[z0_46][b0] 1 i[z4_7][b0] 1 i[z4_14][b0] 1 i[z15_19][b0] 1 i[z16_37][b0] 1 i[z10_44][b0] 1 i[z16_45][b0] 1 i[z0_46][b0] -2 i[b46][b0] >= 0;
* constraint lin_less_equal _1481
@c[_1481] -1 i[z0_46][b0] -1 i[z4_7][b0] -1 i[z4_14][b0] -1 i[z15_19][b0] -1 i[z16_37][b0] -1 i[z10_44][b0] -1 i[z16_45][b0] -1 i[z0_46][b0] 8 i[b46][b0] >= 0;
* constraint lin_less_equal _1482
@c[_1482] -1 i[z0_47][b0] 1 i[s0][b0] >= 0;
* constraint lin_less_equal _1483
@c[_1483] -1 i[z0_47][b0] 1 i[s47][b0] >= 0;
* constraint lin_less_equal _1484
@c[_1484] 1 i[z0_47][b0] -1 i[s0][b0] -1 i[s47][b0] >= -1;
* constraint lin_less_equal _1485
@c[_1485] -1 i[z14_26][b0] 1 i[s14][b0] >= 0;
* constraint lin_less_equal _1486
@c[_1486] -1 i[z14_26][b0] 1 i[s26][b0] >= 0;
* constraint lin_less_equal _1487
@c[_1487] 1 i[z14_26][b0] -1 i[s14][b0] -1 i[s26][b0] >= -1;
* constraint lin_less_equal _1488
@c[_1488] -1 i[z16_38][b0] 1 i[s16][b0] >= 0;
* constraint lin_less_equal _1489
@c[_1489] -1 i[z16_38][b0] 1 i[s38][b0] >= 0;
* constraint lin_less_equal _1490
@c[_1490] 1 i[z16_38][b0] -1 i[s16][b0] -1 i[s38][b0] >= -1;
* constraint lin_less_equal _1491
@c[_1491] 1 i[z0_47][b0] 1 i[z4_8][b0] 1 i[z14_26][b0] 1 i[z2_15][b0] 1 i[z16_38][b0] 1 i[z0_47][b0] 1 i[z15_48][b0] 1 i[z12_49][b0] -2 i[b47][b0] >= 0;
* constraint lin_less_equal _1492
@c[_1492] -1 i[z0_47][b0] -1 i[z4_8][b0] -1 i[z14_26][b0] -1 i[z2_15][b0] -1 i[z16_38][b0] -1 i[z0_47][b0] -1 i[z15_48][b0] -1 i[z12_49][b0] 8 i[b47][b0] >= 0;
* constraint lin_less_equal _1493
@c[_1493] -1 i[z0_48][b0] 1 i[s0][b0] >= 0;
* constraint lin_less_equal _1494
@c[_1494] -1 i[z0_48][b0] 1 i[s48][b0] >= 0;
* constraint lin_less_equal _1495
@c[_1495] 1 i[z0_48][b0] -1 i[s0][b0] -1 i[s48][b0] >= -1;
* constraint lin_less_equal _1496
@c[_1496] 1 i[z0_48][b0] 1 i[z4_9][b0] 1 i[z6_33][b0] 1 i[z14_27][b0] 1 i[z3_15][b0] 1 i[z16_39][b0] 1 i[z15_21][b0] 1 i[z6_47][b0] 1 i[z0_48][b0] 1 i[z13_49][b0] -2 i[b48][b0] >= 0;
* constraint lin_less_equal _1497
@c[_1497] -1 i[z0_48][b0] -1 i[z4_9][b0] -1 i[z6_33][b0] -1 i[z14_27][b0] -1 i[z3_15][b0] -1 i[z16_39][b0] -1 i[z15_21][b0] -1 i[z6_47][b0] -1 i[z0_48][b0] -1 i[z13_49][b0] 10 i[b48][b0] >= 0;
* constraint lin_less_equal _1498
@c[_1498] -1 i[z0_49][b0] 1 i[s0][b0] >= 0;
* constraint lin_less_equal _1499
@c[_1499] -1 i[z0_49][b0] 1 i[s49][b0] >= 0;
* constraint lin_less_equal _1500
@c[_1500] 1 i[z0_49][b0] -1 i[s0][b0] -1 i[s49][b0] >= -1;
* constraint lin_less_equal _1501
@c[_1501] -1 i[z14_28][b0] 1 i[s14][b0] >= 0;
* constraint lin_less_equal _1502
@c[_1502] -1 i[z14_28][b0] 1 i[s28][b0] >= 0;
* constraint lin_less_equal _1503
@c[_1503] 1 i[z14_28][b0] -1 i[s14][b0] -1 i[s28][b0] >= -1;
* constraint lin_less_equal _1504
@c[_1504] -1 i[z4_15][b0] 1 i[s4][b0] >= 0;
* constraint lin_less_equal _1505
@c[_1505] -1 i[z4_15][b0] 1 i[s15][b0] >= 0;
* constraint lin_less_equal _1506
@c[_1506] 1 i[z4_15][b0] -1 i[s4][b0] -1 i[s15][b0] >= -1;
* constraint lin_less_equal _1507
@c[_1507] -1 i[z16_40][b0] 1 i[s16][b0] >= 0;
* constraint lin_less_equal _1508
@c[_1508] -1 i[z16_40][b0] 1 i[s40][b0] >= 0;
* constraint lin_less_equal _1509
@c[_1509] 1 i[z16_40][b0] -1 i[s16][b0] -1 i[s40][b0] >= -1;
* constraint lin_less_equal _1510
@c[_1510] -1 i[z15_24][b0] 1 i[s15][b0] >= 0;
* constraint lin_less_equal _1511
@c[_1511] -1 i[z15_24][b0] 1 i[s24][b0] >= 0;
* constraint lin_less_equal _1512
@c[_1512] 1 i[z15_24][b0] -1 i[s15][b0] -1 i[s24][b0] >= -1;
* constraint lin_less_equal _1513
@c[_1513] -1 i[z14_33][b0] 1 i[s14][b0] >= 0;
* constraint lin_less_equal _1514
@c[_1514] -1 i[z14_33][b0] 1 i[s33][b0] >= 0;
* constraint lin_less_equal _1515
@c[_1515] 1 i[z14_33][b0] -1 i[s14][b0] -1 i[s33][b0] >= -1;
* constraint lin_less_equal _1516
@c[_1516] -1 i[z7_47][b0] 1 i[s7][b0] >= 0;
* constraint lin_less_equal _1517
@c[_1517] -1 i[z7_47][b0] 1 i[s47][b0] >= 0;
* constraint lin_less_equal _1518
@c[_1518] 1 i[z7_47][b0] -1 i[s7][b0] -1 i[s47][b0] >= -1;
* constraint lin_less_equal _1519
@c[_1519] -1 i[z16_48][b0] 1 i[s16][b0] >= 0;
* constraint lin_less_equal _1520
@c[_1520] -1 i[z16_48][b0] 1 i[s48][b0] >= 0;
* constraint lin_less_equal _1521
@c[_1521] 1 i[z16_48][b0] -1 i[s16][b0] -1 i[s48][b0] >= -1;
* constraint lin_less_equal _1522
@c[_1522] 1 i[z0_49][b0] 1 i[z4_10][b0] 1 i[z7_33][b0] 1 i[z10_32][b0] 1 i[z14_28][b0] 1 i[z4_15][b0] 1 i[z16_40][b0] 1 i[z15_24][b0] 1 i[z14_33][b0] 1 i[z7_47][b0] 1 i[z16_48][b0] 1 i[z0_49][b0] -2 i[b49][b0] >= 0;
* constraint lin_less_equal _1523
@c[_1523] -1 i[z0_49][b0] -1 i[z4_10][b0] -1 i[z7_33][b0] -1 i[z10_32][b0] -1 i[z14_28][b0] -1 i[z4_15][b0] -1 i[z16_40][b0] -1 i[z15_24][b0] -1 i[z14_33][b0] -1 i[z7_47][b0] -1 i[z16_48][b0] -1 i[z0_49][b0] 12 i[b49][b0] >= 0;
* constraint lin_less_equal _1524
@c[_1524] -1 i[z0_50][b0] 1 i[s0][b0] >= 0;
* constraint lin_less_equal _1525
@c[_1525] -1 i[z0_50][b0] 1 i[s50][b0] >= 0;
* constraint lin_less_equal _1526
@c[_1526] 1 i[z0_50][b0] -1 i[s0][b0] -1 i[s50][b0] >= -1;
* constraint lin_less_equal _1527
@c[_1527] -1 i[z14_32][b0] 1 i[s14][b0] >= 0;
* constraint lin_less_equal _1528
@c[_1528] -1 i[z14_32][b0] 1 i[s32][b0] >= 0;
* constraint lin_less_equal _1529
@c[_1529] 1 i[z14_32][b0] -1 i[s14][b0] -1 i[s32][b0] >= -1;
* constraint lin_less_equal _1530
@c[_1530] -1 i[z15_23][b0] 1 i[s15][b0] >= 0;
* constraint lin_less_equal _1531
@c[_1531] -1 i[z15_23][b0] 1 i[s23][b0] >= 0;
* constraint lin_less_equal _1532
@c[_1532] 1 i[z15_23][b0] -1 i[s15][b0] -1 i[s23][b0] >= -1;
* constraint lin_less_equal _1533
@c[_1533] -1 i[z5_51][b0] 1 i[s5][b0] >= 0;
* constraint lin_less_equal _1534
@c[_1534] -1 i[z5_51][b0] 1 i[s51][b0] >= 0;
* constraint lin_less_equal _1535
@c[_1535] 1 i[z5_51][b0] -1 i[s5][b0] -1 i[s51][b0] >= -1;
* constraint lin_less_equal _1536
@c[_1536] -1 i[z11_52][b0] 1 i[s11][b0] >= 0;
* constraint lin_less_equal _1537
@c[_1537] -1 i[z11_52][b0] 1 i[s52][b0] >= 0;
* constraint lin_less_equal _1538
@c[_1538] 1 i[z11_52][b0] -1 i[s11][b0] -1 i[s52][b0] >= -1;
* constraint lin_less_equal _1539
@c[_1539] 1 i[z0_50][b0] 1 i[z4_14][b0] 1 i[z14_32][b0] 1 i[z15_23][b0] 1 i[z1_16][b0] 1 i[z0_50][b0] 1 i[z5_51][b0] 1 i[z11_52][b0] -2 i[b50][b0] >= 0;
* constraint lin_less_equal _1540
@c[_1540] -1 i[z0_50][b0] -1 i[z4_14][b0] -1 i[z14_32][b0] -1 i[z15_23][b0] -1 i[z1_16][b0] -1 i[z0_50][b0] -1 i[z5_51][b0] -1 i[z11_52][b0] 8 i[b50][b0] >= 0;
* constraint lin_less_equal _1541
@c[_1541] -1 i[z0_51][b0] 1 i[s0][b0] >= 0;
* constraint lin_less_equal _1542
@c[_1542] -1 i[z0_51][b0] 1 i[s51][b0] >= 0;
* constraint lin_less_equal _1543
@c[_1543] 1 i[z0_51][b0] -1 i[s0][b0] -1 i[s51][b0] >= -1;
* constraint lin_less_equal _1544
@c[_1544] -1 i[z8_50][b0] 1 i[s8][b0] >= 0;
* constraint lin_less_equal _1545
@c[_1545] -1 i[z8_50][b0] 1 i[s50][b0] >= 0;
* constraint lin_less_equal _1546
@c[_1546] 1 i[z8_50][b0] -1 i[s8][b0] -1 i[s50][b0] >= -1;
* constraint lin_less_equal _1547
@c[_1547] -1 i[z12_52][b0] 1 i[s12][b0] >= 0;
* constraint lin_less_equal _1548
@c[_1548] -1 i[z12_52][b0] 1 i[s52][b0] >= 0;
* constraint lin_less_equal _1549
@c[_1549] 1 i[z12_52][b0] -1 i[s12][b0] -1 i[s52][b0] >= -1;
* constraint lin_less_equal _1550
@c[_1550] 1 i[z0_51][b0] 1 i[z4_15][b0] 1 i[z14_33][b0] 1 i[z15_24][b0] 1 i[z2_16][b0] 1 i[z8_50][b0] 1 i[z0_51][b0] 1 i[z12_52][b0] -2 i[b51][b0] >= 0;
* constraint lin_less_equal _1551
@c[_1551] -1 i[z0_51][b0] -1 i[z4_15][b0] -1 i[z14_33][b0] -1 i[z15_24][b0] -1 i[z2_16][b0] -1 i[z8_50][b0] -1 i[z0_51][b0] -1 i[z12_52][b0] 8 i[b51][b0] >= 0;
* constraint lin_less_equal _1552
@c[_1552] -1 i[z0_52][b0] 1 i[s0][b0] >= 0;
* constraint lin_less_equal _1553
@c[_1553] -1 i[z0_52][b0] 1 i[s52][b0] >= 0;
* constraint lin_less_equal _1554
@c[_1554] 1 i[z0_52][b0] -1 i[s0][b0] -1 i[s52][b0] >= -1;
* constraint lin_less_equal _1555
@c[_1555] -1 i[z4_16][b0] 1 i[s4][b0] >= 0;
* constraint lin_less_equal _1556
@c[_1556] -1 i[z4_16][b0] 1 i[s16][b0] >= 0;
* constraint lin_less_equal _1557
@c[_1557] 1 i[z4_16][b0] -1 i[s4][b0] -1 i[s16][b0] >= -1;
* constraint lin_less_equal _1558
@c[_1558] -1 i[z14_34][b0] 1 i[s14][b0] >= 0;
* constraint lin_less_equal _1559
@c[_1559] -1 i[z14_34][b0] 1 i[s34][b0] >= 0;
* constraint lin_less_equal _1560
@c[_1560] 1 i[z14_34][b0] -1 i[s14][b0] -1 i[s34][b0] >= -1;
* constraint lin_less_equal _1561
@c[_1561] -1 i[z15_25][b0] 1 i[s15][b0] >= 0;
* constraint lin_less_equal _1562
@c[_1562] -1 i[z15_25][b0] 1 i[s25][b0] >= 0;
* constraint lin_less_equal _1563
@c[_1563] 1 i[z15_25][b0] -1 i[s15][b0] -1 i[s25][b0] >= -1;
* constraint lin_less_equal _1564
@c[_1564] -1 i[z10_50][b0] 1 i[s10][b0] >= 0;
* constraint lin_less_equal _1565
@c[_1565] -1 i[z10_50][b0] 1 i[s50][b0] >= 0;
* constraint lin_less_equal _1566
@c[_1566] 1 i[z10_50][b0] -1 i[s10][b0] -1 i[s50][b0] >= -1;
* constraint lin_less_equal _1567
@c[_1567] -1 i[z7_51][b0] 1 i[s7][b0] >= 0;
* constraint lin_less_equal _1568
@c[_1568] -1 i[z7_51][b0] 1 i[s51][b0] >= 0;
* constraint lin_less_equal _1569
@c[_1569] 1 i[z7_51][b0] -1 i[s7][b0] -1 i[s51][b0] >= -1;
* constraint lin_less_equal _1570
@c[_1570] 1 i[z0_52][b0] 1 i[z4_16][b0] 1 i[z14_34][b0] 1 i[z15_25][b0] 1 i[z4_16][b0] 1 i[z10_50][b0] 1 i[z7_51][b0] 1 i[z0_52][b0] -2 i[b52][b0] >= 0;
* constraint lin_less_equal _1571
@c[_1571] -1 i[z0_52][b0] -1 i[z4_16][b0] -1 i[z14_34][b0] -1 i[z15_25][b0] -1 i[z4_16][b0] -1 i[z10_50][b0] -1 i[z7_51][b0] -1 i[z0_52][b0] 8 i[b52][b0] >= 0;
* constraint lin_less_equal _1572
@c[_1572] -1 i[z1_17][b0] 1 i[s1][b0] >= 0;
* constraint lin_less_equal _1573
@c[_1573] -1 i[z1_17][b0] 1 i[s17][b0] >= 0;
* constraint lin_less_equal _1574
@c[_1574] 1 i[z1_17][b0] -1 i[s1][b0] -1 i[s17][b0] >= -1;
* constraint lin_less_equal _1575
@c[_1575] -1 i[z18_44][b0] 1 i[s18][b0] >= 0;
* constraint lin_less_equal _1576
@c[_1576] -1 i[z18_44][b0] 1 i[s44][b0] >= 0;
* constraint lin_less_equal _1577
@c[_1577] 1 i[z18_44][b0] -1 i[s18][b0] -1 i[s44][b0] >= -1;
* constraint lin_less_equal _1578
@c[_1578] -1 i[z19_35][b0] 1 i[s19][b0] >= 0;
* constraint lin_less_equal _1579
@c[_1579] -1 i[z19_35][b0] 1 i[s35][b0] >= 0;
* constraint lin_less_equal _1580
@c[_1580] 1 i[z19_35][b0] -1 i[s19][b0] -1 i[s35][b0] >= -1;
* constraint lin_less_equal _1581
@c[_1581] 1 i[z1_17][b0] 1 i[s5][b0] 1 i[z1_17][b0] 1 i[z18_44][b0] 1 i[z19_35][b0] -2 i[b53][b0] >= 0;
* constraint lin_less_equal _1582
@c[_1582] -1 i[z1_17][b0] -1 i[s5][b0] -1 i[z1_17][b0] -1 i[z18_44][b0] -1 i[z19_35][b0] 5 i[b53][b0] >= 0;
* constraint lin_less_equal _1583
@c[_1583] -1 i[z1_18][b0] 1 i[s1][b0] >= 0;
* constraint lin_less_equal _1584
@c[_1584] -1 i[z1_18][b0] 1 i[s18][b0] >= 0;
* constraint lin_less_equal _1585
@c[_1585] 1 i[z1_18][b0] -1 i[s1][b0] -1 i[s18][b0] >= -1;
* constraint lin_less_equal _1586
@c[_1586] -1 i[z5_6][b0] 1 i[s5][b0] >= 0;
* constraint lin_less_equal _1587
@c[_1587] -1 i[z5_6][b0] 1 i[s6][b0] >= 0;
* constraint lin_less_equal _1588
@c[_1588] 1 i[z5_6][b0] -1 i[s5][b0] -1 i[s6][b0] >= -1;
* constraint lin_less_equal _1589
@c[_1589] -1 i[z3_17][b0] 1 i[s3][b0] >= 0;
* constraint lin_less_equal _1590
@c[_1590] -1 i[z3_17][b0] 1 i[s17][b0] >= 0;
* constraint lin_less_equal _1591
@c[_1591] 1 i[z3_17][b0] -1 i[s3][b0] -1 i[s17][b0] >= -1;
* constraint lin_less_equal _1592
@c[_1592] -1 i[z18_45][b0] 1 i[s18][b0] >= 0;
* constraint lin_less_equal _1593
@c[_1593] -1 i[z18_45][b0] 1 i[s45][b0] >= 0;
* constraint lin_less_equal _1594
@c[_1594] 1 i[z18_45][b0] -1 i[s18][b0] -1 i[s45][b0] >= -1;
* constraint lin_less_equal _1595
@c[_1595] -1 i[z19_36][b0] 1 i[s19][b0] >= 0;
* constraint lin_less_equal _1596
@c[_1596] -1 i[z19_36][b0] 1 i[s36][b0] >= 0;
* constraint lin_less_equal _1597
@c[_1597] 1 i[z19_36][b0] -1 i[s19][b0] -1 i[s36][b0] >= -1;
* constraint lin_less_equal _1598
@c[_1598] 1 i[z1_18][b0] 1 i[z5_6][b0] 1 i[z3_17][b0] 1 i[z18_45][b0] 1 i[z19_36][b0] -2 i[b54][b0] >= 0;
* constraint lin_less_equal _1599
@c[_1599] -1 i[z1_18][b0] -1 i[z5_6][b0] -1 i[z3_17][b0] -1 i[z18_45][b0] -1 i[z19_36][b0] 5 i[b54][b0] >= 0;
* constraint lin_less_equal _1600
@c[_1600] -1 i[z1_19][b0] 1 i[s1][b0] >= 0;
* constraint lin_less_equal _1601
@c[_1601] -1 i[z1_19][b0] 1 i[s19][b0] >= 0;
* constraint lin_less_equal _1602
@c[_1602] 1 i[z1_19][b0] -1 i[s1][b0] -1 i[s19][b0] >= -1;
* constraint lin_less_equal _1603
@c[_1603] -1 i[z5_7][b0] 1 i[s5][b0] >= 0;
* constraint lin_less_equal _1604
@c[_1604] -1 i[z5_7][b0] 1 i[s7][b0] >= 0;
* constraint lin_less_equal _1605
@c[_1605] 1 i[z5_7][b0] -1 i[s5][b0] -1 i[s7][b0] >= -1;
* constraint lin_less_equal _1606
@c[_1606] -1 i[z4_17][b0] 1 i[s4][b0] >= 0;
* constraint lin_less_equal _1607
@c[_1607] -1 i[z4_17][b0] 1 i[s17][b0] >= 0;
* constraint lin_less_equal _1608
@c[_1608] 1 i[z4_17][b0] -1 i[s4][b0] -1 i[s17][b0] >= -1;
* constraint lin_less_equal _1609
@c[_1609] -1 i[z18_46][b0] 1 i[s18][b0] >= 0;
* constraint lin_less_equal _1610
@c[_1610] -1 i[z18_46][b0] 1 i[s46][b0] >= 0;
* constraint lin_less_equal _1611
@c[_1611] 1 i[z18_46][b0] -1 i[s18][b0] -1 i[s46][b0] >= -1;
* constraint lin_less_equal _1612
@c[_1612] -1 i[z19_37][b0] 1 i[s19][b0] >= 0;
* constraint lin_less_equal _1613
@c[_1613] -1 i[z19_37][b0] 1 i[s37][b0] >= 0;
* constraint lin_less_equal _1614
@c[_1614] 1 i[z19_37][b0] -1 i[s19][b0] -1 i[s37][b0] >= -1;
* constraint lin_less_equal _1615
@c[_1615] -1 i[z36_38][b0] 1 i[s36][b0] >= 0;
* constraint lin_less_equal _1616
@c[_1616] -1 i[z36_38][b0] 1 i[s38][b0] >= 0;
* constraint lin_less_equal _1617
@c[_1617] 1 i[z36_38][b0] -1 i[s36][b0] -1 i[s38][b0] >= -1;
* constraint lin_less_equal _1618
@c[_1618] -1 i[z21_39][b0] 1 i[s21][b0] >= 0;
* constraint lin_less_equal _1619
@c[_1619] -1 i[z21_39][b0] 1 i[s39][b0] >= 0;
* constraint lin_less_equal _1620
@c[_1620] 1 i[z21_39][b0] -1 i[s21][b0] -1 i[s39][b0] >= -1;
* constraint lin_less_equal _1621
@c[_1621] -1 i[z38_41][b0] 1 i[s38][b0] >= 0;
* constraint lin_less_equal _1622
@c[_1622] -1 i[z38_41][b0] 1 i[s41][b0] >= 0;
* constraint lin_less_equal _1623
@c[_1623] 1 i[z38_41][b0] -1 i[s38][b0] -1 i[s41][b0] >= -1;
* constraint lin_less_equal _1624
@c[_1624] 1 i[z1_19][b0] 1 i[z5_7][b0] 1 i[z4_17][b0] 1 i[z18_46][b0] 1 i[z19_37][b0] 1 i[z36_38][b0] 1 i[z21_39][b0] 1 i[z38_41][b0] -2 i[b55][b0] >= 0;
* constraint lin_less_equal _1625
@c[_1625] -1 i[z1_19][b0] -1 i[z5_7][b0] -1 i[z4_17][b0] -1 i[z18_46][b0] -1 i[z19_37][b0] -1 i[z36_38][b0] -1 i[z21_39][b0] -1 i[z38_41][b0] 8 i[b55][b0] >= 0;
* constraint lin_less_equal _1626
@c[_1626] -1 i[z1_20][b0] 1 i[s1][b0] >= 0;
* constraint lin_less_equal _1627
@c[_1627] -1 i[z1_20][b0] 1 i[s20][b0] >= 0;
* constraint lin_less_equal _1628
@c[_1628] 1 i[z1_20][b0] -1 i[s1][b0] -1 i[s20][b0] >= -1;
* constraint lin_less_equal _1629
@c[_1629] -1 i[z5_11][b0] 1 i[s5][b0] >= 0;
* constraint lin_less_equal _1630
@c[_1630] -1 i[z5_11][b0] 1 i[s11][b0] >= 0;
* constraint lin_less_equal _1631
@c[_1631] 1 i[z5_11][b0] -1 i[s5][b0] -1 i[s11][b0] >= -1;
* constraint lin_less_equal _1632
@c[_1632] -1 i[z17_29][b0] 1 i[s17][b0] >= 0;
* constraint lin_less_equal _1633
@c[_1633] -1 i[z17_29][b0] 1 i[s29][b0] >= 0;
* constraint lin_less_equal _1634
@c[_1634] 1 i[z17_29][b0] -1 i[s17][b0] -1 i[s29][b0] >= -1;
* constraint lin_less_equal _1635
@c[_1635] -1 i[z19_41][b0] 1 i[s19][b0] >= 0;
* constraint lin_less_equal _1636
@c[_1636] -1 i[z19_41][b0] 1 i[s41][b0] >= 0;
* constraint lin_less_equal _1637
@c[_1637] 1 i[z19_41][b0] -1 i[s19][b0] -1 i[s41][b0] >= -1;
* constraint lin_less_equal _1638
@c[_1638] -1 i[z20_37][b0] 1 i[s20][b0] >= 0;
* constraint lin_less_equal _1639
@c[_1639] -1 i[z20_37][b0] 1 i[s37][b0] >= 0;
* constraint lin_less_equal _1640
@c[_1640] 1 i[z20_37][b0] -1 i[s20][b0] -1 i[s37][b0] >= -1;
* constraint lin_less_equal _1641
@c[_1641] -1 i[z23_36][b0] 1 i[s23][b0] >= 0;
* constraint lin_less_equal _1642
@c[_1642] -1 i[z23_36][b0] 1 i[s36][b0] >= 0;
* constraint lin_less_equal _1643
@c[_1643] 1 i[z23_36][b0] -1 i[s23][b0] -1 i[s36][b0] >= -1;
* constraint lin_less_equal _1644
@c[_1644] 1 i[z1_20][b0] 1 i[z5_11][b0] 1 i[z17_29][b0] 1 i[z1_18][b0] 1 i[z19_41][b0] 1 i[z20_37][b0] 1 i[z23_36][b0] 1 i[z19_36][b0] -2 i[b56][b0] >= 0;
* constraint lin_less_equal _1645
@c[_1645] -1 i[z1_20][b0] -1 i[z5_11][b0] -1 i[z17_29][b0] -1 i[z1_18][b0] -1 i[z19_41][b0] -1 i[z20_37][b0] -1 i[z23_36][b0] -1 i[z19_36][b0] 8 i[b56][b0] >= 0;
* constraint lin_less_equal _1646
@c[_1646] -1 i[z17_30][b0] 1 i[s17][b0] >= 0;
* constraint lin_less_equal _1647
@c[_1647] -1 i[z17_30][b0] 1 i[s30][b0] >= 0;
* constraint lin_less_equal _1648
@c[_1648] 1 i[z17_30][b0] -1 i[s17][b0] -1 i[s30][b0] >= -1;
* constraint lin_less_equal _1649
@c[_1649] -1 i[z19_42][b0] 1 i[s19][b0] >= 0;
* constraint lin_less_equal _1650
@c[_1650] -1 i[z19_42][b0] 1 i[s42][b0] >= 0;
* constraint lin_less_equal _1651
@c[_1651] 1 i[z19_42][b0] -1 i[s19][b0] -1 i[s42][b0] >= -1;
* constraint lin_less_equal _1652
@c[_1652] 1 i[z1_21][b0] 1 i[z5_12][b0] 1 i[z17_30][b0] 1 i[z2_18][b0] 1 i[z19_42][b0] 1 i[z24_36][b0] -2 i[b57][b0] >= 0;
* constraint lin_less_equal _1653
@c[_1653] -1 i[z1_21][b0] -1 i[z5_12][b0] -1 i[z17_30][b0] -1 i[z2_18][b0] -1 i[z19_42][b0] -1 i[z24_36][b0] 6 i[b57][b0] >= 0;
* constraint lin_less_equal _1654
@c[_1654] -1 i[z1_22][b0] 1 i[s1][b0] >= 0;
* constraint lin_less_equal _1655
@c[_1655] -1 i[z1_22][b0] 1 i[s22][b0] >= 0;
* constraint lin_less_equal _1656
@c[_1656] 1 i[z1_22][b0] -1 i[s1][b0] -1 i[s22][b0] >= -1;
* constraint lin_less_equal _1657
@c[_1657] -1 i[z5_13][b0] 1 i[s5][b0] >= 0;
* constraint lin_less_equal _1658
@c[_1658] -1 i[z5_13][b0] 1 i[s13][b0] >= 0;
* constraint lin_less_equal _1659
@c[_1659] 1 i[z5_13][b0] -1 i[s5][b0] -1 i[s13][b0] >= -1;
* constraint lin_less_equal _1660
@c[_1660] -1 i[z17_31][b0] 1 i[s17][b0] >= 0;
* constraint lin_less_equal _1661
@c[_1661] -1 i[z17_31][b0] 1 i[s31][b0] >= 0;
* constraint lin_less_equal _1662
@c[_1662] 1 i[z17_31][b0] -1 i[s17][b0] -1 i[s31][b0] >= -1;
* constraint lin_less_equal _1663
@c[_1663] -1 i[z3_18][b0] 1 i[s3][b0] >= 0;
* constraint lin_less_equal _1664
@c[_1664] -1 i[z3_18][b0] 1 i[s18][b0] >= 0;
* constraint lin_less_equal _1665
@c[_1665] 1 i[z3_18][b0] -1 i[s3][b0] -1 i[s18][b0] >= -1;
* constraint lin_less_equal _1666
@c[_1666] -1 i[z19_43][b0] 1 i[s19][b0] >= 0;
* constraint lin_less_equal _1667
@c[_1667] -1 i[z19_43][b0] 1 i[s43][b0] >= 0;
* constraint lin_less_equal _1668
@c[_1668] 1 i[z19_43][b0] -1 i[s19][b0] -1 i[s43][b0] >= -1;
* constraint lin_less_equal _1669
@c[_1669] 1 i[z1_22][b0] 1 i[z5_13][b0] 1 i[z17_31][b0] 1 i[z3_18][b0] 1 i[z19_43][b0] -2 i[b58][b0] >= 0;
* constraint lin_less_equal _1670
@c[_1670] -1 i[z1_22][b0] -1 i[z5_13][b0] -1 i[z17_31][b0] -1 i[z3_18][b0] -1 i[z19_43][b0] 5 i[b58][b0] >= 0;
* constraint lin_less_equal _1671
@c[_1671] -1 i[z1_23][b0] 1 i[s1][b0] >= 0;
* constraint lin_less_equal _1672
@c[_1672] -1 i[z1_23][b0] 1 i[s23][b0] >= 0;
* constraint lin_less_equal _1673
@c[_1673] 1 i[z1_23][b0] -1 i[s1][b0] -1 i[s23][b0] >= -1;
* constraint lin_less_equal _1674
@c[_1674] -1 i[z5_14][b0] 1 i[s5][b0] >= 0;
* constraint lin_less_equal _1675
@c[_1675] -1 i[z5_14][b0] 1 i[s14][b0] >= 0;
* constraint lin_less_equal _1676
@c[_1676] 1 i[z5_14][b0] -1 i[s5][b0] -1 i[s14][b0] >= -1;
* constraint lin_less_equal _1677
@c[_1677] -1 i[z17_32][b0] 1 i[s17][b0] >= 0;
* constraint lin_less_equal _1678
@c[_1678] -1 i[z17_32][b0] 1 i[s32][b0] >= 0;
* constraint lin_less_equal _1679
@c[_1679] 1 i[z17_32][b0] -1 i[s17][b0] -1 i[s32][b0] >= -1;
* constraint lin_less_equal _1680
@c[_1680] -1 i[z18_50][b0] 1 i[s18][b0] >= 0;
* constraint lin_less_equal _1681
@c[_1681] -1 i[z18_50][b0] 1 i[s50][b0] >= 0;
* constraint lin_less_equal _1682
@c[_1682] 1 i[z18_50][b0] -1 i[s18][b0] -1 i[s50][b0] >= -1;
* constraint lin_less_equal _1683
@c[_1683] -1 i[z30_36][b0] 1 i[s30][b0] >= 0;
* constraint lin_less_equal _1684
@c[_1684] -1 i[z30_36][b0] 1 i[s36][b0] >= 0;
* constraint lin_less_equal _1685
@c[_1685] 1 i[z30_36][b0] -1 i[s30][b0] -1 i[s36][b0] >= -1;
* constraint lin_less_equal _1686
@c[_1686] -1 i[z21_31][b0] 1 i[s21][b0] >= 0;
* constraint lin_less_equal _1687
@c[_1687] -1 i[z21_31][b0] 1 i[s31][b0] >= 0;
* constraint lin_less_equal _1688
@c[_1688] 1 i[z21_31][b0] -1 i[s21][b0] -1 i[s31][b0] >= -1;
* constraint lin_less_equal _1689
@c[_1689] 1 i[z1_23][b0] 1 i[z5_14][b0] 1 i[z17_32][b0] 1 i[z18_50][b0] 1 i[z1_19][b0] 1 i[z30_36][b0] 1 i[z21_31][b0] 1 i[z36_38][b0] -2 i[b59][b0] >= 0;
* constraint lin_less_equal _1690
@c[_1690] -1 i[z1_23][b0] -1 i[z5_14][b0] -1 i[z17_32][b0] -1 i[z18_50][b0] -1 i[z1_19][b0] -1 i[z30_36][b0] -1 i[z21_31][b0] -1 i[z36_38][b0] 8 i[b59][b0] >= 0;
* constraint lin_less_equal _1691
@c[_1691] -1 i[z17_33][b0] 1 i[s17][b0] >= 0;
* constraint lin_less_equal _1692
@c[_1692] -1 i[z17_33][b0] 1 i[s33][b0] >= 0;
* constraint lin_less_equal _1693
@c[_1693] 1 i[z17_33][b0] -1 i[s17][b0] -1 i[s33][b0] >= -1;
* constraint lin_less_equal _1694
@c[_1694] -1 i[z18_51][b0] 1 i[s18][b0] >= 0;
* constraint lin_less_equal _1695
@c[_1695] -1 i[z18_51][b0] 1 i[s51][b0] >= 0;
* constraint lin_less_equal _1696
@c[_1696] 1 i[z18_51][b0] -1 i[s18][b0] -1 i[s51][b0] >= -1;
* constraint lin_less_equal _1697
@c[_1697] -1 i[z24_45][b0] 1 i[s24][b0] >= 0;
* constraint lin_less_equal _1698
@c[_1698] -1 i[z24_45][b0] 1 i[s45][b0] >= 0;
* constraint lin_less_equal _1699
@c[_1699] 1 i[z24_45][b0] -1 i[s24][b0] -1 i[s45][b0] >= -1;
* constraint lin_less_equal _1700
@c[_1700] -1 i[z31_38][b0] 1 i[s31][b0] >= 0;
* constraint lin_less_equal _1701
@c[_1701] -1 i[z31_38][b0] 1 i[s38][b0] >= 0;
* constraint lin_less_equal _1702
@c[_1702] 1 i[z31_38][b0] -1 i[s31][b0] -1 i[s38][b0] >= -1;
* constraint lin_less_equal _1703
@c[_1703] 1 i[z1_24][b0] 1 i[z5_15][b0] 1 i[z17_33][b0] 1 i[z18_51][b0] 1 i[z2_19][b0] 1 i[z24_45][b0] 1 i[z31_38][b0] 1 i[z18_49][b0] -2 i[b60][b0] >= 0;
* constraint lin_less_equal _1704
@c[_1704] -1 i[z1_24][b0] -1 i[z5_15][b0] -1 i[z17_33][b0] -1 i[z18_51][b0] -1 i[z2_19][b0] -1 i[z24_45][b0] -1 i[z31_38][b0] -1 i[z18_49][b0] 8 i[b60][b0] >= 0;
* constraint lin_less_equal _1705
@c[_1705] -1 i[z1_25][b0] 1 i[s1][b0] >= 0;
* constraint lin_less_equal _1706
@c[_1706] -1 i[z1_25][b0] 1 i[s25][b0] >= 0;
* constraint lin_less_equal _1707
@c[_1707] 1 i[z1_25][b0] -1 i[s1][b0] -1 i[s25][b0] >= -1;
* constraint lin_less_equal _1708
@c[_1708] -1 i[z5_16][b0] 1 i[s5][b0] >= 0;
* constraint lin_less_equal _1709
@c[_1709] -1 i[z5_16][b0] 1 i[s16][b0] >= 0;
* constraint lin_less_equal _1710
@c[_1710] 1 i[z5_16][b0] -1 i[s5][b0] -1 i[s16][b0] >= -1;
* constraint lin_less_equal _1711
@c[_1711] -1 i[z17_34][b0] 1 i[s17][b0] >= 0;
* constraint lin_less_equal _1712
@c[_1712] -1 i[z17_34][b0] 1 i[s34][b0] >= 0;
* constraint lin_less_equal _1713
@c[_1713] 1 i[z17_34][b0] -1 i[s17][b0] -1 i[s34][b0] >= -1;
* constraint lin_less_equal _1714
@c[_1714] -1 i[z18_52][b0] 1 i[s18][b0] >= 0;
* constraint lin_less_equal _1715
@c[_1715] -1 i[z18_52][b0] 1 i[s52][b0] >= 0;
* constraint lin_less_equal _1716
@c[_1716] 1 i[z18_52][b0] -1 i[s18][b0] -1 i[s52][b0] >= -1;
* constraint lin_less_equal _1717
@c[_1717] -1 i[z4_19][b0] 1 i[s4][b0] >= 0;
* constraint lin_less_equal _1718
@c[_1718] -1 i[z4_19][b0] 1 i[s19][b0] >= 0;
* constraint lin_less_equal _1719
@c[_1719] 1 i[z4_19][b0] -1 i[s4][b0] -1 i[s19][b0] >= -1;
* constraint lin_less_equal _1720
@c[_1720] -1 i[z29_30][b0] 1 i[s29][b0] >= 0;
* constraint lin_less_equal _1721
@c[_1721] -1 i[z29_30][b0] 1 i[s30][b0] >= 0;
* constraint lin_less_equal _1722
@c[_1722] 1 i[z29_30][b0] -1 i[s29][b0] -1 i[s30][b0] >= -1;
* constraint lin_less_equal _1723
@c[_1723] 1 i[z1_25][b0] 1 i[z5_16][b0] 1 i[z17_34][b0] 1 i[z18_52][b0] 1 i[z4_19][b0] 1 i[z29_30][b0] -2 i[b61][b0] >= 0;
* constraint lin_less_equal _1724
@c[_1724] -1 i[z1_25][b0] -1 i[z5_16][b0] -1 i[z17_34][b0] -1 i[z18_52][b0] -1 i[z4_19][b0] -1 i[z29_30][b0] 6 i[b61][b0] >= 0;
* constraint lin_less_equal _1725
@c[_1725] -1 i[z1_35][b0] 1 i[s1][b0] >= 0;
* constraint lin_less_equal _1726
@c[_1726] -1 i[z1_35][b0] 1 i[s35][b0] >= 0;
* constraint lin_less_equal _1727
@c[_1727] 1 i[z1_35][b0] -1 i[s1][b0] -1 i[s35][b0] >= -1;
* constraint lin_less_equal _1728
@c[_1728] -1 i[z17_21][b0] 1 i[s17][b0] >= 0;
* constraint lin_less_equal _1729
@c[_1729] -1 i[z17_21][b0] 1 i[s21][b0] >= 0;
* constraint lin_less_equal _1730
@c[_1730] 1 i[z17_21][b0] -1 i[s17][b0] -1 i[s21][b0] >= -1;
* constraint lin_less_equal _1731
@c[_1731] -1 i[z22_44][b0] 1 i[s22][b0] >= 0;
* constraint lin_less_equal _1732
@c[_1732] -1 i[z22_44][b0] 1 i[s44][b0] >= 0;
* constraint lin_less_equal _1733
@c[_1733] 1 i[z22_44][b0] -1 i[s22][b0] -1 i[s44][b0] >= -1;
* constraint lin_less_equal _1734
@c[_1734] -1 i[z36_44][b0] 1 i[s36][b0] >= 0;
* constraint lin_less_equal _1735
@c[_1735] -1 i[z36_44][b0] 1 i[s44][b0] >= 0;
* constraint lin_less_equal _1736
@c[_1736] 1 i[z36_44][b0] -1 i[s36][b0] -1 i[s44][b0] >= -1;
* constraint lin_less_equal _1737
@c[_1737] -1 i[z20_45][b0] 1 i[s20][b0] >= 0;
* constraint lin_less_equal _1738
@c[_1738] -1 i[z20_45][b0] 1 i[s45][b0] >= 0;
* constraint lin_less_equal _1739
@c[_1739] 1 i[z20_45][b0] -1 i[s20][b0] -1 i[s45][b0] >= -1;
* constraint lin_less_equal _1740
@c[_1740] 1 i[z1_35][b0] 1 i[z5_6][b0] 1 i[z1_20][b0] 1 i[z17_21][b0] 1 i[z22_44][b0] 1 i[z23_36][b0] 1 i[z36_44][b0] 1 i[z20_45][b0] -2 i[b62][b0] >= 0;
* constraint lin_less_equal _1741
@c[_1741] -1 i[z1_35][b0] -1 i[z5_6][b0] -1 i[z1_20][b0] -1 i[z17_21][b0] -1 i[z22_44][b0] -1 i[z23_36][b0] -1 i[z36_44][b0] -1 i[z20_45][b0] 8 i[b62][b0] >= 0;
* constraint lin_less_equal _1742
@c[_1742] -1 i[z1_36][b0] 1 i[s1][b0] >= 0;
* constraint lin_less_equal _1743
@c[_1743] -1 i[z1_36][b0] 1 i[s36][b0] >= 0;
* constraint lin_less_equal _1744
@c[_1744] 1 i[z1_36][b0] -1 i[s1][b0] -1 i[s36][b0] >= -1;
* constraint lin_less_equal _1745
@c[_1745] -1 i[z3_20][b0] 1 i[s3][b0] >= 0;
* constraint lin_less_equal _1746
@c[_1746] -1 i[z3_20][b0] 1 i[s20][b0] >= 0;
* constraint lin_less_equal _1747
@c[_1747] 1 i[z3_20][b0] -1 i[s3][b0] -1 i[s20][b0] >= -1;
* constraint lin_less_equal _1748
@c[_1748] -1 i[z18_21][b0] 1 i[s18][b0] >= 0;
* constraint lin_less_equal _1749
@c[_1749] -1 i[z18_21][b0] 1 i[s21][b0] >= 0;
* constraint lin_less_equal _1750
@c[_1750] 1 i[z18_21][b0] -1 i[s18][b0] -1 i[s21][b0] >= -1;
* constraint lin_less_equal _1751
@c[_1751] -1 i[z22_45][b0] 1 i[s22][b0] >= 0;
* constraint lin_less_equal _1752
@c[_1752] -1 i[z22_45][b0] 1 i[s45][b0] >= 0;
* constraint lin_less_equal _1753
@c[_1753] 1 i[z22_45][b0] -1 i[s22][b0] -1 i[s45][b0] >= -1;
* constraint lin_less_equal _1754
@c[_1754] -1 i[z29_35][b0] 1 i[s29][b0] >= 0;
* constraint lin_less_equal _1755
@c[_1755] -1 i[z29_35][b0] 1 i[s35][b0] >= 0;
* constraint lin_less_equal _1756
@c[_1756] 1 i[z29_35][b0] -1 i[s29][b0] -1 i[s35][b0] >= -1;
* constraint lin_less_equal _1757
@c[_1757] -1 i[z37_41][b0] 1 i[s37][b0] >= 0;
* constraint lin_less_equal _1758
@c[_1758] -1 i[z37_41][b0] 1 i[s41][b0] >= 0;
* constraint lin_less_equal _1759
@c[_1759] 1 i[z37_41][b0] -1 i[s37][b0] -1 i[s41][b0] >= -1;
* constraint lin_less_equal _1760
@c[_1760] 1 i[z1_36][b0] 1 i[z3_20][b0] 1 i[s6][b0] 1 i[s11][b0] 1 i[z18_21][b0] 1 i[z3_20][b0] 1 i[z18_21][b0] 1 i[z22_45][b0] 1 i[z29_35][b0] 1 i[z29_35][b0] 1 i[z1_36][b0] 1 i[z37_41][b0] 1 i[z37_41][b0] 1 i[z22_45][b0] -2 i[b63][b0] >= 0;
* constraint lin_less_equal _1761
@c[_1761] -1 i[z1_36][b0] -1 i[z3_20][b0] -1 i[s6][b0] -1 i[s11][b0] -1 i[z18_21][b0] -1 i[z3_20][b0] -1 i[z18_21][b0] -1 i[z22_45][b0] -1 i[z29_35][b0] -1 i[z29_35][b0] -1 i[z1_36][b0] -1 i[z37_41][b0] -1 i[z37_41][b0] -1 i[z22_45][b0] 14 i[b63][b0] >= 0;
* constraint lin_less_equal _1762
@c[_1762] -1 i[z1_37][b0] 1 i[s1][b0] >= 0;
* constraint lin_less_equal _1763
@c[_1763] -1 i[z1_37][b0] 1 i[s37][b0] >= 0;
* constraint lin_less_equal _1764
@c[_1764] 1 i[z1_37][b0] -1 i[s1][b0] -1 i[s37][b0] >= -1;
* constraint lin_less_equal _1765
@c[_1765] -1 i[z4_20][b0] 1 i[s4][b0] >= 0;
* constraint lin_less_equal _1766
@c[_1766] -1 i[z4_20][b0] 1 i[s20][b0] >= 0;
* constraint lin_less_equal _1767
@c[_1767] 1 i[z4_20][b0] -1 i[s4][b0] -1 i[s20][b0] >= -1;
* constraint lin_less_equal _1768
@c[_1768] -1 i[z6_7][b0] 1 i[s6][b0] >= 0;
* constraint lin_less_equal _1769
@c[_1769] -1 i[z6_7][b0] 1 i[s7][b0] >= 0;
* constraint lin_less_equal _1770
@c[_1770] 1 i[z6_7][b0] -1 i[s6][b0] -1 i[s7][b0] >= -1;
* constraint lin_less_equal _1771
@c[_1771] -1 i[z11_14][b0] 1 i[s11][b0] >= 0;
* constraint lin_less_equal _1772
@c[_1772] -1 i[z11_14][b0] 1 i[s14][b0] >= 0;
* constraint lin_less_equal _1773
@c[_1773] 1 i[z11_14][b0] -1 i[s11][b0] -1 i[s14][b0] >= -1;
* constraint lin_less_equal _1774
@c[_1774] -1 i[z19_21][b0] 1 i[s19][b0] >= 0;
* constraint lin_less_equal _1775
@c[_1775] -1 i[z19_21][b0] 1 i[s21][b0] >= 0;
* constraint lin_less_equal _1776
@c[_1776] 1 i[z19_21][b0] -1 i[s19][b0] -1 i[s21][b0] >= -1;
* constraint lin_less_equal _1777
@c[_1777] -1 i[z22_46][b0] 1 i[s22][b0] >= 0;
* constraint lin_less_equal _1778
@c[_1778] -1 i[z22_46][b0] 1 i[s46][b0] >= 0;
* constraint lin_less_equal _1779
@c[_1779] 1 i[z22_46][b0] -1 i[s22][b0] -1 i[s46][b0] >= -1;
* constraint lin_less_equal _1780
@c[_1780] -1 i[z25_36][b0] 1 i[s25][b0] >= 0;
* constraint lin_less_equal _1781
@c[_1781] -1 i[z25_36][b0] 1 i[s36][b0] >= 0;
* constraint lin_less_equal _1782
@c[_1782] 1 i[z25_36][b0] -1 i[s25][b0] -1 i[s36][b0] >= -1;
* constraint lin_less_equal _1783
@c[_1783] -1 i[z29_44][b0] 1 i[s29][b0] >= 0;
* constraint lin_less_equal _1784
@c[_1784] -1 i[z29_44][b0] 1 i[s44][b0] >= 0;
* constraint lin_less_equal _1785
@c[_1785] 1 i[z29_44][b0] -1 i[s29][b0] -1 i[s44][b0] >= -1;
* constraint lin_less_equal _1786
@c[_1786] -1 i[z1_45][b0] 1 i[s1][b0] >= 0;
* constraint lin_less_equal _1787
@c[_1787] -1 i[z1_45][b0] 1 i[s45][b0] >= 0;
* constraint lin_less_equal _1788
@c[_1788] 1 i[z1_45][b0] -1 i[s1][b0] -1 i[s45][b0] >= -1;
* constraint lin_less_equal _1789
@c[_1789] -1 i[z41_46][b0] 1 i[s41][b0] >= 0;
* constraint lin_less_equal _1790
@c[_1790] -1 i[z41_46][b0] 1 i[s46][b0] >= 0;
* constraint lin_less_equal _1791
@c[_1791] 1 i[z41_46][b0] -1 i[s41][b0] -1 i[s46][b0] >= -1;
* constraint lin_less_equal _1792
@c[_1792] -1 i[z36_50][b0] 1 i[s36][b0] >= 0;
* constraint lin_less_equal _1793
@c[_1793] -1 i[z36_50][b0] 1 i[s50][b0] >= 0;
* constraint lin_less_equal _1794
@c[_1794] 1 i[z36_50][b0] -1 i[s36][b0] -1 i[s50][b0] >= -1;
* constraint lin_less_equal _1795
@c[_1795] 1 i[z1_37][b0] 1 i[z4_20][b0] 1 i[z6_7][b0] 1 i[z11_14][b0] 1 i[z4_20][b0] 1 i[z19_21][b0] 1 i[z22_46][b0] 1 i[z25_36][b0] 1 i[z29_44][b0] 1 i[z1_45][b0] 1 i[z41_46][b0] 1 i[z36_50][b0] -2 i[b64][b0] >= 0;
* constraint lin_less_equal _1796
@c[_1796] -1 i[z1_37][b0] -1 i[z4_20][b0] -1 i[z6_7][b0] -1 i[z11_14][b0] -1 i[z4_20][b0] -1 i[z19_21][b0] -1 i[z22_46][b0] -1 i[z25_36][b0] -1 i[z29_44][b0] -1 i[z1_45][b0] -1 i[z41_46][b0] -1 i[z36_50][b0] 12 i[b64][b0] >= 0;
* constraint lin_less_equal _1797
@c[_1797] -1 i[z20_26][b0] 1 i[s20][b0] >= 0;
* constraint lin_less_equal _1798
@c[_1798] -1 i[z20_26][b0] 1 i[s26][b0] >= 0;
* constraint lin_less_equal _1799
@c[_1799] 1 i[z20_26][b0] -1 i[s20][b0] -1 i[s26][b0] >= -1;
* constraint lin_less_equal _1800
@c[_1800] -1 i[z22_47][b0] 1 i[s22][b0] >= 0;
* constraint lin_less_equal _1801
@c[_1801] -1 i[z22_47][b0] 1 i[s47][b0] >= 0;
* constraint lin_less_equal _1802
@c[_1802] 1 i[z22_47][b0] -1 i[s22][b0] -1 i[s47][b0] >= -1;
* constraint lin_less_equal _1803
@c[_1803] -1 i[z21_48][b0] 1 i[s21][b0] >= 0;
* constraint lin_less_equal _1804
@c[_1804] -1 i[z21_48][b0] 1 i[s48][b0] >= 0;
* constraint lin_less_equal _1805
@c[_1805] 1 i[z21_48][b0] -1 i[s21][b0] -1 i[s48][b0] >= -1;
* constraint lin_less_equal _1806
@c[_1806] -1 i[z19_50][b0] 1 i[s19][b0] >= 0;
* constraint lin_less_equal _1807
@c[_1807] -1 i[z19_50][b0] 1 i[s50][b0] >= 0;
* constraint lin_less_equal _1808
@c[_1808] 1 i[z19_50][b0] -1 i[s19][b0] -1 i[s50][b0] >= -1;
* constraint lin_less_equal _1809
@c[_1809] 1 i[z1_38][b0] 1 i[z6_8][b0] 1 i[z20_26][b0] 1 i[z2_21][b0] 1 i[z22_47][b0] 1 i[z36_47][b0] 1 i[z21_48][b0] 1 i[z19_50][b0] -2 i[b65][b0] >= 0;
* constraint lin_less_equal _1810
@c[_1810] -1 i[z1_38][b0] -1 i[z6_8][b0] -1 i[z20_26][b0] -1 i[z2_21][b0] -1 i[z22_47][b0] -1 i[z36_47][b0] -1 i[z21_48][b0] -1 i[z19_50][b0] 8 i[b65][b0] >= 0;
* constraint lin_less_equal _1811
@c[_1811] -1 i[z1_39][b0] 1 i[s1][b0] >= 0;
* constraint lin_less_equal _1812
@c[_1812] -1 i[z1_39][b0] 1 i[s39][b0] >= 0;
* constraint lin_less_equal _1813
@c[_1813] 1 i[z1_39][b0] -1 i[s1][b0] -1 i[s39][b0] >= -1;
* constraint lin_less_equal _1814
@c[_1814] -1 i[z6_9][b0] 1 i[s6][b0] >= 0;
* constraint lin_less_equal _1815
@c[_1815] -1 i[z6_9][b0] 1 i[s9][b0] >= 0;
* constraint lin_less_equal _1816
@c[_1816] 1 i[z6_9][b0] -1 i[s6][b0] -1 i[s9][b0] >= -1;
* constraint lin_less_equal _1817
@c[_1817] -1 i[z20_27][b0] 1 i[s20][b0] >= 0;
* constraint lin_less_equal _1818
@c[_1818] -1 i[z20_27][b0] 1 i[s27][b0] >= 0;
* constraint lin_less_equal _1819
@c[_1819] 1 i[z20_27][b0] -1 i[s20][b0] -1 i[s27][b0] >= -1;
* constraint lin_less_equal _1820
@c[_1820] -1 i[z3_21][b0] 1 i[s3][b0] >= 0;
* constraint lin_less_equal _1821
@c[_1821] -1 i[z3_21][b0] 1 i[s21][b0] >= 0;
* constraint lin_less_equal _1822
@c[_1822] 1 i[z3_21][b0] -1 i[s3][b0] -1 i[s21][b0] >= -1;
* constraint lin_less_equal _1823
@c[_1823] -1 i[z22_48][b0] 1 i[s22][b0] >= 0;
* constraint lin_less_equal _1824
@c[_1824] -1 i[z22_48][b0] 1 i[s48][b0] >= 0;
* constraint lin_less_equal _1825
@c[_1825] 1 i[z22_48][b0] -1 i[s22][b0] -1 i[s48][b0] >= -1;
* constraint lin_less_equal _1826
@c[_1826] -1 i[z17_46][b0] 1 i[s17][b0] >= 0;
* constraint lin_less_equal _1827
@c[_1827] -1 i[z17_46][b0] 1 i[s46][b0] >= 0;
* constraint lin_less_equal _1828
@c[_1828] 1 i[z17_46][b0] -1 i[s17][b0] -1 i[s46][b0] >= -1;
* constraint lin_less_equal _1829
@c[_1829] 1 i[z1_39][b0] 1 i[z6_9][b0] 1 i[z20_27][b0] 1 i[z3_21][b0] 1 i[z22_48][b0] 1 i[z17_46][b0] 1 i[z22_48][b0] -2 i[b66][b0] >= 0;
* constraint lin_less_equal _1830
@c[_1830] -1 i[z1_39][b0] -1 i[z6_9][b0] -1 i[z20_27][b0] -1 i[z3_21][b0] -1 i[z22_48][b0] -1 i[z17_46][b0] -1 i[z22_48][b0] 7 i[b66][b0] >= 0;
* constraint lin_less_equal _1831
@c[_1831] -1 i[z1_40][b0] 1 i[s1][b0] >= 0;
* constraint lin_less_equal _1832
@c[_1832] -1 i[z1_40][b0] 1 i[s40][b0] >= 0;
* constraint lin_less_equal _1833
@c[_1833] 1 i[z1_40][b0] -1 i[s1][b0] -1 i[s40][b0] >= -1;
* constraint lin_less_equal _1834
@c[_1834] -1 i[z4_29][b0] 1 i[s4][b0] >= 0;
* constraint lin_less_equal _1835
@c[_1835] -1 i[z4_29][b0] 1 i[s29][b0] >= 0;
* constraint lin_less_equal _1836
@c[_1836] 1 i[z4_29][b0] -1 i[s4][b0] -1 i[s29][b0] >= -1;
* constraint lin_less_equal _1837
@c[_1837] -1 i[z6_10][b0] 1 i[s6][b0] >= 0;
* constraint lin_less_equal _1838
@c[_1838] -1 i[z6_10][b0] 1 i[s10][b0] >= 0;
* constraint lin_less_equal _1839
@c[_1839] 1 i[z6_10][b0] -1 i[s6][b0] -1 i[s10][b0] >= -1;
* constraint lin_less_equal _1840
@c[_1840] -1 i[z11_15][b0] 1 i[s11][b0] >= 0;
* constraint lin_less_equal _1841
@c[_1841] -1 i[z11_15][b0] 1 i[s15][b0] >= 0;
* constraint lin_less_equal _1842
@c[_1842] 1 i[z11_15][b0] -1 i[s11][b0] -1 i[s15][b0] >= -1;
* constraint lin_less_equal _1843
@c[_1843] -1 i[z20_28][b0] 1 i[s20][b0] >= 0;
* constraint lin_less_equal _1844
@c[_1844] -1 i[z20_28][b0] 1 i[s28][b0] >= 0;
* constraint lin_less_equal _1845
@c[_1845] 1 i[z20_28][b0] -1 i[s20][b0] -1 i[s28][b0] >= -1;
* constraint lin_less_equal _1846
@c[_1846] -1 i[z4_21][b0] 1 i[s4][b0] >= 0;
* constraint lin_less_equal _1847
@c[_1847] -1 i[z4_21][b0] 1 i[s21][b0] >= 0;
* constraint lin_less_equal _1848
@c[_1848] 1 i[z4_21][b0] -1 i[s4][b0] -1 i[s21][b0] >= -1;
* constraint lin_less_equal _1849
@c[_1849] -1 i[z22_49][b0] 1 i[s22][b0] >= 0;
* constraint lin_less_equal _1850
@c[_1850] -1 i[z22_49][b0] 1 i[s49][b0] >= 0;
* constraint lin_less_equal _1851
@c[_1851] 1 i[z22_49][b0] -1 i[s22][b0] -1 i[s49][b0] >= -1;
* constraint lin_less_equal _1852
@c[_1852] -1 i[z20_47][b0] 1 i[s20][b0] >= 0;
* constraint lin_less_equal _1853
@c[_1853] -1 i[z20_47][b0] 1 i[s47][b0] >= 0;
* constraint lin_less_equal _1854
@c[_1854] 1 i[z20_47][b0] -1 i[s20][b0] -1 i[s47][b0] >= -1;
* constraint lin_less_equal _1855
@c[_1855] -1 i[z1_48][b0] 1 i[s1][b0] >= 0;
* constraint lin_less_equal _1856
@c[_1856] -1 i[z1_48][b0] 1 i[s48][b0] >= 0;
* constraint lin_less_equal _1857
@c[_1857] 1 i[z1_48][b0] -1 i[s1][b0] -1 i[s48][b0] >= -1;
* constraint lin_less_equal _1858
@c[_1858] -1 i[z41_49][b0] 1 i[s41][b0] >= 0;
* constraint lin_less_equal _1859
@c[_1859] -1 i[z41_49][b0] 1 i[s49][b0] >= 0;
* constraint lin_less_equal _1860
@c[_1860] 1 i[z41_49][b0] -1 i[s41][b0] -1 i[s49][b0] >= -1;
* constraint lin_less_equal _1861
@c[_1861] 1 i[z1_40][b0] 1 i[z4_29][b0] 1 i[z6_10][b0] 1 i[z11_15][b0] 1 i[z20_28][b0] 1 i[z4_21][b0] 1 i[z22_49][b0] 1 i[z20_47][b0] 1 i[z1_48][b0] 1 i[z41_49][b0] -2 i[b67][b0] >= 0;
* constraint lin_less_equal _1862
@c[_1862] -1 i[z1_40][b0] -1 i[z4_29][b0] -1 i[z6_10][b0] -1 i[z11_15][b0] -1 i[z20_28][b0] -1 i[z4_21][b0] -1 i[z22_49][b0] -1 i[z20_47][b0] -1 i[z1_48][b0] -1 i[z41_49][b0] 10 i[b67][b0] >= 0;
* constraint lin_less_equal _1863
@c[_1863] -1 i[z1_41][b0] 1 i[s1][b0] >= 0;
* constraint lin_less_equal _1864
@c[_1864] -1 i[z1_41][b0] 1 i[s41][b0] >= 0;
* constraint lin_less_equal _1865
@c[_1865] 1 i[z1_41][b0] -1 i[s1][b0] -1 i[s41][b0] >= -1;
* constraint lin_less_equal _1866
@c[_1866] -1 i[z6_11][b0] 1 i[s6][b0] >= 0;
* constraint lin_less_equal _1867
@c[_1867] -1 i[z6_11][b0] 1 i[s11][b0] >= 0;
* constraint lin_less_equal _1868
@c[_1868] 1 i[z6_11][b0] -1 i[s6][b0] -1 i[s11][b0] >= -1;
* constraint lin_less_equal _1869
@c[_1869] -1 i[z20_29][b0] 1 i[s20][b0] >= 0;
* constraint lin_less_equal _1870
@c[_1870] -1 i[z20_29][b0] 1 i[s29][b0] >= 0;
* constraint lin_less_equal _1871
@c[_1871] 1 i[z20_29][b0] -1 i[s20][b0] -1 i[s29][b0] >= -1;
* constraint lin_less_equal _1872
@c[_1872] -1 i[z20_21][b0] 1 i[s20][b0] >= 0;
* constraint lin_less_equal _1873
@c[_1873] -1 i[z20_21][b0] 1 i[s21][b0] >= 0;
* constraint lin_less_equal _1874
@c[_1874] 1 i[z20_21][b0] -1 i[s20][b0] -1 i[s21][b0] >= -1;
* constraint lin_less_equal _1875
@c[_1875] 1 i[z1_41][b0] 1 i[z6_11][b0] 1 i[z20_29][b0] 1 i[z20_21][b0] 1 i[z1_22][b0] -2 i[b68][b0] >= 0;
* constraint lin_less_equal _1876
@c[_1876] -1 i[z1_41][b0] -1 i[z6_11][b0] -1 i[z20_29][b0] -1 i[z20_21][b0] -1 i[z1_22][b0] 5 i[b68][b0] >= 0;
* constraint lin_less_equal _1877
@c[_1877] -1 i[z20_30][b0] 1 i[s20][b0] >= 0;
* constraint lin_less_equal _1878
@c[_1878] -1 i[z20_30][b0] 1 i[s30][b0] >= 0;
* constraint lin_less_equal _1879
@c[_1879] 1 i[z20_30][b0] -1 i[s20][b0] -1 i[s30][b0] >= -1;
* constraint lin_less_equal _1880
@c[_1880] 1 i[z1_42][b0] 1 i[z6_12][b0] 1 i[z20_30][b0] 1 i[s21][b0] 1 i[z2_22][b0] 1 i[s44][b0] 1 i[z36_48][b0] -2 i[b69][b0] >= 0;
* constraint lin_less_equal _1881
@c[_1881] -1 i[z1_42][b0] -1 i[z6_12][b0] -1 i[z20_30][b0] -1 i[s21][b0] -1 i[z2_22][b0] -1 i[s44][b0] -1 i[z36_48][b0] 7 i[b69][b0] >= 0;
* constraint lin_less_equal _1882
@c[_1882] -1 i[z1_43][b0] 1 i[s1][b0] >= 0;
* constraint lin_less_equal _1883
@c[_1883] -1 i[z1_43][b0] 1 i[s43][b0] >= 0;
* constraint lin_less_equal _1884
@c[_1884] 1 i[z1_43][b0] -1 i[s1][b0] -1 i[s43][b0] >= -1;
* constraint lin_less_equal _1885
@c[_1885] -1 i[z6_13][b0] 1 i[s6][b0] >= 0;
* constraint lin_less_equal _1886
@c[_1886] -1 i[z6_13][b0] 1 i[s13][b0] >= 0;
* constraint lin_less_equal _1887
@c[_1887] 1 i[z6_13][b0] -1 i[s6][b0] -1 i[s13][b0] >= -1;
* constraint lin_less_equal _1888
@c[_1888] -1 i[z20_31][b0] 1 i[s20][b0] >= 0;
* constraint lin_less_equal _1889
@c[_1889] -1 i[z20_31][b0] 1 i[s31][b0] >= 0;
* constraint lin_less_equal _1890
@c[_1890] 1 i[z20_31][b0] -1 i[s20][b0] -1 i[s31][b0] >= -1;
* constraint lin_less_equal _1891
@c[_1891] -1 i[z21_22][b0] 1 i[s21][b0] >= 0;
* constraint lin_less_equal _1892
@c[_1892] -1 i[z21_22][b0] 1 i[s22][b0] >= 0;
* constraint lin_less_equal _1893
@c[_1893] 1 i[z21_22][b0] -1 i[s21][b0] -1 i[s22][b0] >= -1;
* constraint lin_less_equal _1894
@c[_1894] -1 i[z3_22][b0] 1 i[s3][b0] >= 0;
* constraint lin_less_equal _1895
@c[_1895] -1 i[z3_22][b0] 1 i[s22][b0] >= 0;
* constraint lin_less_equal _1896
@c[_1896] 1 i[z3_22][b0] -1 i[s3][b0] -1 i[s22][b0] >= -1;
* constraint lin_less_equal _1897
@c[_1897] 1 i[z1_43][b0] 1 i[z6_13][b0] 1 i[z20_31][b0] 1 i[z21_22][b0] 1 i[z3_22][b0] -2 i[b70][b0] >= 0;
* constraint lin_less_equal _1898
@c[_1898] -1 i[z1_43][b0] -1 i[z6_13][b0] -1 i[z20_31][b0] -1 i[z21_22][b0] -1 i[z3_22][b0] 5 i[b70][b0] >= 0;
* constraint lin_less_equal _1899
@c[_1899] -1 i[z1_44][b0] 1 i[s1][b0] >= 0;
* constraint lin_less_equal _1900
@c[_1900] -1 i[z1_44][b0] 1 i[s44][b0] >= 0;
* constraint lin_less_equal _1901
@c[_1901] 1 i[z1_44][b0] -1 i[s1][b0] -1 i[s44][b0] >= -1;
* constraint lin_less_equal _1902
@c[_1902] -1 i[z17_24][b0] 1 i[s17][b0] >= 0;
* constraint lin_less_equal _1903
@c[_1903] -1 i[z17_24][b0] 1 i[s24][b0] >= 0;
* constraint lin_less_equal _1904
@c[_1904] 1 i[z17_24][b0] -1 i[s17][b0] -1 i[s24][b0] >= -1;
* constraint lin_less_equal _1905
@c[_1905] -1 i[z25_35][b0] 1 i[s25][b0] >= 0;
* constraint lin_less_equal _1906
@c[_1906] -1 i[z25_35][b0] 1 i[s35][b0] >= 0;
* constraint lin_less_equal _1907
@c[_1907] 1 i[z25_35][b0] -1 i[s25][b0] -1 i[s35][b0] >= -1;
* constraint lin_less_equal _1908
@c[_1908] -1 i[z27_36][b0] 1 i[s27][b0] >= 0;
* constraint lin_less_equal _1909
@c[_1909] -1 i[z27_36][b0] 1 i[s36][b0] >= 0;
* constraint lin_less_equal _1910
@c[_1910] 1 i[z27_36][b0] -1 i[s27][b0] -1 i[s36][b0] >= -1;
* constraint lin_less_equal _1911
@c[_1911] -1 i[z29_42][b0] 1 i[s29][b0] >= 0;
* constraint lin_less_equal _1912
@c[_1912] -1 i[z29_42][b0] 1 i[s42][b0] >= 0;
* constraint lin_less_equal _1913
@c[_1913] 1 i[z29_42][b0] -1 i[s29][b0] -1 i[s42][b0] >= -1;
* constraint lin_less_equal _1914
@c[_1914] 1 i[z1_44][b0] 1 i[z5_7][b0] 1 i[z1_23][b0] 1 i[z17_24][b0] 1 i[z25_35][b0] 1 i[z27_36][b0] 1 i[z29_42][b0] 1 i[z30_36][b0] -2 i[b71][b0] >= 0;
* constraint lin_less_equal _1915
@c[_1915] -1 i[z1_44][b0] -1 i[z5_7][b0] -1 i[z1_23][b0] -1 i[z17_24][b0] -1 i[z25_35][b0] -1 i[z27_36][b0] -1 i[z29_42][b0] -1 i[z30_36][b0] 8 i[b71][b0] >= 0;
* constraint lin_less_equal _1916
@c[_1916] -1 i[z18_24][b0] 1 i[s18][b0] >= 0;
* constraint lin_less_equal _1917
@c[_1917] -1 i[z18_24][b0] 1 i[s24][b0] >= 0;
* constraint lin_less_equal _1918
@c[_1918] 1 i[z18_24][b0] -1 i[s18][b0] -1 i[s24][b0] >= -1;
* constraint lin_less_equal _1919
@c[_1919] -1 i[z3_23][b0] 1 i[s3][b0] >= 0;
* constraint lin_less_equal _1920
@c[_1920] -1 i[z3_23][b0] 1 i[s23][b0] >= 0;
* constraint lin_less_equal _1921
@c[_1921] 1 i[z3_23][b0] -1 i[s3][b0] -1 i[s23][b0] >= -1;
* constraint lin_less_equal _1922
@c[_1922] 1 i[z1_45][b0] 1 i[z6_7][b0] 1 i[z18_24][b0] 1 i[z3_23][b0] 1 i[z18_24][b0] 1 i[z25_36][b0] -2 i[b72][b0] >= 0;
* constraint lin_less_equal _1923
@c[_1923] -1 i[z1_45][b0] -1 i[z6_7][b0] -1 i[z18_24][b0] -1 i[z3_23][b0] -1 i[z18_24][b0] -1 i[z25_36][b0] 6 i[b72][b0] >= 0;
* constraint lin_less_equal _1924
@c[_1924] -1 i[z1_46][b0] 1 i[s1][b0] >= 0;
* constraint lin_less_equal _1925
@c[_1925] -1 i[z1_46][b0] 1 i[s46][b0] >= 0;
* constraint lin_less_equal _1926
@c[_1926] 1 i[z1_46][b0] -1 i[s1][b0] -1 i[s46][b0] >= -1;
* constraint lin_less_equal _1927
@c[_1927] -1 i[z4_23][b0] 1 i[s4][b0] >= 0;
* constraint lin_less_equal _1928
@c[_1928] -1 i[z4_23][b0] 1 i[s23][b0] >= 0;
* constraint lin_less_equal _1929
@c[_1929] 1 i[z4_23][b0] -1 i[s4][b0] -1 i[s23][b0] >= -1;
* constraint lin_less_equal _1930
@c[_1930] -1 i[z19_24][b0] 1 i[s19][b0] >= 0;
* constraint lin_less_equal _1931
@c[_1931] -1 i[z19_24][b0] 1 i[s24][b0] >= 0;
* constraint lin_less_equal _1932
@c[_1932] 1 i[z19_24][b0] -1 i[s19][b0] -1 i[s24][b0] >= -1;
* constraint lin_less_equal _1933
@c[_1933] -1 i[z25_37][b0] 1 i[s25][b0] >= 0;
* constraint lin_less_equal _1934
@c[_1934] -1 i[z25_37][b0] 1 i[s37][b0] >= 0;
* constraint lin_less_equal _1935
@c[_1935] 1 i[z25_37][b0] -1 i[s25][b0] -1 i[s37][b0] >= -1;
* constraint lin_less_equal _1936
@c[_1936] -1 i[z27_29][b0] 1 i[s27][b0] >= 0;
* constraint lin_less_equal _1937
@c[_1937] -1 i[z27_29][b0] 1 i[s29][b0] >= 0;
* constraint lin_less_equal _1938
@c[_1938] 1 i[z27_29][b0] -1 i[s27][b0] -1 i[s29][b0] >= -1;
* constraint lin_less_equal _1939
@c[_1939] 1 i[z1_46][b0] 1 i[s7][b0] 1 i[z4_23][b0] 1 i[z19_24][b0] 1 i[z25_37][b0] 1 i[z27_29][b0] -2 i[b73][b0] >= 0;
* constraint lin_less_equal _1940
@c[_1940] -1 i[z1_46][b0] -1 i[s7][b0] -1 i[z4_23][b0] -1 i[z19_24][b0] -1 i[z25_37][b0] -1 i[z27_29][b0] 6 i[b73][b0] >= 0;
* constraint lin_less_equal _1941
@c[_1941] -1 i[z23_26][b0] 1 i[s23][b0] >= 0;
* constraint lin_less_equal _1942
@c[_1942] -1 i[z23_26][b0] 1 i[s26][b0] >= 0;
* constraint lin_less_equal _1943
@c[_1943] 1 i[z23_26][b0] -1 i[s23][b0] -1 i[s26][b0] >= -1;
* constraint lin_less_equal _1944
@c[_1944] -1 i[z25_38][b0] 1 i[s25][b0] >= 0;
* constraint lin_less_equal _1945
@c[_1945] -1 i[z25_38][b0] 1 i[s38][b0] >= 0;
* constraint lin_less_equal _1946
@c[_1946] 1 i[z25_38][b0] -1 i[s25][b0] -1 i[s38][b0] >= -1;
* constraint lin_less_equal _1947
@c[_1947] 1 i[z1_47][b0] 1 i[z7_8][b0] 1 i[z23_26][b0] 1 i[z2_24][b0] 1 i[z25_38][b0] 1 i[z21_49][b0] -2 i[b74][b0] >= 0;
* constraint lin_less_equal _1948
@c[_1948] -1 i[z1_47][b0] -1 i[z7_8][b0] -1 i[z23_26][b0] -1 i[z2_24][b0] -1 i[z25_38][b0] -1 i[z21_49][b0] 6 i[b74][b0] >= 0;
* constraint lin_less_equal _1949
@c[_1949] -1 i[z7_9][b0] 1 i[s7][b0] >= 0;
* constraint lin_less_equal _1950
@c[_1950] -1 i[z7_9][b0] 1 i[s9][b0] >= 0;
* constraint lin_less_equal _1951
@c[_1951] 1 i[z7_9][b0] -1 i[s7][b0] -1 i[s9][b0] >= -1;
* constraint lin_less_equal _1952
@c[_1952] -1 i[z18_33][b0] 1 i[s18][b0] >= 0;
* constraint lin_less_equal _1953
@c[_1953] -1 i[z18_33][b0] 1 i[s33][b0] >= 0;
* constraint lin_less_equal _1954
@c[_1954] 1 i[z18_33][b0] -1 i[s18][b0] -1 i[s33][b0] >= -1;
* constraint lin_less_equal _1955
@c[_1955] -1 i[z23_27][b0] 1 i[s23][b0] >= 0;
* constraint lin_less_equal _1956
@c[_1956] -1 i[z23_27][b0] 1 i[s27][b0] >= 0;
* constraint lin_less_equal _1957
@c[_1957] 1 i[z23_27][b0] -1 i[s23][b0] -1 i[s27][b0] >= -1;
* constraint lin_less_equal _1958
@c[_1958] -1 i[z3_24][b0] 1 i[s3][b0] >= 0;
* constraint lin_less_equal _1959
@c[_1959] -1 i[z3_24][b0] 1 i[s24][b0] >= 0;
* constraint lin_less_equal _1960
@c[_1960] 1 i[z3_24][b0] -1 i[s3][b0] -1 i[s24][b0] >= -1;
* constraint lin_less_equal _1961
@c[_1961] -1 i[z25_39][b0] 1 i[s25][b0] >= 0;
* constraint lin_less_equal _1962
@c[_1962] -1 i[z25_39][b0] 1 i[s39][b0] >= 0;
* constraint lin_less_equal _1963
@c[_1963] 1 i[z25_39][b0] -1 i[s25][b0] -1 i[s39][b0] >= -1;
* constraint lin_less_equal _1964
@c[_1964] 1 i[z1_48][b0] 1 i[z7_9][b0] 1 i[z18_33][b0] 1 i[z23_27][b0] 1 i[z3_24][b0] 1 i[z25_39][b0] 1 i[z22_49][b0] -2 i[b75][b0] >= 0;
* constraint lin_less_equal _1965
@c[_1965] -1 i[z1_48][b0] -1 i[z7_9][b0] -1 i[z18_33][b0] -1 i[z23_27][b0] -1 i[z3_24][b0] -1 i[z25_39][b0] -1 i[z22_49][b0] 7 i[b75][b0] >= 0;
* constraint lin_less_equal _1966
@c[_1966] -1 i[z1_49][b0] 1 i[s1][b0] >= 0;
* constraint lin_less_equal _1967
@c[_1967] -1 i[z1_49][b0] 1 i[s49][b0] >= 0;
* constraint lin_less_equal _1968
@c[_1968] 1 i[z1_49][b0] -1 i[s1][b0] -1 i[s49][b0] >= -1;
* constraint lin_less_equal _1969
@c[_1969] -1 i[z4_32][b0] 1 i[s4][b0] >= 0;
* constraint lin_less_equal _1970
@c[_1970] -1 i[z4_32][b0] 1 i[s32][b0] >= 0;
* constraint lin_less_equal _1971
@c[_1971] 1 i[z4_32][b0] -1 i[s4][b0] -1 i[s32][b0] >= -1;
* constraint lin_less_equal _1972
@c[_1972] -1 i[z7_10][b0] 1 i[s7][b0] >= 0;
* constraint lin_less_equal _1973
@c[_1973] -1 i[z7_10][b0] 1 i[s10][b0] >= 0;
* constraint lin_less_equal _1974
@c[_1974] 1 i[z7_10][b0] -1 i[s7][b0] -1 i[s10][b0] >= -1;
* constraint lin_less_equal _1975
@c[_1975] -1 i[z14_15][b0] 1 i[s14][b0] >= 0;
* constraint lin_less_equal _1976
@c[_1976] -1 i[z14_15][b0] 1 i[s15][b0] >= 0;
* constraint lin_less_equal _1977
@c[_1977] 1 i[z14_15][b0] -1 i[s14][b0] -1 i[s15][b0] >= -1;
* constraint lin_less_equal _1978
@c[_1978] -1 i[z19_33][b0] 1 i[s19][b0] >= 0;
* constraint lin_less_equal _1979
@c[_1979] -1 i[z19_33][b0] 1 i[s33][b0] >= 0;
* constraint lin_less_equal _1980
@c[_1980] 1 i[z19_33][b0] -1 i[s19][b0] -1 i[s33][b0] >= -1;
* constraint lin_less_equal _1981
@c[_1981] -1 i[z23_28][b0] 1 i[s23][b0] >= 0;
* constraint lin_less_equal _1982
@c[_1982] -1 i[z23_28][b0] 1 i[s28][b0] >= 0;
* constraint lin_less_equal _1983
@c[_1983] 1 i[z23_28][b0] -1 i[s23][b0] -1 i[s28][b0] >= -1;
* constraint lin_less_equal _1984
@c[_1984] -1 i[z4_24][b0] 1 i[s4][b0] >= 0;
* constraint lin_less_equal _1985
@c[_1985] -1 i[z4_24][b0] 1 i[s24][b0] >= 0;
* constraint lin_less_equal _1986
@c[_1986] 1 i[z4_24][b0] -1 i[s4][b0] -1 i[s24][b0] >= -1;
* constraint lin_less_equal _1987
@c[_1987] -1 i[z25_40][b0] 1 i[s25][b0] >= 0;
* constraint lin_less_equal _1988
@c[_1988] -1 i[z25_40][b0] 1 i[s40][b0] >= 0;
* constraint lin_less_equal _1989
@c[_1989] 1 i[z25_40][b0] -1 i[s25][b0] -1 i[s40][b0] >= -1;
* constraint lin_less_equal _1990
@c[_1990] -1 i[z27_30][b0] 1 i[s27][b0] >= 0;
* constraint lin_less_equal _1991
@c[_1991] -1 i[z27_30][b0] 1 i[s30][b0] >= 0;
* constraint lin_less_equal _1992
@c[_1992] 1 i[z27_30][b0] -1 i[s27][b0] -1 i[s30][b0] >= -1;
* constraint lin_less_equal _1993
@c[_1993] -1 i[z33_44][b0] 1 i[s33][b0] >= 0;
* constraint lin_less_equal _1994
@c[_1994] -1 i[z33_44][b0] 1 i[s44][b0] >= 0;
* constraint lin_less_equal _1995
@c[_1995] 1 i[z33_44][b0] -1 i[s33][b0] -1 i[s44][b0] >= -1;
* constraint lin_less_equal _1996
@c[_1996] -1 i[z30_38][b0] 1 i[s30][b0] >= 0;
* constraint lin_less_equal _1997
@c[_1997] -1 i[z30_38][b0] 1 i[s38][b0] >= 0;
* constraint lin_less_equal _1998
@c[_1998] 1 i[z30_38][b0] -1 i[s30][b0] -1 i[s38][b0] >= -1;
* constraint lin_less_equal _1999
@c[_1999] -1 i[z23_47][b0] 1 i[s23][b0] >= 0;
* constraint lin_less_equal _2000
@c[_2000] -1 i[z23_47][b0] 1 i[s47][b0] >= 0;
* constraint lin_less_equal _2001
@c[_2001] 1 i[z23_47][b0] -1 i[s23][b0] -1 i[s47][b0] >= -1;
* constraint lin_less_equal _2002
@c[_2002] -1 i[z48_50][b0] 1 i[s48][b0] >= 0;
* constraint lin_less_equal _2003
@c[_2003] -1 i[z48_50][b0] 1 i[s50][b0] >= 0;
* constraint lin_less_equal _2004
@c[_2004] 1 i[z48_50][b0] -1 i[s48][b0] -1 i[s50][b0] >= -1;
* constraint lin_less_equal _2005
@c[_2005] 1 i[z1_49][b0] 1 i[z4_32][b0] 1 i[z7_10][b0] 1 i[z14_15][b0] 1 i[z19_33][b0] 1 i[z23_28][b0] 1 i[z4_24][b0] 1 i[z25_40][b0] 1 i[z27_30][b0] 1 i[z33_44][b0] 1 i[z30_38][b0] 1 i[z23_47][b0] 1 i[z48_50][b0] 1 i[z1_49][b0] -2 i[b76][b0] >= 0;
* constraint lin_less_equal _2006
@c[_2006] -1 i[z1_49][b0] -1 i[z4_32][b0] -1 i[z7_10][b0] -1 i[z14_15][b0] -1 i[z19_33][b0] -1 i[z23_28][b0] -1 i[z4_24][b0] -1 i[z25_40][b0] -1 i[z27_30][b0] -1 i[z33_44][b0] -1 i[z30_38][b0] -1 i[z23_47][b0] -1 i[z48_50][b0] -1 i[z1_49][b0] 14 i[b76][b0] >= 0;
* constraint lin_less_equal _2007
@c[_2007] -1 i[z1_50][b0] 1 i[s1][b0] >= 0;
* constraint lin_less_equal _2008
@c[_2008] -1 i[z1_50][b0] 1 i[s50][b0] >= 0;
* constraint lin_less_equal _2009
@c[_2009] 1 i[z1_50][b0] -1 i[s1][b0] -1 i[s50][b0] >= -1;
* constraint lin_less_equal _2010
@c[_2010] -1 i[z7_14][b0] 1 i[s7][b0] >= 0;
* constraint lin_less_equal _2011
@c[_2011] -1 i[z7_14][b0] 1 i[s14][b0] >= 0;
* constraint lin_less_equal _2012
@c[_2012] 1 i[z7_14][b0] -1 i[s7][b0] -1 i[s14][b0] >= -1;
* constraint lin_less_equal _2013
@c[_2013] -1 i[z23_32][b0] 1 i[s23][b0] >= 0;
* constraint lin_less_equal _2014
@c[_2014] -1 i[z23_32][b0] 1 i[s32][b0] >= 0;
* constraint lin_less_equal _2015
@c[_2015] 1 i[z23_32][b0] -1 i[s23][b0] -1 i[s32][b0] >= -1;
* constraint lin_less_equal _2016
@c[_2016] -1 i[z23_24][b0] 1 i[s23][b0] >= 0;
* constraint lin_less_equal _2017
@c[_2017] -1 i[z23_24][b0] 1 i[s24][b0] >= 0;
* constraint lin_less_equal _2018
@c[_2018] 1 i[z23_24][b0] -1 i[s23][b0] -1 i[s24][b0] >= -1;
* constraint lin_less_equal _2019
@c[_2019] 1 i[z1_50][b0] 1 i[z7_14][b0] 1 i[z23_32][b0] 1 i[z23_24][b0] 1 i[z1_25][b0] -2 i[b77][b0] >= 0;
* constraint lin_less_equal _2020
@c[_2020] -1 i[z1_50][b0] -1 i[z7_14][b0] -1 i[z23_32][b0] -1 i[z23_24][b0] -1 i[z1_25][b0] 5 i[b77][b0] >= 0;
* constraint lin_less_equal _2021
@c[_2021] -1 i[z23_33][b0] 1 i[s23][b0] >= 0;
* constraint lin_less_equal _2022
@c[_2022] -1 i[z23_33][b0] 1 i[s33][b0] >= 0;
* constraint lin_less_equal _2023
@c[_2023] 1 i[z23_33][b0] -1 i[s23][b0] -1 i[s33][b0] >= -1;
* constraint lin_less_equal _2024
@c[_2024] 1 i[z1_51][b0] 1 i[z7_15][b0] 1 i[z23_33][b0] 1 i[s24][b0] 1 i[z2_25][b0] 1 i[s27][b0] 1 i[z45_49][b0] -2 i[b78][b0] >= 0;
* constraint lin_less_equal _2025
@c[_2025] -1 i[z1_51][b0] -1 i[z7_15][b0] -1 i[z23_33][b0] -1 i[s24][b0] -1 i[z2_25][b0] -1 i[s27][b0] -1 i[z45_49][b0] 7 i[b78][b0] >= 0;
* constraint lin_less_equal _2026
@c[_2026] -1 i[z1_52][b0] 1 i[s1][b0] >= 0;
* constraint lin_less_equal _2027
@c[_2027] -1 i[z1_52][b0] 1 i[s52][b0] >= 0;
* constraint lin_less_equal _2028
@c[_2028] 1 i[z1_52][b0] -1 i[s1][b0] -1 i[s52][b0] >= -1;
* constraint lin_less_equal _2029
@c[_2029] -1 i[z7_16][b0] 1 i[s7][b0] >= 0;
* constraint lin_less_equal _2030
@c[_2030] -1 i[z7_16][b0] 1 i[s16][b0] >= 0;
* constraint lin_less_equal _2031
@c[_2031] 1 i[z7_16][b0] -1 i[s7][b0] -1 i[s16][b0] >= -1;
* constraint lin_less_equal _2032
@c[_2032] -1 i[z23_34][b0] 1 i[s23][b0] >= 0;
* constraint lin_less_equal _2033
@c[_2033] -1 i[z23_34][b0] 1 i[s34][b0] >= 0;
* constraint lin_less_equal _2034
@c[_2034] 1 i[z23_34][b0] -1 i[s23][b0] -1 i[s34][b0] >= -1;
* constraint lin_less_equal _2035
@c[_2035] -1 i[z24_25][b0] 1 i[s24][b0] >= 0;
* constraint lin_less_equal _2036
@c[_2036] -1 i[z24_25][b0] 1 i[s25][b0] >= 0;
* constraint lin_less_equal _2037
@c[_2037] 1 i[z24_25][b0] -1 i[s24][b0] -1 i[s25][b0] >= -1;
* constraint lin_less_equal _2038
@c[_2038] -1 i[z4_25][b0] 1 i[s4][b0] >= 0;
* constraint lin_less_equal _2039
@c[_2039] -1 i[z4_25][b0] 1 i[s25][b0] >= 0;
* constraint lin_less_equal _2040
@c[_2040] 1 i[z4_25][b0] -1 i[s4][b0] -1 i[s25][b0] >= -1;
* constraint lin_less_equal _2041
@c[_2041] 1 i[z1_52][b0] 1 i[z7_16][b0] 1 i[z23_34][b0] 1 i[z24_25][b0] 1 i[z4_25][b0] -2 i[b79][b0] >= 0;
* constraint lin_less_equal _2042
@c[_2042] -1 i[z1_52][b0] -1 i[z7_16][b0] -1 i[z23_34][b0] -1 i[z24_25][b0] -1 i[z4_25][b0] 5 i[b79][b0] >= 0;
* constraint lin_less_equal _2043
@c[_2043] -1 i[z2_26][b0] 1 i[s2][b0] >= 0;
* constraint lin_less_equal _2044
@c[_2044] -1 i[z2_26][b0] 1 i[s26][b0] >= 0;
* constraint lin_less_equal _2045
@c[_2045] 1 i[z2_26][b0] -1 i[s2][b0] -1 i[s26][b0] >= -1;
* constraint lin_less_equal _2046
@c[_2046] -1 i[z27_47][b0] 1 i[s27][b0] >= 0;
* constraint lin_less_equal _2047
@c[_2047] -1 i[z27_47][b0] 1 i[s47][b0] >= 0;
* constraint lin_less_equal _2048
@c[_2048] 1 i[z27_47][b0] -1 i[s27][b0] -1 i[s47][b0] >= -1;
* constraint lin_less_equal _2049
@c[_2049] -1 i[z28_38][b0] 1 i[s28][b0] >= 0;
* constraint lin_less_equal _2050
@c[_2050] -1 i[z28_38][b0] 1 i[s38][b0] >= 0;
* constraint lin_less_equal _2051
@c[_2051] 1 i[z28_38][b0] -1 i[s28][b0] -1 i[s38][b0] >= -1;
* constraint lin_less_equal _2052
@c[_2052] 1 i[z2_26][b0] 1 i[s8][b0] 1 i[z2_26][b0] 1 i[z27_47][b0] 1 i[z28_38][b0] -2 i[b80][b0] >= 0;
* constraint lin_less_equal _2053
@c[_2053] -1 i[z2_26][b0] -1 i[s8][b0] -1 i[z2_26][b0] -1 i[z27_47][b0] -1 i[z28_38][b0] 5 i[b80][b0] >= 0;
* constraint lin_less_equal _2054
@c[_2054] -1 i[z2_27][b0] 1 i[s2][b0] >= 0;
* constraint lin_less_equal _2055
@c[_2055] -1 i[z2_27][b0] 1 i[s27][b0] >= 0;
* constraint lin_less_equal _2056
@c[_2056] 1 i[z2_27][b0] -1 i[s2][b0] -1 i[s27][b0] >= -1;
* constraint lin_less_equal _2057
@c[_2057] -1 i[z8_9][b0] 1 i[s8][b0] >= 0;
* constraint lin_less_equal _2058
@c[_2058] -1 i[z8_9][b0] 1 i[s9][b0] >= 0;
* constraint lin_less_equal _2059
@c[_2059] 1 i[z8_9][b0] -1 i[s8][b0] -1 i[s9][b0] >= -1;
* constraint lin_less_equal _2060
@c[_2060] -1 i[z3_26][b0] 1 i[s3][b0] >= 0;
* constraint lin_less_equal _2061
@c[_2061] -1 i[z3_26][b0] 1 i[s26][b0] >= 0;
* constraint lin_less_equal _2062
@c[_2062] 1 i[z3_26][b0] -1 i[s3][b0] -1 i[s26][b0] >= -1;
* constraint lin_less_equal _2063
@c[_2063] -1 i[z27_48][b0] 1 i[s27][b0] >= 0;
* constraint lin_less_equal _2064
@c[_2064] -1 i[z27_48][b0] 1 i[s48][b0] >= 0;
* constraint lin_less_equal _2065
@c[_2065] 1 i[z27_48][b0] -1 i[s27][b0] -1 i[s48][b0] >= -1;
* constraint lin_less_equal _2066
@c[_2066] -1 i[z28_39][b0] 1 i[s28][b0] >= 0;
* constraint lin_less_equal _2067
@c[_2067] -1 i[z28_39][b0] 1 i[s39][b0] >= 0;
* constraint lin_less_equal _2068
@c[_2068] 1 i[z28_39][b0] -1 i[s28][b0] -1 i[s39][b0] >= -1;
* constraint lin_less_equal _2069
@c[_2069] -1 i[z44_49][b0] 1 i[s44][b0] >= 0;
* constraint lin_less_equal _2070
@c[_2070] -1 i[z44_49][b0] 1 i[s49][b0] >= 0;
* constraint lin_less_equal _2071
@c[_2071] 1 i[z44_49][b0] -1 i[s44][b0] -1 i[s49][b0] >= -1;
* constraint lin_less_equal _2072
@c[_2072] -1 i[z32_46][b0] 1 i[s32][b0] >= 0;
* constraint lin_less_equal _2073
@c[_2073] -1 i[z32_46][b0] 1 i[s46][b0] >= 0;
* constraint lin_less_equal _2074
@c[_2074] 1 i[z32_46][b0] -1 i[s32][b0] -1 i[s46][b0] >= -1;
* constraint lin_less_equal _2075
@c[_2075] -1 i[z44_51][b0] 1 i[s44][b0] >= 0;
* constraint lin_less_equal _2076
@c[_2076] -1 i[z44_51][b0] 1 i[s51][b0] >= 0;
* constraint lin_less_equal _2077
@c[_2077] 1 i[z44_51][b0] -1 i[s44][b0] -1 i[s51][b0] >= -1;
* constraint lin_less_equal _2078
@c[_2078] 1 i[z2_27][b0] 1 i[z8_9][b0] 1 i[z3_26][b0] 1 i[z27_48][b0] 1 i[z28_39][b0] 1 i[z44_49][b0] 1 i[z32_46][b0] 1 i[z44_51][b0] -2 i[b81][b0] >= 0;
* constraint lin_less_equal _2079
@c[_2079] -1 i[z2_27][b0] -1 i[z8_9][b0] -1 i[z3_26][b0] -1 i[z27_48][b0] -1 i[z28_39][b0] -1 i[z44_49][b0] -1 i[z32_46][b0] -1 i[z44_51][b0] 8 i[b81][b0] >= 0;
* constraint lin_less_equal _2080
@c[_2080] -1 i[z2_28][b0] 1 i[s2][b0] >= 0;
* constraint lin_less_equal _2081
@c[_2081] -1 i[z2_28][b0] 1 i[s28][b0] >= 0;
* constraint lin_less_equal _2082
@c[_2082] 1 i[z2_28][b0] -1 i[s2][b0] -1 i[s28][b0] >= -1;
* constraint lin_less_equal _2083
@c[_2083] -1 i[z8_10][b0] 1 i[s8][b0] >= 0;
* constraint lin_less_equal _2084
@c[_2084] -1 i[z8_10][b0] 1 i[s10][b0] >= 0;
* constraint lin_less_equal _2085
@c[_2085] 1 i[z8_10][b0] -1 i[s8][b0] -1 i[s10][b0] >= -1;
* constraint lin_less_equal _2086
@c[_2086] -1 i[z4_26][b0] 1 i[s4][b0] >= 0;
* constraint lin_less_equal _2087
@c[_2087] -1 i[z4_26][b0] 1 i[s26][b0] >= 0;
* constraint lin_less_equal _2088
@c[_2088] 1 i[z4_26][b0] -1 i[s4][b0] -1 i[s26][b0] >= -1;
* constraint lin_less_equal _2089
@c[_2089] -1 i[z27_49][b0] 1 i[s27][b0] >= 0;
* constraint lin_less_equal _2090
@c[_2090] -1 i[z27_49][b0] 1 i[s49][b0] >= 0;
* constraint lin_less_equal _2091
@c[_2091] 1 i[z27_49][b0] -1 i[s27][b0] -1 i[s49][b0] >= -1;
* constraint lin_less_equal _2092
@c[_2092] -1 i[z28_40][b0] 1 i[s28][b0] >= 0;
* constraint lin_less_equal _2093
@c[_2093] -1 i[z28_40][b0] 1 i[s40][b0] >= 0;
* constraint lin_less_equal _2094
@c[_2094] 1 i[z28_40][b0] -1 i[s28][b0] -1 i[s40][b0] >= -1;
* constraint lin_less_equal _2095
@c[_2095] 1 i[z2_28][b0] 1 i[z8_10][b0] 1 i[z4_26][b0] 1 i[z27_49][b0] 1 i[z28_40][b0] -2 i[b82][b0] >= 0;
* constraint lin_less_equal _2096
@c[_2096] -1 i[z2_28][b0] -1 i[z8_10][b0] -1 i[z4_26][b0] -1 i[z27_49][b0] -1 i[z28_40][b0] 5 i[b82][b0] >= 0;
* constraint lin_less_equal _2097
@c[_2097] -1 i[z28_41][b0] 1 i[s28][b0] >= 0;
* constraint lin_less_equal _2098
@c[_2098] -1 i[z28_41][b0] 1 i[s41][b0] >= 0;
* constraint lin_less_equal _2099
@c[_2099] 1 i[z28_41][b0] -1 i[s28][b0] -1 i[s41][b0] >= -1;
* constraint lin_less_equal _2100
@c[_2100] -1 i[z29_40][b0] 1 i[s29][b0] >= 0;
* constraint lin_less_equal _2101
@c[_2101] -1 i[z29_40][b0] 1 i[s40][b0] >= 0;
* constraint lin_less_equal _2102
@c[_2102] 1 i[z29_40][b0] -1 i[s29][b0] -1 i[s40][b0] >= -1;
* constraint lin_less_equal _2103
@c[_2103] -1 i[z25_44][b0] 1 i[s25][b0] >= 0;
* constraint lin_less_equal _2104
@c[_2104] -1 i[z25_44][b0] 1 i[s44][b0] >= 0;
* constraint lin_less_equal _2105
@c[_2105] 1 i[z25_44][b0] -1 i[s25][b0] -1 i[s44][b0] >= -1;
* constraint lin_less_equal _2106
@c[_2106] 1 i[z2_29][b0] 1 i[z8_11][b0] 1 i[z20_26][b0] 1 i[z1_27][b0] 1 i[z28_41][b0] 1 i[z29_40][b0] 1 i[z28_36][b0] 1 i[z25_44][b0] -2 i[b83][b0] >= 0;
* constraint lin_less_equal _2107
@c[_2107] -1 i[z2_29][b0] -1 i[z8_11][b0] -1 i[z20_26][b0] -1 i[z1_27][b0] -1 i[z28_41][b0] -1 i[z29_40][b0] -1 i[z28_36][b0] -1 i[z25_44][b0] 8 i[b83][b0] >= 0;
* constraint lin_less_equal _2108
@c[_2108] -1 i[z2_30][b0] 1 i[s2][b0] >= 0;
* constraint lin_less_equal _2109
@c[_2109] -1 i[z2_30][b0] 1 i[s30][b0] >= 0;
* constraint lin_less_equal _2110
@c[_2110] 1 i[z2_30][b0] -1 i[s2][b0] -1 i[s30][b0] >= -1;
* constraint lin_less_equal _2111
@c[_2111] -1 i[z8_12][b0] 1 i[s8][b0] >= 0;
* constraint lin_less_equal _2112
@c[_2112] -1 i[z8_12][b0] 1 i[s12][b0] >= 0;
* constraint lin_less_equal _2113
@c[_2113] 1 i[z8_12][b0] -1 i[s8][b0] -1 i[s12][b0] >= -1;
* constraint lin_less_equal _2114
@c[_2114] -1 i[z23_49][b0] 1 i[s23][b0] >= 0;
* constraint lin_less_equal _2115
@c[_2115] -1 i[z23_49][b0] 1 i[s49][b0] >= 0;
* constraint lin_less_equal _2116
@c[_2116] 1 i[z23_49][b0] -1 i[s23][b0] -1 i[s49][b0] >= -1;
* constraint lin_less_equal _2117
@c[_2117] -1 i[z25_32][b0] 1 i[s25][b0] >= 0;
* constraint lin_less_equal _2118
@c[_2118] -1 i[z25_32][b0] 1 i[s32][b0] >= 0;
* constraint lin_less_equal _2119
@c[_2119] 1 i[z25_32][b0] -1 i[s25][b0] -1 i[s32][b0] >= -1;
* constraint lin_less_equal _2120
@c[_2120] -1 i[z21_26][b0] 1 i[s21][b0] >= 0;
* constraint lin_less_equal _2121
@c[_2121] -1 i[z21_26][b0] 1 i[s26][b0] >= 0;
* constraint lin_less_equal _2122
@c[_2122] 1 i[z21_26][b0] -1 i[s21][b0] -1 i[s26][b0] >= -1;
* constraint lin_less_equal _2123
@c[_2123] -1 i[z28_42][b0] 1 i[s28][b0] >= 0;
* constraint lin_less_equal _2124
@c[_2124] -1 i[z28_42][b0] 1 i[s42][b0] >= 0;
* constraint lin_less_equal _2125
@c[_2125] 1 i[z28_42][b0] -1 i[s28][b0] -1 i[s42][b0] >= -1;
* constraint lin_less_equal _2126
@c[_2126] 1 i[z2_30][b0] 1 i[z8_12][b0] 1 i[z23_49][b0] 1 i[z25_32][b0] 1 i[z21_26][b0] 1 i[z2_27][b0] 1 i[z28_42][b0] 1 i[z44_49][b0] -2 i[b84][b0] >= 0;
* constraint lin_less_equal _2127
@c[_2127] -1 i[z2_30][b0] -1 i[z8_12][b0] -1 i[z23_49][b0] -1 i[z25_32][b0] -1 i[z21_26][b0] -1 i[z2_27][b0] -1 i[z28_42][b0] -1 i[z44_49][b0] 8 i[b84][b0] >= 0;
* constraint lin_less_equal _2128
@c[_2128] -1 i[z2_31][b0] 1 i[s2][b0] >= 0;
* constraint lin_less_equal _2129
@c[_2129] -1 i[z2_31][b0] 1 i[s31][b0] >= 0;
* constraint lin_less_equal _2130
@c[_2130] 1 i[z2_31][b0] -1 i[s2][b0] -1 i[s31][b0] >= -1;
* constraint lin_less_equal _2131
@c[_2131] -1 i[z8_13][b0] 1 i[s8][b0] >= 0;
* constraint lin_less_equal _2132
@c[_2132] -1 i[z8_13][b0] 1 i[s13][b0] >= 0;
* constraint lin_less_equal _2133
@c[_2133] 1 i[z8_13][b0] -1 i[s8][b0] -1 i[s13][b0] >= -1;
* constraint lin_less_equal _2134
@c[_2134] -1 i[z22_26][b0] 1 i[s22][b0] >= 0;
* constraint lin_less_equal _2135
@c[_2135] -1 i[z22_26][b0] 1 i[s26][b0] >= 0;
* constraint lin_less_equal _2136
@c[_2136] 1 i[z22_26][b0] -1 i[s22][b0] -1 i[s26][b0] >= -1;
* constraint lin_less_equal _2137
@c[_2137] -1 i[z3_27][b0] 1 i[s3][b0] >= 0;
* constraint lin_less_equal _2138
@c[_2138] -1 i[z3_27][b0] 1 i[s27][b0] >= 0;
* constraint lin_less_equal _2139
@c[_2139] 1 i[z3_27][b0] -1 i[s3][b0] -1 i[s27][b0] >= -1;
* constraint lin_less_equal _2140
@c[_2140] -1 i[z28_43][b0] 1 i[s28][b0] >= 0;
* constraint lin_less_equal _2141
@c[_2141] -1 i[z28_43][b0] 1 i[s43][b0] >= 0;
* constraint lin_less_equal _2142
@c[_2142] 1 i[z28_43][b0] -1 i[s28][b0] -1 i[s43][b0] >= -1;
* constraint lin_less_equal _2143
@c[_2143] 1 i[z2_31][b0] 1 i[z8_13][b0] 1 i[z23_24][b0] 1 i[z22_26][b0] 1 i[z3_27][b0] 1 i[z28_43][b0] -2 i[b85][b0] >= 0;
* constraint lin_less_equal _2144
@c[_2144] -1 i[z2_31][b0] -1 i[z8_13][b0] -1 i[z23_24][b0] -1 i[z22_26][b0] -1 i[z3_27][b0] -1 i[z28_43][b0] 6 i[b85][b0] >= 0;
* constraint lin_less_equal _2145
@c[_2145] -1 i[z27_50][b0] 1 i[s27][b0] >= 0;
* constraint lin_less_equal _2146
@c[_2146] -1 i[z27_50][b0] 1 i[s50][b0] >= 0;
* constraint lin_less_equal _2147
@c[_2147] 1 i[z27_50][b0] -1 i[s27][b0] -1 i[s50][b0] >= -1;
* constraint lin_less_equal _2148
@c[_2148] 1 i[z2_32][b0] 1 i[z8_14][b0] 1 i[z23_26][b0] 1 i[z27_50][b0] 1 i[z1_28][b0] 1 i[z29_49][b0] -2 i[b86][b0] >= 0;
* constraint lin_less_equal _2149
@c[_2149] -1 i[z2_32][b0] -1 i[z8_14][b0] -1 i[z23_26][b0] -1 i[z27_50][b0] -1 i[z1_28][b0] -1 i[z29_49][b0] 6 i[b86][b0] >= 0;
* constraint lin_less_equal _2150
@c[_2150] -1 i[z2_33][b0] 1 i[s2][b0] >= 0;
* constraint lin_less_equal _2151
@c[_2151] -1 i[z2_33][b0] 1 i[s33][b0] >= 0;
* constraint lin_less_equal _2152
@c[_2152] 1 i[z2_33][b0] -1 i[s2][b0] -1 i[s33][b0] >= -1;
* constraint lin_less_equal _2153
@c[_2153] -1 i[z8_15][b0] 1 i[s8][b0] >= 0;
* constraint lin_less_equal _2154
@c[_2154] -1 i[z8_15][b0] 1 i[s15][b0] >= 0;
* constraint lin_less_equal _2155
@c[_2155] 1 i[z8_15][b0] -1 i[s8][b0] -1 i[s15][b0] >= -1;
* constraint lin_less_equal _2156
@c[_2156] -1 i[z24_26][b0] 1 i[s24][b0] >= 0;
* constraint lin_less_equal _2157
@c[_2157] -1 i[z24_26][b0] 1 i[s26][b0] >= 0;
* constraint lin_less_equal _2158
@c[_2158] 1 i[z24_26][b0] -1 i[s24][b0] -1 i[s26][b0] >= -1;
* constraint lin_less_equal _2159
@c[_2159] -1 i[z27_51][b0] 1 i[s27][b0] >= 0;
* constraint lin_less_equal _2160
@c[_2160] -1 i[z27_51][b0] 1 i[s51][b0] >= 0;
* constraint lin_less_equal _2161
@c[_2161] 1 i[z27_51][b0] -1 i[s27][b0] -1 i[s51][b0] >= -1;
* constraint lin_less_equal _2162
@c[_2162] -1 i[z30_49][b0] 1 i[s30][b0] >= 0;
* constraint lin_less_equal _2163
@c[_2163] -1 i[z30_49][b0] 1 i[s49][b0] >= 0;
* constraint lin_less_equal _2164
@c[_2164] 1 i[z30_49][b0] -1 i[s30][b0] -1 i[s49][b0] >= -1;
* constraint lin_less_equal _2165
@c[_2165] -1 i[z33_48][b0] 1 i[s33][b0] >= 0;
* constraint lin_less_equal _2166
@c[_2166] -1 i[z33_48][b0] 1 i[s48][b0] >= 0;
* constraint lin_less_equal _2167
@c[_2167] 1 i[z33_48][b0] -1 i[s33][b0] -1 i[s48][b0] >= -1;
* constraint lin_less_equal _2168
@c[_2168] 1 i[z2_33][b0] 1 i[z8_15][b0] 1 i[z24_26][b0] 1 i[z27_51][b0] 1 i[z2_28][b0] 1 i[z30_49][b0] 1 i[z33_48][b0] 1 i[z27_49][b0] -2 i[b87][b0] >= 0;
* constraint lin_less_equal _2169
@c[_2169] -1 i[z2_33][b0] -1 i[z8_15][b0] -1 i[z24_26][b0] -1 i[z27_51][b0] -1 i[z2_28][b0] -1 i[z30_49][b0] -1 i[z33_48][b0] -1 i[z27_49][b0] 8 i[b87][b0] >= 0;
* constraint lin_less_equal _2170
@c[_2170] -1 i[z2_34][b0] 1 i[s2][b0] >= 0;
* constraint lin_less_equal _2171
@c[_2171] -1 i[z2_34][b0] 1 i[s34][b0] >= 0;
* constraint lin_less_equal _2172
@c[_2172] 1 i[z2_34][b0] -1 i[s2][b0] -1 i[s34][b0] >= -1;
* constraint lin_less_equal _2173
@c[_2173] -1 i[z8_16][b0] 1 i[s8][b0] >= 0;
* constraint lin_less_equal _2174
@c[_2174] -1 i[z8_16][b0] 1 i[s16][b0] >= 0;
* constraint lin_less_equal _2175
@c[_2175] 1 i[z8_16][b0] -1 i[s8][b0] -1 i[s16][b0] >= -1;
* constraint lin_less_equal _2176
@c[_2176] -1 i[z25_26][b0] 1 i[s25][b0] >= 0;
* constraint lin_less_equal _2177
@c[_2177] -1 i[z25_26][b0] 1 i[s26][b0] >= 0;
* constraint lin_less_equal _2178
@c[_2178] 1 i[z25_26][b0] -1 i[s25][b0] -1 i[s26][b0] >= -1;
* constraint lin_less_equal _2179
@c[_2179] -1 i[z27_52][b0] 1 i[s27][b0] >= 0;
* constraint lin_less_equal _2180
@c[_2180] -1 i[z27_52][b0] 1 i[s52][b0] >= 0;
* constraint lin_less_equal _2181
@c[_2181] 1 i[z27_52][b0] -1 i[s27][b0] -1 i[s52][b0] >= -1;
* constraint lin_less_equal _2182
@c[_2182] -1 i[z4_28][b0] 1 i[s4][b0] >= 0;
* constraint lin_less_equal _2183
@c[_2183] -1 i[z4_28][b0] 1 i[s28][b0] >= 0;
* constraint lin_less_equal _2184
@c[_2184] 1 i[z4_28][b0] -1 i[s4][b0] -1 i[s28][b0] >= -1;
* constraint lin_less_equal _2185
@c[_2185] 1 i[z2_34][b0] 1 i[z8_16][b0] 1 i[z25_26][b0] 1 i[z27_52][b0] 1 i[z4_28][b0] -2 i[b88][b0] >= 0;
* constraint lin_less_equal _2186
@c[_2186] -1 i[z2_34][b0] -1 i[z8_16][b0] -1 i[z25_26][b0] -1 i[z27_52][b0] -1 i[z4_28][b0] 5 i[b88][b0] >= 0;
* constraint lin_less_equal _2187
@c[_2187] -1 i[z31_44][b0] 1 i[s31][b0] >= 0;
* constraint lin_less_equal _2188
@c[_2188] -1 i[z31_44][b0] 1 i[s44][b0] >= 0;
* constraint lin_less_equal _2189
@c[_2189] 1 i[z31_44][b0] -1 i[s31][b0] -1 i[s44][b0] >= -1;
* constraint lin_less_equal _2190
@c[_2190] 1 i[z2_35][b0] 1 i[z5_9][b0] 1 i[z1_29][b0] 1 i[z17_30][b0] 1 i[z31_44][b0] 1 i[z32_36][b0] -2 i[b89][b0] >= 0;
* constraint lin_less_equal _2191
@c[_2191] -1 i[z2_35][b0] -1 i[z5_9][b0] -1 i[z1_29][b0] -1 i[z17_30][b0] -1 i[z31_44][b0] -1 i[z32_36][b0] 6 i[b89][b0] >= 0;
* constraint lin_less_equal _2192
@c[_2192] -1 i[z2_36][b0] 1 i[s2][b0] >= 0;
* constraint lin_less_equal _2193
@c[_2193] -1 i[z2_36][b0] 1 i[s36][b0] >= 0;
* constraint lin_less_equal _2194
@c[_2194] 1 i[z2_36][b0] -1 i[s2][b0] -1 i[s36][b0] >= -1;
* constraint lin_less_equal _2195
@c[_2195] -1 i[z11_12][b0] 1 i[s11][b0] >= 0;
* constraint lin_less_equal _2196
@c[_2196] -1 i[z11_12][b0] 1 i[s12][b0] >= 0;
* constraint lin_less_equal _2197
@c[_2197] 1 i[z11_12][b0] -1 i[s11][b0] -1 i[s12][b0] >= -1;
* constraint lin_less_equal _2198
@c[_2198] -1 i[z20_38][b0] 1 i[s20][b0] >= 0;
* constraint lin_less_equal _2199
@c[_2199] -1 i[z20_38][b0] 1 i[s38][b0] >= 0;
* constraint lin_less_equal _2200
@c[_2200] 1 i[z20_38][b0] -1 i[s20][b0] -1 i[s38][b0] >= -1;
* constraint lin_less_equal _2201
@c[_2201] -1 i[z19_23][b0] 1 i[s19][b0] >= 0;
* constraint lin_less_equal _2202
@c[_2202] -1 i[z19_23][b0] 1 i[s23][b0] >= 0;
* constraint lin_less_equal _2203
@c[_2203] 1 i[z19_23][b0] -1 i[s19][b0] -1 i[s23][b0] >= -1;
* constraint lin_less_equal _2204
@c[_2204] -1 i[z3_29][b0] 1 i[s3][b0] >= 0;
* constraint lin_less_equal _2205
@c[_2205] -1 i[z3_29][b0] 1 i[s29][b0] >= 0;
* constraint lin_less_equal _2206
@c[_2206] 1 i[z3_29][b0] -1 i[s3][b0] -1 i[s29][b0] >= -1;
* constraint lin_less_equal _2207
@c[_2207] -1 i[z18_30][b0] 1 i[s18][b0] >= 0;
* constraint lin_less_equal _2208
@c[_2208] -1 i[z18_30][b0] 1 i[s30][b0] >= 0;
* constraint lin_less_equal _2209
@c[_2209] 1 i[z18_30][b0] -1 i[s18][b0] -1 i[s30][b0] >= -1;
* constraint lin_less_equal _2210
@c[_2210] -1 i[z31_45][b0] 1 i[s31][b0] >= 0;
* constraint lin_less_equal _2211
@c[_2211] -1 i[z31_45][b0] 1 i[s45][b0] >= 0;
* constraint lin_less_equal _2212
@c[_2212] 1 i[z31_45][b0] -1 i[s31][b0] -1 i[s45][b0] >= -1;
* constraint lin_less_equal _2213
@c[_2213] -1 i[z30_35][b0] 1 i[s30][b0] >= 0;
* constraint lin_less_equal _2214
@c[_2214] -1 i[z30_35][b0] 1 i[s35][b0] >= 0;
* constraint lin_less_equal _2215
@c[_2215] 1 i[z30_35][b0] -1 i[s30][b0] -1 i[s35][b0] >= -1;
* constraint lin_less_equal _2216
@c[_2216] -1 i[z37_42][b0] 1 i[s37][b0] >= 0;
* constraint lin_less_equal _2217
@c[_2217] -1 i[z37_42][b0] 1 i[s42][b0] >= 0;
* constraint lin_less_equal _2218
@c[_2218] 1 i[z37_42][b0] -1 i[s37][b0] -1 i[s42][b0] >= -1;
* constraint lin_less_equal _2219
@c[_2219] -1 i[z23_44][b0] 1 i[s23][b0] >= 0;
* constraint lin_less_equal _2220
@c[_2220] -1 i[z23_44][b0] 1 i[s44][b0] >= 0;
* constraint lin_less_equal _2221
@c[_2221] 1 i[z23_44][b0] -1 i[s23][b0] -1 i[s44][b0] >= -1;
* constraint lin_less_equal _2222
@c[_2222] 1 i[z2_36][b0] 1 i[z3_21][b0] 1 i[z6_9][b0] 1 i[z11_12][b0] 1 i[z20_38][b0] 1 i[z19_23][b0] 1 i[z20_27][b0] 1 i[z3_29][b0] 1 i[z18_30][b0] 1 i[z31_45][b0] 1 i[z30_35][b0] 1 i[z2_36][b0] 1 i[z37_42][b0] 1 i[z23_44][b0] -2 i[b90][b0] >= 0;
* constraint lin_less_equal _2223
@c[_2223] -1 i[z2_36][b0] -1 i[z3_21][b0] -1 i[z6_9][b0] -1 i[z11_12][b0] -1 i[z20_38][b0] -1 i[z19_23][b0] -1 i[z20_27][b0] -1 i[z3_29][b0] -1 i[z18_30][b0] -1 i[z31_45][b0] -1 i[z30_35][b0] -1 i[z2_36][b0] -1 i[z37_42][b0] -1 i[z23_44][b0] 14 i[b90][b0] >= 0;
* constraint lin_less_equal _2224
@c[_2224] -1 i[z2_37][b0] 1 i[s2][b0] >= 0;
* constraint lin_less_equal _2225
@c[_2225] -1 i[z2_37][b0] 1 i[s37][b0] >= 0;
* constraint lin_less_equal _2226
@c[_2226] 1 i[z2_37][b0] -1 i[s2][b0] -1 i[s37][b0] >= -1;
* constraint lin_less_equal _2227
@c[_2227] -1 i[z19_30][b0] 1 i[s19][b0] >= 0;
* constraint lin_less_equal _2228
@c[_2228] -1 i[z19_30][b0] 1 i[s30][b0] >= 0;
* constraint lin_less_equal _2229
@c[_2229] 1 i[z19_30][b0] -1 i[s19][b0] -1 i[s30][b0] >= -1;
* constraint lin_less_equal _2230
@c[_2230] -1 i[z31_46][b0] 1 i[s31][b0] >= 0;
* constraint lin_less_equal _2231
@c[_2231] -1 i[z31_46][b0] 1 i[s46][b0] >= 0;
* constraint lin_less_equal _2232
@c[_2232] 1 i[z31_46][b0] -1 i[s31][b0] -1 i[s46][b0] >= -1;
* constraint lin_less_equal _2233
@c[_2233] -1 i[z34_36][b0] 1 i[s34][b0] >= 0;
* constraint lin_less_equal _2234
@c[_2234] -1 i[z34_36][b0] 1 i[s36][b0] >= 0;
* constraint lin_less_equal _2235
@c[_2235] 1 i[z34_36][b0] -1 i[s34][b0] -1 i[s36][b0] >= -1;
* constraint lin_less_equal _2236
@c[_2236] 1 i[z2_37][b0] 1 i[z7_9][b0] 1 i[z20_28][b0] 1 i[z4_29][b0] 1 i[z19_30][b0] 1 i[z31_46][b0] 1 i[z34_36][b0] -2 i[b91][b0] >= 0;
* constraint lin_less_equal _2237
@c[_2237] -1 i[z2_37][b0] -1 i[z7_9][b0] -1 i[z20_28][b0] -1 i[z4_29][b0] -1 i[z19_30][b0] -1 i[z31_46][b0] -1 i[z34_36][b0] 7 i[b91][b0] >= 0;
* constraint lin_less_equal _2238
@c[_2238] -1 i[z2_38][b0] 1 i[s2][b0] >= 0;
* constraint lin_less_equal _2239
@c[_2239] -1 i[z2_38][b0] 1 i[s38][b0] >= 0;
* constraint lin_less_equal _2240
@c[_2240] 1 i[z2_38][b0] -1 i[s2][b0] -1 i[s38][b0] >= -1;
* constraint lin_less_equal _2241
@c[_2241] -1 i[z19_49][b0] 1 i[s19][b0] >= 0;
* constraint lin_less_equal _2242
@c[_2242] -1 i[z19_49][b0] 1 i[s49][b0] >= 0;
* constraint lin_less_equal _2243
@c[_2243] 1 i[z19_49][b0] -1 i[s19][b0] -1 i[s49][b0] >= -1;
* constraint lin_less_equal _2244
@c[_2244] -1 i[z24_50][b0] 1 i[s24][b0] >= 0;
* constraint lin_less_equal _2245
@c[_2245] -1 i[z24_50][b0] 1 i[s50][b0] >= 0;
* constraint lin_less_equal _2246
@c[_2246] 1 i[z24_50][b0] -1 i[s24][b0] -1 i[s50][b0] >= -1;
* constraint lin_less_equal _2247
@c[_2247] -1 i[z26_29][b0] 1 i[s26][b0] >= 0;
* constraint lin_less_equal _2248
@c[_2248] -1 i[z26_29][b0] 1 i[s29][b0] >= 0;
* constraint lin_less_equal _2249
@c[_2249] 1 i[z26_29][b0] -1 i[s26][b0] -1 i[s29][b0] >= -1;
* constraint lin_less_equal _2250
@c[_2250] -1 i[z31_47][b0] 1 i[s31][b0] >= 0;
* constraint lin_less_equal _2251
@c[_2251] -1 i[z31_47][b0] 1 i[s47][b0] >= 0;
* constraint lin_less_equal _2252
@c[_2252] 1 i[z31_47][b0] -1 i[s31][b0] -1 i[s47][b0] >= -1;
* constraint lin_less_equal _2253
@c[_2253] 1 i[z2_38][b0] 1 i[z8_9][b0] 1 i[z19_49][b0] 1 i[z24_50][b0] 1 i[z26_29][b0] 1 i[z2_30][b0] 1 i[z31_47][b0] 1 i[z23_49][b0] -2 i[b92][b0] >= 0;
* constraint lin_less_equal _2254
@c[_2254] -1 i[z2_38][b0] -1 i[z8_9][b0] -1 i[z19_49][b0] -1 i[z24_50][b0] -1 i[z26_29][b0] -1 i[z2_30][b0] -1 i[z31_47][b0] -1 i[z23_49][b0] 8 i[b92][b0] >= 0;
* constraint lin_less_equal _2255
@c[_2255] -1 i[z2_39][b0] 1 i[s2][b0] >= 0;
* constraint lin_less_equal _2256
@c[_2256] -1 i[z2_39][b0] 1 i[s39][b0] >= 0;
* constraint lin_less_equal _2257
@c[_2257] 1 i[z2_39][b0] -1 i[s2][b0] -1 i[s39][b0] >= -1;
* constraint lin_less_equal _2258
@c[_2258] -1 i[z3_30][b0] 1 i[s3][b0] >= 0;
* constraint lin_less_equal _2259
@c[_2259] -1 i[z3_30][b0] 1 i[s30][b0] >= 0;
* constraint lin_less_equal _2260
@c[_2260] 1 i[z3_30][b0] -1 i[s3][b0] -1 i[s30][b0] >= -1;
* constraint lin_less_equal _2261
@c[_2261] -1 i[z31_48][b0] 1 i[s31][b0] >= 0;
* constraint lin_less_equal _2262
@c[_2262] -1 i[z31_48][b0] 1 i[s48][b0] >= 0;
* constraint lin_less_equal _2263
@c[_2263] 1 i[z31_48][b0] -1 i[s31][b0] -1 i[s48][b0] >= -1;
* constraint lin_less_equal _2264
@c[_2264] 1 i[z2_39][b0] 1 i[s9][b0] 1 i[z19_24][b0] 1 i[z27_29][b0] 1 i[z3_30][b0] 1 i[z31_48][b0] -2 i[b93][b0] >= 0;
* constraint lin_less_equal _2265
@c[_2265] -1 i[z2_39][b0] -1 i[s9][b0] -1 i[z19_24][b0] -1 i[z27_29][b0] -1 i[z3_30][b0] -1 i[z31_48][b0] 6 i[b93][b0] >= 0;
* constraint lin_less_equal _2266
@c[_2266] -1 i[z2_40][b0] 1 i[s2][b0] >= 0;
* constraint lin_less_equal _2267
@c[_2267] -1 i[z2_40][b0] 1 i[s40][b0] >= 0;
* constraint lin_less_equal _2268
@c[_2268] 1 i[z2_40][b0] -1 i[s2][b0] -1 i[s40][b0] >= -1;
* constraint lin_less_equal _2269
@c[_2269] -1 i[z9_10][b0] 1 i[s9][b0] >= 0;
* constraint lin_less_equal _2270
@c[_2270] -1 i[z9_10][b0] 1 i[s10][b0] >= 0;
* constraint lin_less_equal _2271
@c[_2271] 1 i[z9_10][b0] -1 i[s9][b0] -1 i[s10][b0] >= -1;
* constraint lin_less_equal _2272
@c[_2272] -1 i[z28_29][b0] 1 i[s28][b0] >= 0;
* constraint lin_less_equal _2273
@c[_2273] -1 i[z28_29][b0] 1 i[s29][b0] >= 0;
* constraint lin_less_equal _2274
@c[_2274] 1 i[z28_29][b0] -1 i[s28][b0] -1 i[s29][b0] >= -1;
* constraint lin_less_equal _2275
@c[_2275] -1 i[z4_30][b0] 1 i[s4][b0] >= 0;
* constraint lin_less_equal _2276
@c[_2276] -1 i[z4_30][b0] 1 i[s30][b0] >= 0;
* constraint lin_less_equal _2277
@c[_2277] 1 i[z4_30][b0] -1 i[s4][b0] -1 i[s30][b0] >= -1;
* constraint lin_less_equal _2278
@c[_2278] -1 i[z31_49][b0] 1 i[s31][b0] >= 0;
* constraint lin_less_equal _2279
@c[_2279] -1 i[z31_49][b0] 1 i[s49][b0] >= 0;
* constraint lin_less_equal _2280
@c[_2280] 1 i[z31_49][b0] -1 i[s31][b0] -1 i[s49][b0] >= -1;
* constraint lin_less_equal _2281
@c[_2281] 1 i[z2_40][b0] 1 i[z9_10][b0] 1 i[z28_29][b0] 1 i[z28_29][b0] 1 i[z4_30][b0] 1 i[z31_49][b0] -2 i[b94][b0] >= 0;
* constraint lin_less_equal _2282
@c[_2282] -1 i[z2_40][b0] -1 i[z9_10][b0] -1 i[z28_29][b0] -1 i[z28_29][b0] -1 i[z4_30][b0] -1 i[z31_49][b0] 6 i[b94][b0] >= 0;
* constraint lin_less_equal _2283
@c[_2283] 1 i[z2_41][b0] 1 i[z9_11][b0] 1 i[s19][b0] 1 i[s29][b0] 1 i[z20_30][b0] 1 i[z1_31][b0] 1 i[z36_40][b0] -2 i[b95][b0] >= 0;
* constraint lin_less_equal _2284
@c[_2284] -1 i[z2_41][b0] -1 i[z9_11][b0] -1 i[s19][b0] -1 i[s29][b0] -1 i[z20_30][b0] -1 i[z1_31][b0] -1 i[z36_40][b0] 7 i[b95][b0] >= 0;
* constraint lin_less_equal _2285
@c[_2285] -1 i[z2_42][b0] 1 i[s2][b0] >= 0;
* constraint lin_less_equal _2286
@c[_2286] -1 i[z2_42][b0] 1 i[s42][b0] >= 0;
* constraint lin_less_equal _2287
@c[_2287] 1 i[z2_42][b0] -1 i[s2][b0] -1 i[s42][b0] >= -1;
* constraint lin_less_equal _2288
@c[_2288] -1 i[z9_12][b0] 1 i[s9][b0] >= 0;
* constraint lin_less_equal _2289
@c[_2289] -1 i[z9_12][b0] 1 i[s12][b0] >= 0;
* constraint lin_less_equal _2290
@c[_2290] 1 i[z9_12][b0] -1 i[s9][b0] -1 i[s12][b0] >= -1;
* constraint lin_less_equal _2291
@c[_2291] -1 i[z21_30][b0] 1 i[s21][b0] >= 0;
* constraint lin_less_equal _2292
@c[_2292] -1 i[z21_30][b0] 1 i[s30][b0] >= 0;
* constraint lin_less_equal _2293
@c[_2293] 1 i[z21_30][b0] -1 i[s21][b0] -1 i[s30][b0] >= -1;
* constraint lin_less_equal _2294
@c[_2294] 1 i[z2_42][b0] 1 i[z9_12][b0] 1 i[z29_30][b0] 1 i[z21_30][b0] 1 i[z2_31][b0] -2 i[b96][b0] >= 0;
* constraint lin_less_equal _2295
@c[_2295] -1 i[z2_42][b0] -1 i[z9_12][b0] -1 i[z29_30][b0] -1 i[z21_30][b0] -1 i[z2_31][b0] 5 i[b96][b0] >= 0;
* constraint lin_less_equal _2296
@c[_2296] -1 i[z2_43][b0] 1 i[s2][b0] >= 0;
* constraint lin_less_equal _2297
@c[_2297] -1 i[z2_43][b0] 1 i[s43][b0] >= 0;
* constraint lin_less_equal _2298
@c[_2298] 1 i[z2_43][b0] -1 i[s2][b0] -1 i[s43][b0] >= -1;
* constraint lin_less_equal _2299
@c[_2299] -1 i[z9_13][b0] 1 i[s9][b0] >= 0;
* constraint lin_less_equal _2300
@c[_2300] -1 i[z9_13][b0] 1 i[s13][b0] >= 0;
* constraint lin_less_equal _2301
@c[_2301] 1 i[z9_13][b0] -1 i[s9][b0] -1 i[s13][b0] >= -1;
* constraint lin_less_equal _2302
@c[_2302] -1 i[z29_31][b0] 1 i[s29][b0] >= 0;
* constraint lin_less_equal _2303
@c[_2303] -1 i[z29_31][b0] 1 i[s31][b0] >= 0;
* constraint lin_less_equal _2304
@c[_2304] 1 i[z29_31][b0] -1 i[s29][b0] -1 i[s31][b0] >= -1;
* constraint lin_less_equal _2305
@c[_2305] -1 i[z22_30][b0] 1 i[s22][b0] >= 0;
* constraint lin_less_equal _2306
@c[_2306] -1 i[z22_30][b0] 1 i[s30][b0] >= 0;
* constraint lin_less_equal _2307
@c[_2307] 1 i[z22_30][b0] -1 i[s22][b0] -1 i[s30][b0] >= -1;
* constraint lin_less_equal _2308
@c[_2308] -1 i[z3_31][b0] 1 i[s3][b0] >= 0;
* constraint lin_less_equal _2309
@c[_2309] -1 i[z3_31][b0] 1 i[s31][b0] >= 0;
* constraint lin_less_equal _2310
@c[_2310] 1 i[z3_31][b0] -1 i[s3][b0] -1 i[s31][b0] >= -1;
* constraint lin_less_equal _2311
@c[_2311] 1 i[z2_43][b0] 1 i[z9_13][b0] 1 i[z29_31][b0] 1 i[z22_30][b0] 1 i[z3_31][b0] -2 i[b97][b0] >= 0;
* constraint lin_less_equal _2312
@c[_2312] -1 i[z2_43][b0] -1 i[z9_13][b0] -1 i[z29_31][b0] -1 i[z22_30][b0] -1 i[z3_31][b0] 5 i[b97][b0] >= 0;
* constraint lin_less_equal _2313
@c[_2313] -1 i[z34_35][b0] 1 i[s34][b0] >= 0;
* constraint lin_less_equal _2314
@c[_2314] -1 i[z34_35][b0] 1 i[s35][b0] >= 0;
* constraint lin_less_equal _2315
@c[_2315] 1 i[z34_35][b0] -1 i[s34][b0] -1 i[s35][b0] >= -1;
* constraint lin_less_equal _2316
@c[_2316] -1 i[z32_37][b0] 1 i[s32][b0] >= 0;
* constraint lin_less_equal _2317
@c[_2317] -1 i[z32_37][b0] 1 i[s37][b0] >= 0;
* constraint lin_less_equal _2318
@c[_2318] 1 i[z32_37][b0] -1 i[s32][b0] -1 i[s37][b0] >= -1;
* constraint lin_less_equal _2319
@c[_2319] -1 i[z27_42][b0] 1 i[s27][b0] >= 0;
* constraint lin_less_equal _2320
@c[_2320] -1 i[z27_42][b0] 1 i[s42][b0] >= 0;
* constraint lin_less_equal _2321
@c[_2321] 1 i[z27_42][b0] -1 i[s27][b0] -1 i[s42][b0] >= -1;
* constraint lin_less_equal _2322
@c[_2322] 1 i[z2_44][b0] 1 i[z5_10][b0] 1 i[z1_32][b0] 1 i[z17_33][b0] 1 i[z34_35][b0] 1 i[z35_49][b0] 1 i[z32_37][b0] 1 i[z27_42][b0] -2 i[b98][b0] >= 0;
* constraint lin_less_equal _2323
@c[_2323] -1 i[z2_44][b0] -1 i[z5_10][b0] -1 i[z1_32][b0] -1 i[z17_33][b0] -1 i[z34_35][b0] -1 i[z35_49][b0] -1 i[z32_37][b0] -1 i[z27_42][b0] 8 i[b98][b0] >= 0;
* constraint lin_less_equal _2324
@c[_2324] -1 i[z2_45][b0] 1 i[s2][b0] >= 0;
* constraint lin_less_equal _2325
@c[_2325] -1 i[z2_45][b0] 1 i[s45][b0] >= 0;
* constraint lin_less_equal _2326
@c[_2326] 1 i[z2_45][b0] -1 i[s2][b0] -1 i[s45][b0] >= -1;
* constraint lin_less_equal _2327
@c[_2327] -1 i[z3_32][b0] 1 i[s3][b0] >= 0;
* constraint lin_less_equal _2328
@c[_2328] -1 i[z3_32][b0] 1 i[s32][b0] >= 0;
* constraint lin_less_equal _2329
@c[_2329] 1 i[z3_32][b0] -1 i[s3][b0] -1 i[s32][b0] >= -1;
* constraint lin_less_equal _2330
@c[_2330] -1 i[z33_35][b0] 1 i[s33][b0] >= 0;
* constraint lin_less_equal _2331
@c[_2331] -1 i[z33_35][b0] 1 i[s35][b0] >= 0;
* constraint lin_less_equal _2332
@c[_2332] 1 i[z33_35][b0] -1 i[s33][b0] -1 i[s35][b0] >= -1;
* constraint lin_less_equal _2333
@c[_2333] -1 i[z36_51][b0] 1 i[s36][b0] >= 0;
* constraint lin_less_equal _2334
@c[_2334] -1 i[z36_51][b0] 1 i[s51][b0] >= 0;
* constraint lin_less_equal _2335
@c[_2335] 1 i[z36_51][b0] -1 i[s36][b0] -1 i[s51][b0] >= -1;
* constraint lin_less_equal _2336
@c[_2336] 1 i[z2_45][b0] 1 i[z3_24][b0] 1 i[z6_10][b0] 1 i[z11_15][b0] 1 i[z3_32][b0] 1 i[z18_33][b0] 1 i[z34_36][b0] 1 i[z33_35][b0] 1 i[z36_51][b0] 1 i[z2_37][b0] -2 i[b99][b0] >= 0;
* constraint lin_less_equal _2337
@c[_2337] -1 i[z2_45][b0] -1 i[z3_24][b0] -1 i[z6_10][b0] -1 i[z11_15][b0] -1 i[z3_32][b0] -1 i[z18_33][b0] -1 i[z34_36][b0] -1 i[z33_35][b0] -1 i[z36_51][b0] -1 i[z2_37][b0] 10 i[b99][b0] >= 0;
* constraint lin_less_equal _2338
@c[_2338] -1 i[z2_46][b0] 1 i[s2][b0] >= 0;
* constraint lin_less_equal _2339
@c[_2339] -1 i[z2_46][b0] 1 i[s46][b0] >= 0;
* constraint lin_less_equal _2340
@c[_2340] 1 i[z2_46][b0] -1 i[s2][b0] -1 i[s46][b0] >= -1;
* constraint lin_less_equal _2341
@c[_2341] -1 i[z34_37][b0] 1 i[s34][b0] >= 0;
* constraint lin_less_equal _2342
@c[_2342] -1 i[z34_37][b0] 1 i[s37][b0] >= 0;
* constraint lin_less_equal _2343
@c[_2343] 1 i[z34_37][b0] -1 i[s34][b0] -1 i[s37][b0] >= -1;
* constraint lin_less_equal _2344
@c[_2344] -1 i[z26_39][b0] 1 i[s26][b0] >= 0;
* constraint lin_less_equal _2345
@c[_2345] -1 i[z26_39][b0] 1 i[s39][b0] >= 0;
* constraint lin_less_equal _2346
@c[_2346] 1 i[z26_39][b0] -1 i[s26][b0] -1 i[s39][b0] >= -1;
* constraint lin_less_equal _2347
@c[_2347] 1 i[z2_46][b0] 1 i[z7_10][b0] 1 i[z4_32][b0] 1 i[z19_33][b0] 1 i[z34_37][b0] 1 i[z34_37][b0] 1 i[z26_39][b0] -2 i[b100][b0] >= 0;
* constraint lin_less_equal _2348
@c[_2348] -1 i[z2_46][b0] -1 i[z7_10][b0] -1 i[z4_32][b0] -1 i[z19_33][b0] -1 i[z34_37][b0] -1 i[z34_37][b0] -1 i[z26_39][b0] 7 i[b100][b0] >= 0;
* constraint lin_less_equal _2349
@c[_2349] -1 i[z2_47][b0] 1 i[s2][b0] >= 0;
* constraint lin_less_equal _2350
@c[_2350] -1 i[z2_47][b0] 1 i[s47][b0] >= 0;
* constraint lin_less_equal _2351
@c[_2351] 1 i[z2_47][b0] -1 i[s2][b0] -1 i[s47][b0] >= -1;
* constraint lin_less_equal _2352
@c[_2352] -1 i[z26_32][b0] 1 i[s26][b0] >= 0;
* constraint lin_less_equal _2353
@c[_2353] -1 i[z26_32][b0] 1 i[s32][b0] >= 0;
* constraint lin_less_equal _2354
@c[_2354] 1 i[z26_32][b0] -1 i[s26][b0] -1 i[s32][b0] >= -1;
* constraint lin_less_equal _2355
@c[_2355] -1 i[z34_38][b0] 1 i[s34][b0] >= 0;
* constraint lin_less_equal _2356
@c[_2356] -1 i[z34_38][b0] 1 i[s38][b0] >= 0;
* constraint lin_less_equal _2357
@c[_2357] 1 i[z34_38][b0] -1 i[s34][b0] -1 i[s38][b0] >= -1;
* constraint lin_less_equal _2358
@c[_2358] -1 i[z38_49][b0] 1 i[s38][b0] >= 0;
* constraint lin_less_equal _2359
@c[_2359] -1 i[z38_49][b0] 1 i[s49][b0] >= 0;
* constraint lin_less_equal _2360
@c[_2360] 1 i[z38_49][b0] -1 i[s38][b0] -1 i[s49][b0] >= -1;
* constraint lin_less_equal _2361
@c[_2361] -1 i[z33_40][b0] 1 i[s33][b0] >= 0;
* constraint lin_less_equal _2362
@c[_2362] -1 i[z33_40][b0] 1 i[s40][b0] >= 0;
* constraint lin_less_equal _2363
@c[_2363] 1 i[z33_40][b0] -1 i[s33][b0] -1 i[s40][b0] >= -1;
* constraint lin_less_equal _2364
@c[_2364] 1 i[z2_47][b0] 1 i[z8_10][b0] 1 i[z26_32][b0] 1 i[z2_33][b0] 1 i[z34_38][b0] 1 i[z38_49][b0] 1 i[z33_40][b0] 1 i[z30_49][b0] -2 i[b101][b0] >= 0;
* constraint lin_less_equal _2365
@c[_2365] -1 i[z2_47][b0] -1 i[z8_10][b0] -1 i[z26_32][b0] -1 i[z2_33][b0] -1 i[z34_38][b0] -1 i[z38_49][b0] -1 i[z33_40][b0] -1 i[z30_49][b0] 8 i[b101][b0] >= 0;
* constraint lin_less_equal _2366
@c[_2366] -1 i[z2_48][b0] 1 i[s2][b0] >= 0;
* constraint lin_less_equal _2367
@c[_2367] -1 i[z2_48][b0] 1 i[s48][b0] >= 0;
* constraint lin_less_equal _2368
@c[_2368] 1 i[z2_48][b0] -1 i[s2][b0] -1 i[s48][b0] >= -1;
* constraint lin_less_equal _2369
@c[_2369] -1 i[z3_33][b0] 1 i[s3][b0] >= 0;
* constraint lin_less_equal _2370
@c[_2370] -1 i[z3_33][b0] 1 i[s33][b0] >= 0;
* constraint lin_less_equal _2371
@c[_2371] 1 i[z3_33][b0] -1 i[s3][b0] -1 i[s33][b0] >= -1;
* constraint lin_less_equal _2372
@c[_2372] -1 i[z12_15][b0] 1 i[s12][b0] >= 0;
* constraint lin_less_equal _2373
@c[_2373] -1 i[z12_15][b0] 1 i[s15][b0] >= 0;
* constraint lin_less_equal _2374
@c[_2374] 1 i[z12_15][b0] -1 i[s12][b0] -1 i[s15][b0] >= -1;
* constraint lin_less_equal _2375
@c[_2375] -1 i[z27_32][b0] 1 i[s27][b0] >= 0;
* constraint lin_less_equal _2376
@c[_2376] -1 i[z27_32][b0] 1 i[s32][b0] >= 0;
* constraint lin_less_equal _2377
@c[_2377] 1 i[z27_32][b0] -1 i[s27][b0] -1 i[s32][b0] >= -1;
* constraint lin_less_equal _2378
@c[_2378] -1 i[z34_39][b0] 1 i[s34][b0] >= 0;
* constraint lin_less_equal _2379
@c[_2379] -1 i[z34_39][b0] 1 i[s39][b0] >= 0;
* constraint lin_less_equal _2380
@c[_2380] 1 i[z34_39][b0] -1 i[s34][b0] -1 i[s39][b0] >= -1;
* constraint lin_less_equal _2381
@c[_2381] -1 i[z24_38][b0] 1 i[s24][b0] >= 0;
* constraint lin_less_equal _2382
@c[_2382] -1 i[z24_38][b0] 1 i[s38][b0] >= 0;
* constraint lin_less_equal _2383
@c[_2383] 1 i[z24_38][b0] -1 i[s24][b0] -1 i[s38][b0] >= -1;
* constraint lin_less_equal _2384
@c[_2384] -1 i[z39_51][b0] 1 i[s39][b0] >= 0;
* constraint lin_less_equal _2385
@c[_2385] -1 i[z39_51][b0] 1 i[s51][b0] >= 0;
* constraint lin_less_equal _2386
@c[_2386] 1 i[z39_51][b0] -1 i[s39][b0] -1 i[s51][b0] >= -1;
* constraint lin_less_equal _2387
@c[_2387] -1 i[z42_49][b0] 1 i[s42][b0] >= 0;
* constraint lin_less_equal _2388
@c[_2388] -1 i[z42_49][b0] 1 i[s49][b0] >= 0;
* constraint lin_less_equal _2389
@c[_2389] 1 i[z42_49][b0] -1 i[s42][b0] -1 i[s49][b0] >= -1;
* constraint lin_less_equal _2390
@c[_2390] 1 i[z2_48][b0] 1 i[z3_33][b0] 1 i[z9_10][b0] 1 i[z12_15][b0] 1 i[z27_32][b0] 1 i[z3_33][b0] 1 i[z34_39][b0] 1 i[z24_38][b0] 1 i[z39_51][b0] 1 i[z2_40][b0] 1 i[z42_49][b0] 1 i[z31_49][b0] -2 i[b102][b0] >= 0;
* constraint lin_less_equal _2391
@c[_2391] -1 i[z2_48][b0] -1 i[z3_33][b0] -1 i[z9_10][b0] -1 i[z12_15][b0] -1 i[z27_32][b0] -1 i[z3_33][b0] -1 i[z34_39][b0] -1 i[z24_38][b0] -1 i[z39_51][b0] -1 i[z2_40][b0] -1 i[z42_49][b0] -1 i[z31_49][b0] 12 i[b102][b0] >= 0;
* constraint lin_less_equal _2392
@c[_2392] -1 i[z2_49][b0] 1 i[s2][b0] >= 0;
* constraint lin_less_equal _2393
@c[_2393] -1 i[z2_49][b0] 1 i[s49][b0] >= 0;
* constraint lin_less_equal _2394
@c[_2394] 1 i[z2_49][b0] -1 i[s2][b0] -1 i[s49][b0] >= -1;
* constraint lin_less_equal _2395
@c[_2395] -1 i[z4_33][b0] 1 i[s4][b0] >= 0;
* constraint lin_less_equal _2396
@c[_2396] -1 i[z4_33][b0] 1 i[s33][b0] >= 0;
* constraint lin_less_equal _2397
@c[_2397] 1 i[z4_33][b0] -1 i[s4][b0] -1 i[s33][b0] >= -1;
* constraint lin_less_equal _2398
@c[_2398] -1 i[z24_47][b0] 1 i[s24][b0] >= 0;
* constraint lin_less_equal _2399
@c[_2399] -1 i[z24_47][b0] 1 i[s47][b0] >= 0;
* constraint lin_less_equal _2400
@c[_2400] 1 i[z24_47][b0] -1 i[s24][b0] -1 i[s47][b0] >= -1;
* constraint lin_less_equal _2401
@c[_2401] -1 i[z28_32][b0] 1 i[s28][b0] >= 0;
* constraint lin_less_equal _2402
@c[_2402] -1 i[z28_32][b0] 1 i[s32][b0] >= 0;
* constraint lin_less_equal _2403
@c[_2403] 1 i[z28_32][b0] -1 i[s28][b0] -1 i[s32][b0] >= -1;
* constraint lin_less_equal _2404
@c[_2404] -1 i[z34_40][b0] 1 i[s34][b0] >= 0;
* constraint lin_less_equal _2405
@c[_2405] -1 i[z34_40][b0] 1 i[s40][b0] >= 0;
* constraint lin_less_equal _2406
@c[_2406] 1 i[z34_40][b0] -1 i[s34][b0] -1 i[s40][b0] >= -1;
* constraint lin_less_equal _2407
@c[_2407] -1 i[z48_51][b0] 1 i[s48][b0] >= 0;
* constraint lin_less_equal _2408
@c[_2408] -1 i[z48_51][b0] 1 i[s51][b0] >= 0;
* constraint lin_less_equal _2409
@c[_2409] 1 i[z48_51][b0] -1 i[s48][b0] -1 i[s51][b0] >= -1;
* constraint lin_less_equal _2410
@c[_2410] 1 i[z2_49][b0] 1 i[z4_33][b0] 1 i[s10][b0] 1 i[s15][b0] 1 i[z24_47][b0] 1 i[z28_32][b0] 1 i[z28_32][b0] 1 i[z4_33][b0] 1 i[z34_40][b0] 1 i[z34_40][b0] 1 i[z24_47][b0] 1 i[z48_51][b0] 1 i[z2_49][b0] 1 i[z48_51][b0] -2 i[b103][b0] >= 0;
* constraint lin_less_equal _2411
@c[_2411] -1 i[z2_49][b0] -1 i[z4_33][b0] -1 i[s10][b0] -1 i[s15][b0] -1 i[z24_47][b0] -1 i[z28_32][b0] -1 i[z28_32][b0] -1 i[z4_33][b0] -1 i[z34_40][b0] -1 i[z34_40][b0] -1 i[z24_47][b0] -1 i[z48_51][b0] -1 i[z2_49][b0] -1 i[z48_51][b0] 14 i[b103][b0] >= 0;
* constraint lin_less_equal _2412
@c[_2412] 1 i[z2_50][b0] 1 i[z10_14][b0] 1 i[s32][b0] 1 i[z23_33][b0] 1 i[z1_34][b0] 1 i[z37_49][b0] 1 i[s38][b0] -2 i[b104][b0] >= 0;
* constraint lin_less_equal _2413
@c[_2413] -1 i[z2_50][b0] -1 i[z10_14][b0] -1 i[s32][b0] -1 i[z23_33][b0] -1 i[z1_34][b0] -1 i[z37_49][b0] -1 i[s38][b0] 7 i[b104][b0] >= 0;
* constraint lin_less_equal _2414
@c[_2414] -1 i[z2_51][b0] 1 i[s2][b0] >= 0;
* constraint lin_less_equal _2415
@c[_2415] -1 i[z2_51][b0] 1 i[s51][b0] >= 0;
* constraint lin_less_equal _2416
@c[_2416] 1 i[z2_51][b0] -1 i[s2][b0] -1 i[s51][b0] >= -1;
* constraint lin_less_equal _2417
@c[_2417] -1 i[z10_15][b0] 1 i[s10][b0] >= 0;
* constraint lin_less_equal _2418
@c[_2418] -1 i[z10_15][b0] 1 i[s15][b0] >= 0;
* constraint lin_less_equal _2419
@c[_2419] 1 i[z10_15][b0] -1 i[s10][b0] -1 i[s15][b0] >= -1;
* constraint lin_less_equal _2420
@c[_2420] -1 i[z32_33][b0] 1 i[s32][b0] >= 0;
* constraint lin_less_equal _2421
@c[_2421] -1 i[z32_33][b0] 1 i[s33][b0] >= 0;
* constraint lin_less_equal _2422
@c[_2422] 1 i[z32_33][b0] -1 i[s32][b0] -1 i[s33][b0] >= -1;
* constraint lin_less_equal _2423
@c[_2423] -1 i[z24_33][b0] 1 i[s24][b0] >= 0;
* constraint lin_less_equal _2424
@c[_2424] -1 i[z24_33][b0] 1 i[s33][b0] >= 0;
* constraint lin_less_equal _2425
@c[_2425] 1 i[z24_33][b0] -1 i[s24][b0] -1 i[s33][b0] >= -1;
* constraint lin_less_equal _2426
@c[_2426] 1 i[z2_51][b0] 1 i[z10_15][b0] 1 i[z32_33][b0] 1 i[z24_33][b0] 1 i[z2_34][b0] -2 i[b105][b0] >= 0;
* constraint lin_less_equal _2427
@c[_2427] -1 i[z2_51][b0] -1 i[z10_15][b0] -1 i[z32_33][b0] -1 i[z24_33][b0] -1 i[z2_34][b0] 5 i[b105][b0] >= 0;
* constraint lin_less_equal _2428
@c[_2428] -1 i[z2_52][b0] 1 i[s2][b0] >= 0;
* constraint lin_less_equal _2429
@c[_2429] -1 i[z2_52][b0] 1 i[s52][b0] >= 0;
* constraint lin_less_equal _2430
@c[_2430] 1 i[z2_52][b0] -1 i[s2][b0] -1 i[s52][b0] >= -1;
* constraint lin_less_equal _2431
@c[_2431] -1 i[z10_16][b0] 1 i[s10][b0] >= 0;
* constraint lin_less_equal _2432
@c[_2432] -1 i[z10_16][b0] 1 i[s16][b0] >= 0;
* constraint lin_less_equal _2433
@c[_2433] 1 i[z10_16][b0] -1 i[s10][b0] -1 i[s16][b0] >= -1;
* constraint lin_less_equal _2434
@c[_2434] -1 i[z32_34][b0] 1 i[s32][b0] >= 0;
* constraint lin_less_equal _2435
@c[_2435] -1 i[z32_34][b0] 1 i[s34][b0] >= 0;
* constraint lin_less_equal _2436
@c[_2436] 1 i[z32_34][b0] -1 i[s32][b0] -1 i[s34][b0] >= -1;
* constraint lin_less_equal _2437
@c[_2437] -1 i[z25_33][b0] 1 i[s25][b0] >= 0;
* constraint lin_less_equal _2438
@c[_2438] -1 i[z25_33][b0] 1 i[s33][b0] >= 0;
* constraint lin_less_equal _2439
@c[_2439] 1 i[z25_33][b0] -1 i[s25][b0] -1 i[s33][b0] >= -1;
* constraint lin_less_equal _2440
@c[_2440] -1 i[z4_34][b0] 1 i[s4][b0] >= 0;
* constraint lin_less_equal _2441
@c[_2441] -1 i[z4_34][b0] 1 i[s34][b0] >= 0;
* constraint lin_less_equal _2442
@c[_2442] 1 i[z4_34][b0] -1 i[s4][b0] -1 i[s34][b0] >= -1;
* constraint lin_less_equal _2443
@c[_2443] 1 i[z2_52][b0] 1 i[z10_16][b0] 1 i[z32_34][b0] 1 i[z25_33][b0] 1 i[z4_34][b0] -2 i[b106][b0] >= 0;
* constraint lin_less_equal _2444
@c[_2444] -1 i[z2_52][b0] -1 i[z10_16][b0] -1 i[z32_34][b0] -1 i[z25_33][b0] -1 i[z4_34][b0] 5 i[b106][b0] >= 0;
* constraint lin_less_equal _2445
@c[_2445] -1 i[z35_37][b0] 1 i[s35][b0] >= 0;
* constraint lin_less_equal _2446
@c[_2446] -1 i[z35_37][b0] 1 i[s37][b0] >= 0;
* constraint lin_less_equal _2447
@c[_2447] 1 i[z35_37][b0] -1 i[s35][b0] -1 i[s37][b0] >= -1;
* constraint lin_less_equal _2448
@c[_2448] 1 i[z3_17][b0] 1 i[z5_11][b0] 1 i[z1_35][b0] 1 i[z36_44][b0] 1 i[z35_37][b0] -2 i[b107][b0] >= 0;
* constraint lin_less_equal _2449
@c[_2449] -1 i[z3_17][b0] -1 i[z5_11][b0] -1 i[z1_35][b0] -1 i[z36_44][b0] -1 i[z35_37][b0] 5 i[b107][b0] >= 0;
* constraint lin_less_equal _2450
@c[_2450] -1 i[z3_35][b0] 1 i[s3][b0] >= 0;
* constraint lin_less_equal _2451
@c[_2451] -1 i[z3_35][b0] 1 i[s35][b0] >= 0;
* constraint lin_less_equal _2452
@c[_2452] 1 i[z3_35][b0] -1 i[s3][b0] -1 i[s35][b0] >= -1;
* constraint lin_less_equal _2453
@c[_2453] -1 i[z36_45][b0] 1 i[s36][b0] >= 0;
* constraint lin_less_equal _2454
@c[_2454] -1 i[z36_45][b0] 1 i[s45][b0] >= 0;
* constraint lin_less_equal _2455
@c[_2455] 1 i[z36_45][b0] -1 i[s36][b0] -1 i[s45][b0] >= -1;
* constraint lin_less_equal _2456
@c[_2456] -1 i[z36_37][b0] 1 i[s36][b0] >= 0;
* constraint lin_less_equal _2457
@c[_2457] -1 i[z36_37][b0] 1 i[s37][b0] >= 0;
* constraint lin_less_equal _2458
@c[_2458] 1 i[z36_37][b0] -1 i[s36][b0] -1 i[s37][b0] >= -1;
* constraint lin_less_equal _2459
@c[_2459] 1 i[z3_18][b0] 1 i[z6_11][b0] 1 i[z3_35][b0] 1 i[z36_45][b0] 1 i[z36_37][b0] -2 i[b108][b0] >= 0;
* constraint lin_less_equal _2460
@c[_2460] -1 i[z3_18][b0] -1 i[z6_11][b0] -1 i[z3_35][b0] -1 i[z36_45][b0] -1 i[z36_37][b0] 5 i[b108][b0] >= 0;
* constraint lin_less_equal _2461
@c[_2461] -1 i[z36_46][b0] 1 i[s36][b0] >= 0;
* constraint lin_less_equal _2462
@c[_2462] -1 i[z36_46][b0] 1 i[s46][b0] >= 0;
* constraint lin_less_equal _2463
@c[_2463] 1 i[z36_46][b0] -1 i[s36][b0] -1 i[s46][b0] >= -1;
* constraint lin_less_equal _2464
@c[_2464] 1 i[z3_19][b0] 1 i[z7_11][b0] 1 i[z20_32][b0] 1 i[z4_35][b0] 1 i[z36_46][b0] 1 i[s37][b0] -2 i[b109][b0] >= 0;
* constraint lin_less_equal _2465
@c[_2465] -1 i[z3_19][b0] -1 i[z7_11][b0] -1 i[z20_32][b0] -1 i[z4_35][b0] -1 i[z36_46][b0] -1 i[s37][b0] 6 i[b109][b0] >= 0;
* constraint lin_less_equal _2466
@c[_2466] -1 i[z11_13][b0] 1 i[s11][b0] >= 0;
* constraint lin_less_equal _2467
@c[_2467] -1 i[z11_13][b0] 1 i[s13][b0] >= 0;
* constraint lin_less_equal _2468
@c[_2468] 1 i[z11_13][b0] -1 i[s11][b0] -1 i[s13][b0] >= -1;
* constraint lin_less_equal _2469
@c[_2469] -1 i[z17_19][b0] 1 i[s17][b0] >= 0;
* constraint lin_less_equal _2470
@c[_2470] -1 i[z17_19][b0] 1 i[s19][b0] >= 0;
* constraint lin_less_equal _2471
@c[_2471] 1 i[z17_19][b0] -1 i[s17][b0] -1 i[s19][b0] >= -1;
* constraint lin_less_equal _2472
@c[_2472] -1 i[z20_39][b0] 1 i[s20][b0] >= 0;
* constraint lin_less_equal _2473
@c[_2473] -1 i[z20_39][b0] 1 i[s39][b0] >= 0;
* constraint lin_less_equal _2474
@c[_2474] 1 i[z20_39][b0] -1 i[s20][b0] -1 i[s39][b0] >= -1;
* constraint lin_less_equal _2475
@c[_2475] -1 i[z29_36][b0] 1 i[s29][b0] >= 0;
* constraint lin_less_equal _2476
@c[_2476] -1 i[z29_36][b0] 1 i[s36][b0] >= 0;
* constraint lin_less_equal _2477
@c[_2477] 1 i[z29_36][b0] -1 i[s29][b0] -1 i[s36][b0] >= -1;
* constraint lin_less_equal _2478
@c[_2478] -1 i[z31_35][b0] 1 i[s31][b0] >= 0;
* constraint lin_less_equal _2479
@c[_2479] -1 i[z31_35][b0] 1 i[s35][b0] >= 0;
* constraint lin_less_equal _2480
@c[_2480] 1 i[z31_35][b0] -1 i[s31][b0] -1 i[s35][b0] >= -1;
* constraint lin_less_equal _2481
@c[_2481] -1 i[z3_36][b0] 1 i[s3][b0] >= 0;
* constraint lin_less_equal _2482
@c[_2482] -1 i[z3_36][b0] 1 i[s36][b0] >= 0;
* constraint lin_less_equal _2483
@c[_2483] 1 i[z3_36][b0] -1 i[s3][b0] -1 i[s36][b0] >= -1;
* constraint lin_less_equal _2484
@c[_2484] -1 i[z37_43][b0] 1 i[s37][b0] >= 0;
* constraint lin_less_equal _2485
@c[_2485] -1 i[z37_43][b0] 1 i[s43][b0] >= 0;
* constraint lin_less_equal _2486
@c[_2486] 1 i[z37_43][b0] -1 i[s37][b0] -1 i[s43][b0] >= -1;
* constraint lin_less_equal _2487
@c[_2487] 1 i[z3_22][b0] 1 i[z11_13][b0] 1 i[z17_19][b0] 1 i[z20_39][b0] 1 i[z29_36][b0] 1 i[z20_31][b0] 1 i[z31_35][b0] 1 i[z3_36][b0] 1 i[z37_43][b0] -2 i[b110][b0] >= 0;
* constraint lin_less_equal _2488
@c[_2488] -1 i[z3_22][b0] -1 i[z11_13][b0] -1 i[z17_19][b0] -1 i[z20_39][b0] -1 i[z29_36][b0] -1 i[z20_31][b0] -1 i[z31_35][b0] -1 i[z3_36][b0] -1 i[z37_43][b0] 9 i[b110][b0] >= 0;
* constraint lin_less_equal _2489
@c[_2489] -1 i[z32_35][b0] 1 i[s32][b0] >= 0;
* constraint lin_less_equal _2490
@c[_2490] -1 i[z32_35][b0] 1 i[s35][b0] >= 0;
* constraint lin_less_equal _2491
@c[_2491] 1 i[z32_35][b0] -1 i[s32][b0] -1 i[s35][b0] >= -1;
* constraint lin_less_equal _2492
@c[_2492] 1 i[z3_23][b0] 1 i[z11_14][b0] 1 i[z32_35][b0] 1 i[z32_35][b0] 1 i[z36_50][b0] 1 i[z1_37][b0] -2 i[b111][b0] >= 0;
* constraint lin_less_equal _2493
@c[_2493] -1 i[z3_23][b0] -1 i[z11_14][b0] -1 i[z32_35][b0] -1 i[z32_35][b0] -1 i[z36_50][b0] -1 i[z1_37][b0] 6 i[b111][b0] >= 0;
* constraint lin_less_equal _2494
@c[_2494] -1 i[z36_52][b0] 1 i[s36][b0] >= 0;
* constraint lin_less_equal _2495
@c[_2495] -1 i[z36_52][b0] 1 i[s52][b0] >= 0;
* constraint lin_less_equal _2496
@c[_2496] 1 i[z36_52][b0] -1 i[s36][b0] -1 i[s52][b0] >= -1;
* constraint lin_less_equal _2497
@c[_2497] 1 i[z3_25][b0] 1 i[z11_16][b0] 1 i[z32_37][b0] 1 i[z20_34][b0] 1 i[z34_35][b0] 1 i[z36_52][b0] 1 i[z4_37][b0] -2 i[b112][b0] >= 0;
* constraint lin_less_equal _2498
@c[_2498] -1 i[z3_25][b0] -1 i[z11_16][b0] -1 i[z32_37][b0] -1 i[z20_34][b0] -1 i[z34_35][b0] -1 i[z36_52][b0] -1 i[z4_37][b0] 7 i[b112][b0] >= 0;
* constraint lin_less_equal _2499
@c[_2499] -1 i[z19_34][b0] 1 i[s19][b0] >= 0;
* constraint lin_less_equal _2500
@c[_2500] -1 i[z19_34][b0] 1 i[s34][b0] >= 0;
* constraint lin_less_equal _2501
@c[_2501] 1 i[z19_34][b0] -1 i[s19][b0] -1 i[s34][b0] >= -1;
* constraint lin_less_equal _2502
@c[_2502] -1 i[z24_46][b0] 1 i[s24][b0] >= 0;
* constraint lin_less_equal _2503
@c[_2503] -1 i[z24_46][b0] 1 i[s46][b0] >= 0;
* constraint lin_less_equal _2504
@c[_2504] 1 i[z24_46][b0] -1 i[s24][b0] -1 i[s46][b0] >= -1;
* constraint lin_less_equal _2505
@c[_2505] -1 i[z39_47][b0] 1 i[s39][b0] >= 0;
* constraint lin_less_equal _2506
@c[_2506] -1 i[z39_47][b0] 1 i[s47][b0] >= 0;
* constraint lin_less_equal _2507
@c[_2507] 1 i[z39_47][b0] -1 i[s39][b0] -1 i[s47][b0] >= -1;
* constraint lin_less_equal _2508
@c[_2508] -1 i[z38_40][b0] 1 i[s38][b0] >= 0;
* constraint lin_less_equal _2509
@c[_2509] -1 i[z38_40][b0] 1 i[s40][b0] >= 0;
* constraint lin_less_equal _2510
@c[_2510] 1 i[z38_40][b0] -1 i[s38][b0] -1 i[s40][b0] >= -1;
* constraint lin_less_equal _2511
@c[_2511] 1 i[z3_26][b0] 1 i[z8_12][b0] 1 i[z19_34][b0] 1 i[z24_46][b0] 1 i[z2_38][b0] 1 i[z39_47][b0] 1 i[z38_40][b0] 1 i[z19_49][b0] -2 i[b113][b0] >= 0;
* constraint lin_less_equal _2512
@c[_2512] -1 i[z3_26][b0] -1 i[z8_12][b0] -1 i[z19_34][b0] -1 i[z24_46][b0] -1 i[z2_38][b0] -1 i[z39_47][b0] -1 i[z38_40][b0] -1 i[z19_49][b0] 8 i[b113][b0] >= 0;
* constraint lin_less_equal _2513
@c[_2513] -1 i[z17_51][b0] 1 i[s17][b0] >= 0;
* constraint lin_less_equal _2514
@c[_2514] -1 i[z17_51][b0] 1 i[s51][b0] >= 0;
* constraint lin_less_equal _2515
@c[_2515] 1 i[z17_51][b0] -1 i[s17][b0] -1 i[s51][b0] >= -1;
* constraint lin_less_equal _2516
@c[_2516] -1 i[z3_38][b0] 1 i[s3][b0] >= 0;
* constraint lin_less_equal _2517
@c[_2517] -1 i[z3_38][b0] 1 i[s38][b0] >= 0;
* constraint lin_less_equal _2518
@c[_2518] 1 i[z3_38][b0] -1 i[s3][b0] -1 i[s38][b0] >= -1;
* constraint lin_less_equal _2519
@c[_2519] -1 i[z39_48][b0] 1 i[s39][b0] >= 0;
* constraint lin_less_equal _2520
@c[_2520] -1 i[z39_48][b0] 1 i[s48][b0] >= 0;
* constraint lin_less_equal _2521
@c[_2521] 1 i[z39_48][b0] -1 i[s39][b0] -1 i[s48][b0] >= -1;
* constraint lin_less_equal _2522
@c[_2522] -1 i[z39_40][b0] 1 i[s39][b0] >= 0;
* constraint lin_less_equal _2523
@c[_2523] -1 i[z39_40][b0] 1 i[s40][b0] >= 0;
* constraint lin_less_equal _2524
@c[_2524] 1 i[z39_40][b0] -1 i[s39][b0] -1 i[s40][b0] >= -1;
* constraint lin_less_equal _2525
@c[_2525] 1 i[z3_27][b0] 1 i[z9_12][b0] 1 i[z17_51][b0] 1 i[z17_34][b0] 1 i[z3_38][b0] 1 i[z39_48][b0] 1 i[z39_40][b0] -2 i[b114][b0] >= 0;
* constraint lin_less_equal _2526
@c[_2526] -1 i[z3_27][b0] -1 i[z9_12][b0] -1 i[z17_51][b0] -1 i[z17_34][b0] -1 i[z3_38][b0] -1 i[z39_48][b0] -1 i[z39_40][b0] 7 i[b114][b0] >= 0;
* constraint lin_less_equal _2527
@c[_2527] -1 i[z39_49][b0] 1 i[s39][b0] >= 0;
* constraint lin_less_equal _2528
@c[_2528] -1 i[z39_49][b0] 1 i[s49][b0] >= 0;
* constraint lin_less_equal _2529
@c[_2529] 1 i[z39_49][b0] -1 i[s39][b0] -1 i[s49][b0] >= -1;
* constraint lin_less_equal _2530
@c[_2530] 1 i[z3_28][b0] 1 i[z10_12][b0] 1 i[z29_33][b0] 1 i[z4_38][b0] 1 i[z39_49][b0] 1 i[s40][b0] -2 i[b115][b0] >= 0;
* constraint lin_less_equal _2531
@c[_2531] -1 i[z3_28][b0] -1 i[z10_12][b0] -1 i[z29_33][b0] -1 i[z4_38][b0] -1 i[z39_49][b0] -1 i[s40][b0] 6 i[b115][b0] >= 0;
* constraint lin_less_equal _2532
@c[_2532] -1 i[z40_41][b0] 1 i[s40][b0] >= 0;
* constraint lin_less_equal _2533
@c[_2533] -1 i[z40_41][b0] 1 i[s41][b0] >= 0;
* constraint lin_less_equal _2534
@c[_2534] 1 i[z40_41][b0] -1 i[s40][b0] -1 i[s41][b0] >= -1;
* constraint lin_less_equal _2535
@c[_2535] 1 i[z3_29][b0] 1 i[z11_12][b0] 1 i[z17_46][b0] 1 i[z20_38][b0] 1 i[z1_39][b0] 1 i[z40_41][b0] 1 i[z40_41][b0] -2 i[b116][b0] >= 0;
* constraint lin_less_equal _2536
@c[_2536] -1 i[z3_29][b0] -1 i[z11_12][b0] -1 i[z17_46][b0] -1 i[z20_38][b0] -1 i[z1_39][b0] -1 i[z40_41][b0] -1 i[z40_41][b0] 7 i[b116][b0] >= 0;
* constraint lin_less_equal _2537
@c[_2537] -1 i[z32_44][b0] 1 i[s32][b0] >= 0;
* constraint lin_less_equal _2538
@c[_2538] -1 i[z32_44][b0] 1 i[s44][b0] >= 0;
* constraint lin_less_equal _2539
@c[_2539] 1 i[z32_44][b0] -1 i[s32][b0] -1 i[s44][b0] >= -1;
* constraint lin_less_equal _2540
@c[_2540] -1 i[z21_38][b0] 1 i[s21][b0] >= 0;
* constraint lin_less_equal _2541
@c[_2541] -1 i[z21_38][b0] 1 i[s38][b0] >= 0;
* constraint lin_less_equal _2542
@c[_2542] 1 i[z21_38][b0] -1 i[s21][b0] -1 i[s38][b0] >= -1;
* constraint lin_less_equal _2543
@c[_2543] -1 i[z40_42][b0] 1 i[s40][b0] >= 0;
* constraint lin_less_equal _2544
@c[_2544] -1 i[z40_42][b0] 1 i[s42][b0] >= 0;
* constraint lin_less_equal _2545
@c[_2545] 1 i[z40_42][b0] -1 i[s40][b0] -1 i[s42][b0] >= -1;
* constraint lin_less_equal _2546
@c[_2546] 1 i[z3_30][b0] 1 i[s12][b0] 1 i[z32_44][b0] 1 i[z21_38][b0] 1 i[z2_39][b0] 1 i[z40_42][b0] -2 i[b117][b0] >= 0;
* constraint lin_less_equal _2547
@c[_2547] -1 i[z3_30][b0] -1 i[s12][b0] -1 i[z32_44][b0] -1 i[z21_38][b0] -1 i[z2_39][b0] -1 i[z40_42][b0] 6 i[b117][b0] >= 0;
* constraint lin_less_equal _2548
@c[_2548] -1 i[z12_13][b0] 1 i[s12][b0] >= 0;
* constraint lin_less_equal _2549
@c[_2549] -1 i[z12_13][b0] 1 i[s13][b0] >= 0;
* constraint lin_less_equal _2550
@c[_2550] 1 i[z12_13][b0] -1 i[s12][b0] -1 i[s13][b0] >= -1;
* constraint lin_less_equal _2551
@c[_2551] -1 i[z22_38][b0] 1 i[s22][b0] >= 0;
* constraint lin_less_equal _2552
@c[_2552] -1 i[z22_38][b0] 1 i[s38][b0] >= 0;
* constraint lin_less_equal _2553
@c[_2553] 1 i[z22_38][b0] -1 i[s22][b0] -1 i[s38][b0] >= -1;
* constraint lin_less_equal _2554
@c[_2554] -1 i[z3_39][b0] 1 i[s3][b0] >= 0;
* constraint lin_less_equal _2555
@c[_2555] -1 i[z3_39][b0] 1 i[s39][b0] >= 0;
* constraint lin_less_equal _2556
@c[_2556] 1 i[z3_39][b0] -1 i[s3][b0] -1 i[s39][b0] >= -1;
* constraint lin_less_equal _2557
@c[_2557] -1 i[z40_43][b0] 1 i[s40][b0] >= 0;
* constraint lin_less_equal _2558
@c[_2558] -1 i[z40_43][b0] 1 i[s43][b0] >= 0;
* constraint lin_less_equal _2559
@c[_2559] 1 i[z40_43][b0] -1 i[s40][b0] -1 i[s43][b0] >= -1;
* constraint lin_less_equal _2560
@c[_2560] 1 i[z3_31][b0] 1 i[z12_13][b0] 1 i[z22_38][b0] 1 i[z3_39][b0] 1 i[z40_43][b0] -2 i[b118][b0] >= 0;
* constraint lin_less_equal _2561
@c[_2561] -1 i[z3_31][b0] -1 i[z12_13][b0] -1 i[z22_38][b0] -1 i[z3_39][b0] -1 i[z40_43][b0] 5 i[b118][b0] >= 0;
* constraint lin_less_equal _2562
@c[_2562] -1 i[z12_14][b0] 1 i[s12][b0] >= 0;
* constraint lin_less_equal _2563
@c[_2563] -1 i[z12_14][b0] 1 i[s14][b0] >= 0;
* constraint lin_less_equal _2564
@c[_2564] 1 i[z12_14][b0] -1 i[s12][b0] -1 i[s14][b0] >= -1;
* constraint lin_less_equal _2565
@c[_2565] -1 i[z23_38][b0] 1 i[s23][b0] >= 0;
* constraint lin_less_equal _2566
@c[_2566] -1 i[z23_38][b0] 1 i[s38][b0] >= 0;
* constraint lin_less_equal _2567
@c[_2567] 1 i[z23_38][b0] -1 i[s23][b0] -1 i[s38][b0] >= -1;
* constraint lin_less_equal _2568
@c[_2568] -1 i[z39_50][b0] 1 i[s39][b0] >= 0;
* constraint lin_less_equal _2569
@c[_2569] -1 i[z39_50][b0] 1 i[s50][b0] >= 0;
* constraint lin_less_equal _2570
@c[_2570] 1 i[z39_50][b0] -1 i[s39][b0] -1 i[s50][b0] >= -1;
* constraint lin_less_equal _2571
@c[_2571] 1 i[z3_32][b0] 1 i[z12_14][b0] 1 i[z33_35][b0] 1 i[z23_38][b0] 1 i[z39_50][b0] 1 i[z1_40][b0] 1 i[z41_49][b0] -2 i[b119][b0] >= 0;
* constraint lin_less_equal _2572
@c[_2572] -1 i[z3_32][b0] -1 i[z12_14][b0] -1 i[z33_35][b0] -1 i[z23_38][b0] -1 i[z39_50][b0] -1 i[z1_40][b0] -1 i[z41_49][b0] 7 i[b119][b0] >= 0;
* constraint lin_less_equal _2573
@c[_2573] -1 i[z39_52][b0] 1 i[s39][b0] >= 0;
* constraint lin_less_equal _2574
@c[_2574] -1 i[z39_52][b0] 1 i[s52][b0] >= 0;
* constraint lin_less_equal _2575
@c[_2575] 1 i[z39_52][b0] -1 i[s39][b0] -1 i[s52][b0] >= -1;
* constraint lin_less_equal _2576
@c[_2576] 1 i[z3_34][b0] 1 i[z12_16][b0] 1 i[z33_37][b0] 1 i[z25_38][b0] 1 i[z39_52][b0] 1 i[z4_40][b0] -2 i[b120][b0] >= 0;
* constraint lin_less_equal _2577
@c[_2577] -1 i[z3_34][b0] -1 i[z12_16][b0] -1 i[z33_37][b0] -1 i[z25_38][b0] -1 i[z39_52][b0] -1 i[z4_40][b0] 6 i[b120][b0] >= 0;
* constraint lin_less_equal _2578
@c[_2578] -1 i[z17_42][b0] 1 i[s17][b0] >= 0;
* constraint lin_less_equal _2579
@c[_2579] -1 i[z17_42][b0] 1 i[s42][b0] >= 0;
* constraint lin_less_equal _2580
@c[_2580] 1 i[z17_42][b0] -1 i[s17][b0] -1 i[s42][b0] >= -1;
* constraint lin_less_equal _2581
@c[_2581] -1 i[z43_44][b0] 1 i[s43][b0] >= 0;
* constraint lin_less_equal _2582
@c[_2582] -1 i[z43_44][b0] 1 i[s44][b0] >= 0;
* constraint lin_less_equal _2583
@c[_2583] 1 i[z43_44][b0] -1 i[s43][b0] -1 i[s44][b0] >= -1;
* constraint lin_less_equal _2584
@c[_2584] 1 i[z3_35][b0] 1 i[z5_13][b0] 1 i[z1_41][b0] 1 i[z17_42][b0] 1 i[z43_44][b0] -2 i[b121][b0] >= 0;
* constraint lin_less_equal _2585
@c[_2585] -1 i[z3_35][b0] -1 i[z5_13][b0] -1 i[z1_41][b0] -1 i[z17_42][b0] -1 i[z43_44][b0] 5 i[b121][b0] >= 0;
* constraint lin_less_equal _2586
@c[_2586] -1 i[z17_44][b0] 1 i[s17][b0] >= 0;
* constraint lin_less_equal _2587
@c[_2587] -1 i[z17_44][b0] 1 i[s44][b0] >= 0;
* constraint lin_less_equal _2588
@c[_2588] 1 i[z17_44][b0] -1 i[s17][b0] -1 i[s44][b0] >= -1;
* constraint lin_less_equal _2589
@c[_2589] -1 i[z20_42][b0] 1 i[s20][b0] >= 0;
* constraint lin_less_equal _2590
@c[_2590] -1 i[z20_42][b0] 1 i[s42][b0] >= 0;
* constraint lin_less_equal _2591
@c[_2591] 1 i[z20_42][b0] -1 i[s20][b0] -1 i[s42][b0] >= -1;
* constraint lin_less_equal _2592
@c[_2592] -1 i[z21_36][b0] 1 i[s21][b0] >= 0;
* constraint lin_less_equal _2593
@c[_2593] -1 i[z21_36][b0] 1 i[s36][b0] >= 0;
* constraint lin_less_equal _2594
@c[_2594] 1 i[z21_36][b0] -1 i[s21][b0] -1 i[s36][b0] >= -1;
* constraint lin_less_equal _2595
@c[_2595] -1 i[z3_41][b0] 1 i[s3][b0] >= 0;
* constraint lin_less_equal _2596
@c[_2596] -1 i[z3_41][b0] 1 i[s41][b0] >= 0;
* constraint lin_less_equal _2597
@c[_2597] 1 i[z3_41][b0] -1 i[s3][b0] -1 i[s41][b0] >= -1;
* constraint lin_less_equal _2598
@c[_2598] -1 i[z18_42][b0] 1 i[s18][b0] >= 0;
* constraint lin_less_equal _2599
@c[_2599] -1 i[z18_42][b0] 1 i[s42][b0] >= 0;
* constraint lin_less_equal _2600
@c[_2600] 1 i[z18_42][b0] -1 i[s18][b0] -1 i[s42][b0] >= -1;
* constraint lin_less_equal _2601
@c[_2601] -1 i[z43_45][b0] 1 i[s43][b0] >= 0;
* constraint lin_less_equal _2602
@c[_2602] -1 i[z43_45][b0] 1 i[s45][b0] >= 0;
* constraint lin_less_equal _2603
@c[_2603] 1 i[z43_45][b0] -1 i[s43][b0] -1 i[s45][b0] >= -1;
* constraint lin_less_equal _2604
@c[_2604] 1 i[z3_36][b0] 1 i[z6_13][b0] 1 i[z17_44][b0] 1 i[z20_42][b0] 1 i[z21_36][b0] 1 i[z20_39][b0] 1 i[z3_41][b0] 1 i[z18_42][b0] 1 i[z43_45][b0] -2 i[b122][b0] >= 0;
* constraint lin_less_equal _2605
@c[_2605] -1 i[z3_36][b0] -1 i[z6_13][b0] -1 i[z17_44][b0] -1 i[z20_42][b0] -1 i[z21_36][b0] -1 i[z20_39][b0] -1 i[z3_41][b0] -1 i[z18_42][b0] -1 i[z43_45][b0] 9 i[b122][b0] >= 0;
* constraint lin_less_equal _2606
@c[_2606] -1 i[z43_46][b0] 1 i[s43][b0] >= 0;
* constraint lin_less_equal _2607
@c[_2607] -1 i[z43_46][b0] 1 i[s46][b0] >= 0;
* constraint lin_less_equal _2608
@c[_2608] 1 i[z43_46][b0] -1 i[s43][b0] -1 i[s46][b0] >= -1;
* constraint lin_less_equal _2609
@c[_2609] 1 i[z3_37][b0] 1 i[z7_13][b0] 1 i[z20_40][b0] 1 i[z4_41][b0] 1 i[z19_42][b0] 1 i[z43_46][b0] -2 i[b123][b0] >= 0;
* constraint lin_less_equal _2610
@c[_2610] -1 i[z3_37][b0] -1 i[z7_13][b0] -1 i[z20_40][b0] -1 i[z4_41][b0] -1 i[z19_42][b0] -1 i[z43_46][b0] 6 i[b123][b0] >= 0;
* constraint lin_less_equal _2611
@c[_2611] -1 i[z26_41][b0] 1 i[s26][b0] >= 0;
* constraint lin_less_equal _2612
@c[_2612] -1 i[z26_41][b0] 1 i[s41][b0] >= 0;
* constraint lin_less_equal _2613
@c[_2613] 1 i[z26_41][b0] -1 i[s26][b0] -1 i[s41][b0] >= -1;
* constraint lin_less_equal _2614
@c[_2614] -1 i[z43_47][b0] 1 i[s43][b0] >= 0;
* constraint lin_less_equal _2615
@c[_2615] -1 i[z43_47][b0] 1 i[s47][b0] >= 0;
* constraint lin_less_equal _2616
@c[_2616] 1 i[z43_47][b0] -1 i[s43][b0] -1 i[s47][b0] >= -1;
* constraint lin_less_equal _2617
@c[_2617] 1 i[z3_38][b0] 1 i[z8_13][b0] 1 i[z23_32][b0] 1 i[z26_41][b0] 1 i[z2_42][b0] 1 i[z43_47][b0] -2 i[b124][b0] >= 0;
* constraint lin_less_equal _2618
@c[_2618] -1 i[z3_38][b0] -1 i[z8_13][b0] -1 i[z23_32][b0] -1 i[z26_41][b0] -1 i[z2_42][b0] -1 i[z43_47][b0] 6 i[b124][b0] >= 0;
* constraint lin_less_equal _2619
@c[_2619] -1 i[z27_41][b0] 1 i[s27][b0] >= 0;
* constraint lin_less_equal _2620
@c[_2620] -1 i[z27_41][b0] 1 i[s41][b0] >= 0;
* constraint lin_less_equal _2621
@c[_2621] 1 i[z27_41][b0] -1 i[s27][b0] -1 i[s41][b0] >= -1;
* constraint lin_less_equal _2622
@c[_2622] -1 i[z3_42][b0] 1 i[s3][b0] >= 0;
* constraint lin_less_equal _2623
@c[_2623] -1 i[z3_42][b0] 1 i[s42][b0] >= 0;
* constraint lin_less_equal _2624
@c[_2624] 1 i[z3_42][b0] -1 i[s3][b0] -1 i[s42][b0] >= -1;
* constraint lin_less_equal _2625
@c[_2625] -1 i[z43_48][b0] 1 i[s43][b0] >= 0;
* constraint lin_less_equal _2626
@c[_2626] -1 i[z43_48][b0] 1 i[s48][b0] >= 0;
* constraint lin_less_equal _2627
@c[_2627] 1 i[z43_48][b0] -1 i[s43][b0] -1 i[s48][b0] >= -1;
* constraint lin_less_equal _2628
@c[_2628] 1 i[z3_39][b0] 1 i[z9_13][b0] 1 i[z27_41][b0] 1 i[z3_42][b0] 1 i[z43_48][b0] -2 i[b125][b0] >= 0;
* constraint lin_less_equal _2629
@c[_2629] -1 i[z3_39][b0] -1 i[z9_13][b0] -1 i[z27_41][b0] -1 i[z3_42][b0] -1 i[z43_48][b0] 5 i[b125][b0] >= 0;
* constraint lin_less_equal _2630
@c[_2630] -1 i[z43_49][b0] 1 i[s43][b0] >= 0;
* constraint lin_less_equal _2631
@c[_2631] -1 i[z43_49][b0] 1 i[s49][b0] >= 0;
* constraint lin_less_equal _2632
@c[_2632] 1 i[z43_49][b0] -1 i[s43][b0] -1 i[s49][b0] >= -1;
* constraint lin_less_equal _2633
@c[_2633] 1 i[z3_40][b0] 1 i[z10_13][b0] 1 i[z33_41][b0] 1 i[z29_40][b0] 1 i[z28_41][b0] 1 i[z4_42][b0] 1 i[z43_49][b0] -2 i[b126][b0] >= 0;
* constraint lin_less_equal _2634
@c[_2634] -1 i[z3_40][b0] -1 i[z10_13][b0] -1 i[z33_41][b0] -1 i[z29_40][b0] -1 i[z28_41][b0] -1 i[z4_42][b0] -1 i[z43_49][b0] 7 i[b126][b0] >= 0;
* constraint lin_less_equal _2635
@c[_2635] -1 i[z29_41][b0] 1 i[s29][b0] >= 0;
* constraint lin_less_equal _2636
@c[_2636] -1 i[z29_41][b0] 1 i[s41][b0] >= 0;
* constraint lin_less_equal _2637
@c[_2637] 1 i[z29_41][b0] -1 i[s29][b0] -1 i[s41][b0] >= -1;
* constraint lin_less_equal _2638
@c[_2638] 1 i[z3_41][b0] 1 i[z11_13][b0] 1 i[z29_41][b0] 1 i[z20_42][b0] 1 i[z1_43][b0] -2 i[b127][b0] >= 0;
* constraint lin_less_equal _2639
@c[_2639] -1 i[z3_41][b0] -1 i[z11_13][b0] -1 i[z29_41][b0] -1 i[z20_42][b0] -1 i[z1_43][b0] 5 i[b127][b0] >= 0;
* constraint lin_less_equal _2640
@c[_2640] -1 i[z30_41][b0] 1 i[s30][b0] >= 0;
* constraint lin_less_equal _2641
@c[_2641] -1 i[z30_41][b0] 1 i[s41][b0] >= 0;
* constraint lin_less_equal _2642
@c[_2642] 1 i[z30_41][b0] -1 i[s30][b0] -1 i[s41][b0] >= -1;
* constraint lin_less_equal _2643
@c[_2643] -1 i[z21_42][b0] 1 i[s21][b0] >= 0;
* constraint lin_less_equal _2644
@c[_2644] -1 i[z21_42][b0] 1 i[s42][b0] >= 0;
* constraint lin_less_equal _2645
@c[_2645] 1 i[z21_42][b0] -1 i[s21][b0] -1 i[s42][b0] >= -1;
* constraint lin_less_equal _2646
@c[_2646] 1 i[z3_42][b0] 1 i[z12_13][b0] 1 i[z30_41][b0] 1 i[z21_42][b0] 1 i[z2_43][b0] -2 i[b128][b0] >= 0;
* constraint lin_less_equal _2647
@c[_2647] -1 i[z3_42][b0] -1 i[z12_13][b0] -1 i[z30_41][b0] -1 i[z21_42][b0] -1 i[z2_43][b0] 5 i[b128][b0] >= 0;
* constraint lin_less_equal _2648
@c[_2648] -1 i[z3_43][b0] 1 i[s3][b0] >= 0;
* constraint lin_less_equal _2649
@c[_2649] -1 i[z3_43][b0] 1 i[s43][b0] >= 0;
* constraint lin_less_equal _2650
@c[_2650] 1 i[z3_43][b0] -1 i[s3][b0] -1 i[s43][b0] >= -1;
* constraint lin_less_equal _2651
@c[_2651] -1 i[z31_41][b0] 1 i[s31][b0] >= 0;
* constraint lin_less_equal _2652
@c[_2652] -1 i[z31_41][b0] 1 i[s41][b0] >= 0;
* constraint lin_less_equal _2653
@c[_2653] 1 i[z31_41][b0] -1 i[s31][b0] -1 i[s41][b0] >= -1;
* constraint lin_less_equal _2654
@c[_2654] -1 i[z22_42][b0] 1 i[s22][b0] >= 0;
* constraint lin_less_equal _2655
@c[_2655] -1 i[z22_42][b0] 1 i[s42][b0] >= 0;
* constraint lin_less_equal _2656
@c[_2656] 1 i[z22_42][b0] -1 i[s22][b0] -1 i[s42][b0] >= -1;
* constraint lin_less_equal _2657
@c[_2657] 1 i[z3_43][b0] 1 i[s13][b0] 1 i[z31_41][b0] 1 i[z22_42][b0] 1 i[z3_43][b0] -2 i[b129][b0] >= 0;
* constraint lin_less_equal _2658
@c[_2658] -1 i[z3_43][b0] -1 i[s13][b0] -1 i[z31_41][b0] -1 i[z22_42][b0] -1 i[z3_43][b0] 5 i[b129][b0] >= 0;
* constraint lin_less_equal _2659
@c[_2659] -1 i[z22_27][b0] 1 i[s22][b0] >= 0;
* constraint lin_less_equal _2660
@c[_2660] -1 i[z22_27][b0] 1 i[s27][b0] >= 0;
* constraint lin_less_equal _2661
@c[_2661] 1 i[z22_27][b0] -1 i[s22][b0] -1 i[s27][b0] >= -1;
* constraint lin_less_equal _2662
@c[_2662] -1 i[z29_39][b0] 1 i[s29][b0] >= 0;
* constraint lin_less_equal _2663
@c[_2663] -1 i[z29_39][b0] 1 i[s39][b0] >= 0;
* constraint lin_less_equal _2664
@c[_2664] 1 i[z29_39][b0] -1 i[s29][b0] -1 i[s39][b0] >= -1;
* constraint lin_less_equal _2665
@c[_2665] -1 i[z44_45][b0] 1 i[s44][b0] >= 0;
* constraint lin_less_equal _2666
@c[_2666] -1 i[z44_45][b0] 1 i[s45][b0] >= 0;
* constraint lin_less_equal _2667
@c[_2667] 1 i[z44_45][b0] -1 i[s44][b0] -1 i[s45][b0] >= -1;
* constraint lin_less_equal _2668
@c[_2668] -1 i[z35_46][b0] 1 i[s35][b0] >= 0;
* constraint lin_less_equal _2669
@c[_2669] -1 i[z35_46][b0] 1 i[s46][b0] >= 0;
* constraint lin_less_equal _2670
@c[_2670] 1 i[z35_46][b0] -1 i[s35][b0] -1 i[s46][b0] >= -1;
* constraint lin_less_equal _2671
@c[_2671] 1 i[z4_17][b0] 1 i[z5_14][b0] 1 i[z22_27][b0] 1 i[z29_39][b0] 1 i[z27_36][b0] 1 i[z1_44][b0] 1 i[z44_45][b0] 1 i[z35_46][b0] -2 i[b130][b0] >= 0;
* constraint lin_less_equal _2672
@c[_2672] -1 i[z4_17][b0] -1 i[z5_14][b0] -1 i[z22_27][b0] -1 i[z29_39][b0] -1 i[z27_36][b0] -1 i[z1_44][b0] -1 i[z44_45][b0] -1 i[z35_46][b0] 8 i[b130][b0] >= 0;
* constraint lin_less_equal _2673
@c[_2673] 1 i[z4_18][b0] 1 i[z6_14][b0] 1 i[z20_24][b0] 1 i[z3_44][b0] 1 i[s45][b0] 1 i[z36_46][b0] -2 i[b131][b0] >= 0;
* constraint lin_less_equal _2674
@c[_2674] -1 i[z4_18][b0] -1 i[z6_14][b0] -1 i[z20_24][b0] -1 i[z3_44][b0] -1 i[s45][b0] -1 i[z36_46][b0] 6 i[b131][b0] >= 0;
* constraint lin_less_equal _2675
@c[_2675] -1 i[z4_44][b0] 1 i[s4][b0] >= 0;
* constraint lin_less_equal _2676
@c[_2676] -1 i[z4_44][b0] 1 i[s44][b0] >= 0;
* constraint lin_less_equal _2677
@c[_2677] 1 i[z4_44][b0] -1 i[s4][b0] -1 i[s44][b0] >= -1;
* constraint lin_less_equal _2678
@c[_2678] -1 i[z45_46][b0] 1 i[s45][b0] >= 0;
* constraint lin_less_equal _2679
@c[_2679] -1 i[z45_46][b0] 1 i[s46][b0] >= 0;
* constraint lin_less_equal _2680
@c[_2680] 1 i[z45_46][b0] -1 i[s45][b0] -1 i[s46][b0] >= -1;
* constraint lin_less_equal _2681
@c[_2681] -1 i[z37_46][b0] 1 i[s37][b0] >= 0;
* constraint lin_less_equal _2682
@c[_2682] -1 i[z37_46][b0] 1 i[s46][b0] >= 0;
* constraint lin_less_equal _2683
@c[_2683] 1 i[z37_46][b0] -1 i[s37][b0] -1 i[s46][b0] >= -1;
* constraint lin_less_equal _2684
@c[_2684] 1 i[z4_19][b0] 1 i[z7_14][b0] 1 i[z22_26][b0] 1 i[z26_41][b0] 1 i[z4_44][b0] 1 i[z45_46][b0] 1 i[z37_46][b0] -2 i[b132][b0] >= 0;
* constraint lin_less_equal _2685
@c[_2685] -1 i[z4_19][b0] -1 i[z7_14][b0] -1 i[z22_26][b0] -1 i[z26_41][b0] -1 i[z4_44][b0] -1 i[z45_46][b0] -1 i[z37_46][b0] 7 i[b132][b0] >= 0;
* constraint lin_less_equal _2686
@c[_2686] -1 i[z30_44][b0] 1 i[s30][b0] >= 0;
* constraint lin_less_equal _2687
@c[_2687] -1 i[z30_44][b0] 1 i[s44][b0] >= 0;
* constraint lin_less_equal _2688
@c[_2688] 1 i[z30_44][b0] -1 i[s30][b0] -1 i[s44][b0] >= -1;
* constraint lin_less_equal _2689
@c[_2689] -1 i[z42_46][b0] 1 i[s42][b0] >= 0;
* constraint lin_less_equal _2690
@c[_2690] -1 i[z42_46][b0] 1 i[s46][b0] >= 0;
* constraint lin_less_equal _2691
@c[_2691] 1 i[z42_46][b0] -1 i[s42][b0] -1 i[s46][b0] >= -1;
* constraint lin_less_equal _2692
@c[_2692] 1 i[z4_21][b0] 1 i[z12_14][b0] 1 i[z20_47][b0] 1 i[z30_44][b0] 1 i[z2_45][b0] 1 i[z42_46][b0] 1 i[z36_51][b0] -2 i[b133][b0] >= 0;
* constraint lin_less_equal _2693
@c[_2693] -1 i[z4_21][b0] -1 i[z12_14][b0] -1 i[z20_47][b0] -1 i[z30_44][b0] -1 i[z2_45][b0] -1 i[z42_46][b0] -1 i[z36_51][b0] 7 i[b133][b0] >= 0;
* constraint lin_less_equal _2694
@c[_2694] 1 i[z4_22][b0] 1 i[z13_14][b0] 1 i[z20_48][b0] 1 i[z31_44][b0] 1 i[z3_45][b0] 1 i[z43_46][b0] -2 i[b134][b0] >= 0;
* constraint lin_less_equal _2695
@c[_2695] -1 i[z4_22][b0] -1 i[z13_14][b0] -1 i[z20_48][b0] -1 i[z31_44][b0] -1 i[z3_45][b0] -1 i[z43_46][b0] 6 i[b134][b0] >= 0;
* constraint lin_less_equal _2696
@c[_2696] -1 i[z45_50][b0] 1 i[s45][b0] >= 0;
* constraint lin_less_equal _2697
@c[_2697] -1 i[z45_50][b0] 1 i[s50][b0] >= 0;
* constraint lin_less_equal _2698
@c[_2698] 1 i[z45_50][b0] -1 i[s45][b0] -1 i[s50][b0] >= -1;
* constraint lin_less_equal _2699
@c[_2699] 1 i[z4_23][b0] 1 i[s14][b0] 1 i[z21_38][b0] 1 i[z32_44][b0] 1 i[z45_50][b0] 1 i[z1_46][b0] -2 i[b135][b0] >= 0;
* constraint lin_less_equal _2700
@c[_2700] -1 i[z4_23][b0] -1 i[s14][b0] -1 i[z21_38][b0] -1 i[z32_44][b0] -1 i[z45_50][b0] -1 i[z1_46][b0] 6 i[b135][b0] >= 0;
* constraint lin_less_equal _2701
@c[_2701] -1 i[z45_51][b0] 1 i[s45][b0] >= 0;
* constraint lin_less_equal _2702
@c[_2702] -1 i[z45_51][b0] 1 i[s51][b0] >= 0;
* constraint lin_less_equal _2703
@c[_2703] 1 i[z45_51][b0] -1 i[s45][b0] -1 i[s51][b0] >= -1;
* constraint lin_less_equal _2704
@c[_2704] 1 i[z4_24][b0] 1 i[z14_15][b0] 1 i[z26_39][b0] 1 i[z33_44][b0] 1 i[z45_51][b0] 1 i[z2_46][b0] 1 i[z45_51][b0] -2 i[b136][b0] >= 0;
* constraint lin_less_equal _2705
@c[_2705] -1 i[z4_24][b0] -1 i[z14_15][b0] -1 i[z26_39][b0] -1 i[z33_44][b0] -1 i[z45_51][b0] -1 i[z2_46][b0] -1 i[z45_51][b0] 7 i[b136][b0] >= 0;
* constraint lin_less_equal _2706
@c[_2706] -1 i[z14_16][b0] 1 i[s14][b0] >= 0;
* constraint lin_less_equal _2707
@c[_2707] -1 i[z14_16][b0] 1 i[s16][b0] >= 0;
* constraint lin_less_equal _2708
@c[_2708] 1 i[z14_16][b0] -1 i[s14][b0] -1 i[s16][b0] >= -1;
* constraint lin_less_equal _2709
@c[_2709] -1 i[z34_44][b0] 1 i[s34][b0] >= 0;
* constraint lin_less_equal _2710
@c[_2710] -1 i[z34_44][b0] 1 i[s44][b0] >= 0;
* constraint lin_less_equal _2711
@c[_2711] 1 i[z34_44][b0] -1 i[s34][b0] -1 i[s44][b0] >= -1;
* constraint lin_less_equal _2712
@c[_2712] -1 i[z45_52][b0] 1 i[s45][b0] >= 0;
* constraint lin_less_equal _2713
@c[_2713] -1 i[z45_52][b0] 1 i[s52][b0] >= 0;
* constraint lin_less_equal _2714
@c[_2714] 1 i[z45_52][b0] -1 i[s45][b0] -1 i[s52][b0] >= -1;
* constraint lin_less_equal _2715
@c[_2715] -1 i[z4_46][b0] 1 i[s4][b0] >= 0;
* constraint lin_less_equal _2716
@c[_2716] -1 i[z4_46][b0] 1 i[s46][b0] >= 0;
* constraint lin_less_equal _2717
@c[_2717] 1 i[z4_46][b0] -1 i[s4][b0] -1 i[s46][b0] >= -1;
* constraint lin_less_equal _2718
@c[_2718] 1 i[z4_25][b0] 1 i[z14_16][b0] 1 i[z34_44][b0] 1 i[z45_52][b0] 1 i[z4_46][b0] -2 i[b137][b0] >= 0;
* constraint lin_less_equal _2719
@c[_2719] -1 i[z4_25][b0] -1 i[z14_16][b0] -1 i[z34_44][b0] -1 i[z45_52][b0] -1 i[z4_46][b0] 5 i[b137][b0] >= 0;
* constraint lin_less_equal _2720
@c[_2720] -1 i[z47_48][b0] 1 i[s47][b0] >= 0;
* constraint lin_less_equal _2721
@c[_2721] -1 i[z47_48][b0] 1 i[s48][b0] >= 0;
* constraint lin_less_equal _2722
@c[_2722] 1 i[z47_48][b0] -1 i[s47][b0] -1 i[s48][b0] >= -1;
* constraint lin_less_equal _2723
@c[_2723] 1 i[z4_26][b0] 1 i[z8_15][b0] 1 i[z2_47][b0] 1 i[z47_48][b0] 1 i[z38_49][b0] -2 i[b138][b0] >= 0;
* constraint lin_less_equal _2724
@c[_2724] -1 i[z4_26][b0] -1 i[z8_15][b0] -1 i[z2_47][b0] -1 i[z47_48][b0] -1 i[z38_49][b0] 5 i[b138][b0] >= 0;
* constraint lin_less_equal _2725
@c[_2725] 1 i[z4_27][b0] 1 i[z9_15][b0] 1 i[z21_33][b0] 1 i[z3_47][b0] 1 i[s48][b0] 1 i[z39_49][b0] -2 i[b139][b0] >= 0;
* constraint lin_less_equal _2726
@c[_2726] -1 i[z4_27][b0] -1 i[z9_15][b0] -1 i[z21_33][b0] -1 i[z3_47][b0] -1 i[s48][b0] -1 i[z39_49][b0] 6 i[b139][b0] >= 0;
* constraint lin_less_equal _2727
@c[_2727] -1 i[z4_47][b0] 1 i[s4][b0] >= 0;
* constraint lin_less_equal _2728
@c[_2728] -1 i[z4_47][b0] 1 i[s47][b0] >= 0;
* constraint lin_less_equal _2729
@c[_2729] 1 i[z4_47][b0] -1 i[s4][b0] -1 i[s47][b0] >= -1;
* constraint lin_less_equal _2730
@c[_2730] -1 i[z48_49][b0] 1 i[s48][b0] >= 0;
* constraint lin_less_equal _2731
@c[_2731] -1 i[z48_49][b0] 1 i[s49][b0] >= 0;
* constraint lin_less_equal _2732
@c[_2732] 1 i[z48_49][b0] -1 i[s48][b0] -1 i[s49][b0] >= -1;
* constraint lin_less_equal _2733
@c[_2733] -1 i[z40_49][b0] 1 i[s40][b0] >= 0;
* constraint lin_less_equal _2734
@c[_2734] -1 i[z40_49][b0] 1 i[s49][b0] >= 0;
* constraint lin_less_equal _2735
@c[_2735] 1 i[z40_49][b0] -1 i[s40][b0] -1 i[s49][b0] >= -1;
* constraint lin_less_equal _2736
@c[_2736] 1 i[z4_28][b0] 1 i[z10_15][b0] 1 i[z4_47][b0] 1 i[z48_49][b0] 1 i[z40_49][b0] -2 i[b140][b0] >= 0;
* constraint lin_less_equal _2737
@c[_2737] -1 i[z4_28][b0] -1 i[z10_15][b0] -1 i[z4_47][b0] -1 i[z48_49][b0] -1 i[z40_49][b0] 5 i[b140][b0] >= 0;
* constraint lin_less_equal _2738
@c[_2738] -1 i[z21_47][b0] 1 i[s21][b0] >= 0;
* constraint lin_less_equal _2739
@c[_2739] -1 i[z21_47][b0] 1 i[s47][b0] >= 0;
* constraint lin_less_equal _2740
@c[_2740] 1 i[z21_47][b0] -1 i[s21][b0] -1 i[s47][b0] >= -1;
* constraint lin_less_equal _2741
@c[_2741] 1 i[z4_30][b0] 1 i[z12_15][b0] 1 i[z21_47][b0] 1 i[z21_47][b0] 1 i[z2_48][b0] 1 i[z42_49][b0] -2 i[b141][b0] >= 0;
* constraint lin_less_equal _2742
@c[_2742] -1 i[z4_30][b0] -1 i[z12_15][b0] -1 i[z21_47][b0] -1 i[z21_47][b0] -1 i[z2_48][b0] -1 i[z42_49][b0] 6 i[b141][b0] >= 0;
* constraint lin_less_equal _2743
@c[_2743] 1 i[z4_31][b0] 1 i[z13_15][b0] 1 i[z21_48][b0] 1 i[z22_33][b0] 1 i[z22_47][b0] 1 i[z3_48][b0] 1 i[z43_49][b0] -2 i[b142][b0] >= 0;
* constraint lin_less_equal _2744
@c[_2744] -1 i[z4_31][b0] -1 i[z13_15][b0] -1 i[z21_48][b0] -1 i[z22_33][b0] -1 i[z22_47][b0] -1 i[z3_48][b0] -1 i[z43_49][b0] 7 i[b142][b0] >= 0;
* constraint lin_less_equal _2745
@c[_2745] -1 i[z15_16][b0] 1 i[s15][b0] >= 0;
* constraint lin_less_equal _2746
@c[_2746] -1 i[z15_16][b0] 1 i[s16][b0] >= 0;
* constraint lin_less_equal _2747
@c[_2747] 1 i[z15_16][b0] -1 i[s15][b0] -1 i[s16][b0] >= -1;
* constraint lin_less_equal _2748
@c[_2748] -1 i[z24_49][b0] 1 i[s24][b0] >= 0;
* constraint lin_less_equal _2749
@c[_2749] -1 i[z24_49][b0] 1 i[s49][b0] >= 0;
* constraint lin_less_equal _2750
@c[_2750] 1 i[z24_49][b0] -1 i[s24][b0] -1 i[s49][b0] >= -1;
* constraint lin_less_equal _2751
@c[_2751] -1 i[z26_27][b0] 1 i[s26][b0] >= 0;
* constraint lin_less_equal _2752
@c[_2752] -1 i[z26_27][b0] 1 i[s27][b0] >= 0;
* constraint lin_less_equal _2753
@c[_2753] 1 i[z26_27][b0] -1 i[s26][b0] -1 i[s27][b0] >= -1;
* constraint lin_less_equal _2754
@c[_2754] -1 i[z33_46][b0] 1 i[s33][b0] >= 0;
* constraint lin_less_equal _2755
@c[_2755] -1 i[z33_46][b0] 1 i[s46][b0] >= 0;
* constraint lin_less_equal _2756
@c[_2756] 1 i[z33_46][b0] -1 i[s33][b0] -1 i[s46][b0] >= -1;
* constraint lin_less_equal _2757
@c[_2757] -1 i[z25_47][b0] 1 i[s25][b0] >= 0;
* constraint lin_less_equal _2758
@c[_2758] -1 i[z25_47][b0] 1 i[s47][b0] >= 0;
* constraint lin_less_equal _2759
@c[_2759] 1 i[z25_47][b0] -1 i[s25][b0] -1 i[s47][b0] >= -1;
* constraint lin_less_equal _2760
@c[_2760] -1 i[z48_52][b0] 1 i[s48][b0] >= 0;
* constraint lin_less_equal _2761
@c[_2761] -1 i[z48_52][b0] 1 i[s52][b0] >= 0;
* constraint lin_less_equal _2762
@c[_2762] 1 i[z48_52][b0] -1 i[s48][b0] -1 i[s52][b0] >= -1;
* constraint lin_less_equal _2763
@c[_2763] -1 i[z4_49][b0] 1 i[s4][b0] >= 0;
* constraint lin_less_equal _2764
@c[_2764] -1 i[z4_49][b0] 1 i[s49][b0] >= 0;
* constraint lin_less_equal _2765
@c[_2765] 1 i[z4_49][b0] -1 i[s4][b0] -1 i[s49][b0] >= -1;
* constraint lin_less_equal _2766
@c[_2766] 1 i[z4_34][b0] 1 i[z15_16][b0] 1 i[z24_49][b0] 1 i[z25_33][b0] 1 i[z26_27][b0] 1 i[z33_46][b0] 1 i[z25_47][b0] 1 i[z48_52][b0] 1 i[z4_49][b0] -2 i[b143][b0] >= 0;
* constraint lin_less_equal _2767
@c[_2767] -1 i[z4_34][b0] -1 i[z15_16][b0] -1 i[z24_49][b0] -1 i[z25_33][b0] -1 i[z26_27][b0] -1 i[z33_46][b0] -1 i[z25_47][b0] -1 i[z48_52][b0] -1 i[z4_49][b0] 9 i[b143][b0] >= 0;
* constraint lin_less_equal _2768
@c[_2768] -1 i[z35_52][b0] 1 i[s35][b0] >= 0;
* constraint lin_less_equal _2769
@c[_2769] -1 i[z35_52][b0] 1 i[s52][b0] >= 0;
* constraint lin_less_equal _2770
@c[_2770] 1 i[z35_52][b0] -1 i[s35][b0] -1 i[s52][b0] >= -1;
* constraint lin_less_equal _2771
@c[_2771] 1 i[z4_44][b0] 1 i[z5_16][b0] 1 i[z21_30][b0] 1 i[z1_50][b0] 1 i[z17_51][b0] 1 i[z35_52][b0] -2 i[b144][b0] >= 0;
* constraint lin_less_equal _2772
@c[_2772] -1 i[z4_44][b0] -1 i[z5_16][b0] -1 i[z21_30][b0] -1 i[z1_50][b0] -1 i[z17_51][b0] -1 i[z35_52][b0] 6 i[b144][b0] >= 0;
* constraint lin_less_equal _2773
@c[_2773] 1 i[z4_45][b0] 1 i[z6_16][b0] 1 i[z20_51][b0] 1 i[z24_45][b0] 1 i[z3_50][b0] 1 i[z18_51][b0] 1 i[z36_52][b0] -2 i[b145][b0] >= 0;
* constraint lin_less_equal _2774
@c[_2774] -1 i[z4_45][b0] -1 i[z6_16][b0] -1 i[z20_51][b0] -1 i[z24_45][b0] -1 i[z3_50][b0] -1 i[z18_51][b0] -1 i[z36_52][b0] 7 i[b145][b0] >= 0;
* constraint lin_less_equal _2775
@c[_2775] -1 i[z4_50][b0] 1 i[s4][b0] >= 0;
* constraint lin_less_equal _2776
@c[_2776] -1 i[z4_50][b0] 1 i[s50][b0] >= 0;
* constraint lin_less_equal _2777
@c[_2777] 1 i[z4_50][b0] -1 i[s4][b0] -1 i[s50][b0] >= -1;
* constraint lin_less_equal _2778
@c[_2778] -1 i[z19_51][b0] 1 i[s19][b0] >= 0;
* constraint lin_less_equal _2779
@c[_2779] -1 i[z19_51][b0] 1 i[s51][b0] >= 0;
* constraint lin_less_equal _2780
@c[_2780] 1 i[z19_51][b0] -1 i[s19][b0] -1 i[s51][b0] >= -1;
* constraint lin_less_equal _2781
@c[_2781] -1 i[z37_52][b0] 1 i[s37][b0] >= 0;
* constraint lin_less_equal _2782
@c[_2782] -1 i[z37_52][b0] 1 i[s52][b0] >= 0;
* constraint lin_less_equal _2783
@c[_2783] 1 i[z37_52][b0] -1 i[s37][b0] -1 i[s52][b0] >= -1;
* constraint lin_less_equal _2784
@c[_2784] 1 i[z4_46][b0] 1 i[z7_16][b0] 1 i[z4_50][b0] 1 i[z19_51][b0] 1 i[z37_52][b0] -2 i[b146][b0] >= 0;
* constraint lin_less_equal _2785
@c[_2785] -1 i[z4_46][b0] -1 i[z7_16][b0] -1 i[z4_50][b0] -1 i[z19_51][b0] -1 i[z37_52][b0] 5 i[b146][b0] >= 0;
* constraint lin_less_equal _2786
@c[_2786] -1 i[z26_50][b0] 1 i[s26][b0] >= 0;
* constraint lin_less_equal _2787
@c[_2787] -1 i[z26_50][b0] 1 i[s50][b0] >= 0;
* constraint lin_less_equal _2788
@c[_2788] 1 i[z26_50][b0] -1 i[s26][b0] -1 i[s50][b0] >= -1;
* constraint lin_less_equal _2789
@c[_2789] -1 i[z38_52][b0] 1 i[s38][b0] >= 0;
* constraint lin_less_equal _2790
@c[_2790] -1 i[z38_52][b0] 1 i[s52][b0] >= 0;
* constraint lin_less_equal _2791
@c[_2791] 1 i[z38_52][b0] -1 i[s38][b0] -1 i[s52][b0] >= -1;
* constraint lin_less_equal _2792
@c[_2792] 1 i[z4_47][b0] 1 i[z8_16][b0] 1 i[z26_50][b0] 1 i[z2_51][b0] 1 i[z38_52][b0] -2 i[b147][b0] >= 0;
* constraint lin_less_equal _2793
@c[_2793] -1 i[z4_47][b0] -1 i[z8_16][b0] -1 i[z26_50][b0] -1 i[z2_51][b0] -1 i[z38_52][b0] 5 i[b147][b0] >= 0;
* constraint lin_less_equal _2794
@c[_2794] 1 i[z4_48][b0] 1 i[z9_16][b0] 1 i[z33_45][b0] 1 i[z27_50][b0] 1 i[z3_51][b0] 1 i[z39_52][b0] -2 i[b148][b0] >= 0;
* constraint lin_less_equal _2795
@c[_2795] -1 i[z4_48][b0] -1 i[z9_16][b0] -1 i[z33_45][b0] -1 i[z27_50][b0] -1 i[z3_51][b0] -1 i[z39_52][b0] 6 i[b148][b0] >= 0;
* constraint lin_less_equal _2796
@c[_2796] -1 i[z26_38][b0] 1 i[s26][b0] >= 0;
* constraint lin_less_equal _2797
@c[_2797] -1 i[z26_38][b0] 1 i[s38][b0] >= 0;
* constraint lin_less_equal _2798
@c[_2798] 1 i[z26_38][b0] -1 i[s26][b0] -1 i[s38][b0] >= -1;
* constraint lin_less_equal _2799
@c[_2799] -1 i[z33_50][b0] 1 i[s33][b0] >= 0;
* constraint lin_less_equal _2800
@c[_2800] -1 i[z33_50][b0] 1 i[s50][b0] >= 0;
* constraint lin_less_equal _2801
@c[_2801] 1 i[z33_50][b0] -1 i[s33][b0] -1 i[s50][b0] >= -1;
* constraint lin_less_equal _2802
@c[_2802] -1 i[z32_49][b0] 1 i[s32][b0] >= 0;
* constraint lin_less_equal _2803
@c[_2803] -1 i[z32_49][b0] 1 i[s49][b0] >= 0;
* constraint lin_less_equal _2804
@c[_2804] 1 i[z32_49][b0] -1 i[s32][b0] -1 i[s49][b0] >= -1;
* constraint lin_less_equal _2805
@c[_2805] -1 i[z28_50][b0] 1 i[s28][b0] >= 0;
* constraint lin_less_equal _2806
@c[_2806] -1 i[z28_50][b0] 1 i[s50][b0] >= 0;
* constraint lin_less_equal _2807
@c[_2807] 1 i[z28_50][b0] -1 i[s28][b0] -1 i[s50][b0] >= -1;
* constraint lin_less_equal _2808
@c[_2808] -1 i[z4_51][b0] 1 i[s4][b0] >= 0;
* constraint lin_less_equal _2809
@c[_2809] -1 i[z4_51][b0] 1 i[s51][b0] >= 0;
* constraint lin_less_equal _2810
@c[_2810] 1 i[z4_51][b0] -1 i[s4][b0] -1 i[s51][b0] >= -1;
* constraint lin_less_equal _2811
@c[_2811] -1 i[z40_52][b0] 1 i[s40][b0] >= 0;
* constraint lin_less_equal _2812
@c[_2812] -1 i[z40_52][b0] 1 i[s52][b0] >= 0;
* constraint lin_less_equal _2813
@c[_2813] 1 i[z40_52][b0] -1 i[s40][b0] -1 i[s52][b0] >= -1;
* constraint lin_less_equal _2814
@c[_2814] 1 i[z4_49][b0] 1 i[z10_16][b0] 1 i[z26_38][b0] 1 i[z33_50][b0] 1 i[z33_46][b0] 1 i[z32_49][b0] 1 i[z28_50][b0] 1 i[z4_51][b0] 1 i[z40_52][b0] -2 i[b149][b0] >= 0;
* constraint lin_less_equal _2815
@c[_2815] -1 i[z4_49][b0] -1 i[z10_16][b0] -1 i[z26_38][b0] -1 i[z33_50][b0] -1 i[z33_46][b0] -1 i[z32_49][b0] -1 i[z28_50][b0] -1 i[z4_51][b0] -1 i[z40_52][b0] 9 i[b149][b0] >= 0;
* constraint lin_less_equal _2816
@c[_2816] -1 i[z32_50][b0] 1 i[s32][b0] >= 0;
* constraint lin_less_equal _2817
@c[_2817] -1 i[z32_50][b0] 1 i[s50][b0] >= 0;
* constraint lin_less_equal _2818
@c[_2818] 1 i[z32_50][b0] -1 i[s32][b0] -1 i[s50][b0] >= -1;
* constraint lin_less_equal _2819
@c[_2819] -1 i[z23_51][b0] 1 i[s23][b0] >= 0;
* constraint lin_less_equal _2820
@c[_2820] -1 i[z23_51][b0] 1 i[s51][b0] >= 0;
* constraint lin_less_equal _2821
@c[_2821] 1 i[z23_51][b0] -1 i[s23][b0] -1 i[s51][b0] >= -1;
* constraint lin_less_equal _2822
@c[_2822] 1 i[z4_50][b0] 1 i[z14_16][b0] 1 i[z32_50][b0] 1 i[z23_51][b0] 1 i[z1_52][b0] -2 i[b150][b0] >= 0;
* constraint lin_less_equal _2823
@c[_2823] -1 i[z4_50][b0] -1 i[z14_16][b0] -1 i[z32_50][b0] -1 i[z23_51][b0] -1 i[z1_52][b0] 5 i[b150][b0] >= 0;
* constraint lin_less_equal _2824
@c[_2824] -1 i[z24_51][b0] 1 i[s24][b0] >= 0;
* constraint lin_less_equal _2825
@c[_2825] -1 i[z24_51][b0] 1 i[s51][b0] >= 0;
* constraint lin_less_equal _2826
@c[_2826] 1 i[z24_51][b0] -1 i[s24][b0] -1 i[s51][b0] >= -1;
* constraint lin_less_equal _2827
@c[_2827] 1 i[z4_51][b0] 1 i[z15_16][b0] 1 i[z33_50][b0] 1 i[z24_51][b0] 1 i[z2_52][b0] -2 i[b151][b0] >= 0;
* constraint lin_less_equal _2828
@c[_2828] -1 i[z4_51][b0] -1 i[z15_16][b0] -1 i[z33_50][b0] -1 i[z24_51][b0] -1 i[z2_52][b0] 5 i[b151][b0] >= 0;
* constraint lin_less_equal _2829
@c[_2829] -1 i[z4_52][b0] 1 i[s4][b0] >= 0;
* constraint lin_less_equal _2830
@c[_2830] -1 i[z4_52][b0] 1 i[s52][b0] >= 0;
* constraint lin_less_equal _2831
@c[_2831] 1 i[z4_52][b0] -1 i[s4][b0] -1 i[s52][b0] >= -1;
* constraint lin_less_equal _2832
@c[_2832] -1 i[z34_50][b0] 1 i[s34][b0] >= 0;
* constraint lin_less_equal _2833
@c[_2833] -1 i[z34_50][b0] 1 i[s50][b0] >= 0;
* constraint lin_less_equal _2834
@c[_2834] 1 i[z34_50][b0] -1 i[s34][b0] -1 i[s50][b0] >= -1;
* constraint lin_less_equal _2835
@c[_2835] -1 i[z25_51][b0] 1 i[s25][b0] >= 0;
* constraint lin_less_equal _2836
@c[_2836] -1 i[z25_51][b0] 1 i[s51][b0] >= 0;
* constraint lin_less_equal _2837
@c[_2837] 1 i[z25_51][b0] -1 i[s25][b0] -1 i[s51][b0] >= -1;
* constraint lin_less_equal _2838
@c[_2838] 1 i[z4_52][b0] 1 i[s16][b0] 1 i[z34_50][b0] 1 i[z25_51][b0] 1 i[z4_52][b0] -2 i[b152][b0] >= 0;
* constraint lin_less_equal _2839
@c[_2839] -1 i[z4_52][b0] -1 i[s16][b0] -1 i[z34_50][b0] -1 i[z25_51][b0] -1 i[z4_52][b0] 5 i[b152][b0] >= 0;
* constraint lin_less_equal _2840
@c[_2840] -1 i[z5_17][b0] 1 i[s5][b0] >= 0;
* constraint lin_less_equal _2841
@c[_2841] -1 i[z5_17][b0] 1 i[s17][b0] >= 0;
* constraint lin_less_equal _2842
@c[_2842] 1 i[z5_17][b0] -1 i[s5][b0] -1 i[s17][b0] >= -1;
* constraint lin_less_equal _2843
@c[_2843] 1 i[z5_17][b0] 1 i[z5_17][b0] -2 i[b153][b0] >= 0;
* constraint lin_less_equal _2844
@c[_2844] -1 i[z5_17][b0] -1 i[z5_17][b0] 2 i[b153][b0] >= 0;
* constraint lin_less_equal _2845
@c[_2845] -1 i[z5_18][b0] 1 i[s5][b0] >= 0;
* constraint lin_less_equal _2846
@c[_2846] -1 i[z5_18][b0] 1 i[s18][b0] >= 0;
* constraint lin_less_equal _2847
@c[_2847] 1 i[z5_18][b0] -1 i[s5][b0] -1 i[s18][b0] >= -1;
* constraint lin_less_equal _2848
@c[_2848] -1 i[z6_17][b0] 1 i[s6][b0] >= 0;
* constraint lin_less_equal _2849
@c[_2849] -1 i[z6_17][b0] 1 i[s17][b0] >= 0;
* constraint lin_less_equal _2850
@c[_2850] 1 i[z6_17][b0] -1 i[s6][b0] -1 i[s17][b0] >= -1;
* constraint lin_less_equal _2851
@c[_2851] 1 i[z5_18][b0] 1 i[z6_17][b0] -2 i[b154][b0] >= 0;
* constraint lin_less_equal _2852
@c[_2852] -1 i[z5_18][b0] -1 i[z6_17][b0] 2 i[b154][b0] >= 0;
* constraint lin_less_equal _2853
@c[_2853] -1 i[z5_19][b0] 1 i[s5][b0] >= 0;
* constraint lin_less_equal _2854
@c[_2854] -1 i[z5_19][b0] 1 i[s19][b0] >= 0;
* constraint lin_less_equal _2855
@c[_2855] 1 i[z5_19][b0] -1 i[s5][b0] -1 i[s19][b0] >= -1;
* constraint lin_less_equal _2856
@c[_2856] -1 i[z7_17][b0] 1 i[s7][b0] >= 0;
* constraint lin_less_equal _2857
@c[_2857] -1 i[z7_17][b0] 1 i[s17][b0] >= 0;
* constraint lin_less_equal _2858
@c[_2858] 1 i[z7_17][b0] -1 i[s7][b0] -1 i[s17][b0] >= -1;
* constraint lin_less_equal _2859
@c[_2859] 1 i[z5_19][b0] 1 i[z7_17][b0] -2 i[b155][b0] >= 0;
* constraint lin_less_equal _2860
@c[_2860] -1 i[z5_19][b0] -1 i[z7_17][b0] 2 i[b155][b0] >= 0;
* constraint lin_less_equal _2861
@c[_2861] -1 i[z5_20][b0] 1 i[s5][b0] >= 0;
* constraint lin_less_equal _2862
@c[_2862] -1 i[z5_20][b0] 1 i[s20][b0] >= 0;
* constraint lin_less_equal _2863
@c[_2863] 1 i[z5_20][b0] -1 i[s5][b0] -1 i[s20][b0] >= -1;
* constraint lin_less_equal _2864
@c[_2864] -1 i[z11_17][b0] 1 i[s11][b0] >= 0;
* constraint lin_less_equal _2865
@c[_2865] -1 i[z11_17][b0] 1 i[s17][b0] >= 0;
* constraint lin_less_equal _2866
@c[_2866] 1 i[z11_17][b0] -1 i[s11][b0] -1 i[s17][b0] >= -1;
* constraint lin_less_equal _2867
@c[_2867] 1 i[z5_20][b0] 1 i[z11_17][b0] -2 i[b156][b0] >= 0;
* constraint lin_less_equal _2868
@c[_2868] -1 i[z5_20][b0] -1 i[z11_17][b0] 2 i[b156][b0] >= 0;
* constraint lin_less_equal _2869
@c[_2869] 1 i[z5_21][b0] 1 i[z12_17][b0] -2 i[b157][b0] >= 0;
* constraint lin_less_equal _2870
@c[_2870] -1 i[z5_21][b0] -1 i[z12_17][b0] 2 i[b157][b0] >= 0;
* constraint lin_less_equal _2871
@c[_2871] -1 i[z5_22][b0] 1 i[s5][b0] >= 0;
* constraint lin_less_equal _2872
@c[_2872] -1 i[z5_22][b0] 1 i[s22][b0] >= 0;
* constraint lin_less_equal _2873
@c[_2873] 1 i[z5_22][b0] -1 i[s5][b0] -1 i[s22][b0] >= -1;
* constraint lin_less_equal _2874
@c[_2874] -1 i[z13_17][b0] 1 i[s13][b0] >= 0;
* constraint lin_less_equal _2875
@c[_2875] -1 i[z13_17][b0] 1 i[s17][b0] >= 0;
* constraint lin_less_equal _2876
@c[_2876] 1 i[z13_17][b0] -1 i[s13][b0] -1 i[s17][b0] >= -1;
* constraint lin_less_equal _2877
@c[_2877] 1 i[z5_22][b0] 1 i[z13_17][b0] -2 i[b158][b0] >= 0;
* constraint lin_less_equal _2878
@c[_2878] -1 i[z5_22][b0] -1 i[z13_17][b0] 2 i[b158][b0] >= 0;
* constraint lin_less_equal _2879
@c[_2879] -1 i[z5_23][b0] 1 i[s5][b0] >= 0;
* constraint lin_less_equal _2880
@c[_2880] -1 i[z5_23][b0] 1 i[s23][b0] >= 0;
* constraint lin_less_equal _2881
@c[_2881] 1 i[z5_23][b0] -1 i[s5][b0] -1 i[s23][b0] >= -1;
* constraint lin_less_equal _2882
@c[_2882] -1 i[z12_36][b0] 1 i[s12][b0] >= 0;
* constraint lin_less_equal _2883
@c[_2883] -1 i[z12_36][b0] 1 i[s36][b0] >= 0;
* constraint lin_less_equal _2884
@c[_2884] 1 i[z12_36][b0] -1 i[s12][b0] -1 i[s36][b0] >= -1;
* constraint lin_less_equal _2885
@c[_2885] -1 i[z13_21][b0] 1 i[s13][b0] >= 0;
* constraint lin_less_equal _2886
@c[_2886] -1 i[z13_21][b0] 1 i[s21][b0] >= 0;
* constraint lin_less_equal _2887
@c[_2887] 1 i[z13_21][b0] -1 i[s13][b0] -1 i[s21][b0] >= -1;
* constraint lin_less_equal _2888
@c[_2888] -1 i[z14_17][b0] 1 i[s14][b0] >= 0;
* constraint lin_less_equal _2889
@c[_2889] -1 i[z14_17][b0] 1 i[s17][b0] >= 0;
* constraint lin_less_equal _2890
@c[_2890] 1 i[z14_17][b0] -1 i[s14][b0] -1 i[s17][b0] >= -1;
* constraint lin_less_equal _2891
@c[_2891] -1 i[z6_39][b0] 1 i[s6][b0] >= 0;
* constraint lin_less_equal _2892
@c[_2892] -1 i[z6_39][b0] 1 i[s39][b0] >= 0;
* constraint lin_less_equal _2893
@c[_2893] 1 i[z6_39][b0] -1 i[s6][b0] -1 i[s39][b0] >= -1;
* constraint lin_less_equal _2894
@c[_2894] -1 i[z12_41][b0] 1 i[s12][b0] >= 0;
* constraint lin_less_equal _2895
@c[_2895] -1 i[z12_41][b0] 1 i[s41][b0] >= 0;
* constraint lin_less_equal _2896
@c[_2896] 1 i[z12_41][b0] -1 i[s12][b0] -1 i[s41][b0] >= -1;
* constraint lin_less_equal _2897
@c[_2897] 1 i[z5_23][b0] 1 i[z12_36][b0] 1 i[z13_21][b0] 1 i[z14_17][b0] 1 i[z6_39][b0] 1 i[z12_41][b0] -2 i[b159][b0] >= 0;
* constraint lin_less_equal _2898
@c[_2898] -1 i[z5_23][b0] -1 i[z12_36][b0] -1 i[z13_21][b0] -1 i[z14_17][b0] -1 i[z6_39][b0] -1 i[z12_41][b0] 6 i[b159][b0] >= 0;
* constraint lin_less_equal _2899
@c[_2899] 1 i[z5_24][b0] 1 i[z15_17][b0] -2 i[b160][b0] >= 0;
* constraint lin_less_equal _2900
@c[_2900] -1 i[z5_24][b0] -1 i[z15_17][b0] 2 i[b160][b0] >= 0;
* constraint lin_less_equal _2901
@c[_2901] -1 i[z5_25][b0] 1 i[s5][b0] >= 0;
* constraint lin_less_equal _2902
@c[_2902] -1 i[z5_25][b0] 1 i[s25][b0] >= 0;
* constraint lin_less_equal _2903
@c[_2903] 1 i[z5_25][b0] -1 i[s5][b0] -1 i[s25][b0] >= -1;
* constraint lin_less_equal _2904
@c[_2904] -1 i[z12_29][b0] 1 i[s12][b0] >= 0;
* constraint lin_less_equal _2905
@c[_2905] -1 i[z12_29][b0] 1 i[s29][b0] >= 0;
* constraint lin_less_equal _2906
@c[_2906] 1 i[z12_29][b0] -1 i[s12][b0] -1 i[s29][b0] >= -1;
* constraint lin_less_equal _2907
@c[_2907] -1 i[z16_17][b0] 1 i[s16][b0] >= 0;
* constraint lin_less_equal _2908
@c[_2908] -1 i[z16_17][b0] 1 i[s17][b0] >= 0;
* constraint lin_less_equal _2909
@c[_2909] 1 i[z16_17][b0] -1 i[s16][b0] -1 i[s17][b0] >= -1;
* constraint lin_less_equal _2910
@c[_2910] -1 i[z11_38][b0] 1 i[s11][b0] >= 0;
* constraint lin_less_equal _2911
@c[_2911] -1 i[z11_38][b0] 1 i[s38][b0] >= 0;
* constraint lin_less_equal _2912
@c[_2912] 1 i[z11_38][b0] -1 i[s11][b0] -1 i[s38][b0] >= -1;
* constraint lin_less_equal _2913
@c[_2913] 1 i[z5_25][b0] 1 i[z12_29][b0] 1 i[z16_17][b0] 1 i[z11_38][b0] -2 i[b161][b0] >= 0;
* constraint lin_less_equal _2914
@c[_2914] -1 i[z5_25][b0] -1 i[z12_29][b0] -1 i[z16_17][b0] -1 i[z11_38][b0] 4 i[b161][b0] >= 0;
* constraint lin_less_equal _2915
@c[_2915] -1 i[z5_35][b0] 1 i[s5][b0] >= 0;
* constraint lin_less_equal _2916
@c[_2916] -1 i[z5_35][b0] 1 i[s35][b0] >= 0;
* constraint lin_less_equal _2917
@c[_2917] 1 i[z5_35][b0] -1 i[s5][b0] -1 i[s35][b0] >= -1;
* constraint lin_less_equal _2918
@c[_2918] 1 i[z5_35][b0] 1 i[z5_18][b0] -2 i[b162][b0] >= 0;
* constraint lin_less_equal _2919
@c[_2919] -1 i[z5_35][b0] -1 i[z5_18][b0] 2 i[b162][b0] >= 0;
* constraint lin_less_equal _2920
@c[_2920] -1 i[z5_36][b0] 1 i[s5][b0] >= 0;
* constraint lin_less_equal _2921
@c[_2921] -1 i[z5_36][b0] 1 i[s36][b0] >= 0;
* constraint lin_less_equal _2922
@c[_2922] 1 i[z5_36][b0] -1 i[s5][b0] -1 i[s36][b0] >= -1;
* constraint lin_less_equal _2923
@c[_2923] -1 i[z6_20][b0] 1 i[s6][b0] >= 0;
* constraint lin_less_equal _2924
@c[_2924] -1 i[z6_20][b0] 1 i[s20][b0] >= 0;
* constraint lin_less_equal _2925
@c[_2925] 1 i[z6_20][b0] -1 i[s6][b0] -1 i[s20][b0] >= -1;
* constraint lin_less_equal _2926
@c[_2926] -1 i[z11_35][b0] 1 i[s11][b0] >= 0;
* constraint lin_less_equal _2927
@c[_2927] -1 i[z11_35][b0] 1 i[s35][b0] >= 0;
* constraint lin_less_equal _2928
@c[_2928] 1 i[z11_35][b0] -1 i[s11][b0] -1 i[s35][b0] >= -1;
* constraint lin_less_equal _2929
@c[_2929] -1 i[z6_18][b0] 1 i[s6][b0] >= 0;
* constraint lin_less_equal _2930
@c[_2930] -1 i[z6_18][b0] 1 i[s18][b0] >= 0;
* constraint lin_less_equal _2931
@c[_2931] 1 i[z6_18][b0] -1 i[s6][b0] -1 i[s18][b0] >= -1;
* constraint lin_less_equal _2932
@c[_2932] -1 i[z11_20][b0] 1 i[s11][b0] >= 0;
* constraint lin_less_equal _2933
@c[_2933] -1 i[z11_20][b0] 1 i[s20][b0] >= 0;
* constraint lin_less_equal _2934
@c[_2934] 1 i[z11_20][b0] -1 i[s11][b0] -1 i[s20][b0] >= -1;
* constraint lin_less_equal _2935
@c[_2935] 1 i[z5_36][b0] 1 i[z6_20][b0] 1 i[z11_35][b0] 1 i[z6_18][b0] 1 i[z11_20][b0] 1 i[z5_36][b0] -2 i[b163][b0] >= 0;
* constraint lin_less_equal _2936
@c[_2936] -1 i[z5_36][b0] -1 i[z6_20][b0] -1 i[z11_35][b0] -1 i[z6_18][b0] -1 i[z11_20][b0] -1 i[z5_36][b0] 6 i[b163][b0] >= 0;
* constraint lin_less_equal _2937
@c[_2937] -1 i[z5_37][b0] 1 i[s5][b0] >= 0;
* constraint lin_less_equal _2938
@c[_2938] -1 i[z5_37][b0] 1 i[s37][b0] >= 0;
* constraint lin_less_equal _2939
@c[_2939] 1 i[z5_37][b0] -1 i[s5][b0] -1 i[s37][b0] >= -1;
* constraint lin_less_equal _2940
@c[_2940] -1 i[z7_20][b0] 1 i[s7][b0] >= 0;
* constraint lin_less_equal _2941
@c[_2941] -1 i[z7_20][b0] 1 i[s20][b0] >= 0;
* constraint lin_less_equal _2942
@c[_2942] 1 i[z7_20][b0] -1 i[s7][b0] -1 i[s20][b0] >= -1;
* constraint lin_less_equal _2943
@c[_2943] -1 i[z7_18][b0] 1 i[s7][b0] >= 0;
* constraint lin_less_equal _2944
@c[_2944] -1 i[z7_18][b0] 1 i[s18][b0] >= 0;
* constraint lin_less_equal _2945
@c[_2945] 1 i[z7_18][b0] -1 i[s7][b0] -1 i[s18][b0] >= -1;
* constraint lin_less_equal _2946
@c[_2946] -1 i[z11_23][b0] 1 i[s11][b0] >= 0;
* constraint lin_less_equal _2947
@c[_2947] -1 i[z11_23][b0] 1 i[s23][b0] >= 0;
* constraint lin_less_equal _2948
@c[_2948] 1 i[z11_23][b0] -1 i[s11][b0] -1 i[s23][b0] >= -1;
* constraint lin_less_equal _2949
@c[_2949] 1 i[z5_37][b0] 1 i[z7_20][b0] 1 i[z7_18][b0] 1 i[z11_23][b0] -2 i[b164][b0] >= 0;
* constraint lin_less_equal _2950
@c[_2950] -1 i[z5_37][b0] -1 i[z7_20][b0] -1 i[z7_18][b0] -1 i[z11_23][b0] 4 i[b164][b0] >= 0;
* constraint lin_less_equal _2951
@c[_2951] 1 i[z5_38][b0] 1 i[z8_18][b0] -2 i[b165][b0] >= 0;
* constraint lin_less_equal _2952
@c[_2952] -1 i[z5_38][b0] -1 i[z8_18][b0] 2 i[b165][b0] >= 0;
* constraint lin_less_equal _2953
@c[_2953] -1 i[z5_39][b0] 1 i[s5][b0] >= 0;
* constraint lin_less_equal _2954
@c[_2954] -1 i[z5_39][b0] 1 i[s39][b0] >= 0;
* constraint lin_less_equal _2955
@c[_2955] 1 i[z5_39][b0] -1 i[s5][b0] -1 i[s39][b0] >= -1;
* constraint lin_less_equal _2956
@c[_2956] -1 i[z9_18][b0] 1 i[s9][b0] >= 0;
* constraint lin_less_equal _2957
@c[_2957] -1 i[z9_18][b0] 1 i[s18][b0] >= 0;
* constraint lin_less_equal _2958
@c[_2958] 1 i[z9_18][b0] -1 i[s9][b0] -1 i[s18][b0] >= -1;
* constraint lin_less_equal _2959
@c[_2959] 1 i[z5_39][b0] 1 i[z9_18][b0] -2 i[b166][b0] >= 0;
* constraint lin_less_equal _2960
@c[_2960] -1 i[z5_39][b0] -1 i[z9_18][b0] 2 i[b166][b0] >= 0;
* constraint lin_less_equal _2961
@c[_2961] -1 i[z5_40][b0] 1 i[s5][b0] >= 0;
* constraint lin_less_equal _2962
@c[_2962] -1 i[z5_40][b0] 1 i[s40][b0] >= 0;
* constraint lin_less_equal _2963
@c[_2963] 1 i[z5_40][b0] -1 i[s5][b0] -1 i[s40][b0] >= -1;
* constraint lin_less_equal _2964
@c[_2964] -1 i[z7_29][b0] 1 i[s7][b0] >= 0;
* constraint lin_less_equal _2965
@c[_2965] -1 i[z7_29][b0] 1 i[s29][b0] >= 0;
* constraint lin_less_equal _2966
@c[_2966] 1 i[z7_29][b0] -1 i[s7][b0] -1 i[s29][b0] >= -1;
* constraint lin_less_equal _2967
@c[_2967] -1 i[z10_18][b0] 1 i[s10][b0] >= 0;
* constraint lin_less_equal _2968
@c[_2968] -1 i[z10_18][b0] 1 i[s18][b0] >= 0;
* constraint lin_less_equal _2969
@c[_2969] 1 i[z10_18][b0] -1 i[s10][b0] -1 i[s18][b0] >= -1;
* constraint lin_less_equal _2970
@c[_2970] -1 i[z11_24][b0] 1 i[s11][b0] >= 0;
* constraint lin_less_equal _2971
@c[_2971] -1 i[z11_24][b0] 1 i[s24][b0] >= 0;
* constraint lin_less_equal _2972
@c[_2972] 1 i[z11_24][b0] -1 i[s11][b0] -1 i[s24][b0] >= -1;
* constraint lin_less_equal _2973
@c[_2973] 1 i[z5_40][b0] 1 i[z7_29][b0] 1 i[z10_18][b0] 1 i[z11_24][b0] -2 i[b167][b0] >= 0;
* constraint lin_less_equal _2974
@c[_2974] -1 i[z5_40][b0] -1 i[z7_29][b0] -1 i[z10_18][b0] -1 i[z11_24][b0] 4 i[b167][b0] >= 0;
* constraint lin_less_equal _2975
@c[_2975] -1 i[z5_41][b0] 1 i[s5][b0] >= 0;
* constraint lin_less_equal _2976
@c[_2976] -1 i[z5_41][b0] 1 i[s41][b0] >= 0;
* constraint lin_less_equal _2977
@c[_2977] 1 i[z5_41][b0] -1 i[s5][b0] -1 i[s41][b0] >= -1;
* constraint lin_less_equal _2978
@c[_2978] -1 i[z11_18][b0] 1 i[s11][b0] >= 0;
* constraint lin_less_equal _2979
@c[_2979] -1 i[z11_18][b0] 1 i[s18][b0] >= 0;
* constraint lin_less_equal _2980
@c[_2980] 1 i[z11_18][b0] -1 i[s11][b0] -1 i[s18][b0] >= -1;
* constraint lin_less_equal _2981
@c[_2981] 1 i[z5_41][b0] 1 i[z11_18][b0] -2 i[b168][b0] >= 0;
* constraint lin_less_equal _2982
@c[_2982] -1 i[z5_41][b0] -1 i[z11_18][b0] 2 i[b168][b0] >= 0;
* constraint lin_less_equal _2983
@c[_2983] 1 i[z5_42][b0] 1 i[z12_18][b0] -2 i[b169][b0] >= 0;
* constraint lin_less_equal _2984
@c[_2984] -1 i[z5_42][b0] -1 i[z12_18][b0] 2 i[b169][b0] >= 0;
* constraint lin_less_equal _2985
@c[_2985] -1 i[z5_43][b0] 1 i[s5][b0] >= 0;
* constraint lin_less_equal _2986
@c[_2986] -1 i[z5_43][b0] 1 i[s43][b0] >= 0;
* constraint lin_less_equal _2987
@c[_2987] 1 i[z5_43][b0] -1 i[s5][b0] -1 i[s43][b0] >= -1;
* constraint lin_less_equal _2988
@c[_2988] -1 i[z13_18][b0] 1 i[s13][b0] >= 0;
* constraint lin_less_equal _2989
@c[_2989] -1 i[z13_18][b0] 1 i[s18][b0] >= 0;
* constraint lin_less_equal _2990
@c[_2990] 1 i[z13_18][b0] -1 i[s13][b0] -1 i[s18][b0] >= -1;
* constraint lin_less_equal _2991
@c[_2991] 1 i[z5_43][b0] 1 i[z13_18][b0] -2 i[b170][b0] >= 0;
* constraint lin_less_equal _2992
@c[_2992] -1 i[z5_43][b0] -1 i[z13_18][b0] 2 i[b170][b0] >= 0;
* constraint lin_less_equal _2993
@c[_2993] -1 i[z5_44][b0] 1 i[s5][b0] >= 0;
* constraint lin_less_equal _2994
@c[_2994] -1 i[z5_44][b0] 1 i[s44][b0] >= 0;
* constraint lin_less_equal _2995
@c[_2995] 1 i[z5_44][b0] -1 i[s5][b0] -1 i[s44][b0] >= -1;
* constraint lin_less_equal _2996
@c[_2996] -1 i[z9_36][b0] 1 i[s9][b0] >= 0;
* constraint lin_less_equal _2997
@c[_2997] -1 i[z9_36][b0] 1 i[s36][b0] >= 0;
* constraint lin_less_equal _2998
@c[_2998] 1 i[z9_36][b0] -1 i[s9][b0] -1 i[s36][b0] >= -1;
* constraint lin_less_equal _2999
@c[_2999] -1 i[z11_42][b0] 1 i[s11][b0] >= 0;
* constraint lin_less_equal _3000
@c[_3000] -1 i[z11_42][b0] 1 i[s42][b0] >= 0;
* constraint lin_less_equal _3001
@c[_3001] 1 i[z11_42][b0] -1 i[s11][b0] -1 i[s42][b0] >= -1;
* constraint lin_less_equal _3002
@c[_3002] -1 i[z6_31][b0] 1 i[s6][b0] >= 0;
* constraint lin_less_equal _3003
@c[_3003] -1 i[z6_31][b0] 1 i[s31][b0] >= 0;
* constraint lin_less_equal _3004
@c[_3004] 1 i[z6_31][b0] -1 i[s6][b0] -1 i[s31][b0] >= -1;
* constraint lin_less_equal _3005
@c[_3005] 1 i[z5_44][b0] 1 i[z9_36][b0] 1 i[z11_42][b0] 1 i[z5_19][b0] 1 i[z6_31][b0] 1 i[z12_36][b0] -2 i[b171][b0] >= 0;
* constraint lin_less_equal _3006
@c[_3006] -1 i[z5_44][b0] -1 i[z9_36][b0] -1 i[z11_42][b0] -1 i[z5_19][b0] -1 i[z6_31][b0] -1 i[z12_36][b0] 6 i[b171][b0] >= 0;
* constraint lin_less_equal _3007
@c[_3007] -1 i[z5_45][b0] 1 i[s5][b0] >= 0;
* constraint lin_less_equal _3008
@c[_3008] -1 i[z5_45][b0] 1 i[s45][b0] >= 0;
* constraint lin_less_equal _3009
@c[_3009] 1 i[z5_45][b0] -1 i[s5][b0] -1 i[s45][b0] >= -1;
* constraint lin_less_equal _3010
@c[_3010] -1 i[z6_19][b0] 1 i[s6][b0] >= 0;
* constraint lin_less_equal _3011
@c[_3011] -1 i[z6_19][b0] 1 i[s19][b0] >= 0;
* constraint lin_less_equal _3012
@c[_3012] 1 i[z6_19][b0] -1 i[s6][b0] -1 i[s19][b0] >= -1;
* constraint lin_less_equal _3013
@c[_3013] 1 i[z5_45][b0] 1 i[z6_19][b0] -2 i[b172][b0] >= 0;
* constraint lin_less_equal _3014
@c[_3014] -1 i[z5_45][b0] -1 i[z6_19][b0] 2 i[b172][b0] >= 0;
* constraint lin_less_equal _3015
@c[_3015] -1 i[z5_46][b0] 1 i[s5][b0] >= 0;
* constraint lin_less_equal _3016
@c[_3016] -1 i[z5_46][b0] 1 i[s46][b0] >= 0;
* constraint lin_less_equal _3017
@c[_3017] 1 i[z5_46][b0] -1 i[s5][b0] -1 i[s46][b0] >= -1;
* constraint lin_less_equal _3018
@c[_3018] -1 i[z7_19][b0] 1 i[s7][b0] >= 0;
* constraint lin_less_equal _3019
@c[_3019] -1 i[z7_19][b0] 1 i[s19][b0] >= 0;
* constraint lin_less_equal _3020
@c[_3020] 1 i[z7_19][b0] -1 i[s7][b0] -1 i[s19][b0] >= -1;
* constraint lin_less_equal _3021
@c[_3021] 1 i[z5_46][b0] 1 i[z9_29][b0] 1 i[z7_19][b0] 1 i[z11_30][b0] -2 i[b173][b0] >= 0;
* constraint lin_less_equal _3022
@c[_3022] -1 i[z5_46][b0] -1 i[z9_29][b0] -1 i[z7_19][b0] -1 i[z11_30][b0] 4 i[b173][b0] >= 0;
* constraint lin_less_equal _3023
@c[_3023] 1 i[z5_47][b0] 1 i[z8_19][b0] -2 i[b174][b0] >= 0;
* constraint lin_less_equal _3024
@c[_3024] -1 i[z5_47][b0] -1 i[z8_19][b0] 2 i[b174][b0] >= 0;
* constraint lin_less_equal _3025
@c[_3025] -1 i[z5_48][b0] 1 i[s5][b0] >= 0;
* constraint lin_less_equal _3026
@c[_3026] -1 i[z5_48][b0] 1 i[s48][b0] >= 0;
* constraint lin_less_equal _3027
@c[_3027] 1 i[z5_48][b0] -1 i[s5][b0] -1 i[s48][b0] >= -1;
* constraint lin_less_equal _3028
@c[_3028] -1 i[z9_19][b0] 1 i[s9][b0] >= 0;
* constraint lin_less_equal _3029
@c[_3029] -1 i[z9_19][b0] 1 i[s19][b0] >= 0;
* constraint lin_less_equal _3030
@c[_3030] 1 i[z9_19][b0] -1 i[s9][b0] -1 i[s19][b0] >= -1;
* constraint lin_less_equal _3031
@c[_3031] 1 i[z5_48][b0] 1 i[z9_19][b0] -2 i[b175][b0] >= 0;
* constraint lin_less_equal _3032
@c[_3032] -1 i[z5_48][b0] -1 i[z9_19][b0] 2 i[b175][b0] >= 0;
* constraint lin_less_equal _3033
@c[_3033] -1 i[z5_49][b0] 1 i[s5][b0] >= 0;
* constraint lin_less_equal _3034
@c[_3034] -1 i[z5_49][b0] 1 i[s49][b0] >= 0;
* constraint lin_less_equal _3035
@c[_3035] 1 i[z5_49][b0] -1 i[s5][b0] -1 i[s49][b0] >= -1;
* constraint lin_less_equal _3036
@c[_3036] -1 i[z7_32][b0] 1 i[s7][b0] >= 0;
* constraint lin_less_equal _3037
@c[_3037] -1 i[z7_32][b0] 1 i[s32][b0] >= 0;
* constraint lin_less_equal _3038
@c[_3038] 1 i[z7_32][b0] -1 i[s7][b0] -1 i[s32][b0] >= -1;
* constraint lin_less_equal _3039
@c[_3039] -1 i[z12_27][b0] 1 i[s12][b0] >= 0;
* constraint lin_less_equal _3040
@c[_3040] -1 i[z12_27][b0] 1 i[s27][b0] >= 0;
* constraint lin_less_equal _3041
@c[_3041] 1 i[z12_27][b0] -1 i[s12][b0] -1 i[s27][b0] >= -1;
* constraint lin_less_equal _3042
@c[_3042] -1 i[z15_44][b0] 1 i[s15][b0] >= 0;
* constraint lin_less_equal _3043
@c[_3043] -1 i[z15_44][b0] 1 i[s44][b0] >= 0;
* constraint lin_less_equal _3044
@c[_3044] 1 i[z15_44][b0] -1 i[s15][b0] -1 i[s44][b0] >= -1;
* constraint lin_less_equal _3045
@c[_3045] -1 i[z10_19][b0] 1 i[s10][b0] >= 0;
* constraint lin_less_equal _3046
@c[_3046] -1 i[z10_19][b0] 1 i[s19][b0] >= 0;
* constraint lin_less_equal _3047
@c[_3047] 1 i[z10_19][b0] -1 i[s10][b0] -1 i[s19][b0] >= -1;
* constraint lin_less_equal _3048
@c[_3048] -1 i[z14_24][b0] 1 i[s14][b0] >= 0;
* constraint lin_less_equal _3049
@c[_3049] -1 i[z14_24][b0] 1 i[s24][b0] >= 0;
* constraint lin_less_equal _3050
@c[_3050] 1 i[z14_24][b0] -1 i[s14][b0] -1 i[s24][b0] >= -1;
* constraint lin_less_equal _3051
@c[_3051] -1 i[z9_38][b0] 1 i[s9][b0] >= 0;
* constraint lin_less_equal _3052
@c[_3052] -1 i[z9_38][b0] 1 i[s38][b0] >= 0;
* constraint lin_less_equal _3053
@c[_3053] 1 i[z9_38][b0] -1 i[s9][b0] -1 i[s38][b0] >= -1;
* constraint lin_less_equal _3054
@c[_3054] 1 i[z5_49][b0] 1 i[z7_32][b0] 1 i[z12_27][b0] 1 i[z15_44][b0] 1 i[z10_19][b0] 1 i[z14_24][b0] 1 i[z9_38][b0] 1 i[z5_49][b0] -2 i[b176][b0] >= 0;
* constraint lin_less_equal _3055
@c[_3055] -1 i[z5_49][b0] -1 i[z7_32][b0] -1 i[z12_27][b0] -1 i[z15_44][b0] -1 i[z10_19][b0] -1 i[z14_24][b0] -1 i[z9_38][b0] -1 i[z5_49][b0] 8 i[b176][b0] >= 0;
* constraint lin_less_equal _3056
@c[_3056] -1 i[z5_50][b0] 1 i[s5][b0] >= 0;
* constraint lin_less_equal _3057
@c[_3057] -1 i[z5_50][b0] 1 i[s50][b0] >= 0;
* constraint lin_less_equal _3058
@c[_3058] 1 i[z5_50][b0] -1 i[s5][b0] -1 i[s50][b0] >= -1;
* constraint lin_less_equal _3059
@c[_3059] -1 i[z14_19][b0] 1 i[s14][b0] >= 0;
* constraint lin_less_equal _3060
@c[_3060] -1 i[z14_19][b0] 1 i[s19][b0] >= 0;
* constraint lin_less_equal _3061
@c[_3061] 1 i[z14_19][b0] -1 i[s14][b0] -1 i[s19][b0] >= -1;
* constraint lin_less_equal _3062
@c[_3062] 1 i[z5_50][b0] 1 i[z14_19][b0] -2 i[b177][b0] >= 0;
* constraint lin_less_equal _3063
@c[_3063] -1 i[z5_50][b0] -1 i[z14_19][b0] 2 i[b177][b0] >= 0;
* constraint lin_less_equal _3064
@c[_3064] -1 i[z9_27][b0] 1 i[s9][b0] >= 0;
* constraint lin_less_equal _3065
@c[_3065] -1 i[z9_27][b0] 1 i[s27][b0] >= 0;
* constraint lin_less_equal _3066
@c[_3066] 1 i[z9_27][b0] -1 i[s9][b0] -1 i[s27][b0] >= -1;
* constraint lin_less_equal _3067
@c[_3067] -1 i[z9_30][b0] 1 i[s9][b0] >= 0;
* constraint lin_less_equal _3068
@c[_3068] -1 i[z9_30][b0] 1 i[s30][b0] >= 0;
* constraint lin_less_equal _3069
@c[_3069] 1 i[z9_30][b0] -1 i[s9][b0] -1 i[s30][b0] >= -1;
* constraint lin_less_equal _3070
@c[_3070] 1 i[z5_51][b0] 1 i[z9_27][b0] 1 i[z15_19][b0] 1 i[z9_30][b0] -2 i[b178][b0] >= 0;
* constraint lin_less_equal _3071
@c[_3071] -1 i[z5_51][b0] -1 i[z9_27][b0] -1 i[z15_19][b0] -1 i[z9_30][b0] 4 i[b178][b0] >= 0;
* constraint lin_less_equal _3072
@c[_3072] -1 i[z5_52][b0] 1 i[s5][b0] >= 0;
* constraint lin_less_equal _3073
@c[_3073] -1 i[z5_52][b0] 1 i[s52][b0] >= 0;
* constraint lin_less_equal _3074
@c[_3074] 1 i[z5_52][b0] -1 i[s5][b0] -1 i[s52][b0] >= -1;
* constraint lin_less_equal _3075
@c[_3075] -1 i[z16_19][b0] 1 i[s16][b0] >= 0;
* constraint lin_less_equal _3076
@c[_3076] -1 i[z16_19][b0] 1 i[s19][b0] >= 0;
* constraint lin_less_equal _3077
@c[_3077] 1 i[z16_19][b0] -1 i[s16][b0] -1 i[s19][b0] >= -1;
* constraint lin_less_equal _3078
@c[_3078] 1 i[z5_52][b0] 1 i[z16_19][b0] -2 i[b179][b0] >= 0;
* constraint lin_less_equal _3079
@c[_3079] -1 i[z5_52][b0] -1 i[z16_19][b0] 2 i[b179][b0] >= 0;
* constraint lin_less_equal _3080
@c[_3080] 1 i[z6_17][b0] 1 i[z5_20][b0] -2 i[b180][b0] >= 0;
* constraint lin_less_equal _3081
@c[_3081] -1 i[z6_17][b0] -1 i[z5_20][b0] 2 i[b180][b0] >= 0;
* constraint lin_less_equal _3082
@c[_3082] 1 i[z6_18][b0] 1 i[z6_20][b0] -2 i[b181][b0] >= 0;
* constraint lin_less_equal _3083
@c[_3083] -1 i[z6_18][b0] -1 i[z6_20][b0] 2 i[b181][b0] >= 0;
* constraint lin_less_equal _3084
@c[_3084] -1 i[z14_20][b0] 1 i[s14][b0] >= 0;
* constraint lin_less_equal _3085
@c[_3085] -1 i[z14_20][b0] 1 i[s20][b0] >= 0;
* constraint lin_less_equal _3086
@c[_3086] 1 i[z14_20][b0] -1 i[s14][b0] -1 i[s20][b0] >= -1;
* constraint lin_less_equal _3087
@c[_3087] -1 i[z11_44][b0] 1 i[s11][b0] >= 0;
* constraint lin_less_equal _3088
@c[_3088] -1 i[z11_44][b0] 1 i[s44][b0] >= 0;
* constraint lin_less_equal _3089
@c[_3089] 1 i[z11_44][b0] -1 i[s11][b0] -1 i[s44][b0] >= -1;
* constraint lin_less_equal _3090
@c[_3090] 1 i[z6_19][b0] 1 i[z14_20][b0] 1 i[z7_20][b0] 1 i[z11_44][b0] -2 i[b182][b0] >= 0;
* constraint lin_less_equal _3091
@c[_3091] -1 i[z6_19][b0] -1 i[z14_20][b0] -1 i[z7_20][b0] -1 i[z11_44][b0] 4 i[b182][b0] >= 0;
* constraint lin_less_equal _3092
@c[_3092] -1 i[z6_22][b0] 1 i[s6][b0] >= 0;
* constraint lin_less_equal _3093
@c[_3093] -1 i[z6_22][b0] 1 i[s22][b0] >= 0;
* constraint lin_less_equal _3094
@c[_3094] 1 i[z6_22][b0] -1 i[s6][b0] -1 i[s22][b0] >= -1;
* constraint lin_less_equal _3095
@c[_3095] -1 i[z11_36][b0] 1 i[s11][b0] >= 0;
* constraint lin_less_equal _3096
@c[_3096] -1 i[z11_36][b0] 1 i[s36][b0] >= 0;
* constraint lin_less_equal _3097
@c[_3097] 1 i[z11_36][b0] -1 i[s11][b0] -1 i[s36][b0] >= -1;
* constraint lin_less_equal _3098
@c[_3098] -1 i[z13_20][b0] 1 i[s13][b0] >= 0;
* constraint lin_less_equal _3099
@c[_3099] -1 i[z13_20][b0] 1 i[s20][b0] >= 0;
* constraint lin_less_equal _3100
@c[_3100] 1 i[z13_20][b0] -1 i[s13][b0] -1 i[s20][b0] >= -1;
* constraint lin_less_equal _3101
@c[_3101] -1 i[z6_36][b0] 1 i[s6][b0] >= 0;
* constraint lin_less_equal _3102
@c[_3102] -1 i[z6_36][b0] 1 i[s36][b0] >= 0;
* constraint lin_less_equal _3103
@c[_3103] 1 i[z6_36][b0] -1 i[s6][b0] -1 i[s36][b0] >= -1;
* constraint lin_less_equal _3104
@c[_3104] -1 i[z11_41][b0] 1 i[s11][b0] >= 0;
* constraint lin_less_equal _3105
@c[_3105] -1 i[z11_41][b0] 1 i[s41][b0] >= 0;
* constraint lin_less_equal _3106
@c[_3106] 1 i[z11_41][b0] -1 i[s11][b0] -1 i[s41][b0] >= -1;
* constraint lin_less_equal _3107
@c[_3107] 1 i[z6_22][b0] 1 i[z11_36][b0] 1 i[z13_20][b0] 1 i[z13_20][b0] 1 i[z6_36][b0] 1 i[z11_41][b0] -2 i[b183][b0] >= 0;
* constraint lin_less_equal _3108
@c[_3108] -1 i[z6_22][b0] -1 i[z11_36][b0] -1 i[z13_20][b0] -1 i[z13_20][b0] -1 i[z6_36][b0] -1 i[z11_41][b0] 6 i[b183][b0] >= 0;
* constraint lin_less_equal _3109
@c[_3109] -1 i[z6_23][b0] 1 i[s6][b0] >= 0;
* constraint lin_less_equal _3110
@c[_3110] -1 i[z6_23][b0] 1 i[s23][b0] >= 0;
* constraint lin_less_equal _3111
@c[_3111] 1 i[z6_23][b0] -1 i[s6][b0] -1 i[s23][b0] >= -1;
* constraint lin_less_equal _3112
@c[_3112] -1 i[z14_35][b0] 1 i[s14][b0] >= 0;
* constraint lin_less_equal _3113
@c[_3113] -1 i[z14_35][b0] 1 i[s35][b0] >= 0;
* constraint lin_less_equal _3114
@c[_3114] 1 i[z14_35][b0] -1 i[s14][b0] -1 i[s35][b0] >= -1;
* constraint lin_less_equal _3115
@c[_3115] 1 i[z6_23][b0] 1 i[z14_35][b0] 1 i[z14_20][b0] 1 i[z5_45][b0] -2 i[b184][b0] >= 0;
* constraint lin_less_equal _3116
@c[_3116] -1 i[z6_23][b0] -1 i[z14_35][b0] -1 i[z14_20][b0] -1 i[z5_45][b0] 4 i[b184][b0] >= 0;
* constraint lin_less_equal _3117
@c[_3117] -1 i[z6_25][b0] 1 i[s6][b0] >= 0;
* constraint lin_less_equal _3118
@c[_3118] -1 i[z6_25][b0] 1 i[s25][b0] >= 0;
* constraint lin_less_equal _3119
@c[_3119] 1 i[z6_25][b0] -1 i[s6][b0] -1 i[s25][b0] >= -1;
* constraint lin_less_equal _3120
@c[_3120] -1 i[z14_37][b0] 1 i[s14][b0] >= 0;
* constraint lin_less_equal _3121
@c[_3121] -1 i[z14_37][b0] 1 i[s37][b0] >= 0;
* constraint lin_less_equal _3122
@c[_3122] 1 i[z14_37][b0] -1 i[s14][b0] -1 i[s37][b0] >= -1;
* constraint lin_less_equal _3123
@c[_3123] -1 i[z16_20][b0] 1 i[s16][b0] >= 0;
* constraint lin_less_equal _3124
@c[_3124] -1 i[z16_20][b0] 1 i[s20][b0] >= 0;
* constraint lin_less_equal _3125
@c[_3125] 1 i[z16_20][b0] -1 i[s16][b0] -1 i[s20][b0] >= -1;
* constraint lin_less_equal _3126
@c[_3126] -1 i[z7_45][b0] 1 i[s7][b0] >= 0;
* constraint lin_less_equal _3127
@c[_3127] -1 i[z7_45][b0] 1 i[s45][b0] >= 0;
* constraint lin_less_equal _3128
@c[_3128] 1 i[z7_45][b0] -1 i[s7][b0] -1 i[s45][b0] >= -1;
* constraint lin_less_equal _3129
@c[_3129] -1 i[z11_50][b0] 1 i[s11][b0] >= 0;
* constraint lin_less_equal _3130
@c[_3130] -1 i[z11_50][b0] 1 i[s50][b0] >= 0;
* constraint lin_less_equal _3131
@c[_3131] 1 i[z11_50][b0] -1 i[s11][b0] -1 i[s50][b0] >= -1;
* constraint lin_less_equal _3132
@c[_3132] 1 i[z6_25][b0] 1 i[z14_37][b0] 1 i[z16_20][b0] 1 i[z16_20][b0] 1 i[z7_45][b0] 1 i[z11_50][b0] -2 i[b185][b0] >= 0;
* constraint lin_less_equal _3133
@c[_3133] -1 i[z6_25][b0] -1 i[z14_37][b0] -1 i[z16_20][b0] -1 i[z16_20][b0] -1 i[z7_45][b0] -1 i[z11_50][b0] 6 i[b185][b0] >= 0;
* constraint lin_less_equal _3134
@c[_3134] 1 i[z6_26][b0] 1 i[z8_21][b0] -2 i[b186][b0] >= 0;
* constraint lin_less_equal _3135
@c[_3135] -1 i[z6_26][b0] -1 i[z8_21][b0] 2 i[b186][b0] >= 0;
* constraint lin_less_equal _3136
@c[_3136] -1 i[z6_27][b0] 1 i[s6][b0] >= 0;
* constraint lin_less_equal _3137
@c[_3137] -1 i[z6_27][b0] 1 i[s27][b0] >= 0;
* constraint lin_less_equal _3138
@c[_3138] 1 i[z6_27][b0] -1 i[s6][b0] -1 i[s27][b0] >= -1;
* constraint lin_less_equal _3139
@c[_3139] -1 i[z9_21][b0] 1 i[s9][b0] >= 0;
* constraint lin_less_equal _3140
@c[_3140] -1 i[z9_21][b0] 1 i[s21][b0] >= 0;
* constraint lin_less_equal _3141
@c[_3141] 1 i[z9_21][b0] -1 i[s9][b0] -1 i[s21][b0] >= -1;
* constraint lin_less_equal _3142
@c[_3142] 1 i[z6_27][b0] 1 i[z16_17][b0] 1 i[z9_21][b0] 1 i[z5_50][b0] -2 i[b187][b0] >= 0;
* constraint lin_less_equal _3143
@c[_3143] -1 i[z6_27][b0] -1 i[z16_17][b0] -1 i[z9_21][b0] -1 i[z5_50][b0] 4 i[b187][b0] >= 0;
* constraint lin_less_equal _3144
@c[_3144] -1 i[z6_28][b0] 1 i[s6][b0] >= 0;
* constraint lin_less_equal _3145
@c[_3145] -1 i[z6_28][b0] 1 i[s28][b0] >= 0;
* constraint lin_less_equal _3146
@c[_3146] 1 i[z6_28][b0] -1 i[s6][b0] -1 i[s28][b0] >= -1;
* constraint lin_less_equal _3147
@c[_3147] -1 i[z15_29][b0] 1 i[s15][b0] >= 0;
* constraint lin_less_equal _3148
@c[_3148] -1 i[z15_29][b0] 1 i[s29][b0] >= 0;
* constraint lin_less_equal _3149
@c[_3149] 1 i[z15_29][b0] -1 i[s15][b0] -1 i[s29][b0] >= -1;
* constraint lin_less_equal _3150
@c[_3150] -1 i[z10_21][b0] 1 i[s10][b0] >= 0;
* constraint lin_less_equal _3151
@c[_3151] -1 i[z10_21][b0] 1 i[s21][b0] >= 0;
* constraint lin_less_equal _3152
@c[_3152] 1 i[z10_21][b0] -1 i[s10][b0] -1 i[s21][b0] >= -1;
* constraint lin_less_equal _3153
@c[_3153] -1 i[z11_47][b0] 1 i[s11][b0] >= 0;
* constraint lin_less_equal _3154
@c[_3154] -1 i[z11_47][b0] 1 i[s47][b0] >= 0;
* constraint lin_less_equal _3155
@c[_3155] 1 i[z11_47][b0] -1 i[s11][b0] -1 i[s47][b0] >= -1;
* constraint lin_less_equal _3156
@c[_3156] 1 i[z6_28][b0] 1 i[z15_29][b0] 1 i[z10_21][b0] 1 i[z11_47][b0] -2 i[b188][b0] >= 0;
* constraint lin_less_equal _3157
@c[_3157] -1 i[z6_28][b0] -1 i[z15_29][b0] -1 i[z10_21][b0] -1 i[z11_47][b0] 4 i[b188][b0] >= 0;
* constraint lin_less_equal _3158
@c[_3158] -1 i[z6_29][b0] 1 i[s6][b0] >= 0;
* constraint lin_less_equal _3159
@c[_3159] -1 i[z6_29][b0] 1 i[s29][b0] >= 0;
* constraint lin_less_equal _3160
@c[_3160] 1 i[z6_29][b0] -1 i[s6][b0] -1 i[s29][b0] >= -1;
* constraint lin_less_equal _3161
@c[_3161] -1 i[z11_21][b0] 1 i[s11][b0] >= 0;
* constraint lin_less_equal _3162
@c[_3162] -1 i[z11_21][b0] 1 i[s21][b0] >= 0;
* constraint lin_less_equal _3163
@c[_3163] 1 i[z11_21][b0] -1 i[s11][b0] -1 i[s21][b0] >= -1;
* constraint lin_less_equal _3164
@c[_3164] 1 i[z6_29][b0] 1 i[z11_21][b0] -2 i[b189][b0] >= 0;
* constraint lin_less_equal _3165
@c[_3165] -1 i[z6_29][b0] -1 i[z11_21][b0] 2 i[b189][b0] >= 0;
* constraint lin_less_equal _3166
@c[_3166] -1 i[z14_44][b0] 1 i[s14][b0] >= 0;
* constraint lin_less_equal _3167
@c[_3167] -1 i[z14_44][b0] 1 i[s44][b0] >= 0;
* constraint lin_less_equal _3168
@c[_3168] 1 i[z14_44][b0] -1 i[s14][b0] -1 i[s44][b0] >= -1;
* constraint lin_less_equal _3169
@c[_3169] 1 i[z6_30][b0] 1 i[z14_44][b0] 1 i[z12_21][b0] 1 i[z5_46][b0] -2 i[b190][b0] >= 0;
* constraint lin_less_equal _3170
@c[_3170] -1 i[z6_30][b0] -1 i[z14_44][b0] -1 i[z12_21][b0] -1 i[z5_46][b0] 4 i[b190][b0] >= 0;
* constraint lin_less_equal _3171
@c[_3171] 1 i[z6_31][b0] 1 i[z13_21][b0] -2 i[b191][b0] >= 0;
* constraint lin_less_equal _3172
@c[_3172] -1 i[z6_31][b0] -1 i[z13_21][b0] 2 i[b191][b0] >= 0;
* constraint lin_less_equal _3173
@c[_3173] -1 i[z6_32][b0] 1 i[s6][b0] >= 0;
* constraint lin_less_equal _3174
@c[_3174] -1 i[z6_32][b0] 1 i[s32][b0] >= 0;
* constraint lin_less_equal _3175
@c[_3175] 1 i[z6_32][b0] -1 i[s6][b0] -1 i[s32][b0] >= -1;
* constraint lin_less_equal _3176
@c[_3176] -1 i[z15_35][b0] 1 i[s15][b0] >= 0;
* constraint lin_less_equal _3177
@c[_3177] -1 i[z15_35][b0] 1 i[s35][b0] >= 0;
* constraint lin_less_equal _3178
@c[_3178] 1 i[z15_35][b0] -1 i[s15][b0] -1 i[s35][b0] >= -1;
* constraint lin_less_equal _3179
@c[_3179] -1 i[z14_21][b0] 1 i[s14][b0] >= 0;
* constraint lin_less_equal _3180
@c[_3180] -1 i[z14_21][b0] 1 i[s21][b0] >= 0;
* constraint lin_less_equal _3181
@c[_3181] 1 i[z14_21][b0] -1 i[s14][b0] -1 i[s21][b0] >= -1;
* constraint lin_less_equal _3182
@c[_3182] 1 i[z6_32][b0] 1 i[z15_35][b0] 1 i[z14_21][b0] 1 i[z5_48][b0] -2 i[b192][b0] >= 0;
* constraint lin_less_equal _3183
@c[_3183] -1 i[z6_32][b0] -1 i[z15_35][b0] -1 i[z14_21][b0] -1 i[z5_48][b0] 4 i[b192][b0] >= 0;
* constraint lin_less_equal _3184
@c[_3184] -1 i[z6_34][b0] 1 i[s6][b0] >= 0;
* constraint lin_less_equal _3185
@c[_3185] -1 i[z6_34][b0] 1 i[s34][b0] >= 0;
* constraint lin_less_equal _3186
@c[_3186] 1 i[z6_34][b0] -1 i[s6][b0] -1 i[s34][b0] >= -1;
* constraint lin_less_equal _3187
@c[_3187] -1 i[z15_37][b0] 1 i[s15][b0] >= 0;
* constraint lin_less_equal _3188
@c[_3188] -1 i[z15_37][b0] 1 i[s37][b0] >= 0;
* constraint lin_less_equal _3189
@c[_3189] 1 i[z15_37][b0] -1 i[s15][b0] -1 i[s37][b0] >= -1;
* constraint lin_less_equal _3190
@c[_3190] -1 i[z16_21][b0] 1 i[s16][b0] >= 0;
* constraint lin_less_equal _3191
@c[_3191] -1 i[z16_21][b0] 1 i[s21][b0] >= 0;
* constraint lin_less_equal _3192
@c[_3192] 1 i[z16_21][b0] -1 i[s16][b0] -1 i[s21][b0] >= -1;
* constraint lin_less_equal _3193
@c[_3193] -1 i[z7_48][b0] 1 i[s7][b0] >= 0;
* constraint lin_less_equal _3194
@c[_3194] -1 i[z7_48][b0] 1 i[s48][b0] >= 0;
* constraint lin_less_equal _3195
@c[_3195] 1 i[z7_48][b0] -1 i[s7][b0] -1 i[s48][b0] >= -1;
* constraint lin_less_equal _3196
@c[_3196] 1 i[z6_34][b0] 1 i[z15_37][b0] 1 i[z16_21][b0] 1 i[z7_48][b0] -2 i[b193][b0] >= 0;
* constraint lin_less_equal _3197
@c[_3197] -1 i[z6_34][b0] -1 i[z15_37][b0] -1 i[z16_21][b0] -1 i[z7_48][b0] 4 i[b193][b0] >= 0;
* constraint lin_less_equal _3198
@c[_3198] -1 i[z6_35][b0] 1 i[s6][b0] >= 0;
* constraint lin_less_equal _3199
@c[_3199] -1 i[z6_35][b0] 1 i[s35][b0] >= 0;
* constraint lin_less_equal _3200
@c[_3200] 1 i[z6_35][b0] -1 i[s6][b0] -1 i[s35][b0] >= -1;
* constraint lin_less_equal _3201
@c[_3201] 1 i[z6_35][b0] 1 i[z5_22][b0] -2 i[b194][b0] >= 0;
* constraint lin_less_equal _3202
@c[_3202] -1 i[z6_35][b0] -1 i[z5_22][b0] 2 i[b194][b0] >= 0;
* constraint lin_less_equal _3203
@c[_3203] 1 i[z6_36][b0] 1 i[z6_22][b0] -2 i[b195][b0] >= 0;
* constraint lin_less_equal _3204
@c[_3204] -1 i[z6_36][b0] -1 i[z6_22][b0] 2 i[b195][b0] >= 0;
* constraint lin_less_equal _3205
@c[_3205] -1 i[z6_37][b0] 1 i[s6][b0] >= 0;
* constraint lin_less_equal _3206
@c[_3206] -1 i[z6_37][b0] 1 i[s37][b0] >= 0;
* constraint lin_less_equal _3207
@c[_3207] 1 i[z6_37][b0] -1 i[s6][b0] -1 i[s37][b0] >= -1;
* constraint lin_less_equal _3208
@c[_3208] -1 i[z7_22][b0] 1 i[s7][b0] >= 0;
* constraint lin_less_equal _3209
@c[_3209] -1 i[z7_22][b0] 1 i[s22][b0] >= 0;
* constraint lin_less_equal _3210
@c[_3210] 1 i[z7_22][b0] -1 i[s7][b0] -1 i[s22][b0] >= -1;
* constraint lin_less_equal _3211
@c[_3211] 1 i[z6_37][b0] 1 i[z7_22][b0] -2 i[b196][b0] >= 0;
* constraint lin_less_equal _3212
@c[_3212] -1 i[z6_37][b0] -1 i[z7_22][b0] 2 i[b196][b0] >= 0;
* constraint lin_less_equal _3213
@c[_3213] -1 i[z14_23][b0] 1 i[s14][b0] >= 0;
* constraint lin_less_equal _3214
@c[_3214] -1 i[z14_23][b0] 1 i[s23][b0] >= 0;
* constraint lin_less_equal _3215
@c[_3215] 1 i[z14_23][b0] -1 i[s14][b0] -1 i[s23][b0] >= -1;
* constraint lin_less_equal _3216
@c[_3216] 1 i[z6_38][b0] 1 i[z14_23][b0] 1 i[z8_22][b0] 1 i[z14_44][b0] -2 i[b197][b0] >= 0;
* constraint lin_less_equal _3217
@c[_3217] -1 i[z6_38][b0] -1 i[z14_23][b0] -1 i[z8_22][b0] -1 i[z14_44][b0] 4 i[b197][b0] >= 0;
* constraint lin_less_equal _3218
@c[_3218] -1 i[z9_22][b0] 1 i[s9][b0] >= 0;
* constraint lin_less_equal _3219
@c[_3219] -1 i[z9_22][b0] 1 i[s22][b0] >= 0;
* constraint lin_less_equal _3220
@c[_3220] 1 i[z9_22][b0] -1 i[s9][b0] -1 i[s22][b0] >= -1;
* constraint lin_less_equal _3221
@c[_3221] 1 i[z6_39][b0] 1 i[z9_22][b0] -2 i[b198][b0] >= 0;
* constraint lin_less_equal _3222
@c[_3222] -1 i[z6_39][b0] -1 i[z9_22][b0] 2 i[b198][b0] >= 0;
* constraint lin_less_equal _3223
@c[_3223] -1 i[z6_40][b0] 1 i[s6][b0] >= 0;
* constraint lin_less_equal _3224
@c[_3224] -1 i[z6_40][b0] 1 i[s40][b0] >= 0;
* constraint lin_less_equal _3225
@c[_3225] 1 i[z6_40][b0] -1 i[s6][b0] -1 i[s40][b0] >= -1;
* constraint lin_less_equal _3226
@c[_3226] -1 i[z15_41][b0] 1 i[s15][b0] >= 0;
* constraint lin_less_equal _3227
@c[_3227] -1 i[z15_41][b0] 1 i[s41][b0] >= 0;
* constraint lin_less_equal _3228
@c[_3228] 1 i[z15_41][b0] -1 i[s15][b0] -1 i[s41][b0] >= -1;
* constraint lin_less_equal _3229
@c[_3229] -1 i[z10_22][b0] 1 i[s10][b0] >= 0;
* constraint lin_less_equal _3230
@c[_3230] -1 i[z10_22][b0] 1 i[s22][b0] >= 0;
* constraint lin_less_equal _3231
@c[_3231] 1 i[z10_22][b0] -1 i[s10][b0] -1 i[s22][b0] >= -1;
* constraint lin_less_equal _3232
@c[_3232] -1 i[z11_48][b0] 1 i[s11][b0] >= 0;
* constraint lin_less_equal _3233
@c[_3233] -1 i[z11_48][b0] 1 i[s48][b0] >= 0;
* constraint lin_less_equal _3234
@c[_3234] 1 i[z11_48][b0] -1 i[s11][b0] -1 i[s48][b0] >= -1;
* constraint lin_less_equal _3235
@c[_3235] 1 i[z6_40][b0] 1 i[z15_41][b0] 1 i[z10_22][b0] 1 i[z11_48][b0] -2 i[b199][b0] >= 0;
* constraint lin_less_equal _3236
@c[_3236] -1 i[z6_40][b0] -1 i[z15_41][b0] -1 i[z10_22][b0] -1 i[z11_48][b0] 4 i[b199][b0] >= 0;
* constraint lin_less_equal _3237
@c[_3237] -1 i[z6_41][b0] 1 i[s6][b0] >= 0;
* constraint lin_less_equal _3238
@c[_3238] -1 i[z6_41][b0] 1 i[s41][b0] >= 0;
* constraint lin_less_equal _3239
@c[_3239] 1 i[z6_41][b0] -1 i[s6][b0] -1 i[s41][b0] >= -1;
* constraint lin_less_equal _3240
@c[_3240] -1 i[z11_22][b0] 1 i[s11][b0] >= 0;
* constraint lin_less_equal _3241
@c[_3241] -1 i[z11_22][b0] 1 i[s22][b0] >= 0;
* constraint lin_less_equal _3242
@c[_3242] 1 i[z11_22][b0] -1 i[s11][b0] -1 i[s22][b0] >= -1;
* constraint lin_less_equal _3243
@c[_3243] 1 i[z6_41][b0] 1 i[z11_22][b0] -2 i[b200][b0] >= 0;
* constraint lin_less_equal _3244
@c[_3244] -1 i[z6_41][b0] -1 i[z11_22][b0] 2 i[b200][b0] >= 0;
* constraint lin_less_equal _3245
@c[_3245] 1 i[z6_42][b0] 1 i[z12_22][b0] -2 i[b201][b0] >= 0;
* constraint lin_less_equal _3246
@c[_3246] -1 i[z6_42][b0] -1 i[z12_22][b0] 2 i[b201][b0] >= 0;
* constraint lin_less_equal _3247
@c[_3247] -1 i[z6_43][b0] 1 i[s6][b0] >= 0;
* constraint lin_less_equal _3248
@c[_3248] -1 i[z6_43][b0] 1 i[s43][b0] >= 0;
* constraint lin_less_equal _3249
@c[_3249] 1 i[z6_43][b0] -1 i[s6][b0] -1 i[s43][b0] >= -1;
* constraint lin_less_equal _3250
@c[_3250] -1 i[z13_22][b0] 1 i[s13][b0] >= 0;
* constraint lin_less_equal _3251
@c[_3251] -1 i[z13_22][b0] 1 i[s22][b0] >= 0;
* constraint lin_less_equal _3252
@c[_3252] 1 i[z13_22][b0] -1 i[s13][b0] -1 i[s22][b0] >= -1;
* constraint lin_less_equal _3253
@c[_3253] 1 i[z6_43][b0] 1 i[z13_22][b0] -2 i[b202][b0] >= 0;
* constraint lin_less_equal _3254
@c[_3254] -1 i[z6_43][b0] -1 i[z13_22][b0] 2 i[b202][b0] >= 0;
* constraint lin_less_equal _3255
@c[_3255] -1 i[z11_39][b0] 1 i[s11][b0] >= 0;
* constraint lin_less_equal _3256
@c[_3256] -1 i[z11_39][b0] 1 i[s39][b0] >= 0;
* constraint lin_less_equal _3257
@c[_3257] 1 i[z11_39][b0] -1 i[s11][b0] -1 i[s39][b0] >= -1;
* constraint lin_less_equal _3258
@c[_3258] -1 i[z13_29][b0] 1 i[s13][b0] >= 0;
* constraint lin_less_equal _3259
@c[_3259] -1 i[z13_29][b0] 1 i[s29][b0] >= 0;
* constraint lin_less_equal _3260
@c[_3260] 1 i[z13_29][b0] -1 i[s13][b0] -1 i[s29][b0] >= -1;
* constraint lin_less_equal _3261
@c[_3261] 1 i[z7_17][b0] 1 i[z9_22][b0] 1 i[z11_39][b0] 1 i[z5_23][b0] 1 i[z13_29][b0] 1 i[z9_36][b0] -2 i[b203][b0] >= 0;
* constraint lin_less_equal _3262
@c[_3262] -1 i[z7_17][b0] -1 i[z9_22][b0] -1 i[z11_39][b0] -1 i[z5_23][b0] -1 i[z13_29][b0] -1 i[z9_36][b0] 6 i[b203][b0] >= 0;
* constraint lin_less_equal _3263
@c[_3263] 1 i[z7_18][b0] 1 i[z6_23][b0] -2 i[b204][b0] >= 0;
* constraint lin_less_equal _3264
@c[_3264] -1 i[z7_18][b0] -1 i[z6_23][b0] 2 i[b204][b0] >= 0;
* constraint lin_less_equal _3265
@c[_3265] -1 i[z7_23][b0] 1 i[s7][b0] >= 0;
* constraint lin_less_equal _3266
@c[_3266] -1 i[z7_23][b0] 1 i[s23][b0] >= 0;
* constraint lin_less_equal _3267
@c[_3267] 1 i[z7_23][b0] -1 i[s7][b0] -1 i[s23][b0] >= -1;
* constraint lin_less_equal _3268
@c[_3268] 1 i[z7_19][b0] 1 i[z8_41][b0] 1 i[z7_23][b0] 1 i[z11_27][b0] -2 i[b205][b0] >= 0;
* constraint lin_less_equal _3269
@c[_3269] -1 i[z7_19][b0] -1 i[z8_41][b0] -1 i[z7_23][b0] -1 i[z11_27][b0] 4 i[b205][b0] >= 0;
* constraint lin_less_equal _3270
@c[_3270] 1 i[z7_21][b0] 1 i[z12_23][b0] -2 i[b206][b0] >= 0;
* constraint lin_less_equal _3271
@c[_3271] -1 i[z7_21][b0] -1 i[z12_23][b0] 2 i[b206][b0] >= 0;
* constraint lin_less_equal _3272
@c[_3272] -1 i[z13_23][b0] 1 i[s13][b0] >= 0;
* constraint lin_less_equal _3273
@c[_3273] -1 i[z13_23][b0] 1 i[s23][b0] >= 0;
* constraint lin_less_equal _3274
@c[_3274] 1 i[z13_23][b0] -1 i[s13][b0] -1 i[s23][b0] >= -1;
* constraint lin_less_equal _3275
@c[_3275] 1 i[z7_22][b0] 1 i[z13_23][b0] -2 i[b207][b0] >= 0;
* constraint lin_less_equal _3276
@c[_3276] -1 i[z7_22][b0] -1 i[z13_23][b0] 2 i[b207][b0] >= 0;
* constraint lin_less_equal _3277
@c[_3277] 1 i[z7_23][b0] 1 i[z14_23][b0] -2 i[b208][b0] >= 0;
* constraint lin_less_equal _3278
@c[_3278] -1 i[z7_23][b0] -1 i[z14_23][b0] 2 i[b208][b0] >= 0;
* constraint lin_less_equal _3279
@c[_3279] -1 i[z8_39][b0] 1 i[s8][b0] >= 0;
* constraint lin_less_equal _3280
@c[_3280] -1 i[z8_39][b0] 1 i[s39][b0] >= 0;
* constraint lin_less_equal _3281
@c[_3281] 1 i[z8_39][b0] -1 i[s8][b0] -1 i[s39][b0] >= -1;
* constraint lin_less_equal _3282
@c[_3282] 1 i[z7_24][b0] 1 i[z8_39][b0] 1 i[z15_23][b0] 1 i[z9_27][b0] -2 i[b209][b0] >= 0;
* constraint lin_less_equal _3283
@c[_3283] -1 i[z7_24][b0] -1 i[z8_39][b0] -1 i[z15_23][b0] -1 i[z9_27][b0] 4 i[b209][b0] >= 0;
* constraint lin_less_equal _3284
@c[_3284] -1 i[z7_25][b0] 1 i[s7][b0] >= 0;
* constraint lin_less_equal _3285
@c[_3285] -1 i[z7_25][b0] 1 i[s25][b0] >= 0;
* constraint lin_less_equal _3286
@c[_3286] 1 i[z7_25][b0] -1 i[s7][b0] -1 i[s25][b0] >= -1;
* constraint lin_less_equal _3287
@c[_3287] -1 i[z16_23][b0] 1 i[s16][b0] >= 0;
* constraint lin_less_equal _3288
@c[_3288] -1 i[z16_23][b0] 1 i[s23][b0] >= 0;
* constraint lin_less_equal _3289
@c[_3289] 1 i[z16_23][b0] -1 i[s16][b0] -1 i[s23][b0] >= -1;
* constraint lin_less_equal _3290
@c[_3290] 1 i[z7_25][b0] 1 i[z16_23][b0] -2 i[b210][b0] >= 0;
* constraint lin_less_equal _3291
@c[_3291] -1 i[z7_25][b0] -1 i[z16_23][b0] 2 i[b210][b0] >= 0;
* constraint lin_less_equal _3292
@c[_3292] 1 i[z7_26][b0] 1 i[z8_24][b0] -2 i[b211][b0] >= 0;
* constraint lin_less_equal _3293
@c[_3293] -1 i[z7_26][b0] -1 i[z8_24][b0] 2 i[b211][b0] >= 0;
* constraint lin_less_equal _3294
@c[_3294] -1 i[z7_27][b0] 1 i[s7][b0] >= 0;
* constraint lin_less_equal _3295
@c[_3295] -1 i[z7_27][b0] 1 i[s27][b0] >= 0;
* constraint lin_less_equal _3296
@c[_3296] 1 i[z7_27][b0] -1 i[s7][b0] -1 i[s27][b0] >= -1;
* constraint lin_less_equal _3297
@c[_3297] -1 i[z9_24][b0] 1 i[s9][b0] >= 0;
* constraint lin_less_equal _3298
@c[_3298] -1 i[z9_24][b0] 1 i[s24][b0] >= 0;
* constraint lin_less_equal _3299
@c[_3299] 1 i[z9_24][b0] -1 i[s9][b0] -1 i[s24][b0] >= -1;
* constraint lin_less_equal _3300
@c[_3300] 1 i[z7_27][b0] 1 i[z9_24][b0] -2 i[b212][b0] >= 0;
* constraint lin_less_equal _3301
@c[_3301] -1 i[z7_27][b0] -1 i[z9_24][b0] 2 i[b212][b0] >= 0;
* constraint lin_less_equal _3302
@c[_3302] -1 i[z7_28][b0] 1 i[s7][b0] >= 0;
* constraint lin_less_equal _3303
@c[_3303] -1 i[z7_28][b0] 1 i[s28][b0] >= 0;
* constraint lin_less_equal _3304
@c[_3304] 1 i[z7_28][b0] -1 i[s7][b0] -1 i[s28][b0] >= -1;
* constraint lin_less_equal _3305
@c[_3305] -1 i[z10_24][b0] 1 i[s10][b0] >= 0;
* constraint lin_less_equal _3306
@c[_3306] -1 i[z10_24][b0] 1 i[s24][b0] >= 0;
* constraint lin_less_equal _3307
@c[_3307] 1 i[z10_24][b0] -1 i[s10][b0] -1 i[s24][b0] >= -1;
* constraint lin_less_equal _3308
@c[_3308] 1 i[z7_28][b0] 1 i[z10_24][b0] -2 i[b213][b0] >= 0;
* constraint lin_less_equal _3309
@c[_3309] -1 i[z7_28][b0] -1 i[z10_24][b0] 2 i[b213][b0] >= 0;
* constraint lin_less_equal _3310
@c[_3310] 1 i[z7_30][b0] 1 i[z12_24][b0] -2 i[b214][b0] >= 0;
* constraint lin_less_equal _3311
@c[_3311] -1 i[z7_30][b0] -1 i[z12_24][b0] 2 i[b214][b0] >= 0;
* constraint lin_less_equal _3312
@c[_3312] -1 i[z7_31][b0] 1 i[s7][b0] >= 0;
* constraint lin_less_equal _3313
@c[_3313] -1 i[z7_31][b0] 1 i[s31][b0] >= 0;
* constraint lin_less_equal _3314
@c[_3314] 1 i[z7_31][b0] -1 i[s7][b0] -1 i[s31][b0] >= -1;
* constraint lin_less_equal _3315
@c[_3315] -1 i[z13_24][b0] 1 i[s13][b0] >= 0;
* constraint lin_less_equal _3316
@c[_3316] -1 i[z13_24][b0] 1 i[s24][b0] >= 0;
* constraint lin_less_equal _3317
@c[_3317] 1 i[z13_24][b0] -1 i[s13][b0] -1 i[s24][b0] >= -1;
* constraint lin_less_equal _3318
@c[_3318] 1 i[z7_31][b0] 1 i[z13_24][b0] -2 i[b215][b0] >= 0;
* constraint lin_less_equal _3319
@c[_3319] -1 i[z7_31][b0] -1 i[z13_24][b0] 2 i[b215][b0] >= 0;
* constraint lin_less_equal _3320
@c[_3320] -1 i[z7_34][b0] 1 i[s7][b0] >= 0;
* constraint lin_less_equal _3321
@c[_3321] -1 i[z7_34][b0] 1 i[s34][b0] >= 0;
* constraint lin_less_equal _3322
@c[_3322] 1 i[z7_34][b0] -1 i[s7][b0] -1 i[s34][b0] >= -1;
* constraint lin_less_equal _3323
@c[_3323] -1 i[z9_26][b0] 1 i[s9][b0] >= 0;
* constraint lin_less_equal _3324
@c[_3324] -1 i[z9_26][b0] 1 i[s26][b0] >= 0;
* constraint lin_less_equal _3325
@c[_3325] 1 i[z9_26][b0] -1 i[s9][b0] -1 i[s26][b0] >= -1;
* constraint lin_less_equal _3326
@c[_3326] -1 i[z15_46][b0] 1 i[s15][b0] >= 0;
* constraint lin_less_equal _3327
@c[_3327] -1 i[z15_46][b0] 1 i[s46][b0] >= 0;
* constraint lin_less_equal _3328
@c[_3328] 1 i[z15_46][b0] -1 i[s15][b0] -1 i[s46][b0] >= -1;
* constraint lin_less_equal _3329
@c[_3329] -1 i[z16_24][b0] 1 i[s16][b0] >= 0;
* constraint lin_less_equal _3330
@c[_3330] -1 i[z16_24][b0] 1 i[s24][b0] >= 0;
* constraint lin_less_equal _3331
@c[_3331] 1 i[z16_24][b0] -1 i[s16][b0] -1 i[s24][b0] >= -1;
* constraint lin_less_equal _3332
@c[_3332] -1 i[z8_30][b0] 1 i[s8][b0] >= 0;
* constraint lin_less_equal _3333
@c[_3333] -1 i[z8_30][b0] 1 i[s30][b0] >= 0;
* constraint lin_less_equal _3334
@c[_3334] 1 i[z8_30][b0] -1 i[s8][b0] -1 i[s30][b0] >= -1;
* constraint lin_less_equal _3335
@c[_3335] -1 i[z7_49][b0] 1 i[s7][b0] >= 0;
* constraint lin_less_equal _3336
@c[_3336] -1 i[z7_49][b0] 1 i[s49][b0] >= 0;
* constraint lin_less_equal _3337
@c[_3337] 1 i[z7_49][b0] -1 i[s7][b0] -1 i[s49][b0] >= -1;
* constraint lin_less_equal _3338
@c[_3338] 1 i[z7_34][b0] 1 i[z9_26][b0] 1 i[z15_46][b0] 1 i[z16_24][b0] 1 i[z8_30][b0] 1 i[z7_49][b0] -2 i[b216][b0] >= 0;
* constraint lin_less_equal _3339
@c[_3339] -1 i[z7_34][b0] -1 i[z9_26][b0] -1 i[z15_46][b0] -1 i[z16_24][b0] -1 i[z8_30][b0] -1 i[z7_49][b0] 6 i[b216][b0] >= 0;
* constraint lin_less_equal _3340
@c[_3340] -1 i[z7_44][b0] 1 i[s7][b0] >= 0;
* constraint lin_less_equal _3341
@c[_3341] -1 i[z7_44][b0] 1 i[s44][b0] >= 0;
* constraint lin_less_equal _3342
@c[_3342] 1 i[z7_44][b0] -1 i[s7][b0] -1 i[s44][b0] >= -1;
* constraint lin_less_equal _3343
@c[_3343] 1 i[z7_44][b0] 1 i[z5_25][b0] -2 i[b217][b0] >= 0;
* constraint lin_less_equal _3344
@c[_3344] -1 i[z7_44][b0] -1 i[z5_25][b0] 2 i[b217][b0] >= 0;
* constraint lin_less_equal _3345
@c[_3345] 1 i[z7_45][b0] 1 i[z6_25][b0] -2 i[b218][b0] >= 0;
* constraint lin_less_equal _3346
@c[_3346] -1 i[z7_45][b0] -1 i[z6_25][b0] 2 i[b218][b0] >= 0;
* constraint lin_less_equal _3347
@c[_3347] -1 i[z7_46][b0] 1 i[s7][b0] >= 0;
* constraint lin_less_equal _3348
@c[_3348] -1 i[z7_46][b0] 1 i[s46][b0] >= 0;
* constraint lin_less_equal _3349
@c[_3349] 1 i[z7_46][b0] -1 i[s7][b0] -1 i[s46][b0] >= -1;
* constraint lin_less_equal _3350
@c[_3350] 1 i[z7_46][b0] 1 i[z7_25][b0] -2 i[b219][b0] >= 0;
* constraint lin_less_equal _3351
@c[_3351] -1 i[z7_46][b0] -1 i[z7_25][b0] 2 i[b219][b0] >= 0;
* constraint lin_less_equal _3352
@c[_3352] 1 i[z7_47][b0] 1 i[z8_25][b0] -2 i[b220][b0] >= 0;
* constraint lin_less_equal _3353
@c[_3353] -1 i[z7_47][b0] -1 i[z8_25][b0] 2 i[b220][b0] >= 0;
* constraint lin_less_equal _3354
@c[_3354] -1 i[z9_25][b0] 1 i[s9][b0] >= 0;
* constraint lin_less_equal _3355
@c[_3355] -1 i[z9_25][b0] 1 i[s25][b0] >= 0;
* constraint lin_less_equal _3356
@c[_3356] 1 i[z9_25][b0] -1 i[s9][b0] -1 i[s25][b0] >= -1;
* constraint lin_less_equal _3357
@c[_3357] 1 i[z7_48][b0] 1 i[z9_25][b0] -2 i[b221][b0] >= 0;
* constraint lin_less_equal _3358
@c[_3358] -1 i[z7_48][b0] -1 i[z9_25][b0] 2 i[b221][b0] >= 0;
* constraint lin_less_equal _3359
@c[_3359] -1 i[z8_38][b0] 1 i[s8][b0] >= 0;
* constraint lin_less_equal _3360
@c[_3360] -1 i[z8_38][b0] 1 i[s38][b0] >= 0;
* constraint lin_less_equal _3361
@c[_3361] 1 i[z8_38][b0] -1 i[s8][b0] -1 i[s38][b0] >= -1;
* constraint lin_less_equal _3362
@c[_3362] -1 i[z15_50][b0] 1 i[s15][b0] >= 0;
* constraint lin_less_equal _3363
@c[_3363] -1 i[z15_50][b0] 1 i[s50][b0] >= 0;
* constraint lin_less_equal _3364
@c[_3364] 1 i[z15_50][b0] -1 i[s15][b0] -1 i[s50][b0] >= -1;
* constraint lin_less_equal _3365
@c[_3365] -1 i[z10_25][b0] 1 i[s10][b0] >= 0;
* constraint lin_less_equal _3366
@c[_3366] -1 i[z10_25][b0] 1 i[s25][b0] >= 0;
* constraint lin_less_equal _3367
@c[_3367] 1 i[z10_25][b0] -1 i[s10][b0] -1 i[s25][b0] >= -1;
* constraint lin_less_equal _3368
@c[_3368] -1 i[z8_27][b0] 1 i[s8][b0] >= 0;
* constraint lin_less_equal _3369
@c[_3369] -1 i[z8_27][b0] 1 i[s27][b0] >= 0;
* constraint lin_less_equal _3370
@c[_3370] 1 i[z8_27][b0] -1 i[s8][b0] -1 i[s27][b0] >= -1;
* constraint lin_less_equal _3371
@c[_3371] -1 i[z14_49][b0] 1 i[s14][b0] >= 0;
* constraint lin_less_equal _3372
@c[_3372] -1 i[z14_49][b0] 1 i[s49][b0] >= 0;
* constraint lin_less_equal _3373
@c[_3373] 1 i[z14_49][b0] -1 i[s14][b0] -1 i[s49][b0] >= -1;
* constraint lin_less_equal _3374
@c[_3374] 1 i[z7_49][b0] 1 i[z8_38][b0] 1 i[z15_50][b0] 1 i[z10_25][b0] 1 i[z8_27][b0] 1 i[z14_49][b0] -2 i[b222][b0] >= 0;
* constraint lin_less_equal _3375
@c[_3375] -1 i[z7_49][b0] -1 i[z8_38][b0] -1 i[z15_50][b0] -1 i[z10_25][b0] -1 i[z8_27][b0] -1 i[z14_49][b0] 6 i[b222][b0] >= 0;
* constraint lin_less_equal _3376
@c[_3376] -1 i[z7_50][b0] 1 i[s7][b0] >= 0;
* constraint lin_less_equal _3377
@c[_3377] -1 i[z7_50][b0] 1 i[s50][b0] >= 0;
* constraint lin_less_equal _3378
@c[_3378] 1 i[z7_50][b0] -1 i[s7][b0] -1 i[s50][b0] >= -1;
* constraint lin_less_equal _3379
@c[_3379] -1 i[z14_25][b0] 1 i[s14][b0] >= 0;
* constraint lin_less_equal _3380
@c[_3380] -1 i[z14_25][b0] 1 i[s25][b0] >= 0;
* constraint lin_less_equal _3381
@c[_3381] 1 i[z14_25][b0] -1 i[s14][b0] -1 i[s25][b0] >= -1;
* constraint lin_less_equal _3382
@c[_3382] 1 i[z7_50][b0] 1 i[z14_25][b0] -2 i[b223][b0] >= 0;
* constraint lin_less_equal _3383
@c[_3383] -1 i[z7_50][b0] -1 i[z14_25][b0] 2 i[b223][b0] >= 0;
* constraint lin_less_equal _3384
@c[_3384] 1 i[z7_51][b0] 1 i[z15_25][b0] -2 i[b224][b0] >= 0;
* constraint lin_less_equal _3385
@c[_3385] -1 i[z7_51][b0] -1 i[z15_25][b0] 2 i[b224][b0] >= 0;
* constraint lin_less_equal _3386
@c[_3386] -1 i[z7_52][b0] 1 i[s7][b0] >= 0;
* constraint lin_less_equal _3387
@c[_3387] -1 i[z7_52][b0] 1 i[s52][b0] >= 0;
* constraint lin_less_equal _3388
@c[_3388] 1 i[z7_52][b0] -1 i[s7][b0] -1 i[s52][b0] >= -1;
* constraint lin_less_equal _3389
@c[_3389] -1 i[z16_25][b0] 1 i[s16][b0] >= 0;
* constraint lin_less_equal _3390
@c[_3390] -1 i[z16_25][b0] 1 i[s25][b0] >= 0;
* constraint lin_less_equal _3391
@c[_3391] 1 i[z16_25][b0] -1 i[s16][b0] -1 i[s25][b0] >= -1;
* constraint lin_less_equal _3392
@c[_3392] 1 i[z7_52][b0] 1 i[z16_25][b0] -2 i[b225][b0] >= 0;
* constraint lin_less_equal _3393
@c[_3393] -1 i[z7_52][b0] -1 i[z16_25][b0] 2 i[b225][b0] >= 0;
* constraint lin_less_equal _3394
@c[_3394] -1 i[z8_26][b0] 1 i[s8][b0] >= 0;
* constraint lin_less_equal _3395
@c[_3395] -1 i[z8_26][b0] 1 i[s26][b0] >= 0;
* constraint lin_less_equal _3396
@c[_3396] 1 i[z8_26][b0] -1 i[s8][b0] -1 i[s26][b0] >= -1;
* constraint lin_less_equal _3397
@c[_3397] 1 i[z8_26][b0] 1 i[z8_26][b0] -2 i[b226][b0] >= 0;
* constraint lin_less_equal _3398
@c[_3398] -1 i[z8_26][b0] -1 i[z8_26][b0] 2 i[b226][b0] >= 0;
* constraint lin_less_equal _3399
@c[_3399] 1 i[z8_27][b0] 1 i[z9_26][b0] -2 i[b227][b0] >= 0;
* constraint lin_less_equal _3400
@c[_3400] -1 i[z8_27][b0] -1 i[z9_26][b0] 2 i[b227][b0] >= 0;
* constraint lin_less_equal _3401
@c[_3401] -1 i[z8_28][b0] 1 i[s8][b0] >= 0;
* constraint lin_less_equal _3402
@c[_3402] -1 i[z8_28][b0] 1 i[s28][b0] >= 0;
* constraint lin_less_equal _3403
@c[_3403] 1 i[z8_28][b0] -1 i[s8][b0] -1 i[s28][b0] >= -1;
* constraint lin_less_equal _3404
@c[_3404] -1 i[z10_26][b0] 1 i[s10][b0] >= 0;
* constraint lin_less_equal _3405
@c[_3405] -1 i[z10_26][b0] 1 i[s26][b0] >= 0;
* constraint lin_less_equal _3406
@c[_3406] 1 i[z10_26][b0] -1 i[s10][b0] -1 i[s26][b0] >= -1;
* constraint lin_less_equal _3407
@c[_3407] 1 i[z8_28][b0] 1 i[z10_26][b0] -2 i[b228][b0] >= 0;
* constraint lin_less_equal _3408
@c[_3408] -1 i[z8_28][b0] -1 i[z10_26][b0] 2 i[b228][b0] >= 0;
* constraint lin_less_equal _3409
@c[_3409] 1 i[z8_29][b0] 1 i[z11_26][b0] -2 i[b229][b0] >= 0;
* constraint lin_less_equal _3410
@c[_3410] -1 i[z8_29][b0] -1 i[z11_26][b0] 2 i[b229][b0] >= 0;
* constraint lin_less_equal _3411
@c[_3411] -1 i[z16_32][b0] 1 i[s16][b0] >= 0;
* constraint lin_less_equal _3412
@c[_3412] -1 i[z16_32][b0] 1 i[s32][b0] >= 0;
* constraint lin_less_equal _3413
@c[_3413] 1 i[z16_32][b0] -1 i[s16][b0] -1 i[s32][b0] >= -1;
* constraint lin_less_equal _3414
@c[_3414] -1 i[z12_26][b0] 1 i[s12][b0] >= 0;
* constraint lin_less_equal _3415
@c[_3415] -1 i[z12_26][b0] 1 i[s26][b0] >= 0;
* constraint lin_less_equal _3416
@c[_3416] 1 i[z12_26][b0] -1 i[s12][b0] -1 i[s26][b0] >= -1;
* constraint lin_less_equal _3417
@c[_3417] -1 i[z10_46][b0] 1 i[s10][b0] >= 0;
* constraint lin_less_equal _3418
@c[_3418] -1 i[z10_46][b0] 1 i[s46][b0] >= 0;
* constraint lin_less_equal _3419
@c[_3419] 1 i[z10_46][b0] -1 i[s10][b0] -1 i[s46][b0] >= -1;
* constraint lin_less_equal _3420
@c[_3420] -1 i[z14_51][b0] 1 i[s14][b0] >= 0;
* constraint lin_less_equal _3421
@c[_3421] -1 i[z14_51][b0] 1 i[s51][b0] >= 0;
* constraint lin_less_equal _3422
@c[_3422] 1 i[z14_51][b0] -1 i[s14][b0] -1 i[s51][b0] >= -1;
* constraint lin_less_equal _3423
@c[_3423] 1 i[z8_30][b0] 1 i[z14_49][b0] 1 i[z16_32][b0] 1 i[z12_26][b0] 1 i[z10_46][b0] 1 i[z14_51][b0] -2 i[b230][b0] >= 0;
* constraint lin_less_equal _3424
@c[_3424] -1 i[z8_30][b0] -1 i[z14_49][b0] -1 i[z16_32][b0] -1 i[z12_26][b0] -1 i[z10_46][b0] -1 i[z14_51][b0] 6 i[b230][b0] >= 0;
* constraint lin_less_equal _3425
@c[_3425] -1 i[z8_31][b0] 1 i[s8][b0] >= 0;
* constraint lin_less_equal _3426
@c[_3426] -1 i[z8_31][b0] 1 i[s31][b0] >= 0;
* constraint lin_less_equal _3427
@c[_3427] 1 i[z8_31][b0] -1 i[s8][b0] -1 i[s31][b0] >= -1;
* constraint lin_less_equal _3428
@c[_3428] -1 i[z13_26][b0] 1 i[s13][b0] >= 0;
* constraint lin_less_equal _3429
@c[_3429] -1 i[z13_26][b0] 1 i[s26][b0] >= 0;
* constraint lin_less_equal _3430
@c[_3430] 1 i[z13_26][b0] -1 i[s13][b0] -1 i[s26][b0] >= -1;
* constraint lin_less_equal _3431
@c[_3431] 1 i[z8_31][b0] 1 i[z14_24][b0] 1 i[z13_26][b0] 1 i[z15_44][b0] -2 i[b231][b0] >= 0;
* constraint lin_less_equal _3432
@c[_3432] -1 i[z8_31][b0] -1 i[z14_24][b0] -1 i[z13_26][b0] -1 i[z15_44][b0] 4 i[b231][b0] >= 0;
* constraint lin_less_equal _3433
@c[_3433] 1 i[z8_32][b0] 1 i[z14_26][b0] -2 i[b232][b0] >= 0;
* constraint lin_less_equal _3434
@c[_3434] -1 i[z8_32][b0] -1 i[z14_26][b0] 2 i[b232][b0] >= 0;
* constraint lin_less_equal _3435
@c[_3435] -1 i[z8_33][b0] 1 i[s8][b0] >= 0;
* constraint lin_less_equal _3436
@c[_3436] -1 i[z8_33][b0] 1 i[s33][b0] >= 0;
* constraint lin_less_equal _3437
@c[_3437] 1 i[z8_33][b0] -1 i[s8][b0] -1 i[s33][b0] >= -1;
* constraint lin_less_equal _3438
@c[_3438] -1 i[z15_26][b0] 1 i[s15][b0] >= 0;
* constraint lin_less_equal _3439
@c[_3439] -1 i[z15_26][b0] 1 i[s26][b0] >= 0;
* constraint lin_less_equal _3440
@c[_3440] 1 i[z15_26][b0] -1 i[s15][b0] -1 i[s26][b0] >= -1;
* constraint lin_less_equal _3441
@c[_3441] 1 i[z8_33][b0] 1 i[z15_26][b0] -2 i[b233][b0] >= 0;
* constraint lin_less_equal _3442
@c[_3442] -1 i[z8_33][b0] -1 i[z15_26][b0] 2 i[b233][b0] >= 0;
* constraint lin_less_equal _3443
@c[_3443] -1 i[z8_34][b0] 1 i[s8][b0] >= 0;
* constraint lin_less_equal _3444
@c[_3444] -1 i[z8_34][b0] 1 i[s34][b0] >= 0;
* constraint lin_less_equal _3445
@c[_3445] 1 i[z8_34][b0] -1 i[s8][b0] -1 i[s34][b0] >= -1;
* constraint lin_less_equal _3446
@c[_3446] -1 i[z16_26][b0] 1 i[s16][b0] >= 0;
* constraint lin_less_equal _3447
@c[_3447] -1 i[z16_26][b0] 1 i[s26][b0] >= 0;
* constraint lin_less_equal _3448
@c[_3448] 1 i[z16_26][b0] -1 i[s16][b0] -1 i[s26][b0] >= -1;
* constraint lin_less_equal _3449
@c[_3449] 1 i[z8_34][b0] 1 i[z16_26][b0] -2 i[b234][b0] >= 0;
* constraint lin_less_equal _3450
@c[_3450] -1 i[z8_34][b0] -1 i[z16_26][b0] 2 i[b234][b0] >= 0;
* constraint lin_less_equal _3451
@c[_3451] 1 i[z8_35][b0] 1 i[z5_27][b0] -2 i[b235][b0] >= 0;
* constraint lin_less_equal _3452
@c[_3452] -1 i[z8_35][b0] -1 i[z5_27][b0] 2 i[b235][b0] >= 0;
* constraint lin_less_equal _3453
@c[_3453] -1 i[z8_36][b0] 1 i[s8][b0] >= 0;
* constraint lin_less_equal _3454
@c[_3454] -1 i[z8_36][b0] 1 i[s36][b0] >= 0;
* constraint lin_less_equal _3455
@c[_3455] 1 i[z8_36][b0] -1 i[s8][b0] -1 i[s36][b0] >= -1;
* constraint lin_less_equal _3456
@c[_3456] 1 i[z8_36][b0] 1 i[z9_21][b0] 1 i[z11_38][b0] 1 i[z14_19][b0] 1 i[z6_27][b0] 1 i[z12_29][b0] 1 i[z8_36][b0] 1 i[z7_44][b0] -2 i[b236][b0] >= 0;
* constraint lin_less_equal _3457
@c[_3457] -1 i[z8_36][b0] -1 i[z9_21][b0] -1 i[z11_38][b0] -1 i[z14_19][b0] -1 i[z6_27][b0] -1 i[z12_29][b0] -1 i[z8_36][b0] -1 i[z7_44][b0] 8 i[b236][b0] >= 0;
* constraint lin_less_equal _3458
@c[_3458] -1 i[z8_37][b0] 1 i[s8][b0] >= 0;
* constraint lin_less_equal _3459
@c[_3459] -1 i[z8_37][b0] 1 i[s37][b0] >= 0;
* constraint lin_less_equal _3460
@c[_3460] 1 i[z8_37][b0] -1 i[s8][b0] -1 i[s37][b0] >= -1;
* constraint lin_less_equal _3461
@c[_3461] 1 i[z8_37][b0] 1 i[z7_27][b0] -2 i[b237][b0] >= 0;
* constraint lin_less_equal _3462
@c[_3462] -1 i[z8_37][b0] -1 i[z7_27][b0] 2 i[b237][b0] >= 0;
* constraint lin_less_equal _3463
@c[_3463] -1 i[z8_40][b0] 1 i[s8][b0] >= 0;
* constraint lin_less_equal _3464
@c[_3464] -1 i[z8_40][b0] 1 i[s40][b0] >= 0;
* constraint lin_less_equal _3465
@c[_3465] 1 i[z8_40][b0] -1 i[s8][b0] -1 i[s40][b0] >= -1;
* constraint lin_less_equal _3466
@c[_3466] -1 i[z10_27][b0] 1 i[s10][b0] >= 0;
* constraint lin_less_equal _3467
@c[_3467] -1 i[z10_27][b0] 1 i[s27][b0] >= 0;
* constraint lin_less_equal _3468
@c[_3468] 1 i[z10_27][b0] -1 i[s10][b0] -1 i[s27][b0] >= -1;
* constraint lin_less_equal _3469
@c[_3469] 1 i[z8_40][b0] 1 i[z10_27][b0] -2 i[b238][b0] >= 0;
* constraint lin_less_equal _3470
@c[_3470] -1 i[z8_40][b0] -1 i[z10_27][b0] 2 i[b238][b0] >= 0;
* constraint lin_less_equal _3471
@c[_3471] -1 i[z8_42][b0] 1 i[s8][b0] >= 0;
* constraint lin_less_equal _3472
@c[_3472] -1 i[z8_42][b0] 1 i[s42][b0] >= 0;
* constraint lin_less_equal _3473
@c[_3473] 1 i[z8_42][b0] -1 i[s8][b0] -1 i[s42][b0] >= -1;
* constraint lin_less_equal _3474
@c[_3474] 1 i[z8_42][b0] 1 i[z12_27][b0] -2 i[b239][b0] >= 0;
* constraint lin_less_equal _3475
@c[_3475] -1 i[z8_42][b0] -1 i[z12_27][b0] 2 i[b239][b0] >= 0;
* constraint lin_less_equal _3476
@c[_3476] -1 i[z8_43][b0] 1 i[s8][b0] >= 0;
* constraint lin_less_equal _3477
@c[_3477] -1 i[z8_43][b0] 1 i[s43][b0] >= 0;
* constraint lin_less_equal _3478
@c[_3478] 1 i[z8_43][b0] -1 i[s8][b0] -1 i[s43][b0] >= -1;
* constraint lin_less_equal _3479
@c[_3479] -1 i[z13_27][b0] 1 i[s13][b0] >= 0;
* constraint lin_less_equal _3480
@c[_3480] -1 i[z13_27][b0] 1 i[s27][b0] >= 0;
* constraint lin_less_equal _3481
@c[_3481] 1 i[z13_27][b0] -1 i[s13][b0] -1 i[s27][b0] >= -1;
* constraint lin_less_equal _3482
@c[_3482] 1 i[z8_43][b0] 1 i[z13_27][b0] -2 i[b240][b0] >= 0;
* constraint lin_less_equal _3483
@c[_3483] -1 i[z8_43][b0] -1 i[z13_27][b0] 2 i[b240][b0] >= 0;
* constraint lin_less_equal _3484
@c[_3484] 1 i[z8_44][b0] 1 i[z5_28][b0] -2 i[b241][b0] >= 0;
* constraint lin_less_equal _3485
@c[_3485] -1 i[z8_44][b0] -1 i[z5_28][b0] 2 i[b241][b0] >= 0;
* constraint lin_less_equal _3486
@c[_3486] -1 i[z8_45][b0] 1 i[s8][b0] >= 0;
* constraint lin_less_equal _3487
@c[_3487] -1 i[z8_45][b0] 1 i[s45][b0] >= 0;
* constraint lin_less_equal _3488
@c[_3488] 1 i[z8_45][b0] -1 i[s8][b0] -1 i[s45][b0] >= -1;
* constraint lin_less_equal _3489
@c[_3489] 1 i[z8_45][b0] 1 i[z9_24][b0] 1 i[z6_28][b0] 1 i[z15_29][b0] -2 i[b242][b0] >= 0;
* constraint lin_less_equal _3490
@c[_3490] -1 i[z8_45][b0] -1 i[z9_24][b0] -1 i[z6_28][b0] -1 i[z15_29][b0] 4 i[b242][b0] >= 0;
* constraint lin_less_equal _3491
@c[_3491] -1 i[z8_46][b0] 1 i[s8][b0] >= 0;
* constraint lin_less_equal _3492
@c[_3492] -1 i[z8_46][b0] 1 i[s46][b0] >= 0;
* constraint lin_less_equal _3493
@c[_3493] 1 i[z8_46][b0] -1 i[s8][b0] -1 i[s46][b0] >= -1;
* constraint lin_less_equal _3494
@c[_3494] 1 i[z8_46][b0] 1 i[z7_28][b0] -2 i[b243][b0] >= 0;
* constraint lin_less_equal _3495
@c[_3495] -1 i[z8_46][b0] -1 i[z7_28][b0] 2 i[b243][b0] >= 0;
* constraint lin_less_equal _3496
@c[_3496] -1 i[z8_47][b0] 1 i[s8][b0] >= 0;
* constraint lin_less_equal _3497
@c[_3497] -1 i[z8_47][b0] 1 i[s47][b0] >= 0;
* constraint lin_less_equal _3498
@c[_3498] 1 i[z8_47][b0] -1 i[s8][b0] -1 i[s47][b0] >= -1;
* constraint lin_less_equal _3499
@c[_3499] 1 i[z8_47][b0] 1 i[z8_28][b0] -2 i[b244][b0] >= 0;
* constraint lin_less_equal _3500
@c[_3500] -1 i[z8_47][b0] -1 i[z8_28][b0] 2 i[b244][b0] >= 0;
* constraint lin_less_equal _3501
@c[_3501] -1 i[z8_48][b0] 1 i[s8][b0] >= 0;
* constraint lin_less_equal _3502
@c[_3502] -1 i[z8_48][b0] 1 i[s48][b0] >= 0;
* constraint lin_less_equal _3503
@c[_3503] 1 i[z8_48][b0] -1 i[s8][b0] -1 i[s48][b0] >= -1;
* constraint lin_less_equal _3504
@c[_3504] -1 i[z9_33][b0] 1 i[s9][b0] >= 0;
* constraint lin_less_equal _3505
@c[_3505] -1 i[z9_33][b0] 1 i[s33][b0] >= 0;
* constraint lin_less_equal _3506
@c[_3506] 1 i[z9_33][b0] -1 i[s9][b0] -1 i[s33][b0] >= -1;
* constraint lin_less_equal _3507
@c[_3507] -1 i[z9_28][b0] 1 i[s9][b0] >= 0;
* constraint lin_less_equal _3508
@c[_3508] -1 i[z9_28][b0] 1 i[s28][b0] >= 0;
* constraint lin_less_equal _3509
@c[_3509] 1 i[z9_28][b0] -1 i[s9][b0] -1 i[s28][b0] >= -1;
* constraint lin_less_equal _3510
@c[_3510] -1 i[z15_30][b0] 1 i[s15][b0] >= 0;
* constraint lin_less_equal _3511
@c[_3511] -1 i[z15_30][b0] 1 i[s30][b0] >= 0;
* constraint lin_less_equal _3512
@c[_3512] 1 i[z15_30][b0] -1 i[s15][b0] -1 i[s30][b0] >= -1;
* constraint lin_less_equal _3513
@c[_3513] 1 i[z8_48][b0] 1 i[z9_33][b0] 1 i[z9_28][b0] 1 i[z15_30][b0] -2 i[b245][b0] >= 0;
* constraint lin_less_equal _3514
@c[_3514] -1 i[z8_48][b0] -1 i[z9_33][b0] -1 i[z9_28][b0] -1 i[z15_30][b0] 4 i[b245][b0] >= 0;
* constraint lin_less_equal _3515
@c[_3515] -1 i[z8_49][b0] 1 i[s8][b0] >= 0;
* constraint lin_less_equal _3516
@c[_3516] -1 i[z8_49][b0] 1 i[s49][b0] >= 0;
* constraint lin_less_equal _3517
@c[_3517] 1 i[z8_49][b0] -1 i[s8][b0] -1 i[s49][b0] >= -1;
* constraint lin_less_equal _3518
@c[_3518] -1 i[z10_33][b0] 1 i[s10][b0] >= 0;
* constraint lin_less_equal _3519
@c[_3519] -1 i[z10_33][b0] 1 i[s33][b0] >= 0;
* constraint lin_less_equal _3520
@c[_3520] 1 i[z10_33][b0] -1 i[s10][b0] -1 i[s33][b0] >= -1;
* constraint lin_less_equal _3521
@c[_3521] -1 i[z15_47][b0] 1 i[s15][b0] >= 0;
* constraint lin_less_equal _3522
@c[_3522] -1 i[z15_47][b0] 1 i[s47][b0] >= 0;
* constraint lin_less_equal _3523
@c[_3523] 1 i[z15_47][b0] -1 i[s15][b0] -1 i[s47][b0] >= -1;
* constraint lin_less_equal _3524
@c[_3524] -1 i[z10_28][b0] 1 i[s10][b0] >= 0;
* constraint lin_less_equal _3525
@c[_3525] -1 i[z10_28][b0] 1 i[s28][b0] >= 0;
* constraint lin_less_equal _3526
@c[_3526] 1 i[z10_28][b0] -1 i[s10][b0] -1 i[s28][b0] >= -1;
* constraint lin_less_equal _3527
@c[_3527] -1 i[z15_33][b0] 1 i[s15][b0] >= 0;
* constraint lin_less_equal _3528
@c[_3528] -1 i[z15_33][b0] 1 i[s33][b0] >= 0;
* constraint lin_less_equal _3529
@c[_3529] 1 i[z15_33][b0] -1 i[s15][b0] -1 i[s33][b0] >= -1;
* constraint lin_less_equal _3530
@c[_3530] 1 i[z8_49][b0] 1 i[z10_33][b0] 1 i[z15_47][b0] 1 i[z10_28][b0] 1 i[z15_33][b0] 1 i[z8_49][b0] -2 i[b246][b0] >= 0;
* constraint lin_less_equal _3531
@c[_3531] -1 i[z8_49][b0] -1 i[z10_33][b0] -1 i[z15_47][b0] -1 i[z10_28][b0] -1 i[z15_33][b0] -1 i[z8_49][b0] 6 i[b246][b0] >= 0;
* constraint lin_less_equal _3532
@c[_3532] 1 i[z8_50][b0] 1 i[z14_28][b0] -2 i[b247][b0] >= 0;
* constraint lin_less_equal _3533
@c[_3533] -1 i[z8_50][b0] -1 i[z14_28][b0] 2 i[b247][b0] >= 0;
* constraint lin_less_equal _3534
@c[_3534] -1 i[z8_51][b0] 1 i[s8][b0] >= 0;
* constraint lin_less_equal _3535
@c[_3535] -1 i[z8_51][b0] 1 i[s51][b0] >= 0;
* constraint lin_less_equal _3536
@c[_3536] 1 i[z8_51][b0] -1 i[s8][b0] -1 i[s51][b0] >= -1;
* constraint lin_less_equal _3537
@c[_3537] -1 i[z15_28][b0] 1 i[s15][b0] >= 0;
* constraint lin_less_equal _3538
@c[_3538] -1 i[z15_28][b0] 1 i[s28][b0] >= 0;
* constraint lin_less_equal _3539
@c[_3539] 1 i[z15_28][b0] -1 i[s15][b0] -1 i[s28][b0] >= -1;
* constraint lin_less_equal _3540
@c[_3540] 1 i[z8_51][b0] 1 i[z15_28][b0] -2 i[b248][b0] >= 0;
* constraint lin_less_equal _3541
@c[_3541] -1 i[z8_51][b0] -1 i[z15_28][b0] 2 i[b248][b0] >= 0;
* constraint lin_less_equal _3542
@c[_3542] -1 i[z8_52][b0] 1 i[s8][b0] >= 0;
* constraint lin_less_equal _3543
@c[_3543] -1 i[z8_52][b0] 1 i[s52][b0] >= 0;
* constraint lin_less_equal _3544
@c[_3544] 1 i[z8_52][b0] -1 i[s8][b0] -1 i[s52][b0] >= -1;
* constraint lin_less_equal _3545
@c[_3545] -1 i[z16_28][b0] 1 i[s16][b0] >= 0;
* constraint lin_less_equal _3546
@c[_3546] -1 i[z16_28][b0] 1 i[s28][b0] >= 0;
* constraint lin_less_equal _3547
@c[_3547] 1 i[z16_28][b0] -1 i[s16][b0] -1 i[s28][b0] >= -1;
* constraint lin_less_equal _3548
@c[_3548] 1 i[z8_52][b0] 1 i[z16_28][b0] -2 i[b249][b0] >= 0;
* constraint lin_less_equal _3549
@c[_3549] -1 i[z8_52][b0] -1 i[z16_28][b0] 2 i[b249][b0] >= 0;
* constraint lin_less_equal _3550
@c[_3550] 1 i[z9_17][b0] 1 i[z5_29][b0] -2 i[b250][b0] >= 0;
* constraint lin_less_equal _3551
@c[_3551] -1 i[z9_17][b0] -1 i[z5_29][b0] 2 i[b250][b0] >= 0;
* constraint lin_less_equal _3552
@c[_3552] 1 i[z9_18][b0] 1 i[z6_29][b0] -2 i[b251][b0] >= 0;
* constraint lin_less_equal _3553
@c[_3553] -1 i[z9_18][b0] -1 i[z6_29][b0] 2 i[b251][b0] >= 0;
* constraint lin_less_equal _3554
@c[_3554] 1 i[z9_19][b0] 1 i[z7_29][b0] -2 i[b252][b0] >= 0;
* constraint lin_less_equal _3555
@c[_3555] -1 i[z9_19][b0] -1 i[z7_29][b0] 2 i[b252][b0] >= 0;
* constraint lin_less_equal _3556
@c[_3556] 1 i[z9_23][b0] 1 i[z14_29][b0] -2 i[b253][b0] >= 0;
* constraint lin_less_equal _3557
@c[_3557] -1 i[z9_23][b0] -1 i[z14_29][b0] 2 i[b253][b0] >= 0;
* constraint lin_less_equal _3558
@c[_3558] -1 i[z16_29][b0] 1 i[s16][b0] >= 0;
* constraint lin_less_equal _3559
@c[_3559] -1 i[z16_29][b0] 1 i[s29][b0] >= 0;
* constraint lin_less_equal _3560
@c[_3560] 1 i[z16_29][b0] -1 i[s16][b0] -1 i[s29][b0] >= -1;
* constraint lin_less_equal _3561
@c[_3561] 1 i[z9_25][b0] 1 i[z16_29][b0] -2 i[b254][b0] >= 0;
* constraint lin_less_equal _3562
@c[_3562] -1 i[z9_25][b0] -1 i[z16_29][b0] 2 i[b254][b0] >= 0;
* constraint lin_less_equal _3563
@c[_3563] -1 i[z10_30][b0] 1 i[s10][b0] >= 0;
* constraint lin_less_equal _3564
@c[_3564] -1 i[z10_30][b0] 1 i[s30][b0] >= 0;
* constraint lin_less_equal _3565
@c[_3565] 1 i[z10_30][b0] -1 i[s10][b0] -1 i[s30][b0] >= -1;
* constraint lin_less_equal _3566
@c[_3566] 1 i[z9_28][b0] 1 i[z10_30][b0] -2 i[b255][b0] >= 0;
* constraint lin_less_equal _3567
@c[_3567] -1 i[z9_28][b0] -1 i[z10_30][b0] 2 i[b255][b0] >= 0;
* constraint lin_less_equal _3568
@c[_3568] -1 i[z12_30][b0] 1 i[s12][b0] >= 0;
* constraint lin_less_equal _3569
@c[_3569] -1 i[z12_30][b0] 1 i[s30][b0] >= 0;
* constraint lin_less_equal _3570
@c[_3570] 1 i[z12_30][b0] -1 i[s12][b0] -1 i[s30][b0] >= -1;
* constraint lin_less_equal _3571
@c[_3571] 1 i[z9_30][b0] 1 i[z12_30][b0] -2 i[b256][b0] >= 0;
* constraint lin_less_equal _3572
@c[_3572] -1 i[z9_30][b0] -1 i[z12_30][b0] 2 i[b256][b0] >= 0;
* constraint lin_less_equal _3573
@c[_3573] -1 i[z9_31][b0] 1 i[s9][b0] >= 0;
* constraint lin_less_equal _3574
@c[_3574] -1 i[z9_31][b0] 1 i[s31][b0] >= 0;
* constraint lin_less_equal _3575
@c[_3575] 1 i[z9_31][b0] -1 i[s9][b0] -1 i[s31][b0] >= -1;
* constraint lin_less_equal _3576
@c[_3576] -1 i[z13_30][b0] 1 i[s13][b0] >= 0;
* constraint lin_less_equal _3577
@c[_3577] -1 i[z13_30][b0] 1 i[s30][b0] >= 0;
* constraint lin_less_equal _3578
@c[_3578] 1 i[z13_30][b0] -1 i[s13][b0] -1 i[s30][b0] >= -1;
* constraint lin_less_equal _3579
@c[_3579] 1 i[z9_31][b0] 1 i[z13_30][b0] -2 i[b257][b0] >= 0;
* constraint lin_less_equal _3580
@c[_3580] -1 i[z9_31][b0] -1 i[z13_30][b0] 2 i[b257][b0] >= 0;
* constraint lin_less_equal _3581
@c[_3581] 1 i[z9_32][b0] 1 i[z14_30][b0] -2 i[b258][b0] >= 0;
* constraint lin_less_equal _3582
@c[_3582] -1 i[z9_32][b0] -1 i[z14_30][b0] 2 i[b258][b0] >= 0;
* constraint lin_less_equal _3583
@c[_3583] -1 i[z9_34][b0] 1 i[s9][b0] >= 0;
* constraint lin_less_equal _3584
@c[_3584] -1 i[z9_34][b0] 1 i[s34][b0] >= 0;
* constraint lin_less_equal _3585
@c[_3585] 1 i[z9_34][b0] -1 i[s9][b0] -1 i[s34][b0] >= -1;
* constraint lin_less_equal _3586
@c[_3586] -1 i[z16_30][b0] 1 i[s16][b0] >= 0;
* constraint lin_less_equal _3587
@c[_3587] -1 i[z16_30][b0] 1 i[s30][b0] >= 0;
* constraint lin_less_equal _3588
@c[_3588] 1 i[z16_30][b0] -1 i[s16][b0] -1 i[s30][b0] >= -1;
* constraint lin_less_equal _3589
@c[_3589] 1 i[z9_34][b0] 1 i[z16_30][b0] -2 i[b259][b0] >= 0;
* constraint lin_less_equal _3590
@c[_3590] -1 i[z9_34][b0] -1 i[z16_30][b0] 2 i[b259][b0] >= 0;
* constraint lin_less_equal _3591
@c[_3591] 1 i[z9_35][b0] 1 i[z5_31][b0] -2 i[b260][b0] >= 0;
* constraint lin_less_equal _3592
@c[_3592] -1 i[z9_35][b0] -1 i[z5_31][b0] 2 i[b260][b0] >= 0;
* constraint lin_less_equal _3593
@c[_3593] -1 i[z9_37][b0] 1 i[s9][b0] >= 0;
* constraint lin_less_equal _3594
@c[_3594] -1 i[z9_37][b0] 1 i[s37][b0] >= 0;
* constraint lin_less_equal _3595
@c[_3595] 1 i[z9_37][b0] -1 i[s9][b0] -1 i[s37][b0] >= -1;
* constraint lin_less_equal _3596
@c[_3596] 1 i[z9_37][b0] 1 i[z7_31][b0] -2 i[b261][b0] >= 0;
* constraint lin_less_equal _3597
@c[_3597] -1 i[z9_37][b0] -1 i[z7_31][b0] 2 i[b261][b0] >= 0;
* constraint lin_less_equal _3598
@c[_3598] 1 i[z9_38][b0] 1 i[z8_31][b0] -2 i[b262][b0] >= 0;
* constraint lin_less_equal _3599
@c[_3599] -1 i[z9_38][b0] -1 i[z8_31][b0] 2 i[b262][b0] >= 0;
* constraint lin_less_equal _3600
@c[_3600] -1 i[z9_39][b0] 1 i[s9][b0] >= 0;
* constraint lin_less_equal _3601
@c[_3601] -1 i[z9_39][b0] 1 i[s39][b0] >= 0;
* constraint lin_less_equal _3602
@c[_3602] 1 i[z9_39][b0] -1 i[s9][b0] -1 i[s39][b0] >= -1;
* constraint lin_less_equal _3603
@c[_3603] 1 i[z9_39][b0] 1 i[z9_31][b0] -2 i[b263][b0] >= 0;
* constraint lin_less_equal _3604
@c[_3604] -1 i[z9_39][b0] -1 i[z9_31][b0] 2 i[b263][b0] >= 0;
* constraint lin_less_equal _3605
@c[_3605] -1 i[z9_40][b0] 1 i[s9][b0] >= 0;
* constraint lin_less_equal _3606
@c[_3606] -1 i[z9_40][b0] 1 i[s40][b0] >= 0;
* constraint lin_less_equal _3607
@c[_3607] 1 i[z9_40][b0] -1 i[s9][b0] -1 i[s40][b0] >= -1;
* constraint lin_less_equal _3608
@c[_3608] -1 i[z10_31][b0] 1 i[s10][b0] >= 0;
* constraint lin_less_equal _3609
@c[_3609] -1 i[z10_31][b0] 1 i[s31][b0] >= 0;
* constraint lin_less_equal _3610
@c[_3610] 1 i[z10_31][b0] -1 i[s10][b0] -1 i[s31][b0] >= -1;
* constraint lin_less_equal _3611
@c[_3611] 1 i[z9_40][b0] 1 i[z10_31][b0] -2 i[b264][b0] >= 0;
* constraint lin_less_equal _3612
@c[_3612] -1 i[z9_40][b0] -1 i[z10_31][b0] 2 i[b264][b0] >= 0;
* constraint lin_less_equal _3613
@c[_3613] 1 i[z9_41][b0] 1 i[z11_31][b0] -2 i[b265][b0] >= 0;
* constraint lin_less_equal _3614
@c[_3614] -1 i[z9_41][b0] -1 i[z11_31][b0] 2 i[b265][b0] >= 0;
* constraint lin_less_equal _3615
@c[_3615] -1 i[z9_42][b0] 1 i[s9][b0] >= 0;
* constraint lin_less_equal _3616
@c[_3616] -1 i[z9_42][b0] 1 i[s42][b0] >= 0;
* constraint lin_less_equal _3617
@c[_3617] 1 i[z9_42][b0] -1 i[s9][b0] -1 i[s42][b0] >= -1;
* constraint lin_less_equal _3618
@c[_3618] -1 i[z12_31][b0] 1 i[s12][b0] >= 0;
* constraint lin_less_equal _3619
@c[_3619] -1 i[z12_31][b0] 1 i[s31][b0] >= 0;
* constraint lin_less_equal _3620
@c[_3620] 1 i[z12_31][b0] -1 i[s12][b0] -1 i[s31][b0] >= -1;
* constraint lin_less_equal _3621
@c[_3621] 1 i[z9_42][b0] 1 i[z12_31][b0] -2 i[b266][b0] >= 0;
* constraint lin_less_equal _3622
@c[_3622] -1 i[z9_42][b0] -1 i[z12_31][b0] 2 i[b266][b0] >= 0;
* constraint lin_less_equal _3623
@c[_3623] -1 i[z9_43][b0] 1 i[s9][b0] >= 0;
* constraint lin_less_equal _3624
@c[_3624] -1 i[z9_43][b0] 1 i[s43][b0] >= 0;
* constraint lin_less_equal _3625
@c[_3625] 1 i[z9_43][b0] -1 i[s9][b0] -1 i[s43][b0] >= -1;
* constraint lin_less_equal _3626
@c[_3626] -1 i[z13_31][b0] 1 i[s13][b0] >= 0;
* constraint lin_less_equal _3627
@c[_3627] -1 i[z13_31][b0] 1 i[s31][b0] >= 0;
* constraint lin_less_equal _3628
@c[_3628] 1 i[z13_31][b0] -1 i[s13][b0] -1 i[s31][b0] >= -1;
* constraint lin_less_equal _3629
@c[_3629] 1 i[z9_43][b0] 1 i[z13_31][b0] -2 i[b267][b0] >= 0;
* constraint lin_less_equal _3630
@c[_3630] -1 i[z9_43][b0] -1 i[z13_31][b0] 2 i[b267][b0] >= 0;
* constraint lin_less_equal _3631
@c[_3631] 1 i[z10_17][b0] 1 i[z5_32][b0] -2 i[b268][b0] >= 0;
* constraint lin_less_equal _3632
@c[_3632] -1 i[z10_17][b0] -1 i[z5_32][b0] 2 i[b268][b0] >= 0;
* constraint lin_less_equal _3633
@c[_3633] 1 i[z10_18][b0] 1 i[z11_24][b0] 1 i[z6_32][b0] 1 i[z15_35][b0] -2 i[b269][b0] >= 0;
* constraint lin_less_equal _3634
@c[_3634] -1 i[z10_18][b0] -1 i[z11_24][b0] -1 i[z6_32][b0] -1 i[z15_35][b0] 4 i[b269][b0] >= 0;
* constraint lin_less_equal _3635
@c[_3635] 1 i[z10_19][b0] 1 i[z13_26][b0] 1 i[z7_32][b0] 1 i[z8_42][b0] -2 i[b270][b0] >= 0;
* constraint lin_less_equal _3636
@c[_3636] -1 i[z10_19][b0] -1 i[z13_26][b0] -1 i[z7_32][b0] -1 i[z8_42][b0] 4 i[b270][b0] >= 0;
* constraint lin_less_equal _3637
@c[_3637] -1 i[z12_32][b0] 1 i[s12][b0] >= 0;
* constraint lin_less_equal _3638
@c[_3638] -1 i[z12_32][b0] 1 i[s32][b0] >= 0;
* constraint lin_less_equal _3639
@c[_3639] 1 i[z12_32][b0] -1 i[s12][b0] -1 i[s32][b0] >= -1;
* constraint lin_less_equal _3640
@c[_3640] 1 i[z10_21][b0] 1 i[z11_47][b0] 1 i[z12_32][b0] 1 i[z8_37][b0] -2 i[b271][b0] >= 0;
* constraint lin_less_equal _3641
@c[_3641] -1 i[z10_21][b0] -1 i[z11_47][b0] -1 i[z12_32][b0] -1 i[z8_37][b0] 4 i[b271][b0] >= 0;
* constraint lin_less_equal _3642
@c[_3642] -1 i[z13_32][b0] 1 i[s13][b0] >= 0;
* constraint lin_less_equal _3643
@c[_3643] -1 i[z13_32][b0] 1 i[s32][b0] >= 0;
* constraint lin_less_equal _3644
@c[_3644] 1 i[z13_32][b0] -1 i[s13][b0] -1 i[s32][b0] >= -1;
* constraint lin_less_equal _3645
@c[_3645] 1 i[z10_22][b0] 1 i[z11_48][b0] 1 i[z13_32][b0] 1 i[z9_37][b0] -2 i[b272][b0] >= 0;
* constraint lin_less_equal _3646
@c[_3646] -1 i[z10_22][b0] -1 i[z11_48][b0] -1 i[z13_32][b0] -1 i[z9_37][b0] 4 i[b272][b0] >= 0;
* constraint lin_less_equal _3647
@c[_3647] -1 i[z12_38][b0] 1 i[s12][b0] >= 0;
* constraint lin_less_equal _3648
@c[_3648] -1 i[z12_38][b0] 1 i[s38][b0] >= 0;
* constraint lin_less_equal _3649
@c[_3649] 1 i[z12_38][b0] -1 i[s12][b0] -1 i[s38][b0] >= -1;
* constraint lin_less_equal _3650
@c[_3650] 1 i[z10_23][b0] 1 i[z12_38][b0] 1 i[z14_32][b0] 1 i[z8_39][b0] -2 i[b273][b0] >= 0;
* constraint lin_less_equal _3651
@c[_3651] -1 i[z10_23][b0] -1 i[z12_38][b0] -1 i[z14_32][b0] -1 i[z8_39][b0] 4 i[b273][b0] >= 0;
* constraint lin_less_equal _3652
@c[_3652] -1 i[z15_32][b0] 1 i[s15][b0] >= 0;
* constraint lin_less_equal _3653
@c[_3653] -1 i[z15_32][b0] 1 i[s32][b0] >= 0;
* constraint lin_less_equal _3654
@c[_3654] 1 i[z15_32][b0] -1 i[s15][b0] -1 i[s32][b0] >= -1;
* constraint lin_less_equal _3655
@c[_3655] 1 i[z10_24][b0] 1 i[z15_32][b0] -2 i[b274][b0] >= 0;
* constraint lin_less_equal _3656
@c[_3656] -1 i[z10_24][b0] -1 i[z15_32][b0] 2 i[b274][b0] >= 0;
* constraint lin_less_equal _3657
@c[_3657] 1 i[z10_25][b0] 1 i[z16_32][b0] -2 i[b275][b0] >= 0;
* constraint lin_less_equal _3658
@c[_3658] -1 i[z10_25][b0] -1 i[z16_32][b0] 2 i[b275][b0] >= 0;
* constraint lin_less_equal _3659
@c[_3659] 1 i[z10_26][b0] 1 i[z8_33][b0] -2 i[b276][b0] >= 0;
* constraint lin_less_equal _3660
@c[_3660] -1 i[z10_26][b0] -1 i[z8_33][b0] 2 i[b276][b0] >= 0;
* constraint lin_less_equal _3661
@c[_3661] -1 i[z12_33][b0] 1 i[s12][b0] >= 0;
* constraint lin_less_equal _3662
@c[_3662] -1 i[z12_33][b0] 1 i[s33][b0] >= 0;
* constraint lin_less_equal _3663
@c[_3663] 1 i[z12_33][b0] -1 i[s12][b0] -1 i[s33][b0] >= -1;
* constraint lin_less_equal _3664
@c[_3664] -1 i[z15_38][b0] 1 i[s15][b0] >= 0;
* constraint lin_less_equal _3665
@c[_3665] -1 i[z15_38][b0] 1 i[s38][b0] >= 0;
* constraint lin_less_equal _3666
@c[_3666] 1 i[z15_38][b0] -1 i[s15][b0] -1 i[s38][b0] >= -1;
* constraint lin_less_equal _3667
@c[_3667] 1 i[z10_27][b0] 1 i[z12_33][b0] 1 i[z9_33][b0] 1 i[z15_38][b0] -2 i[b277][b0] >= 0;
* constraint lin_less_equal _3668
@c[_3668] -1 i[z10_27][b0] -1 i[z12_33][b0] -1 i[z9_33][b0] -1 i[z15_38][b0] 4 i[b277][b0] >= 0;
* constraint lin_less_equal _3669
@c[_3669] 1 i[z10_28][b0] 1 i[z10_33][b0] -2 i[b278][b0] >= 0;
* constraint lin_less_equal _3670
@c[_3670] -1 i[z10_28][b0] -1 i[z10_33][b0] 2 i[b278][b0] >= 0;
* constraint lin_less_equal _3671
@c[_3671] -1 i[z12_47][b0] 1 i[s12][b0] >= 0;
* constraint lin_less_equal _3672
@c[_3672] -1 i[z12_47][b0] 1 i[s47][b0] >= 0;
* constraint lin_less_equal _3673
@c[_3673] 1 i[z12_47][b0] -1 i[s12][b0] -1 i[s47][b0] >= -1;
* constraint lin_less_equal _3674
@c[_3674] 1 i[z10_30][b0] 1 i[z12_47][b0] 1 i[z12_33][b0] 1 i[z8_40][b0] -2 i[b279][b0] >= 0;
* constraint lin_less_equal _3675
@c[_3675] -1 i[z10_30][b0] -1 i[z12_47][b0] -1 i[z12_33][b0] -1 i[z8_40][b0] 4 i[b279][b0] >= 0;
* constraint lin_less_equal _3676
@c[_3676] -1 i[z12_48][b0] 1 i[s12][b0] >= 0;
* constraint lin_less_equal _3677
@c[_3677] -1 i[z12_48][b0] 1 i[s48][b0] >= 0;
* constraint lin_less_equal _3678
@c[_3678] 1 i[z12_48][b0] -1 i[s12][b0] -1 i[s48][b0] >= -1;
* constraint lin_less_equal _3679
@c[_3679] -1 i[z13_33][b0] 1 i[s13][b0] >= 0;
* constraint lin_less_equal _3680
@c[_3680] -1 i[z13_33][b0] 1 i[s33][b0] >= 0;
* constraint lin_less_equal _3681
@c[_3681] 1 i[z13_33][b0] -1 i[s13][b0] -1 i[s33][b0] >= -1;
* constraint lin_less_equal _3682
@c[_3682] -1 i[z15_42][b0] 1 i[s15][b0] >= 0;
* constraint lin_less_equal _3683
@c[_3683] -1 i[z15_42][b0] 1 i[s42][b0] >= 0;
* constraint lin_less_equal _3684
@c[_3684] 1 i[z15_42][b0] -1 i[s15][b0] -1 i[s42][b0] >= -1;
* constraint lin_less_equal _3685
@c[_3685] 1 i[z10_31][b0] 1 i[z12_48][b0] 1 i[z13_33][b0] 1 i[z13_33][b0] 1 i[z9_40][b0] 1 i[z15_42][b0] -2 i[b280][b0] >= 0;
* constraint lin_less_equal _3686
@c[_3686] -1 i[z10_31][b0] -1 i[z12_48][b0] -1 i[z13_33][b0] -1 i[z13_33][b0] -1 i[z9_40][b0] -1 i[z15_42][b0] 6 i[b280][b0] >= 0;
* constraint lin_less_equal _3687
@c[_3687] -1 i[z10_34][b0] 1 i[s10][b0] >= 0;
* constraint lin_less_equal _3688
@c[_3688] -1 i[z10_34][b0] 1 i[s34][b0] >= 0;
* constraint lin_less_equal _3689
@c[_3689] 1 i[z10_34][b0] -1 i[s10][b0] -1 i[s34][b0] >= -1;
* constraint lin_less_equal _3690
@c[_3690] -1 i[z15_49][b0] 1 i[s15][b0] >= 0;
* constraint lin_less_equal _3691
@c[_3691] -1 i[z15_49][b0] 1 i[s49][b0] >= 0;
* constraint lin_less_equal _3692
@c[_3692] 1 i[z15_49][b0] -1 i[s15][b0] -1 i[s49][b0] >= -1;
* constraint lin_less_equal _3693
@c[_3693] -1 i[z16_33][b0] 1 i[s16][b0] >= 0;
* constraint lin_less_equal _3694
@c[_3694] -1 i[z16_33][b0] 1 i[s33][b0] >= 0;
* constraint lin_less_equal _3695
@c[_3695] 1 i[z16_33][b0] -1 i[s16][b0] -1 i[s33][b0] >= -1;
* constraint lin_less_equal _3696
@c[_3696] -1 i[z10_49][b0] 1 i[s10][b0] >= 0;
* constraint lin_less_equal _3697
@c[_3697] -1 i[z10_49][b0] 1 i[s49][b0] >= 0;
* constraint lin_less_equal _3698
@c[_3698] 1 i[z10_49][b0] -1 i[s10][b0] -1 i[s49][b0] >= -1;
* constraint lin_less_equal _3699
@c[_3699] -1 i[z15_51][b0] 1 i[s15][b0] >= 0;
* constraint lin_less_equal _3700
@c[_3700] -1 i[z15_51][b0] 1 i[s51][b0] >= 0;
* constraint lin_less_equal _3701
@c[_3701] 1 i[z15_51][b0] -1 i[s15][b0] -1 i[s51][b0] >= -1;
* constraint lin_less_equal _3702
@c[_3702] 1 i[z10_34][b0] 1 i[z15_49][b0] 1 i[z16_33][b0] 1 i[z16_33][b0] 1 i[z10_49][b0] 1 i[z15_51][b0] -2 i[b281][b0] >= 0;
* constraint lin_less_equal _3703
@c[_3703] -1 i[z10_34][b0] -1 i[z15_49][b0] -1 i[z16_33][b0] -1 i[z16_33][b0] -1 i[z10_49][b0] -1 i[z15_51][b0] 6 i[b281][b0] >= 0;
* constraint lin_less_equal _3704
@c[_3704] 1 i[z10_44][b0] 1 i[z12_30][b0] 1 i[z5_34][b0] 1 i[z12_38][b0] -2 i[b282][b0] >= 0;
* constraint lin_less_equal _3705
@c[_3705] -1 i[z10_44][b0] -1 i[z12_30][b0] -1 i[z5_34][b0] -1 i[z12_38][b0] 4 i[b282][b0] >= 0;
* constraint lin_less_equal _3706
@c[_3706] -1 i[z10_45][b0] 1 i[s10][b0] >= 0;
* constraint lin_less_equal _3707
@c[_3707] -1 i[z10_45][b0] 1 i[s45][b0] >= 0;
* constraint lin_less_equal _3708
@c[_3708] 1 i[z10_45][b0] -1 i[s10][b0] -1 i[s45][b0] >= -1;
* constraint lin_less_equal _3709
@c[_3709] -1 i[z11_51][b0] 1 i[s11][b0] >= 0;
* constraint lin_less_equal _3710
@c[_3710] -1 i[z11_51][b0] 1 i[s51][b0] >= 0;
* constraint lin_less_equal _3711
@c[_3711] 1 i[z11_51][b0] -1 i[s11][b0] -1 i[s51][b0] >= -1;
* constraint lin_less_equal _3712
@c[_3712] 1 i[z10_45][b0] 1 i[z11_51][b0] 1 i[z6_34][b0] 1 i[z15_37][b0] -2 i[b283][b0] >= 0;
* constraint lin_less_equal _3713
@c[_3713] -1 i[z10_45][b0] -1 i[z11_51][b0] -1 i[z6_34][b0] -1 i[z15_37][b0] 4 i[b283][b0] >= 0;
* constraint lin_less_equal _3714
@c[_3714] 1 i[z10_46][b0] 1 i[z7_34][b0] -2 i[b284][b0] >= 0;
* constraint lin_less_equal _3715
@c[_3715] -1 i[z10_46][b0] -1 i[z7_34][b0] 2 i[b284][b0] >= 0;
* constraint lin_less_equal _3716
@c[_3716] -1 i[z10_47][b0] 1 i[s10][b0] >= 0;
* constraint lin_less_equal _3717
@c[_3717] -1 i[z10_47][b0] 1 i[s47][b0] >= 0;
* constraint lin_less_equal _3718
@c[_3718] 1 i[z10_47][b0] -1 i[s10][b0] -1 i[s47][b0] >= -1;
* constraint lin_less_equal _3719
@c[_3719] 1 i[z10_47][b0] 1 i[z8_34][b0] -2 i[b285][b0] >= 0;
* constraint lin_less_equal _3720
@c[_3720] -1 i[z10_47][b0] -1 i[z8_34][b0] 2 i[b285][b0] >= 0;
* constraint lin_less_equal _3721
@c[_3721] -1 i[z10_48][b0] 1 i[s10][b0] >= 0;
* constraint lin_less_equal _3722
@c[_3722] -1 i[z10_48][b0] 1 i[s48][b0] >= 0;
* constraint lin_less_equal _3723
@c[_3723] 1 i[z10_48][b0] -1 i[s10][b0] -1 i[s48][b0] >= -1;
* constraint lin_less_equal _3724
@c[_3724] 1 i[z10_48][b0] 1 i[z9_34][b0] -2 i[b286][b0] >= 0;
* constraint lin_less_equal _3725
@c[_3725] -1 i[z10_48][b0] -1 i[z9_34][b0] 2 i[b286][b0] >= 0;
* constraint lin_less_equal _3726
@c[_3726] 1 i[z10_49][b0] 1 i[z10_34][b0] -2 i[b287][b0] >= 0;
* constraint lin_less_equal _3727
@c[_3727] -1 i[z10_49][b0] -1 i[z10_34][b0] 2 i[b287][b0] >= 0;
* constraint lin_less_equal _3728
@c[_3728] 1 i[z10_50][b0] 1 i[z14_34][b0] -2 i[b288][b0] >= 0;
* constraint lin_less_equal _3729
@c[_3729] -1 i[z10_50][b0] -1 i[z14_34][b0] 2 i[b288][b0] >= 0;
* constraint lin_less_equal _3730
@c[_3730] -1 i[z10_51][b0] 1 i[s10][b0] >= 0;
* constraint lin_less_equal _3731
@c[_3731] -1 i[z10_51][b0] 1 i[s51][b0] >= 0;
* constraint lin_less_equal _3732
@c[_3732] 1 i[z10_51][b0] -1 i[s10][b0] -1 i[s51][b0] >= -1;
* constraint lin_less_equal _3733
@c[_3733] -1 i[z15_34][b0] 1 i[s15][b0] >= 0;
* constraint lin_less_equal _3734
@c[_3734] -1 i[z15_34][b0] 1 i[s34][b0] >= 0;
* constraint lin_less_equal _3735
@c[_3735] 1 i[z15_34][b0] -1 i[s15][b0] -1 i[s34][b0] >= -1;
* constraint lin_less_equal _3736
@c[_3736] 1 i[z10_51][b0] 1 i[z15_34][b0] -2 i[b289][b0] >= 0;
* constraint lin_less_equal _3737
@c[_3737] -1 i[z10_51][b0] -1 i[z15_34][b0] 2 i[b289][b0] >= 0;
* constraint lin_less_equal _3738
@c[_3738] -1 i[z10_52][b0] 1 i[s10][b0] >= 0;
* constraint lin_less_equal _3739
@c[_3739] -1 i[z10_52][b0] 1 i[s52][b0] >= 0;
* constraint lin_less_equal _3740
@c[_3740] 1 i[z10_52][b0] -1 i[s10][b0] -1 i[s52][b0] >= -1;
* constraint lin_less_equal _3741
@c[_3741] -1 i[z16_34][b0] 1 i[s16][b0] >= 0;
* constraint lin_less_equal _3742
@c[_3742] -1 i[z16_34][b0] 1 i[s34][b0] >= 0;
* constraint lin_less_equal _3743
@c[_3743] 1 i[z16_34][b0] -1 i[s16][b0] -1 i[s34][b0] >= -1;
* constraint lin_less_equal _3744
@c[_3744] 1 i[z10_52][b0] 1 i[z16_34][b0] -2 i[b290][b0] >= 0;
* constraint lin_less_equal _3745
@c[_3745] -1 i[z10_52][b0] -1 i[z16_34][b0] 2 i[b290][b0] >= 0;
* constraint lin_less_equal _3746
@c[_3746] 1 i[z11_17][b0] 1 i[z5_35][b0] -2 i[b291][b0] >= 0;
* constraint lin_less_equal _3747
@c[_3747] -1 i[z11_17][b0] -1 i[z5_35][b0] 2 i[b291][b0] >= 0;
* constraint lin_less_equal _3748
@c[_3748] 1 i[z11_18][b0] 1 i[z6_35][b0] -2 i[b292][b0] >= 0;
* constraint lin_less_equal _3749
@c[_3749] -1 i[z11_18][b0] -1 i[z6_35][b0] 2 i[b292][b0] >= 0;
* constraint lin_less_equal _3750
@c[_3750] 1 i[z11_19][b0] 1 i[z7_35][b0] -2 i[b293][b0] >= 0;
* constraint lin_less_equal _3751
@c[_3751] -1 i[z11_19][b0] -1 i[z7_35][b0] 2 i[b293][b0] >= 0;
* constraint lin_less_equal _3752
@c[_3752] 1 i[z11_20][b0] 1 i[z11_35][b0] -2 i[b294][b0] >= 0;
* constraint lin_less_equal _3753
@c[_3753] -1 i[z11_20][b0] -1 i[z11_35][b0] 2 i[b294][b0] >= 0;
* constraint lin_less_equal _3754
@c[_3754] -1 i[z12_35][b0] 1 i[s12][b0] >= 0;
* constraint lin_less_equal _3755
@c[_3755] -1 i[z12_35][b0] 1 i[s35][b0] >= 0;
* constraint lin_less_equal _3756
@c[_3756] 1 i[z12_35][b0] -1 i[s12][b0] -1 i[s35][b0] >= -1;
* constraint lin_less_equal _3757
@c[_3757] 1 i[z11_21][b0] 1 i[z12_35][b0] -2 i[b295][b0] >= 0;
* constraint lin_less_equal _3758
@c[_3758] -1 i[z11_21][b0] -1 i[z12_35][b0] 2 i[b295][b0] >= 0;
* constraint lin_less_equal _3759
@c[_3759] -1 i[z13_35][b0] 1 i[s13][b0] >= 0;
* constraint lin_less_equal _3760
@c[_3760] -1 i[z13_35][b0] 1 i[s35][b0] >= 0;
* constraint lin_less_equal _3761
@c[_3761] 1 i[z13_35][b0] -1 i[s13][b0] -1 i[s35][b0] >= -1;
* constraint lin_less_equal _3762
@c[_3762] 1 i[z11_22][b0] 1 i[z13_35][b0] -2 i[b296][b0] >= 0;
* constraint lin_less_equal _3763
@c[_3763] -1 i[z11_22][b0] -1 i[z13_35][b0] 2 i[b296][b0] >= 0;
* constraint lin_less_equal _3764
@c[_3764] 1 i[z11_23][b0] 1 i[z14_35][b0] -2 i[b297][b0] >= 0;
* constraint lin_less_equal _3765
@c[_3765] -1 i[z11_23][b0] -1 i[z14_35][b0] 2 i[b297][b0] >= 0;
* constraint lin_less_equal _3766
@c[_3766] 1 i[z11_25][b0] 1 i[z16_35][b0] -2 i[b298][b0] >= 0;
* constraint lin_less_equal _3767
@c[_3767] -1 i[z11_25][b0] -1 i[z16_35][b0] 2 i[b298][b0] >= 0;
* constraint lin_less_equal _3768
@c[_3768] 1 i[z11_41][b0] 1 i[z11_36][b0] -2 i[b299][b0] >= 0;
* constraint lin_less_equal _3769
@c[_3769] -1 i[z11_41][b0] -1 i[z11_36][b0] 2 i[b299][b0] >= 0;
* constraint lin_less_equal _3770
@c[_3770] -1 i[z11_43][b0] 1 i[s11][b0] >= 0;
* constraint lin_less_equal _3771
@c[_3771] -1 i[z11_43][b0] 1 i[s43][b0] >= 0;
* constraint lin_less_equal _3772
@c[_3772] 1 i[z11_43][b0] -1 i[s11][b0] -1 i[s43][b0] >= -1;
* constraint lin_less_equal _3773
@c[_3773] -1 i[z13_36][b0] 1 i[s13][b0] >= 0;
* constraint lin_less_equal _3774
@c[_3774] -1 i[z13_36][b0] 1 i[s36][b0] >= 0;
* constraint lin_less_equal _3775
@c[_3775] 1 i[z13_36][b0] -1 i[s13][b0] -1 i[s36][b0] >= -1;
* constraint lin_less_equal _3776
@c[_3776] 1 i[z11_43][b0] 1 i[z13_36][b0] -2 i[b300][b0] >= 0;
* constraint lin_less_equal _3777
@c[_3777] -1 i[z11_43][b0] -1 i[z13_36][b0] 2 i[b300][b0] >= 0;
* constraint lin_less_equal _3778
@c[_3778] 1 i[z11_44][b0] 1 i[z5_37][b0] -2 i[b301][b0] >= 0;
* constraint lin_less_equal _3779
@c[_3779] -1 i[z11_44][b0] -1 i[z5_37][b0] 2 i[b301][b0] >= 0;
* constraint lin_less_equal _3780
@c[_3780] -1 i[z11_45][b0] 1 i[s11][b0] >= 0;
* constraint lin_less_equal _3781
@c[_3781] -1 i[z11_45][b0] 1 i[s45][b0] >= 0;
* constraint lin_less_equal _3782
@c[_3782] 1 i[z11_45][b0] -1 i[s11][b0] -1 i[s45][b0] >= -1;
* constraint lin_less_equal _3783
@c[_3783] 1 i[z11_45][b0] 1 i[z6_37][b0] -2 i[b302][b0] >= 0;
* constraint lin_less_equal _3784
@c[_3784] -1 i[z11_45][b0] -1 i[z6_37][b0] 2 i[b302][b0] >= 0;
* constraint lin_less_equal _3785
@c[_3785] 1 i[z11_46][b0] 1 i[z7_37][b0] -2 i[b303][b0] >= 0;
* constraint lin_less_equal _3786
@c[_3786] -1 i[z11_46][b0] -1 i[z7_37][b0] 2 i[b303][b0] >= 0;
* constraint lin_less_equal _3787
@c[_3787] 1 i[z11_50][b0] 1 i[z14_37][b0] -2 i[b304][b0] >= 0;
* constraint lin_less_equal _3788
@c[_3788] -1 i[z11_50][b0] -1 i[z14_37][b0] 2 i[b304][b0] >= 0;
* constraint lin_less_equal _3789
@c[_3789] 1 i[z11_52][b0] 1 i[z16_37][b0] -2 i[b305][b0] >= 0;
* constraint lin_less_equal _3790
@c[_3790] -1 i[z11_52][b0] -1 i[z16_37][b0] 2 i[b305][b0] >= 0;
* constraint lin_less_equal _3791
@c[_3791] 1 i[z12_26][b0] 1 i[z8_38][b0] -2 i[b306][b0] >= 0;
* constraint lin_less_equal _3792
@c[_3792] -1 i[z12_26][b0] -1 i[z8_38][b0] 2 i[b306][b0] >= 0;
* constraint lin_less_equal _3793
@c[_3793] 1 i[z12_28][b0] 1 i[z10_38][b0] -2 i[b307][b0] >= 0;
* constraint lin_less_equal _3794
@c[_3794] -1 i[z12_28][b0] -1 i[z10_38][b0] 2 i[b307][b0] >= 0;
* constraint lin_less_equal _3795
@c[_3795] -1 i[z13_38][b0] 1 i[s13][b0] >= 0;
* constraint lin_less_equal _3796
@c[_3796] -1 i[z13_38][b0] 1 i[s38][b0] >= 0;
* constraint lin_less_equal _3797
@c[_3797] 1 i[z13_38][b0] -1 i[s13][b0] -1 i[s38][b0] >= -1;
* constraint lin_less_equal _3798
@c[_3798] 1 i[z12_31][b0] 1 i[z13_38][b0] -2 i[b308][b0] >= 0;
* constraint lin_less_equal _3799
@c[_3799] -1 i[z12_31][b0] -1 i[z13_38][b0] 2 i[b308][b0] >= 0;
* constraint lin_less_equal _3800
@c[_3800] -1 i[z14_38][b0] 1 i[s14][b0] >= 0;
* constraint lin_less_equal _3801
@c[_3801] -1 i[z14_38][b0] 1 i[s38][b0] >= 0;
* constraint lin_less_equal _3802
@c[_3802] 1 i[z14_38][b0] -1 i[s14][b0] -1 i[s38][b0] >= -1;
* constraint lin_less_equal _3803
@c[_3803] 1 i[z12_32][b0] 1 i[z14_38][b0] -2 i[b309][b0] >= 0;
* constraint lin_less_equal _3804
@c[_3804] -1 i[z12_32][b0] -1 i[z14_38][b0] 2 i[b309][b0] >= 0;
* constraint lin_less_equal _3805
@c[_3805] 1 i[z12_34][b0] 1 i[z16_38][b0] -2 i[b310][b0] >= 0;
* constraint lin_less_equal _3806
@c[_3806] -1 i[z12_34][b0] -1 i[z16_38][b0] 2 i[b310][b0] >= 0;
* constraint lin_less_equal _3807
@c[_3807] 1 i[z12_35][b0] 1 i[z5_39][b0] -2 i[b311][b0] >= 0;
* constraint lin_less_equal _3808
@c[_3808] -1 i[z12_35][b0] -1 i[z5_39][b0] 2 i[b311][b0] >= 0;
* constraint lin_less_equal _3809
@c[_3809] 1 i[z12_37][b0] 1 i[z7_39][b0] -2 i[b312][b0] >= 0;
* constraint lin_less_equal _3810
@c[_3810] -1 i[z12_37][b0] -1 i[z7_39][b0] 2 i[b312][b0] >= 0;
* constraint lin_less_equal _3811
@c[_3811] -1 i[z12_39][b0] 1 i[s12][b0] >= 0;
* constraint lin_less_equal _3812
@c[_3812] -1 i[z12_39][b0] 1 i[s39][b0] >= 0;
* constraint lin_less_equal _3813
@c[_3813] 1 i[z12_39][b0] -1 i[s12][b0] -1 i[s39][b0] >= -1;
* constraint lin_less_equal _3814
@c[_3814] 1 i[z12_39][b0] 1 i[z9_39][b0] -2 i[b313][b0] >= 0;
* constraint lin_less_equal _3815
@c[_3815] -1 i[z12_39][b0] -1 i[z9_39][b0] 2 i[b313][b0] >= 0;
* constraint lin_less_equal _3816
@c[_3816] 1 i[z12_40][b0] 1 i[z10_39][b0] -2 i[b314][b0] >= 0;
* constraint lin_less_equal _3817
@c[_3817] -1 i[z12_40][b0] -1 i[z10_39][b0] 2 i[b314][b0] >= 0;
* constraint lin_less_equal _3818
@c[_3818] 1 i[z12_41][b0] 1 i[z11_39][b0] -2 i[b315][b0] >= 0;
* constraint lin_less_equal _3819
@c[_3819] -1 i[z12_41][b0] -1 i[z11_39][b0] 2 i[b315][b0] >= 0;
* constraint lin_less_equal _3820
@c[_3820] -1 i[z12_42][b0] 1 i[s12][b0] >= 0;
* constraint lin_less_equal _3821
@c[_3821] -1 i[z12_42][b0] 1 i[s42][b0] >= 0;
* constraint lin_less_equal _3822
@c[_3822] 1 i[z12_42][b0] -1 i[s12][b0] -1 i[s42][b0] >= -1;
* constraint lin_less_equal _3823
@c[_3823] 1 i[z12_42][b0] 1 i[z12_39][b0] -2 i[b316][b0] >= 0;
* constraint lin_less_equal _3824
@c[_3824] -1 i[z12_42][b0] -1 i[z12_39][b0] 2 i[b316][b0] >= 0;
* constraint lin_less_equal _3825
@c[_3825] -1 i[z12_43][b0] 1 i[s12][b0] >= 0;
* constraint lin_less_equal _3826
@c[_3826] -1 i[z12_43][b0] 1 i[s43][b0] >= 0;
* constraint lin_less_equal _3827
@c[_3827] 1 i[z12_43][b0] -1 i[s12][b0] -1 i[s43][b0] >= -1;
* constraint lin_less_equal _3828
@c[_3828] -1 i[z13_39][b0] 1 i[s13][b0] >= 0;
* constraint lin_less_equal _3829
@c[_3829] -1 i[z13_39][b0] 1 i[s39][b0] >= 0;
* constraint lin_less_equal _3830
@c[_3830] 1 i[z13_39][b0] -1 i[s13][b0] -1 i[s39][b0] >= -1;
* constraint lin_less_equal _3831
@c[_3831] 1 i[z12_43][b0] 1 i[z13_39][b0] -2 i[b317][b0] >= 0;
* constraint lin_less_equal _3832
@c[_3832] -1 i[z12_43][b0] -1 i[z13_39][b0] 2 i[b317][b0] >= 0;
* constraint lin_less_equal _3833
@c[_3833] -1 i[z12_44][b0] 1 i[s12][b0] >= 0;
* constraint lin_less_equal _3834
@c[_3834] -1 i[z12_44][b0] 1 i[s44][b0] >= 0;
* constraint lin_less_equal _3835
@c[_3835] 1 i[z12_44][b0] -1 i[s12][b0] -1 i[s44][b0] >= -1;
* constraint lin_less_equal _3836
@c[_3836] 1 i[z12_44][b0] 1 i[z5_40][b0] -2 i[b318][b0] >= 0;
* constraint lin_less_equal _3837
@c[_3837] -1 i[z12_44][b0] -1 i[z5_40][b0] 2 i[b318][b0] >= 0;
* constraint lin_less_equal _3838
@c[_3838] -1 i[z12_45][b0] 1 i[s12][b0] >= 0;
* constraint lin_less_equal _3839
@c[_3839] -1 i[z12_45][b0] 1 i[s45][b0] >= 0;
* constraint lin_less_equal _3840
@c[_3840] 1 i[z12_45][b0] -1 i[s12][b0] -1 i[s45][b0] >= -1;
* constraint lin_less_equal _3841
@c[_3841] 1 i[z12_45][b0] 1 i[z13_24][b0] 1 i[z6_40][b0] 1 i[z15_41][b0] -2 i[b319][b0] >= 0;
* constraint lin_less_equal _3842
@c[_3842] -1 i[z12_45][b0] -1 i[z13_24][b0] -1 i[z6_40][b0] -1 i[z15_41][b0] 4 i[b319][b0] >= 0;
* constraint lin_less_equal _3843
@c[_3843] 1 i[z12_46][b0] 1 i[z7_40][b0] -2 i[b320][b0] >= 0;
* constraint lin_less_equal _3844
@c[_3844] -1 i[z12_46][b0] -1 i[z7_40][b0] 2 i[b320][b0] >= 0;
* constraint lin_less_equal _3845
@c[_3845] -1 i[z12_50][b0] 1 i[s12][b0] >= 0;
* constraint lin_less_equal _3846
@c[_3846] -1 i[z12_50][b0] 1 i[s50][b0] >= 0;
* constraint lin_less_equal _3847
@c[_3847] 1 i[z12_50][b0] -1 i[s12][b0] -1 i[s50][b0] >= -1;
* constraint lin_less_equal _3848
@c[_3848] -1 i[z14_40][b0] 1 i[s14][b0] >= 0;
* constraint lin_less_equal _3849
@c[_3849] -1 i[z14_40][b0] 1 i[s40][b0] >= 0;
* constraint lin_less_equal _3850
@c[_3850] 1 i[z14_40][b0] -1 i[s14][b0] -1 i[s40][b0] >= -1;
* constraint lin_less_equal _3851
@c[_3851] 1 i[z12_50][b0] 1 i[z14_40][b0] -2 i[b321][b0] >= 0;
* constraint lin_less_equal _3852
@c[_3852] -1 i[z12_50][b0] -1 i[z14_40][b0] 2 i[b321][b0] >= 0;
* constraint lin_less_equal _3853
@c[_3853] -1 i[z12_51][b0] 1 i[s12][b0] >= 0;
* constraint lin_less_equal _3854
@c[_3854] -1 i[z12_51][b0] 1 i[s51][b0] >= 0;
* constraint lin_less_equal _3855
@c[_3855] 1 i[z12_51][b0] -1 i[s12][b0] -1 i[s51][b0] >= -1;
* constraint lin_less_equal _3856
@c[_3856] -1 i[z15_40][b0] 1 i[s15][b0] >= 0;
* constraint lin_less_equal _3857
@c[_3857] -1 i[z15_40][b0] 1 i[s40][b0] >= 0;
* constraint lin_less_equal _3858
@c[_3858] 1 i[z15_40][b0] -1 i[s15][b0] -1 i[s40][b0] >= -1;
* constraint lin_less_equal _3859
@c[_3859] 1 i[z12_51][b0] 1 i[z15_40][b0] -2 i[b322][b0] >= 0;
* constraint lin_less_equal _3860
@c[_3860] -1 i[z12_51][b0] -1 i[z15_40][b0] 2 i[b322][b0] >= 0;
* constraint lin_less_equal _3861
@c[_3861] 1 i[z12_52][b0] 1 i[z16_40][b0] -2 i[b323][b0] >= 0;
* constraint lin_less_equal _3862
@c[_3862] -1 i[z12_52][b0] -1 i[z16_40][b0] 2 i[b323][b0] >= 0;
* constraint lin_less_equal _3863
@c[_3863] 1 i[z13_17][b0] 1 i[z5_41][b0] -2 i[b324][b0] >= 0;
* constraint lin_less_equal _3864
@c[_3864] -1 i[z13_17][b0] -1 i[z5_41][b0] 2 i[b324][b0] >= 0;
* constraint lin_less_equal _3865
@c[_3865] 1 i[z13_18][b0] 1 i[z6_41][b0] -2 i[b325][b0] >= 0;
* constraint lin_less_equal _3866
@c[_3866] -1 i[z13_18][b0] -1 i[z6_41][b0] 2 i[b325][b0] >= 0;
* constraint lin_less_equal _3867
@c[_3867] 1 i[z13_19][b0] 1 i[z7_41][b0] -2 i[b326][b0] >= 0;
* constraint lin_less_equal _3868
@c[_3868] -1 i[z13_19][b0] -1 i[z7_41][b0] 2 i[b326][b0] >= 0;
* constraint lin_less_equal _3869
@c[_3869] -1 i[z13_41][b0] 1 i[s13][b0] >= 0;
* constraint lin_less_equal _3870
@c[_3870] -1 i[z13_41][b0] 1 i[s41][b0] >= 0;
* constraint lin_less_equal _3871
@c[_3871] 1 i[z13_41][b0] -1 i[s13][b0] -1 i[s41][b0] >= -1;
* constraint lin_less_equal _3872
@c[_3872] 1 i[z13_22][b0] 1 i[z13_41][b0] -2 i[b327][b0] >= 0;
* constraint lin_less_equal _3873
@c[_3873] -1 i[z13_22][b0] -1 i[z13_41][b0] 2 i[b327][b0] >= 0;
* constraint lin_less_equal _3874
@c[_3874] -1 i[z14_41][b0] 1 i[s14][b0] >= 0;
* constraint lin_less_equal _3875
@c[_3875] -1 i[z14_41][b0] 1 i[s41][b0] >= 0;
* constraint lin_less_equal _3876
@c[_3876] 1 i[z14_41][b0] -1 i[s14][b0] -1 i[s41][b0] >= -1;
* constraint lin_less_equal _3877
@c[_3877] 1 i[z13_23][b0] 1 i[z14_41][b0] -2 i[b328][b0] >= 0;
* constraint lin_less_equal _3878
@c[_3878] -1 i[z13_23][b0] -1 i[z14_41][b0] 2 i[b328][b0] >= 0;
* constraint lin_less_equal _3879
@c[_3879] 1 i[z13_25][b0] 1 i[z16_41][b0] -2 i[b329][b0] >= 0;
* constraint lin_less_equal _3880
@c[_3880] -1 i[z13_25][b0] -1 i[z16_41][b0] 2 i[b329][b0] >= 0;
* constraint lin_less_equal _3881
@c[_3881] 1 i[z13_27][b0] 1 i[z9_42][b0] -2 i[b330][b0] >= 0;
* constraint lin_less_equal _3882
@c[_3882] -1 i[z13_27][b0] -1 i[z9_42][b0] 2 i[b330][b0] >= 0;
* constraint lin_less_equal _3883
@c[_3883] 1 i[z13_28][b0] 1 i[z10_42][b0] -2 i[b331][b0] >= 0;
* constraint lin_less_equal _3884
@c[_3884] -1 i[z13_28][b0] -1 i[z10_42][b0] 2 i[b331][b0] >= 0;
* constraint lin_less_equal _3885
@c[_3885] 1 i[z13_29][b0] 1 i[z11_42][b0] -2 i[b332][b0] >= 0;
* constraint lin_less_equal _3886
@c[_3886] -1 i[z13_29][b0] -1 i[z11_42][b0] 2 i[b332][b0] >= 0;
* constraint lin_less_equal _3887
@c[_3887] 1 i[z13_30][b0] 1 i[z12_42][b0] -2 i[b333][b0] >= 0;
* constraint lin_less_equal _3888
@c[_3888] -1 i[z13_30][b0] -1 i[z12_42][b0] 2 i[b333][b0] >= 0;
* constraint lin_less_equal _3889
@c[_3889] -1 i[z13_42][b0] 1 i[s13][b0] >= 0;
* constraint lin_less_equal _3890
@c[_3890] -1 i[z13_42][b0] 1 i[s42][b0] >= 0;
* constraint lin_less_equal _3891
@c[_3891] 1 i[z13_42][b0] -1 i[s13][b0] -1 i[s42][b0] >= -1;
* constraint lin_less_equal _3892
@c[_3892] 1 i[z13_31][b0] 1 i[z13_42][b0] -2 i[b334][b0] >= 0;
* constraint lin_less_equal _3893
@c[_3893] -1 i[z13_31][b0] -1 i[z13_42][b0] 2 i[b334][b0] >= 0;
* constraint lin_less_equal _3894
@c[_3894] -1 i[z14_42][b0] 1 i[s14][b0] >= 0;
* constraint lin_less_equal _3895
@c[_3895] -1 i[z14_42][b0] 1 i[s42][b0] >= 0;
* constraint lin_less_equal _3896
@c[_3896] 1 i[z14_42][b0] -1 i[s14][b0] -1 i[s42][b0] >= -1;
* constraint lin_less_equal _3897
@c[_3897] 1 i[z13_32][b0] 1 i[z14_42][b0] -2 i[b335][b0] >= 0;
* constraint lin_less_equal _3898
@c[_3898] -1 i[z13_32][b0] -1 i[z14_42][b0] 2 i[b335][b0] >= 0;
* constraint lin_less_equal _3899
@c[_3899] 1 i[z13_34][b0] 1 i[z16_42][b0] -2 i[b336][b0] >= 0;
* constraint lin_less_equal _3900
@c[_3900] -1 i[z13_34][b0] -1 i[z16_42][b0] 2 i[b336][b0] >= 0;
* constraint lin_less_equal _3901
@c[_3901] 1 i[z13_35][b0] 1 i[z5_43][b0] -2 i[b337][b0] >= 0;
* constraint lin_less_equal _3902
@c[_3902] -1 i[z13_35][b0] -1 i[z5_43][b0] 2 i[b337][b0] >= 0;
* constraint lin_less_equal _3903
@c[_3903] 1 i[z13_36][b0] 1 i[z6_43][b0] -2 i[b338][b0] >= 0;
* constraint lin_less_equal _3904
@c[_3904] -1 i[z13_36][b0] -1 i[z6_43][b0] 2 i[b338][b0] >= 0;
* constraint lin_less_equal _3905
@c[_3905] 1 i[z13_37][b0] 1 i[z7_43][b0] -2 i[b339][b0] >= 0;
* constraint lin_less_equal _3906
@c[_3906] -1 i[z13_37][b0] -1 i[z7_43][b0] 2 i[b339][b0] >= 0;
* constraint lin_less_equal _3907
@c[_3907] 1 i[z13_38][b0] 1 i[z8_43][b0] -2 i[b340][b0] >= 0;
* constraint lin_less_equal _3908
@c[_3908] -1 i[z13_38][b0] -1 i[z8_43][b0] 2 i[b340][b0] >= 0;
* constraint lin_less_equal _3909
@c[_3909] 1 i[z13_39][b0] 1 i[z9_43][b0] -2 i[b341][b0] >= 0;
* constraint lin_less_equal _3910
@c[_3910] -1 i[z13_39][b0] -1 i[z9_43][b0] 2 i[b341][b0] >= 0;
* constraint lin_less_equal _3911
@c[_3911] 1 i[z13_40][b0] 1 i[z10_43][b0] -2 i[b342][b0] >= 0;
* constraint lin_less_equal _3912
@c[_3912] -1 i[z13_40][b0] -1 i[z10_43][b0] 2 i[b342][b0] >= 0;
* constraint lin_less_equal _3913
@c[_3913] 1 i[z13_41][b0] 1 i[z11_43][b0] -2 i[b343][b0] >= 0;
* constraint lin_less_equal _3914
@c[_3914] -1 i[z13_41][b0] -1 i[z11_43][b0] 2 i[b343][b0] >= 0;
* constraint lin_less_equal _3915
@c[_3915] 1 i[z13_42][b0] 1 i[z12_43][b0] -2 i[b344][b0] >= 0;
* constraint lin_less_equal _3916
@c[_3916] -1 i[z13_42][b0] -1 i[z12_43][b0] 2 i[b344][b0] >= 0;
* constraint lin_less_equal _3917
@c[_3917] -1 i[z13_43][b0] 1 i[s13][b0] >= 0;
* constraint lin_less_equal _3918
@c[_3918] -1 i[z13_43][b0] 1 i[s43][b0] >= 0;
* constraint lin_less_equal _3919
@c[_3919] 1 i[z13_43][b0] -1 i[s13][b0] -1 i[s43][b0] >= -1;
* constraint lin_less_equal _3920
@c[_3920] 1 i[z13_43][b0] 1 i[z13_43][b0] -2 i[b345][b0] >= 0;
* constraint lin_less_equal _3921
@c[_3921] -1 i[z13_43][b0] -1 i[z13_43][b0] 2 i[b345][b0] >= 0;
* constraint lin_less_equal _3922
@c[_3922] 1 i[z14_17][b0] 1 i[z5_44][b0] -2 i[b346][b0] >= 0;
* constraint lin_less_equal _3923
@c[_3923] -1 i[z14_17][b0] -1 i[z5_44][b0] 2 i[b346][b0] >= 0;
* constraint lin_less_equal _3924
@c[_3924] 1 i[z14_18][b0] 1 i[z6_44][b0] -2 i[b347][b0] >= 0;
* constraint lin_less_equal _3925
@c[_3925] -1 i[z14_18][b0] -1 i[z6_44][b0] 2 i[b347][b0] >= 0;
* constraint lin_less_equal _3926
@c[_3926] 1 i[z14_21][b0] 1 i[z12_44][b0] -2 i[b348][b0] >= 0;
* constraint lin_less_equal _3927
@c[_3927] -1 i[z14_21][b0] -1 i[z12_44][b0] 2 i[b348][b0] >= 0;
* constraint lin_less_equal _3928
@c[_3928] 1 i[z14_22][b0] 1 i[z13_44][b0] -2 i[b349][b0] >= 0;
* constraint lin_less_equal _3929
@c[_3929] -1 i[z14_22][b0] -1 i[z13_44][b0] 2 i[b349][b0] >= 0;
* constraint lin_less_equal _3930
@c[_3930] -1 i[z16_44][b0] 1 i[s16][b0] >= 0;
* constraint lin_less_equal _3931
@c[_3931] -1 i[z16_44][b0] 1 i[s44][b0] >= 0;
* constraint lin_less_equal _3932
@c[_3932] 1 i[z16_44][b0] -1 i[s16][b0] -1 i[s44][b0] >= -1;
* constraint lin_less_equal _3933
@c[_3933] 1 i[z14_25][b0] 1 i[z16_44][b0] -2 i[b350][b0] >= 0;
* constraint lin_less_equal _3934
@c[_3934] -1 i[z14_25][b0] -1 i[z16_44][b0] 2 i[b350][b0] >= 0;
* constraint lin_less_equal _3935
@c[_3935] 1 i[z14_38][b0] 1 i[z8_45][b0] -2 i[b351][b0] >= 0;
* constraint lin_less_equal _3936
@c[_3936] -1 i[z14_38][b0] -1 i[z8_45][b0] 2 i[b351][b0] >= 0;
* constraint lin_less_equal _3937
@c[_3937] 1 i[z14_39][b0] 1 i[z9_45][b0] -2 i[b352][b0] >= 0;
* constraint lin_less_equal _3938
@c[_3938] -1 i[z14_39][b0] -1 i[z9_45][b0] 2 i[b352][b0] >= 0;
* constraint lin_less_equal _3939
@c[_3939] 1 i[z14_40][b0] 1 i[z16_29][b0] 1 i[z10_45][b0] 1 i[z11_51][b0] -2 i[b353][b0] >= 0;
* constraint lin_less_equal _3940
@c[_3940] -1 i[z14_40][b0] -1 i[z16_29][b0] -1 i[z10_45][b0] -1 i[z11_51][b0] 4 i[b353][b0] >= 0;
* constraint lin_less_equal _3941
@c[_3941] 1 i[z14_41][b0] 1 i[z11_45][b0] -2 i[b354][b0] >= 0;
* constraint lin_less_equal _3942
@c[_3942] -1 i[z14_41][b0] -1 i[z11_45][b0] 2 i[b354][b0] >= 0;
* constraint lin_less_equal _3943
@c[_3943] 1 i[z14_42][b0] 1 i[z12_45][b0] -2 i[b355][b0] >= 0;
* constraint lin_less_equal _3944
@c[_3944] -1 i[z14_42][b0] -1 i[z12_45][b0] 2 i[b355][b0] >= 0;
* constraint lin_less_equal _3945
@c[_3945] 1 i[z14_43][b0] 1 i[z13_45][b0] -2 i[b356][b0] >= 0;
* constraint lin_less_equal _3946
@c[_3946] -1 i[z14_43][b0] -1 i[z13_45][b0] 2 i[b356][b0] >= 0;
* constraint lin_less_equal _3947
@c[_3947] 1 i[z14_45][b0] 1 i[z6_46][b0] -2 i[b357][b0] >= 0;
* constraint lin_less_equal _3948
@c[_3948] -1 i[z14_45][b0] -1 i[z6_46][b0] 2 i[b357][b0] >= 0;
* constraint lin_less_equal _3949
@c[_3949] -1 i[z14_46][b0] 1 i[s14][b0] >= 0;
* constraint lin_less_equal _3950
@c[_3950] -1 i[z14_46][b0] 1 i[s46][b0] >= 0;
* constraint lin_less_equal _3951
@c[_3951] 1 i[z14_46][b0] -1 i[s14][b0] -1 i[s46][b0] >= -1;
* constraint lin_less_equal _3952
@c[_3952] 1 i[z14_46][b0] 1 i[z7_46][b0] -2 i[b358][b0] >= 0;
* constraint lin_less_equal _3953
@c[_3953] -1 i[z14_46][b0] -1 i[z7_46][b0] 2 i[b358][b0] >= 0;
* constraint lin_less_equal _3954
@c[_3954] -1 i[z14_47][b0] 1 i[s14][b0] >= 0;
* constraint lin_less_equal _3955
@c[_3955] -1 i[z14_47][b0] 1 i[s47][b0] >= 0;
* constraint lin_less_equal _3956
@c[_3956] 1 i[z14_47][b0] -1 i[s14][b0] -1 i[s47][b0] >= -1;
* constraint lin_less_equal _3957
@c[_3957] 1 i[z14_47][b0] 1 i[z8_46][b0] -2 i[b359][b0] >= 0;
* constraint lin_less_equal _3958
@c[_3958] -1 i[z14_47][b0] -1 i[z8_46][b0] 2 i[b359][b0] >= 0;
* constraint lin_less_equal _3959
@c[_3959] 1 i[z14_48][b0] 1 i[z9_46][b0] -2 i[b360][b0] >= 0;
* constraint lin_less_equal _3960
@c[_3960] -1 i[z14_48][b0] -1 i[z9_46][b0] 2 i[b360][b0] >= 0;
* constraint lin_less_equal _3961
@c[_3961] -1 i[z14_50][b0] 1 i[s14][b0] >= 0;
* constraint lin_less_equal _3962
@c[_3962] -1 i[z14_50][b0] 1 i[s50][b0] >= 0;
* constraint lin_less_equal _3963
@c[_3963] 1 i[z14_50][b0] -1 i[s14][b0] -1 i[s50][b0] >= -1;
* constraint lin_less_equal _3964
@c[_3964] 1 i[z14_50][b0] 1 i[z14_46][b0] -2 i[b361][b0] >= 0;
* constraint lin_less_equal _3965
@c[_3965] -1 i[z14_50][b0] -1 i[z14_46][b0] 2 i[b361][b0] >= 0;
* constraint lin_less_equal _3966
@c[_3966] 1 i[z14_51][b0] 1 i[z15_46][b0] -2 i[b362][b0] >= 0;
* constraint lin_less_equal _3967
@c[_3967] -1 i[z14_51][b0] -1 i[z15_46][b0] 2 i[b362][b0] >= 0;
* constraint lin_less_equal _3968
@c[_3968] -1 i[z14_52][b0] 1 i[s14][b0] >= 0;
* constraint lin_less_equal _3969
@c[_3969] -1 i[z14_52][b0] 1 i[s52][b0] >= 0;
* constraint lin_less_equal _3970
@c[_3970] 1 i[z14_52][b0] -1 i[s14][b0] -1 i[s52][b0] >= -1;
* constraint lin_less_equal _3971
@c[_3971] -1 i[z16_46][b0] 1 i[s16][b0] >= 0;
* constraint lin_less_equal _3972
@c[_3972] -1 i[z16_46][b0] 1 i[s46][b0] >= 0;
* constraint lin_less_equal _3973
@c[_3973] 1 i[z16_46][b0] -1 i[s16][b0] -1 i[s46][b0] >= -1;
* constraint lin_less_equal _3974
@c[_3974] 1 i[z14_52][b0] 1 i[z16_46][b0] -2 i[b363][b0] >= 0;
* constraint lin_less_equal _3975
@c[_3975] -1 i[z14_52][b0] -1 i[z16_46][b0] 2 i[b363][b0] >= 0;
* constraint lin_less_equal _3976
@c[_3976] 1 i[z15_26][b0] 1 i[z8_47][b0] -2 i[b364][b0] >= 0;
* constraint lin_less_equal _3977
@c[_3977] -1 i[z15_26][b0] -1 i[z8_47][b0] 2 i[b364][b0] >= 0;
* constraint lin_less_equal _3978
@c[_3978] 1 i[z15_27][b0] 1 i[z9_47][b0] -2 i[b365][b0] >= 0;
* constraint lin_less_equal _3979
@c[_3979] -1 i[z15_27][b0] -1 i[z9_47][b0] 2 i[b365][b0] >= 0;
* constraint lin_less_equal _3980
@c[_3980] 1 i[z15_28][b0] 1 i[z10_47][b0] -2 i[b366][b0] >= 0;
* constraint lin_less_equal _3981
@c[_3981] -1 i[z15_28][b0] -1 i[z10_47][b0] 2 i[b366][b0] >= 0;
* constraint lin_less_equal _3982
@c[_3982] 1 i[z15_30][b0] 1 i[z12_47][b0] -2 i[b367][b0] >= 0;
* constraint lin_less_equal _3983
@c[_3983] -1 i[z15_30][b0] -1 i[z12_47][b0] 2 i[b367][b0] >= 0;
* constraint lin_less_equal _3984
@c[_3984] 1 i[z15_31][b0] 1 i[z13_47][b0] -2 i[b368][b0] >= 0;
* constraint lin_less_equal _3985
@c[_3985] -1 i[z15_31][b0] -1 i[z13_47][b0] 2 i[b368][b0] >= 0;
* constraint lin_less_equal _3986
@c[_3986] 1 i[z15_32][b0] 1 i[z14_47][b0] -2 i[b369][b0] >= 0;
* constraint lin_less_equal _3987
@c[_3987] -1 i[z15_32][b0] -1 i[z14_47][b0] 2 i[b369][b0] >= 0;
* constraint lin_less_equal _3988
@c[_3988] 1 i[z15_33][b0] 1 i[z15_47][b0] -2 i[b370][b0] >= 0;
* constraint lin_less_equal _3989
@c[_3989] -1 i[z15_33][b0] -1 i[z15_47][b0] 2 i[b370][b0] >= 0;
* constraint lin_less_equal _3990
@c[_3990] -1 i[z16_47][b0] 1 i[s16][b0] >= 0;
* constraint lin_less_equal _3991
@c[_3991] -1 i[z16_47][b0] 1 i[s47][b0] >= 0;
* constraint lin_less_equal _3992
@c[_3992] 1 i[z16_47][b0] -1 i[s16][b0] -1 i[s47][b0] >= -1;
* constraint lin_less_equal _3993
@c[_3993] 1 i[z15_34][b0] 1 i[z16_47][b0] -2 i[b371][b0] >= 0;
* constraint lin_less_equal _3994
@c[_3994] -1 i[z15_34][b0] -1 i[z16_47][b0] 2 i[b371][b0] >= 0;
* constraint lin_less_equal _3995
@c[_3995] 1 i[z15_38][b0] 1 i[z8_48][b0] -2 i[b372][b0] >= 0;
* constraint lin_less_equal _3996
@c[_3996] -1 i[z15_38][b0] -1 i[z8_48][b0] 2 i[b372][b0] >= 0;
* constraint lin_less_equal _3997
@c[_3997] 1 i[z15_39][b0] 1 i[z9_48][b0] -2 i[b373][b0] >= 0;
* constraint lin_less_equal _3998
@c[_3998] -1 i[z15_39][b0] -1 i[z9_48][b0] 2 i[b373][b0] >= 0;
* constraint lin_less_equal _3999
@c[_3999] 1 i[z15_40][b0] 1 i[z10_48][b0] -2 i[b374][b0] >= 0;
* constraint lin_less_equal _4000
@c[_4000] -1 i[z15_40][b0] -1 i[z10_48][b0] 2 i[b374][b0] >= 0;
* constraint lin_less_equal _4001
@c[_4001] 1 i[z15_42][b0] 1 i[z12_48][b0] -2 i[b375][b0] >= 0;
* constraint lin_less_equal _4002
@c[_4002] -1 i[z15_42][b0] -1 i[z12_48][b0] 2 i[b375][b0] >= 0;
* constraint lin_less_equal _4003
@c[_4003] 1 i[z15_43][b0] 1 i[z13_48][b0] -2 i[b376][b0] >= 0;
* constraint lin_less_equal _4004
@c[_4004] -1 i[z15_43][b0] -1 i[z13_48][b0] 2 i[b376][b0] >= 0;
* constraint lin_less_equal _4005
@c[_4005] 1 i[z15_51][b0] 1 i[z15_49][b0] -2 i[b377][b0] >= 0;
* constraint lin_less_equal _4006
@c[_4006] -1 i[z15_51][b0] -1 i[z15_49][b0] 2 i[b377][b0] >= 0;
* constraint lin_less_equal _4007
@c[_4007] -1 i[z15_52][b0] 1 i[s15][b0] >= 0;
* constraint lin_less_equal _4008
@c[_4008] -1 i[z15_52][b0] 1 i[s52][b0] >= 0;
* constraint lin_less_equal _4009
@c[_4009] 1 i[z15_52][b0] -1 i[s15][b0] -1 i[s52][b0] >= -1;
* constraint lin_less_equal _4010
@c[_4010] -1 i[z16_49][b0] 1 i[s16][b0] >= 0;
* constraint lin_less_equal _4011
@c[_4011] -1 i[z16_49][b0] 1 i[s49][b0] >= 0;
* constraint lin_less_equal _4012
@c[_4012] 1 i[z16_49][b0] -1 i[s16][b0] -1 i[s49][b0] >= -1;
* constraint lin_less_equal _4013
@c[_4013] 1 i[z15_52][b0] 1 i[z16_49][b0] -2 i[b378][b0] >= 0;
* constraint lin_less_equal _4014
@c[_4014] -1 i[z15_52][b0] -1 i[z16_49][b0] 2 i[b378][b0] >= 0;
* constraint lin_less_equal _4015
@c[_4015] 1 i[z16_18][b0] 1 i[z6_50][b0] -2 i[b379][b0] >= 0;
* constraint lin_less_equal _4016
@c[_4016] -1 i[z16_18][b0] -1 i[z6_50][b0] 2 i[b379][b0] >= 0;
* constraint lin_less_equal _4017
@c[_4017] 1 i[z16_19][b0] 1 i[z7_50][b0] -2 i[b380][b0] >= 0;
* constraint lin_less_equal _4018
@c[_4018] -1 i[z16_19][b0] -1 i[z7_50][b0] 2 i[b380][b0] >= 0;
* constraint lin_less_equal _4019
@c[_4019] 1 i[z16_21][b0] 1 i[z12_50][b0] -2 i[b381][b0] >= 0;
* constraint lin_less_equal _4020
@c[_4020] -1 i[z16_21][b0] -1 i[z12_50][b0] 2 i[b381][b0] >= 0;
* constraint lin_less_equal _4021
@c[_4021] 1 i[z16_22][b0] 1 i[z13_50][b0] -2 i[b382][b0] >= 0;
* constraint lin_less_equal _4022
@c[_4022] -1 i[z16_22][b0] -1 i[z13_50][b0] 2 i[b382][b0] >= 0;
* constraint lin_less_equal _4023
@c[_4023] 1 i[z16_23][b0] 1 i[z14_50][b0] -2 i[b383][b0] >= 0;
* constraint lin_less_equal _4024
@c[_4024] -1 i[z16_23][b0] -1 i[z14_50][b0] 2 i[b383][b0] >= 0;
* constraint lin_less_equal _4025
@c[_4025] 1 i[z16_24][b0] 1 i[z15_50][b0] -2 i[b384][b0] >= 0;
* constraint lin_less_equal _4026
@c[_4026] -1 i[z16_24][b0] -1 i[z15_50][b0] 2 i[b384][b0] >= 0;
* constraint lin_less_equal _4027
@c[_4027] -1 i[z16_50][b0] 1 i[s16][b0] >= 0;
* constraint lin_less_equal _4028
@c[_4028] -1 i[z16_50][b0] 1 i[s50][b0] >= 0;
* constraint lin_less_equal _4029
@c[_4029] 1 i[z16_50][b0] -1 i[s16][b0] -1 i[s50][b0] >= -1;
* constraint lin_less_equal _4030
@c[_4030] 1 i[z16_25][b0] 1 i[z16_50][b0] -2 i[b385][b0] >= 0;
* constraint lin_less_equal _4031
@c[_4031] -1 i[z16_25][b0] -1 i[z16_50][b0] 2 i[b385][b0] >= 0;
* constraint lin_less_equal _4032
@c[_4032] 1 i[z16_26][b0] 1 i[z8_51][b0] -2 i[b386][b0] >= 0;
* constraint lin_less_equal _4033
@c[_4033] -1 i[z16_26][b0] -1 i[z8_51][b0] 2 i[b386][b0] >= 0;
* constraint lin_less_equal _4034
@c[_4034] 1 i[z16_27][b0] 1 i[z9_51][b0] -2 i[b387][b0] >= 0;
* constraint lin_less_equal _4035
@c[_4035] -1 i[z16_27][b0] -1 i[z9_51][b0] 2 i[b387][b0] >= 0;
* constraint lin_less_equal _4036
@c[_4036] 1 i[z16_28][b0] 1 i[z10_51][b0] -2 i[b388][b0] >= 0;
* constraint lin_less_equal _4037
@c[_4037] -1 i[z16_28][b0] -1 i[z10_51][b0] 2 i[b388][b0] >= 0;
* constraint lin_less_equal _4038
@c[_4038] 1 i[z16_30][b0] 1 i[z12_51][b0] -2 i[b389][b0] >= 0;
* constraint lin_less_equal _4039
@c[_4039] -1 i[z16_30][b0] -1 i[z12_51][b0] 2 i[b389][b0] >= 0;
* constraint lin_less_equal _4040
@c[_4040] 1 i[z16_31][b0] 1 i[z13_51][b0] -2 i[b390][b0] >= 0;
* constraint lin_less_equal _4041
@c[_4041] -1 i[z16_31][b0] -1 i[z13_51][b0] 2 i[b390][b0] >= 0;
* constraint lin_less_equal _4042
@c[_4042] -1 i[z16_51][b0] 1 i[s16][b0] >= 0;
* constraint lin_less_equal _4043
@c[_4043] -1 i[z16_51][b0] 1 i[s51][b0] >= 0;
* constraint lin_less_equal _4044
@c[_4044] 1 i[z16_51][b0] -1 i[s16][b0] -1 i[s51][b0] >= -1;
* constraint lin_less_equal _4045
@c[_4045] 1 i[z16_34][b0] 1 i[z16_51][b0] -2 i[b391][b0] >= 0;
* constraint lin_less_equal _4046
@c[_4046] -1 i[z16_34][b0] -1 i[z16_51][b0] 2 i[b391][b0] >= 0;
* constraint lin_less_equal _4047
@c[_4047] 1 i[z16_44][b0] 1 i[z5_52][b0] -2 i[b392][b0] >= 0;
* constraint lin_less_equal _4048
@c[_4048] -1 i[z16_44][b0] -1 i[z5_52][b0] 2 i[b392][b0] >= 0;
* constraint lin_less_equal _4049
@c[_4049] 1 i[z16_45][b0] 1 i[z6_52][b0] -2 i[b393][b0] >= 0;
* constraint lin_less_equal _4050
@c[_4050] -1 i[z16_45][b0] -1 i[z6_52][b0] 2 i[b393][b0] >= 0;
* constraint lin_less_equal _4051
@c[_4051] 1 i[z16_46][b0] 1 i[z7_52][b0] -2 i[b394][b0] >= 0;
* constraint lin_less_equal _4052
@c[_4052] -1 i[z16_46][b0] -1 i[z7_52][b0] 2 i[b394][b0] >= 0;
* constraint lin_less_equal _4053
@c[_4053] 1 i[z16_47][b0] 1 i[z8_52][b0] -2 i[b395][b0] >= 0;
* constraint lin_less_equal _4054
@c[_4054] -1 i[z16_47][b0] -1 i[z8_52][b0] 2 i[b395][b0] >= 0;
* constraint lin_less_equal _4055
@c[_4055] 1 i[z16_48][b0] 1 i[z9_52][b0] -2 i[b396][b0] >= 0;
* constraint lin_less_equal _4056
@c[_4056] -1 i[z16_48][b0] -1 i[z9_52][b0] 2 i[b396][b0] >= 0;
* constraint lin_less_equal _4057
@c[_4057] 1 i[z16_49][b0] 1 i[z10_52][b0] -2 i[b397][b0] >= 0;
* constraint lin_less_equal _4058
@c[_4058] -1 i[z16_49][b0] -1 i[z10_52][b0] 2 i[b397][b0] >= 0;
* constraint lin_less_equal _4059
@c[_4059] 1 i[z16_50][b0] 1 i[z14_52][b0] -2 i[b398][b0] >= 0;
* constraint lin_less_equal _4060
@c[_4060] -1 i[z16_50][b0] -1 i[z14_52][b0] 2 i[b398][b0] >= 0;
* constraint lin_less_equal _4061
@c[_4061] 1 i[z16_51][b0] 1 i[z15_52][b0] -2 i[b399][b0] >= 0;
* constraint lin_less_equal _4062
@c[_4062] -1 i[z16_51][b0] -1 i[z15_52][b0] 2 i[b399][b0] >= 0;
* constraint lin_less_equal _4063
@c[_4063] -1 i[z16_52][b0] 1 i[s16][b0] >= 0;
* constraint lin_less_equal _4064
@c[_4064] -1 i[z16_52][b0] 1 i[s52][b0] >= 0;
* constraint lin_less_equal _4065
@c[_4065] 1 i[z16_52][b0] -1 i[s16][b0] -1 i[s52][b0] >= -1;
* constraint lin_less_equal _4066
@c[_4066] 1 i[z16_52][b0] 1 i[z16_52][b0] -2 i[b400][b0] >= 0;
* constraint lin_less_equal _4067
@c[_4067] -1 i[z16_52][b0] -1 i[z16_52][b0] 2 i[b400][b0] >= 0;
* constraint lin_less_equal _4068
@c[_4068] 1 i[s17][b0] -2 i[b401][b0] >= 0;
* constraint lin_less_equal _4069
@c[_4069] -1 i[s17][b0] 1 i[b401][b0] >= 0;
* constraint lin_less_equal _4070
@c[_4070] -1 i[z17_18][b0] 1 i[s17][b0] >= 0;
* constraint lin_less_equal _4071
@c[_4071] -1 i[z17_18][b0] 1 i[s18][b0] >= 0;
* constraint lin_less_equal _4072
@c[_4072] 1 i[z17_18][b0] -1 i[s17][b0] -1 i[s18][b0] >= -1;
* constraint lin_less_equal _4073
@c[_4073] 1 i[z17_18][b0] -2 i[b402][b0] >= 0;
* constraint lin_less_equal _4074
@c[_4074] -1 i[z17_18][b0] 1 i[b402][b0] >= 0;
* constraint lin_less_equal _4075
@c[_4075] 1 i[z17_19][b0] -2 i[b403][b0] >= 0;
* constraint lin_less_equal _4076
@c[_4076] -1 i[z17_19][b0] 1 i[b403][b0] >= 0;
* constraint lin_less_equal _4077
@c[_4077] -1 i[z17_20][b0] 1 i[s17][b0] >= 0;
* constraint lin_less_equal _4078
@c[_4078] -1 i[z17_20][b0] 1 i[s20][b0] >= 0;
* constraint lin_less_equal _4079
@c[_4079] 1 i[z17_20][b0] -1 i[s17][b0] -1 i[s20][b0] >= -1;
* constraint lin_less_equal _4080
@c[_4080] 1 i[z17_20][b0] -2 i[b404][b0] >= 0;
* constraint lin_less_equal _4081
@c[_4081] -1 i[z17_20][b0] 1 i[b404][b0] >= 0;
* constraint lin_less_equal _4082
@c[_4082] 1 i[z17_21][b0] -2 i[b405][b0] >= 0;
* constraint lin_less_equal _4083
@c[_4083] -1 i[z17_21][b0] 1 i[b405][b0] >= 0;
* constraint lin_less_equal _4084
@c[_4084] -1 i[z17_22][b0] 1 i[s17][b0] >= 0;
* constraint lin_less_equal _4085
@c[_4085] -1 i[z17_22][b0] 1 i[s22][b0] >= 0;
* constraint lin_less_equal _4086
@c[_4086] 1 i[z17_22][b0] -1 i[s17][b0] -1 i[s22][b0] >= -1;
* constraint lin_less_equal _4087
@c[_4087] -1 i[z17_41][b0] 1 i[s17][b0] >= 0;
* constraint lin_less_equal _4088
@c[_4088] -1 i[z17_41][b0] 1 i[s41][b0] >= 0;
* constraint lin_less_equal _4089
@c[_4089] 1 i[z17_41][b0] -1 i[s17][b0] -1 i[s41][b0] >= -1;
* constraint lin_less_equal _4090
@c[_4090] 1 i[z17_22][b0] 1 i[z17_41][b0] -2 i[b406][b0] >= 0;
* constraint lin_less_equal _4091
@c[_4091] -1 i[z17_22][b0] -1 i[z17_41][b0] 2 i[b406][b0] >= 0;
* constraint lin_less_equal _4092
@c[_4092] -1 i[z17_23][b0] 1 i[s17][b0] >= 0;
* constraint lin_less_equal _4093
@c[_4093] -1 i[z17_23][b0] 1 i[s23][b0] >= 0;
* constraint lin_less_equal _4094
@c[_4094] 1 i[z17_23][b0] -1 i[s17][b0] -1 i[s23][b0] >= -1;
* constraint lin_less_equal _4095
@c[_4095] 1 i[z17_23][b0] 1 i[z21_36][b0] 1 i[z21_22][b0] -2 i[b407][b0] >= 0;
* constraint lin_less_equal _4096
@c[_4096] -1 i[z17_23][b0] -1 i[z21_36][b0] -1 i[z21_22][b0] 3 i[b407][b0] >= 0;
* constraint lin_less_equal _4097
@c[_4097] 1 i[z17_24][b0] -2 i[b408][b0] >= 0;
* constraint lin_less_equal _4098
@c[_4098] -1 i[z17_24][b0] 1 i[b408][b0] >= 0;
* constraint lin_less_equal _4099
@c[_4099] -1 i[z17_25][b0] 1 i[s17][b0] >= 0;
* constraint lin_less_equal _4100
@c[_4100] -1 i[z17_25][b0] 1 i[s25][b0] >= 0;
* constraint lin_less_equal _4101
@c[_4101] 1 i[z17_25][b0] -1 i[s17][b0] -1 i[s25][b0] >= -1;
* constraint lin_less_equal _4102
@c[_4102] -1 i[z21_29][b0] 1 i[s21][b0] >= 0;
* constraint lin_less_equal _4103
@c[_4103] -1 i[z21_29][b0] 1 i[s29][b0] >= 0;
* constraint lin_less_equal _4104
@c[_4104] 1 i[z21_29][b0] -1 i[s21][b0] -1 i[s29][b0] >= -1;
* constraint lin_less_equal _4105
@c[_4105] -1 i[z17_50][b0] 1 i[s17][b0] >= 0;
* constraint lin_less_equal _4106
@c[_4106] -1 i[z17_50][b0] 1 i[s50][b0] >= 0;
* constraint lin_less_equal _4107
@c[_4107] 1 i[z17_50][b0] -1 i[s17][b0] -1 i[s50][b0] >= -1;
* constraint lin_less_equal _4108
@c[_4108] 1 i[z17_25][b0] 1 i[z21_29][b0] 1 i[z17_50][b0] -2 i[b409][b0] >= 0;
* constraint lin_less_equal _4109
@c[_4109] -1 i[z17_25][b0] -1 i[z21_29][b0] -1 i[z17_50][b0] 3 i[b409][b0] >= 0;
* constraint lin_less_equal _4110
@c[_4110] -1 i[z17_35][b0] 1 i[s17][b0] >= 0;
* constraint lin_less_equal _4111
@c[_4111] -1 i[z17_35][b0] 1 i[s35][b0] >= 0;
* constraint lin_less_equal _4112
@c[_4112] 1 i[z17_35][b0] -1 i[s17][b0] -1 i[s35][b0] >= -1;
* constraint lin_less_equal _4113
@c[_4113] 1 i[z17_35][b0] -2 i[b410][b0] >= 0;
* constraint lin_less_equal _4114
@c[_4114] -1 i[z17_35][b0] 1 i[b410][b0] >= 0;
* constraint lin_less_equal _4115
@c[_4115] -1 i[z17_36][b0] 1 i[s17][b0] >= 0;
* constraint lin_less_equal _4116
@c[_4116] -1 i[z17_36][b0] 1 i[s36][b0] >= 0;
* constraint lin_less_equal _4117
@c[_4117] 1 i[z17_36][b0] -1 i[s17][b0] -1 i[s36][b0] >= -1;
* constraint lin_less_equal _4118
@c[_4118] -1 i[z18_20][b0] 1 i[s18][b0] >= 0;
* constraint lin_less_equal _4119
@c[_4119] -1 i[z18_20][b0] 1 i[s20][b0] >= 0;
* constraint lin_less_equal _4120
@c[_4120] 1 i[z18_20][b0] -1 i[s18][b0] -1 i[s20][b0] >= -1;
* constraint lin_less_equal _4121
@c[_4121] -1 i[z20_35][b0] 1 i[s20][b0] >= 0;
* constraint lin_less_equal _4122
@c[_4122] -1 i[z20_35][b0] 1 i[s35][b0] >= 0;
* constraint lin_less_equal _4123
@c[_4123] 1 i[z20_35][b0] -1 i[s20][b0] -1 i[s35][b0] >= -1;
* constraint lin_less_equal _4124
@c[_4124] 1 i[z17_36][b0] 1 i[z18_20][b0] 1 i[z20_35][b0] 1 i[z17_36][b0] -2 i[b411][b0] >= 0;
* constraint lin_less_equal _4125
@c[_4125] -1 i[z17_36][b0] -1 i[z18_20][b0] -1 i[z20_35][b0] -1 i[z17_36][b0] 4 i[b411][b0] >= 0;
* constraint lin_less_equal _4126
@c[_4126] -1 i[z17_37][b0] 1 i[s17][b0] >= 0;
* constraint lin_less_equal _4127
@c[_4127] -1 i[z17_37][b0] 1 i[s37][b0] >= 0;
* constraint lin_less_equal _4128
@c[_4128] 1 i[z17_37][b0] -1 i[s17][b0] -1 i[s37][b0] >= -1;
* constraint lin_less_equal _4129
@c[_4129] -1 i[z19_20][b0] 1 i[s19][b0] >= 0;
* constraint lin_less_equal _4130
@c[_4130] -1 i[z19_20][b0] 1 i[s20][b0] >= 0;
* constraint lin_less_equal _4131
@c[_4131] 1 i[z19_20][b0] -1 i[s19][b0] -1 i[s20][b0] >= -1;
* constraint lin_less_equal _4132
@c[_4132] 1 i[z17_37][b0] 1 i[z19_20][b0] -2 i[b412][b0] >= 0;
* constraint lin_less_equal _4133
@c[_4133] -1 i[z17_37][b0] -1 i[z19_20][b0] 2 i[b412][b0] >= 0;
* constraint lin_less_equal _4134
@c[_4134] 1 i[z17_38][b0] -2 i[b413][b0] >= 0;
* constraint lin_less_equal _4135
@c[_4135] -1 i[z17_38][b0] 1 i[b413][b0] >= 0;
* constraint lin_less_equal _4136
@c[_4136] -1 i[z17_39][b0] 1 i[s17][b0] >= 0;
* constraint lin_less_equal _4137
@c[_4137] -1 i[z17_39][b0] 1 i[s39][b0] >= 0;
* constraint lin_less_equal _4138
@c[_4138] 1 i[z17_39][b0] -1 i[s17][b0] -1 i[s39][b0] >= -1;
* constraint lin_less_equal _4139
@c[_4139] 1 i[z17_39][b0] -2 i[b414][b0] >= 0;
* constraint lin_less_equal _4140
@c[_4140] -1 i[z17_39][b0] 1 i[b414][b0] >= 0;
* constraint lin_less_equal _4141
@c[_4141] -1 i[z17_40][b0] 1 i[s17][b0] >= 0;
* constraint lin_less_equal _4142
@c[_4142] -1 i[z17_40][b0] 1 i[s40][b0] >= 0;
* constraint lin_less_equal _4143
@c[_4143] 1 i[z17_40][b0] -1 i[s17][b0] -1 i[s40][b0] >= -1;
* constraint lin_less_equal _4144
@c[_4144] -1 i[z19_29][b0] 1 i[s19][b0] >= 0;
* constraint lin_less_equal _4145
@c[_4145] -1 i[z19_29][b0] 1 i[s29][b0] >= 0;
* constraint lin_less_equal _4146
@c[_4146] 1 i[z19_29][b0] -1 i[s19][b0] -1 i[s29][b0] >= -1;
* constraint lin_less_equal _4147
@c[_4147] 1 i[z17_40][b0] 1 i[z19_29][b0] 1 i[z39_45][b0] -2 i[b415][b0] >= 0;
* constraint lin_less_equal _4148
@c[_4148] -1 i[z17_40][b0] -1 i[z19_29][b0] -1 i[z39_45][b0] 3 i[b415][b0] >= 0;
* constraint lin_less_equal _4149
@c[_4149] 1 i[z17_41][b0] -2 i[b416][b0] >= 0;
* constraint lin_less_equal _4150
@c[_4150] -1 i[z17_41][b0] 1 i[b416][b0] >= 0;
* constraint lin_less_equal _4151
@c[_4151] 1 i[z17_42][b0] 1 i[z17_31][b0] -2 i[b417][b0] >= 0;
* constraint lin_less_equal _4152
@c[_4152] -1 i[z17_42][b0] -1 i[z17_31][b0] 2 i[b417][b0] >= 0;
* constraint lin_less_equal _4153
@c[_4153] -1 i[z17_43][b0] 1 i[s17][b0] >= 0;
* constraint lin_less_equal _4154
@c[_4154] -1 i[z17_43][b0] 1 i[s43][b0] >= 0;
* constraint lin_less_equal _4155
@c[_4155] 1 i[z17_43][b0] -1 i[s17][b0] -1 i[s43][b0] >= -1;
* constraint lin_less_equal _4156
@c[_4156] 1 i[z17_43][b0] -2 i[b418][b0] >= 0;
* constraint lin_less_equal _4157
@c[_4157] -1 i[z17_43][b0] 1 i[b418][b0] >= 0;
* constraint lin_less_equal _4158
@c[_4158] -1 i[z17_45][b0] 1 i[s17][b0] >= 0;
* constraint lin_less_equal _4159
@c[_4159] -1 i[z17_45][b0] 1 i[s45][b0] >= 0;
* constraint lin_less_equal _4160
@c[_4160] 1 i[z17_45][b0] -1 i[s17][b0] -1 i[s45][b0] >= -1;
* constraint lin_less_equal _4161
@c[_4161] -1 i[z22_39][b0] 1 i[s22][b0] >= 0;
* constraint lin_less_equal _4162
@c[_4162] -1 i[z22_39][b0] 1 i[s39][b0] >= 0;
* constraint lin_less_equal _4163
@c[_4163] 1 i[z22_39][b0] -1 i[s22][b0] -1 i[s39][b0] >= -1;
* constraint lin_less_equal _4164
@c[_4164] -1 i[z39_41][b0] 1 i[s39][b0] >= 0;
* constraint lin_less_equal _4165
@c[_4165] -1 i[z39_41][b0] 1 i[s41][b0] >= 0;
* constraint lin_less_equal _4166
@c[_4166] 1 i[z39_41][b0] -1 i[s39][b0] -1 i[s41][b0] >= -1;
* constraint lin_less_equal _4167
@c[_4167] 1 i[z17_45][b0] 1 i[z17_37][b0] 1 i[z22_39][b0] 1 i[z39_41][b0] -2 i[b419][b0] >= 0;
* constraint lin_less_equal _4168
@c[_4168] -1 i[z17_45][b0] -1 i[z17_37][b0] -1 i[z22_39][b0] -1 i[z39_41][b0] 4 i[b419][b0] >= 0;
* constraint lin_less_equal _4169
@c[_4169] 1 i[z17_47][b0] -2 i[b420][b0] >= 0;
* constraint lin_less_equal _4170
@c[_4170] -1 i[z17_47][b0] 1 i[b420][b0] >= 0;
* constraint lin_less_equal _4171
@c[_4171] -1 i[z17_48][b0] 1 i[s17][b0] >= 0;
* constraint lin_less_equal _4172
@c[_4172] -1 i[z17_48][b0] 1 i[s48][b0] >= 0;
* constraint lin_less_equal _4173
@c[_4173] 1 i[z17_48][b0] -1 i[s17][b0] -1 i[s48][b0] >= -1;
* constraint lin_less_equal _4174
@c[_4174] 1 i[z17_48][b0] 1 i[z17_40][b0] -2 i[b421][b0] >= 0;
* constraint lin_less_equal _4175
@c[_4175] -1 i[z17_48][b0] -1 i[z17_40][b0] 2 i[b421][b0] >= 0;
* constraint lin_less_equal _4176
@c[_4176] -1 i[z17_49][b0] 1 i[s17][b0] >= 0;
* constraint lin_less_equal _4177
@c[_4177] -1 i[z17_49][b0] 1 i[s49][b0] >= 0;
* constraint lin_less_equal _4178
@c[_4178] 1 i[z17_49][b0] -1 i[s17][b0] -1 i[s49][b0] >= -1;
* constraint lin_less_equal _4179
@c[_4179] -1 i[z19_32][b0] 1 i[s19][b0] >= 0;
* constraint lin_less_equal _4180
@c[_4180] -1 i[z19_32][b0] 1 i[s32][b0] >= 0;
* constraint lin_less_equal _4181
@c[_4181] 1 i[z19_32][b0] -1 i[s19][b0] -1 i[s32][b0] >= -1;
* constraint lin_less_equal _4182
@c[_4182] -1 i[z21_27][b0] 1 i[s21][b0] >= 0;
* constraint lin_less_equal _4183
@c[_4183] -1 i[z21_27][b0] 1 i[s27][b0] >= 0;
* constraint lin_less_equal _4184
@c[_4184] 1 i[z21_27][b0] -1 i[s21][b0] -1 i[s27][b0] >= -1;
* constraint lin_less_equal _4185
@c[_4185] -1 i[z24_44][b0] 1 i[s24][b0] >= 0;
* constraint lin_less_equal _4186
@c[_4186] -1 i[z24_44][b0] 1 i[s44][b0] >= 0;
* constraint lin_less_equal _4187
@c[_4187] 1 i[z24_44][b0] -1 i[s24][b0] -1 i[s44][b0] >= -1;
* constraint lin_less_equal _4188
@c[_4188] -1 i[z29_38][b0] 1 i[s29][b0] >= 0;
* constraint lin_less_equal _4189
@c[_4189] -1 i[z29_38][b0] 1 i[s38][b0] >= 0;
* constraint lin_less_equal _4190
@c[_4190] 1 i[z29_38][b0] -1 i[s29][b0] -1 i[s38][b0] >= -1;
* constraint lin_less_equal _4191
@c[_4191] 1 i[z17_49][b0] 1 i[z19_32][b0] 1 i[z21_27][b0] 1 i[z24_44][b0] 1 i[z29_38][b0] 1 i[z17_49][b0] -2 i[b422][b0] >= 0;
* constraint lin_less_equal _4192
@c[_4192] -1 i[z17_49][b0] -1 i[z19_32][b0] -1 i[z21_27][b0] -1 i[z24_44][b0] -1 i[z29_38][b0] -1 i[z17_49][b0] 6 i[b422][b0] >= 0;
* constraint lin_less_equal _4193
@c[_4193] -1 i[z35_38][b0] 1 i[s35][b0] >= 0;
* constraint lin_less_equal _4194
@c[_4194] -1 i[z35_38][b0] 1 i[s38][b0] >= 0;
* constraint lin_less_equal _4195
@c[_4195] 1 i[z35_38][b0] -1 i[s35][b0] -1 i[s38][b0] >= -1;
* constraint lin_less_equal _4196
@c[_4196] 1 i[z17_50][b0] 1 i[z35_38][b0] -2 i[b423][b0] >= 0;
* constraint lin_less_equal _4197
@c[_4197] -1 i[z17_50][b0] -1 i[z35_38][b0] 2 i[b423][b0] >= 0;
* constraint lin_less_equal _4198
@c[_4198] -1 i[z17_52][b0] 1 i[s17][b0] >= 0;
* constraint lin_less_equal _4199
@c[_4199] -1 i[z17_52][b0] 1 i[s52][b0] >= 0;
* constraint lin_less_equal _4200
@c[_4200] 1 i[z17_52][b0] -1 i[s17][b0] -1 i[s52][b0] >= -1;
* constraint lin_less_equal _4201
@c[_4201] 1 i[z17_52][b0] 1 i[z37_38][b0] -2 i[b424][b0] >= 0;
* constraint lin_less_equal _4202
@c[_4202] -1 i[z17_52][b0] -1 i[z37_38][b0] 2 i[b424][b0] >= 0;
* constraint lin_less_equal _4203
@c[_4203] 1 i[z17_18][b0] -2 i[b425][b0] >= 0;
* constraint lin_less_equal _4204
@c[_4204] -1 i[z17_18][b0] 1 i[b425][b0] >= 0;
* constraint lin_less_equal _4205
@c[_4205] 1 i[s18][b0] -2 i[b426][b0] >= 0;
* constraint lin_less_equal _4206
@c[_4206] -1 i[s18][b0] 1 i[b426][b0] >= 0;
* constraint lin_less_equal _4207
@c[_4207] -1 i[z18_19][b0] 1 i[s18][b0] >= 0;
* constraint lin_less_equal _4208
@c[_4208] -1 i[z18_19][b0] 1 i[s19][b0] >= 0;
* constraint lin_less_equal _4209
@c[_4209] 1 i[z18_19][b0] -1 i[s18][b0] -1 i[s19][b0] >= -1;
* constraint lin_less_equal _4210
@c[_4210] -1 i[z20_23][b0] 1 i[s20][b0] >= 0;
* constraint lin_less_equal _4211
@c[_4211] -1 i[z20_23][b0] 1 i[s23][b0] >= 0;
* constraint lin_less_equal _4212
@c[_4212] 1 i[z20_23][b0] -1 i[s20][b0] -1 i[s23][b0] >= -1;
* constraint lin_less_equal _4213
@c[_4213] 1 i[z18_19][b0] 1 i[z20_23][b0] -2 i[b427][b0] >= 0;
* constraint lin_less_equal _4214
@c[_4214] -1 i[z18_19][b0] -1 i[z20_23][b0] 2 i[b427][b0] >= 0;
* constraint lin_less_equal _4215
@c[_4215] -1 i[z18_22][b0] 1 i[s18][b0] >= 0;
* constraint lin_less_equal _4216
@c[_4216] -1 i[z18_22][b0] 1 i[s22][b0] >= 0;
* constraint lin_less_equal _4217
@c[_4217] 1 i[z18_22][b0] -1 i[s18][b0] -1 i[s22][b0] >= -1;
* constraint lin_less_equal _4218
@c[_4218] -1 i[z20_36][b0] 1 i[s20][b0] >= 0;
* constraint lin_less_equal _4219
@c[_4219] -1 i[z20_36][b0] 1 i[s36][b0] >= 0;
* constraint lin_less_equal _4220
@c[_4220] 1 i[z20_36][b0] -1 i[s20][b0] -1 i[s36][b0] >= -1;
* constraint lin_less_equal _4221
@c[_4221] -1 i[z20_22][b0] 1 i[s20][b0] >= 0;
* constraint lin_less_equal _4222
@c[_4222] -1 i[z20_22][b0] 1 i[s22][b0] >= 0;
* constraint lin_less_equal _4223
@c[_4223] 1 i[z20_22][b0] -1 i[s20][b0] -1 i[s22][b0] >= -1;
* constraint lin_less_equal _4224
@c[_4224] -1 i[z18_36][b0] 1 i[s18][b0] >= 0;
* constraint lin_less_equal _4225
@c[_4225] -1 i[z18_36][b0] 1 i[s36][b0] >= 0;
* constraint lin_less_equal _4226
@c[_4226] 1 i[z18_36][b0] -1 i[s18][b0] -1 i[s36][b0] >= -1;
* constraint lin_less_equal _4227
@c[_4227] 1 i[z18_22][b0] 1 i[z20_36][b0] 1 i[z20_22][b0] 1 i[z18_36][b0] -2 i[b428][b0] >= 0;
* constraint lin_less_equal _4228
@c[_4228] -1 i[z18_22][b0] -1 i[z20_36][b0] -1 i[z20_22][b0] -1 i[z18_36][b0] 4 i[b428][b0] >= 0;
* constraint lin_less_equal _4229
@c[_4229] -1 i[z18_23][b0] 1 i[s18][b0] >= 0;
* constraint lin_less_equal _4230
@c[_4230] -1 i[z18_23][b0] 1 i[s23][b0] >= 0;
* constraint lin_less_equal _4231
@c[_4231] 1 i[z18_23][b0] -1 i[s18][b0] -1 i[s23][b0] >= -1;
* constraint lin_less_equal _4232
@c[_4232] -1 i[z23_35][b0] 1 i[s23][b0] >= 0;
* constraint lin_less_equal _4233
@c[_4233] -1 i[z23_35][b0] 1 i[s35][b0] >= 0;
* constraint lin_less_equal _4234
@c[_4234] 1 i[z23_35][b0] -1 i[s23][b0] -1 i[s35][b0] >= -1;
* constraint lin_less_equal _4235
@c[_4235] 1 i[z18_23][b0] 1 i[z23_35][b0] -2 i[b429][b0] >= 0;
* constraint lin_less_equal _4236
@c[_4236] -1 i[z18_23][b0] -1 i[z23_35][b0] 2 i[b429][b0] >= 0;
* constraint lin_less_equal _4237
@c[_4237] -1 i[z18_25][b0] 1 i[s18][b0] >= 0;
* constraint lin_less_equal _4238
@c[_4238] -1 i[z18_25][b0] 1 i[s25][b0] >= 0;
* constraint lin_less_equal _4239
@c[_4239] 1 i[z18_25][b0] -1 i[s18][b0] -1 i[s25][b0] >= -1;
* constraint lin_less_equal _4240
@c[_4240] -1 i[z23_37][b0] 1 i[s23][b0] >= 0;
* constraint lin_less_equal _4241
@c[_4241] -1 i[z23_37][b0] 1 i[s37][b0] >= 0;
* constraint lin_less_equal _4242
@c[_4242] 1 i[z23_37][b0] -1 i[s23][b0] -1 i[s37][b0] >= -1;
* constraint lin_less_equal _4243
@c[_4243] -1 i[z20_25][b0] 1 i[s20][b0] >= 0;
* constraint lin_less_equal _4244
@c[_4244] -1 i[z20_25][b0] 1 i[s25][b0] >= 0;
* constraint lin_less_equal _4245
@c[_4245] 1 i[z20_25][b0] -1 i[s20][b0] -1 i[s25][b0] >= -1;
* constraint lin_less_equal _4246
@c[_4246] 1 i[z18_25][b0] 1 i[z23_37][b0] 1 i[z20_25][b0] -2 i[b430][b0] >= 0;
* constraint lin_less_equal _4247
@c[_4247] -1 i[z18_25][b0] -1 i[z23_37][b0] -1 i[z20_25][b0] 3 i[b430][b0] >= 0;
* constraint lin_less_equal _4248
@c[_4248] 1 i[z18_26][b0] -2 i[b431][b0] >= 0;
* constraint lin_less_equal _4249
@c[_4249] -1 i[z18_26][b0] 1 i[b431][b0] >= 0;
* constraint lin_less_equal _4250
@c[_4250] -1 i[z18_27][b0] 1 i[s18][b0] >= 0;
* constraint lin_less_equal _4251
@c[_4251] -1 i[z18_27][b0] 1 i[s27][b0] >= 0;
* constraint lin_less_equal _4252
@c[_4252] 1 i[z18_27][b0] -1 i[s18][b0] -1 i[s27][b0] >= -1;
* constraint lin_less_equal _4253
@c[_4253] 1 i[z18_27][b0] 1 i[z17_25][b0] -2 i[b432][b0] >= 0;
* constraint lin_less_equal _4254
@c[_4254] -1 i[z18_27][b0] -1 i[z17_25][b0] 2 i[b432][b0] >= 0;
* constraint lin_less_equal _4255
@c[_4255] -1 i[z18_28][b0] 1 i[s18][b0] >= 0;
* constraint lin_less_equal _4256
@c[_4256] -1 i[z18_28][b0] 1 i[s28][b0] >= 0;
* constraint lin_less_equal _4257
@c[_4257] 1 i[z18_28][b0] -1 i[s18][b0] -1 i[s28][b0] >= -1;
* constraint lin_less_equal _4258
@c[_4258] -1 i[z24_29][b0] 1 i[s24][b0] >= 0;
* constraint lin_less_equal _4259
@c[_4259] -1 i[z24_29][b0] 1 i[s29][b0] >= 0;
* constraint lin_less_equal _4260
@c[_4260] 1 i[z24_29][b0] -1 i[s24][b0] -1 i[s29][b0] >= -1;
* constraint lin_less_equal _4261
@c[_4261] 1 i[z18_28][b0] 1 i[z24_29][b0] 1 i[z45_50][b0] -2 i[b433][b0] >= 0;
* constraint lin_less_equal _4262
@c[_4262] -1 i[z18_28][b0] -1 i[z24_29][b0] -1 i[z45_50][b0] 3 i[b433][b0] >= 0;
* constraint lin_less_equal _4263
@c[_4263] -1 i[z18_29][b0] 1 i[s18][b0] >= 0;
* constraint lin_less_equal _4264
@c[_4264] -1 i[z18_29][b0] 1 i[s29][b0] >= 0;
* constraint lin_less_equal _4265
@c[_4265] 1 i[z18_29][b0] -1 i[s18][b0] -1 i[s29][b0] >= -1;
* constraint lin_less_equal _4266
@c[_4266] 1 i[z18_29][b0] -2 i[b434][b0] >= 0;
* constraint lin_less_equal _4267
@c[_4267] -1 i[z18_29][b0] 1 i[b434][b0] >= 0;
* constraint lin_less_equal _4268
@c[_4268] 1 i[z18_30][b0] 1 i[z23_44][b0] -2 i[b435][b0] >= 0;
* constraint lin_less_equal _4269
@c[_4269] -1 i[z18_30][b0] -1 i[z23_44][b0] 2 i[b435][b0] >= 0;
* constraint lin_less_equal _4270
@c[_4270] -1 i[z18_31][b0] 1 i[s18][b0] >= 0;
* constraint lin_less_equal _4271
@c[_4271] -1 i[z18_31][b0] 1 i[s31][b0] >= 0;
* constraint lin_less_equal _4272
@c[_4272] 1 i[z18_31][b0] -1 i[s18][b0] -1 i[s31][b0] >= -1;
* constraint lin_less_equal _4273
@c[_4273] 1 i[z18_31][b0] -2 i[b436][b0] >= 0;
* constraint lin_less_equal _4274
@c[_4274] -1 i[z18_31][b0] 1 i[b436][b0] >= 0;
* constraint lin_less_equal _4275
@c[_4275] -1 i[z18_32][b0] 1 i[s18][b0] >= 0;
* constraint lin_less_equal _4276
@c[_4276] -1 i[z18_32][b0] 1 i[s32][b0] >= 0;
* constraint lin_less_equal _4277
@c[_4277] 1 i[z18_32][b0] -1 i[s18][b0] -1 i[s32][b0] >= -1;
* constraint lin_less_equal _4278
@c[_4278] -1 i[z24_35][b0] 1 i[s24][b0] >= 0;
* constraint lin_less_equal _4279
@c[_4279] -1 i[z24_35][b0] 1 i[s35][b0] >= 0;
* constraint lin_less_equal _4280
@c[_4280] 1 i[z24_35][b0] -1 i[s24][b0] -1 i[s35][b0] >= -1;
* constraint lin_less_equal _4281
@c[_4281] 1 i[z18_32][b0] 1 i[z24_35][b0] -2 i[b437][b0] >= 0;
* constraint lin_less_equal _4282
@c[_4282] -1 i[z18_32][b0] -1 i[z24_35][b0] 2 i[b437][b0] >= 0;
* constraint lin_less_equal _4283
@c[_4283] -1 i[z18_34][b0] 1 i[s18][b0] >= 0;
* constraint lin_less_equal _4284
@c[_4284] -1 i[z18_34][b0] 1 i[s34][b0] >= 0;
* constraint lin_less_equal _4285
@c[_4285] 1 i[z18_34][b0] -1 i[s18][b0] -1 i[s34][b0] >= -1;
* constraint lin_less_equal _4286
@c[_4286] -1 i[z24_37][b0] 1 i[s24][b0] >= 0;
* constraint lin_less_equal _4287
@c[_4287] -1 i[z24_37][b0] 1 i[s37][b0] >= 0;
* constraint lin_less_equal _4288
@c[_4288] 1 i[z24_37][b0] -1 i[s24][b0] -1 i[s37][b0] >= -1;
* constraint lin_less_equal _4289
@c[_4289] -1 i[z32_42][b0] 1 i[s32][b0] >= 0;
* constraint lin_less_equal _4290
@c[_4290] -1 i[z32_42][b0] 1 i[s42][b0] >= 0;
* constraint lin_less_equal _4291
@c[_4291] 1 i[z32_42][b0] -1 i[s32][b0] -1 i[s42][b0] >= -1;
* constraint lin_less_equal _4292
@c[_4292] -1 i[z30_37][b0] 1 i[s30][b0] >= 0;
* constraint lin_less_equal _4293
@c[_4293] -1 i[z30_37][b0] 1 i[s37][b0] >= 0;
* constraint lin_less_equal _4294
@c[_4294] 1 i[z30_37][b0] -1 i[s30][b0] -1 i[s37][b0] >= -1;
* constraint lin_less_equal _4295
@c[_4295] 1 i[z18_34][b0] 1 i[z24_37][b0] 1 i[z32_42][b0] 1 i[z30_37][b0] -2 i[b438][b0] >= 0;
* constraint lin_less_equal _4296
@c[_4296] -1 i[z18_34][b0] -1 i[z24_37][b0] -1 i[z32_42][b0] -1 i[z30_37][b0] 4 i[b438][b0] >= 0;
* constraint lin_less_equal _4297
@c[_4297] -1 i[z18_35][b0] 1 i[s18][b0] >= 0;
* constraint lin_less_equal _4298
@c[_4298] -1 i[z18_35][b0] 1 i[s35][b0] >= 0;
* constraint lin_less_equal _4299
@c[_4299] 1 i[z18_35][b0] -1 i[s18][b0] -1 i[s35][b0] >= -1;
* constraint lin_less_equal _4300
@c[_4300] 1 i[z18_35][b0] -2 i[b439][b0] >= 0;
* constraint lin_less_equal _4301
@c[_4301] -1 i[z18_35][b0] 1 i[b439][b0] >= 0;
* constraint lin_less_equal _4302
@c[_4302] 1 i[z18_36][b0] -2 i[b440][b0] >= 0;
* constraint lin_less_equal _4303
@c[_4303] -1 i[z18_36][b0] 1 i[b440][b0] >= 0;
* constraint lin_less_equal _4304
@c[_4304] -1 i[z18_37][b0] 1 i[s18][b0] >= 0;
* constraint lin_less_equal _4305
@c[_4305] -1 i[z18_37][b0] 1 i[s37][b0] >= 0;
* constraint lin_less_equal _4306
@c[_4306] 1 i[z18_37][b0] -1 i[s18][b0] -1 i[s37][b0] >= -1;
* constraint lin_less_equal _4307
@c[_4307] -1 i[z35_42][b0] 1 i[s35][b0] >= 0;
* constraint lin_less_equal _4308
@c[_4308] -1 i[z35_42][b0] 1 i[s42][b0] >= 0;
* constraint lin_less_equal _4309
@c[_4309] 1 i[z35_42][b0] -1 i[s35][b0] -1 i[s42][b0] >= -1;
* constraint lin_less_equal _4310
@c[_4310] 1 i[z18_37][b0] 1 i[z35_42][b0] -2 i[b441][b0] >= 0;
* constraint lin_less_equal _4311
@c[_4311] -1 i[z18_37][b0] -1 i[z35_42][b0] 2 i[b441][b0] >= 0;
* constraint lin_less_equal _4312
@c[_4312] 1 i[z18_38][b0] 1 i[s23][b0] 1 i[z27_35][b0] -2 i[b442][b0] >= 0;
* constraint lin_less_equal _4313
@c[_4313] -1 i[z18_38][b0] -1 i[s23][b0] -1 i[z27_35][b0] 3 i[b442][b0] >= 0;
* constraint lin_less_equal _4314
@c[_4314] -1 i[z18_39][b0] 1 i[s18][b0] >= 0;
* constraint lin_less_equal _4315
@c[_4315] -1 i[z18_39][b0] 1 i[s39][b0] >= 0;
* constraint lin_less_equal _4316
@c[_4316] 1 i[z18_39][b0] -1 i[s18][b0] -1 i[s39][b0] >= -1;
* constraint lin_less_equal _4317
@c[_4317] -1 i[z41_44][b0] 1 i[s41][b0] >= 0;
* constraint lin_less_equal _4318
@c[_4318] -1 i[z41_44][b0] 1 i[s44][b0] >= 0;
* constraint lin_less_equal _4319
@c[_4319] 1 i[z41_44][b0] -1 i[s41][b0] -1 i[s44][b0] >= -1;
* constraint lin_less_equal _4320
@c[_4320] 1 i[z18_39][b0] 1 i[z41_44][b0] -2 i[b443][b0] >= 0;
* constraint lin_less_equal _4321
@c[_4321] -1 i[z18_39][b0] -1 i[z41_44][b0] 2 i[b443][b0] >= 0;
* constraint lin_less_equal _4322
@c[_4322] -1 i[z18_40][b0] 1 i[s18][b0] >= 0;
* constraint lin_less_equal _4323
@c[_4323] -1 i[z18_40][b0] 1 i[s40][b0] >= 0;
* constraint lin_less_equal _4324
@c[_4324] 1 i[z18_40][b0] -1 i[s18][b0] -1 i[s40][b0] >= -1;
* constraint lin_less_equal _4325
@c[_4325] -1 i[z24_41][b0] 1 i[s24][b0] >= 0;
* constraint lin_less_equal _4326
@c[_4326] -1 i[z24_41][b0] 1 i[s41][b0] >= 0;
* constraint lin_less_equal _4327
@c[_4327] 1 i[z24_41][b0] -1 i[s24][b0] -1 i[s41][b0] >= -1;
* constraint lin_less_equal _4328
@c[_4328] 1 i[z18_40][b0] 1 i[z24_41][b0] -2 i[b444][b0] >= 0;
* constraint lin_less_equal _4329
@c[_4329] -1 i[z18_40][b0] -1 i[z24_41][b0] 2 i[b444][b0] >= 0;
* constraint lin_less_equal _4330
@c[_4330] -1 i[z18_41][b0] 1 i[s18][b0] >= 0;
* constraint lin_less_equal _4331
@c[_4331] -1 i[z18_41][b0] 1 i[s41][b0] >= 0;
* constraint lin_less_equal _4332
@c[_4332] 1 i[z18_41][b0] -1 i[s18][b0] -1 i[s41][b0] >= -1;
* constraint lin_less_equal _4333
@c[_4333] 1 i[z18_41][b0] -2 i[b445][b0] >= 0;
* constraint lin_less_equal _4334
@c[_4334] -1 i[z18_41][b0] 1 i[b445][b0] >= 0;
* constraint lin_less_equal _4335
@c[_4335] 1 i[z18_42][b0] -2 i[b446][b0] >= 0;
* constraint lin_less_equal _4336
@c[_4336] -1 i[z18_42][b0] 1 i[b446][b0] >= 0;
* constraint lin_less_equal _4337
@c[_4337] -1 i[z18_43][b0] 1 i[s18][b0] >= 0;
* constraint lin_less_equal _4338
@c[_4338] -1 i[z18_43][b0] 1 i[s43][b0] >= 0;
* constraint lin_less_equal _4339
@c[_4339] 1 i[z18_43][b0] -1 i[s18][b0] -1 i[s43][b0] >= -1;
* constraint lin_less_equal _4340
@c[_4340] 1 i[z18_43][b0] -2 i[b447][b0] >= 0;
* constraint lin_less_equal _4341
@c[_4341] -1 i[z18_43][b0] 1 i[b447][b0] >= 0;
* constraint lin_less_equal _4342
@c[_4342] -1 i[z22_31][b0] 1 i[s22][b0] >= 0;
* constraint lin_less_equal _4343
@c[_4343] -1 i[z22_31][b0] 1 i[s31][b0] >= 0;
* constraint lin_less_equal _4344
@c[_4344] 1 i[z22_31][b0] -1 i[s22][b0] -1 i[s31][b0] >= -1;
* constraint lin_less_equal _4345
@c[_4345] -1 i[z36_39][b0] 1 i[s36][b0] >= 0;
* constraint lin_less_equal _4346
@c[_4346] -1 i[z36_39][b0] 1 i[s39][b0] >= 0;
* constraint lin_less_equal _4347
@c[_4347] 1 i[z36_39][b0] -1 i[s36][b0] -1 i[s39][b0] >= -1;
* constraint lin_less_equal _4348
@c[_4348] 1 i[z18_19][b0] 1 i[z22_31][b0] 1 i[z36_39][b0] -2 i[b448][b0] >= 0;
* constraint lin_less_equal _4349
@c[_4349] -1 i[z18_19][b0] -1 i[z22_31][b0] -1 i[z36_39][b0] 3 i[b448][b0] >= 0;
* constraint lin_less_equal _4350
@c[_4350] 1 i[z19_21][b0] 1 i[z29_44][b0] -2 i[b449][b0] >= 0;
* constraint lin_less_equal _4351
@c[_4351] -1 i[z19_21][b0] -1 i[z29_44][b0] 2 i[b449][b0] >= 0;
* constraint lin_less_equal _4352
@c[_4352] -1 i[z19_22][b0] 1 i[s19][b0] >= 0;
* constraint lin_less_equal _4353
@c[_4353] -1 i[z19_22][b0] 1 i[s22][b0] >= 0;
* constraint lin_less_equal _4354
@c[_4354] 1 i[z19_22][b0] -1 i[s19][b0] -1 i[s22][b0] >= -1;
* constraint lin_less_equal _4355
@c[_4355] 1 i[z19_22][b0] -2 i[b450][b0] >= 0;
* constraint lin_less_equal _4356
@c[_4356] -1 i[z19_22][b0] 1 i[b450][b0] >= 0;
* constraint lin_less_equal _4357
@c[_4357] 1 i[z19_23][b0] 1 i[z30_35][b0] -2 i[b451][b0] >= 0;
* constraint lin_less_equal _4358
@c[_4358] -1 i[z19_23][b0] -1 i[z30_35][b0] 2 i[b451][b0] >= 0;
* constraint lin_less_equal _4359
@c[_4359] -1 i[z19_25][b0] 1 i[s19][b0] >= 0;
* constraint lin_less_equal _4360
@c[_4360] -1 i[z19_25][b0] 1 i[s25][b0] >= 0;
* constraint lin_less_equal _4361
@c[_4361] 1 i[z19_25][b0] -1 i[s19][b0] -1 i[s25][b0] >= -1;
* constraint lin_less_equal _4362
@c[_4362] 1 i[z19_25][b0] 1 i[z30_37][b0] -2 i[b452][b0] >= 0;
* constraint lin_less_equal _4363
@c[_4363] -1 i[z19_25][b0] -1 i[z30_37][b0] 2 i[b452][b0] >= 0;
* constraint lin_less_equal _4364
@c[_4364] 1 i[z19_26][b0] -2 i[b453][b0] >= 0;
* constraint lin_less_equal _4365
@c[_4365] -1 i[z19_26][b0] 1 i[b453][b0] >= 0;
* constraint lin_less_equal _4366
@c[_4366] -1 i[z19_27][b0] 1 i[s19][b0] >= 0;
* constraint lin_less_equal _4367
@c[_4367] -1 i[z19_27][b0] 1 i[s27][b0] >= 0;
* constraint lin_less_equal _4368
@c[_4368] 1 i[z19_27][b0] -1 i[s19][b0] -1 i[s27][b0] >= -1;
* constraint lin_less_equal _4369
@c[_4369] 1 i[z19_27][b0] -2 i[b454][b0] >= 0;
* constraint lin_less_equal _4370
@c[_4370] -1 i[z19_27][b0] 1 i[b454][b0] >= 0;
* constraint lin_less_equal _4371
@c[_4371] -1 i[z19_28][b0] 1 i[s19][b0] >= 0;
* constraint lin_less_equal _4372
@c[_4372] -1 i[z19_28][b0] 1 i[s28][b0] >= 0;
* constraint lin_less_equal _4373
@c[_4373] 1 i[z19_28][b0] -1 i[s19][b0] -1 i[s28][b0] >= -1;
* constraint lin_less_equal _4374
@c[_4374] 1 i[z19_28][b0] 1 i[z39_51][b0] -2 i[b455][b0] >= 0;
* constraint lin_less_equal _4375
@c[_4375] -1 i[z19_28][b0] -1 i[z39_51][b0] 2 i[b455][b0] >= 0;
* constraint lin_less_equal _4376
@c[_4376] 1 i[z19_30][b0] 1 i[z30_44][b0] -2 i[b456][b0] >= 0;
* constraint lin_less_equal _4377
@c[_4377] -1 i[z19_30][b0] -1 i[z30_44][b0] 2 i[b456][b0] >= 0;
* constraint lin_less_equal _4378
@c[_4378] -1 i[z19_31][b0] 1 i[s19][b0] >= 0;
* constraint lin_less_equal _4379
@c[_4379] -1 i[z19_31][b0] 1 i[s31][b0] >= 0;
* constraint lin_less_equal _4380
@c[_4380] 1 i[z19_31][b0] -1 i[s19][b0] -1 i[s31][b0] >= -1;
* constraint lin_less_equal _4381
@c[_4381] 1 i[z19_31][b0] -2 i[b457][b0] >= 0;
* constraint lin_less_equal _4382
@c[_4382] -1 i[z19_31][b0] 1 i[b457][b0] >= 0;
* constraint lin_less_equal _4383
@c[_4383] -1 i[z19_44][b0] 1 i[s19][b0] >= 0;
* constraint lin_less_equal _4384
@c[_4384] -1 i[z19_44][b0] 1 i[s44][b0] >= 0;
* constraint lin_less_equal _4385
@c[_4385] 1 i[z19_44][b0] -1 i[s19][b0] -1 i[s44][b0] >= -1;
* constraint lin_less_equal _4386
@c[_4386] 1 i[z19_44][b0] -2 i[b458][b0] >= 0;
* constraint lin_less_equal _4387
@c[_4387] -1 i[z19_44][b0] 1 i[b458][b0] >= 0;
* constraint lin_less_equal _4388
@c[_4388] -1 i[z19_45][b0] 1 i[s19][b0] >= 0;
* constraint lin_less_equal _4389
@c[_4389] -1 i[z19_45][b0] 1 i[s45][b0] >= 0;
* constraint lin_less_equal _4390
@c[_4390] 1 i[z19_45][b0] -1 i[s19][b0] -1 i[s45][b0] >= -1;
* constraint lin_less_equal _4391
@c[_4391] 1 i[z19_45][b0] -2 i[b459][b0] >= 0;
* constraint lin_less_equal _4392
@c[_4392] -1 i[z19_45][b0] 1 i[b459][b0] >= 0;
* constraint lin_less_equal _4393
@c[_4393] -1 i[z19_46][b0] 1 i[s19][b0] >= 0;
* constraint lin_less_equal _4394
@c[_4394] -1 i[z19_46][b0] 1 i[s46][b0] >= 0;
* constraint lin_less_equal _4395
@c[_4395] 1 i[z19_46][b0] -1 i[s19][b0] -1 i[s46][b0] >= -1;
* constraint lin_less_equal _4396
@c[_4396] 1 i[z19_46][b0] -2 i[b460][b0] >= 0;
* constraint lin_less_equal _4397
@c[_4397] -1 i[z19_46][b0] 1 i[b460][b0] >= 0;
* constraint lin_less_equal _4398
@c[_4398] 1 i[z19_47][b0] 1 i[z28_44][b0] 1 i[s30][b0] -2 i[b461][b0] >= 0;
* constraint lin_less_equal _4399
@c[_4399] -1 i[z19_47][b0] -1 i[z28_44][b0] -1 i[s30][b0] 3 i[b461][b0] >= 0;
* constraint lin_less_equal _4400
@c[_4400] -1 i[z19_48][b0] 1 i[s19][b0] >= 0;
* constraint lin_less_equal _4401
@c[_4401] -1 i[z19_48][b0] 1 i[s48][b0] >= 0;
* constraint lin_less_equal _4402
@c[_4402] 1 i[z19_48][b0] -1 i[s19][b0] -1 i[s48][b0] >= -1;
* constraint lin_less_equal _4403
@c[_4403] -1 i[z30_31][b0] 1 i[s30][b0] >= 0;
* constraint lin_less_equal _4404
@c[_4404] -1 i[z30_31][b0] 1 i[s31][b0] >= 0;
* constraint lin_less_equal _4405
@c[_4405] 1 i[z30_31][b0] -1 i[s30][b0] -1 i[s31][b0] >= -1;
* constraint lin_less_equal _4406
@c[_4406] 1 i[z19_48][b0] 1 i[z30_31][b0] -2 i[b462][b0] >= 0;
* constraint lin_less_equal _4407
@c[_4407] -1 i[z19_48][b0] -1 i[z30_31][b0] 2 i[b462][b0] >= 0;
* constraint lin_less_equal _4408
@c[_4408] 1 i[z19_50][b0] -2 i[b463][b0] >= 0;
* constraint lin_less_equal _4409
@c[_4409] -1 i[z19_50][b0] 1 i[b463][b0] >= 0;
* constraint lin_less_equal _4410
@c[_4410] 1 i[z19_51][b0] -2 i[b464][b0] >= 0;
* constraint lin_less_equal _4411
@c[_4411] -1 i[z19_51][b0] 1 i[b464][b0] >= 0;
* constraint lin_less_equal _4412
@c[_4412] -1 i[z19_52][b0] 1 i[s19][b0] >= 0;
* constraint lin_less_equal _4413
@c[_4413] -1 i[z19_52][b0] 1 i[s52][b0] >= 0;
* constraint lin_less_equal _4414
@c[_4414] 1 i[z19_52][b0] -1 i[s19][b0] -1 i[s52][b0] >= -1;
* constraint lin_less_equal _4415
@c[_4415] 1 i[z19_52][b0] -2 i[b465][b0] >= 0;
* constraint lin_less_equal _4416
@c[_4416] -1 i[z19_52][b0] 1 i[b465][b0] >= 0;
* constraint lin_less_equal _4417
@c[_4417] 1 i[z17_20][b0] -2 i[b466][b0] >= 0;
* constraint lin_less_equal _4418
@c[_4418] -1 i[z17_20][b0] 1 i[b466][b0] >= 0;
* constraint lin_less_equal _4419
@c[_4419] 1 i[z18_20][b0] -2 i[b467][b0] >= 0;
* constraint lin_less_equal _4420
@c[_4420] -1 i[z18_20][b0] 1 i[b467][b0] >= 0;
* constraint lin_less_equal _4421
@c[_4421] -1 i[z20_44][b0] 1 i[s20][b0] >= 0;
* constraint lin_less_equal _4422
@c[_4422] -1 i[z20_44][b0] 1 i[s44][b0] >= 0;
* constraint lin_less_equal _4423
@c[_4423] 1 i[z20_44][b0] -1 i[s20][b0] -1 i[s44][b0] >= -1;
* constraint lin_less_equal _4424
@c[_4424] 1 i[z19_20][b0] 1 i[z20_44][b0] -2 i[b468][b0] >= 0;
* constraint lin_less_equal _4425
@c[_4425] -1 i[z19_20][b0] -1 i[z20_44][b0] 2 i[b468][b0] >= 0;
* constraint lin_less_equal _4426
@c[_4426] 1 i[s20][b0] -2 i[b469][b0] >= 0;
* constraint lin_less_equal _4427
@c[_4427] -1 i[s20][b0] 1 i[b469][b0] >= 0;
* constraint lin_less_equal _4428
@c[_4428] 1 i[z20_21][b0] 1 i[z36_45][b0] -2 i[b470][b0] >= 0;
* constraint lin_less_equal _4429
@c[_4429] -1 i[z20_21][b0] -1 i[z36_45][b0] 2 i[b470][b0] >= 0;
* constraint lin_less_equal _4430
@c[_4430] 1 i[z20_22][b0] -2 i[b471][b0] >= 0;
* constraint lin_less_equal _4431
@c[_4431] -1 i[z20_22][b0] 1 i[b471][b0] >= 0;
* constraint lin_less_equal _4432
@c[_4432] -1 i[z35_44][b0] 1 i[s35][b0] >= 0;
* constraint lin_less_equal _4433
@c[_4433] -1 i[z35_44][b0] 1 i[s44][b0] >= 0;
* constraint lin_less_equal _4434
@c[_4434] 1 i[z35_44][b0] -1 i[s35][b0] -1 i[s44][b0] >= -1;
* constraint lin_less_equal _4435
@c[_4435] 1 i[z20_23][b0] 1 i[z35_44][b0] -2 i[b472][b0] >= 0;
* constraint lin_less_equal _4436
@c[_4436] -1 i[z20_23][b0] -1 i[z35_44][b0] 2 i[b472][b0] >= 0;
* constraint lin_less_equal _4437
@c[_4437] -1 i[z37_44][b0] 1 i[s37][b0] >= 0;
* constraint lin_less_equal _4438
@c[_4438] -1 i[z37_44][b0] 1 i[s44][b0] >= 0;
* constraint lin_less_equal _4439
@c[_4439] 1 i[z37_44][b0] -1 i[s37][b0] -1 i[s44][b0] >= -1;
* constraint lin_less_equal _4440
@c[_4440] -1 i[z20_46][b0] 1 i[s20][b0] >= 0;
* constraint lin_less_equal _4441
@c[_4441] -1 i[z20_46][b0] 1 i[s46][b0] >= 0;
* constraint lin_less_equal _4442
@c[_4442] 1 i[z20_46][b0] -1 i[s20][b0] -1 i[s46][b0] >= -1;
* constraint lin_less_equal _4443
@c[_4443] 1 i[z20_25][b0] 1 i[z37_44][b0] 1 i[z20_46][b0] -2 i[b473][b0] >= 0;
* constraint lin_less_equal _4444
@c[_4444] -1 i[z20_25][b0] -1 i[z37_44][b0] -1 i[z20_46][b0] 3 i[b473][b0] >= 0;
* constraint lin_less_equal _4445
@c[_4445] -1 i[z20_41][b0] 1 i[s20][b0] >= 0;
* constraint lin_less_equal _4446
@c[_4446] -1 i[z20_41][b0] 1 i[s41][b0] >= 0;
* constraint lin_less_equal _4447
@c[_4447] 1 i[z20_41][b0] -1 i[s20][b0] -1 i[s41][b0] >= -1;
* constraint lin_less_equal _4448
@c[_4448] -1 i[z35_36][b0] 1 i[s35][b0] >= 0;
* constraint lin_less_equal _4449
@c[_4449] -1 i[z35_36][b0] 1 i[s36][b0] >= 0;
* constraint lin_less_equal _4450
@c[_4450] 1 i[z35_36][b0] -1 i[s35][b0] -1 i[s36][b0] >= -1;
* constraint lin_less_equal _4451
@c[_4451] -1 i[z35_41][b0] 1 i[s35][b0] >= 0;
* constraint lin_less_equal _4452
@c[_4452] -1 i[z35_41][b0] 1 i[s41][b0] >= 0;
* constraint lin_less_equal _4453
@c[_4453] 1 i[z35_41][b0] -1 i[s35][b0] -1 i[s41][b0] >= -1;
* constraint lin_less_equal _4454
@c[_4454] 1 i[z20_41][b0] 1 i[z35_36][b0] 1 i[z20_36][b0] 1 i[z35_41][b0] -2 i[b474][b0] >= 0;
* constraint lin_less_equal _4455
@c[_4455] -1 i[z20_41][b0] -1 i[z35_36][b0] -1 i[z20_36][b0] -1 i[z35_41][b0] 4 i[b474][b0] >= 0;
* constraint lin_less_equal _4456
@c[_4456] -1 i[z20_43][b0] 1 i[s20][b0] >= 0;
* constraint lin_less_equal _4457
@c[_4457] -1 i[z20_43][b0] 1 i[s43][b0] >= 0;
* constraint lin_less_equal _4458
@c[_4458] 1 i[z20_43][b0] -1 i[s20][b0] -1 i[s43][b0] >= -1;
* constraint lin_less_equal _4459
@c[_4459] -1 i[z22_36][b0] 1 i[s22][b0] >= 0;
* constraint lin_less_equal _4460
@c[_4460] -1 i[z22_36][b0] 1 i[s36][b0] >= 0;
* constraint lin_less_equal _4461
@c[_4461] 1 i[z22_36][b0] -1 i[s22][b0] -1 i[s36][b0] >= -1;
* constraint lin_less_equal _4462
@c[_4462] -1 i[z36_41][b0] 1 i[s36][b0] >= 0;
* constraint lin_less_equal _4463
@c[_4463] -1 i[z36_41][b0] 1 i[s41][b0] >= 0;
* constraint lin_less_equal _4464
@c[_4464] 1 i[z36_41][b0] -1 i[s36][b0] -1 i[s41][b0] >= -1;
* constraint lin_less_equal _4465
@c[_4465] 1 i[z20_43][b0] 1 i[z22_36][b0] 1 i[z36_41][b0] 1 i[z20_43][b0] -2 i[b475][b0] >= 0;
* constraint lin_less_equal _4466
@c[_4466] -1 i[z20_43][b0] -1 i[z22_36][b0] -1 i[z36_41][b0] -1 i[z20_43][b0] 4 i[b475][b0] >= 0;
* constraint lin_less_equal _4467
@c[_4467] 1 i[z20_44][b0] 1 i[z17_45][b0] -2 i[b476][b0] >= 0;
* constraint lin_less_equal _4468
@c[_4468] -1 i[z20_44][b0] -1 i[z17_45][b0] 2 i[b476][b0] >= 0;
* constraint lin_less_equal _4469
@c[_4469] 1 i[z20_45][b0] 1 i[z18_45][b0] -2 i[b477][b0] >= 0;
* constraint lin_less_equal _4470
@c[_4470] -1 i[z20_45][b0] -1 i[z18_45][b0] 2 i[b477][b0] >= 0;
* constraint lin_less_equal _4471
@c[_4471] -1 i[z20_50][b0] 1 i[s20][b0] >= 0;
* constraint lin_less_equal _4472
@c[_4472] -1 i[z20_50][b0] 1 i[s50][b0] >= 0;
* constraint lin_less_equal _4473
@c[_4473] 1 i[z20_50][b0] -1 i[s20][b0] -1 i[s50][b0] >= -1;
* constraint lin_less_equal _4474
@c[_4474] 1 i[z20_46][b0] 1 i[z19_45][b0] 1 i[z20_50][b0] -2 i[b478][b0] >= 0;
* constraint lin_less_equal _4475
@c[_4475] -1 i[z20_46][b0] -1 i[z19_45][b0] -1 i[z20_50][b0] 3 i[b478][b0] >= 0;
* constraint lin_less_equal _4476
@c[_4476] -1 i[z23_45][b0] 1 i[s23][b0] >= 0;
* constraint lin_less_equal _4477
@c[_4477] -1 i[z23_45][b0] 1 i[s45][b0] >= 0;
* constraint lin_less_equal _4478
@c[_4478] 1 i[z23_45][b0] -1 i[s23][b0] -1 i[s45][b0] >= -1;
* constraint lin_less_equal _4479
@c[_4479] -1 i[z35_50][b0] 1 i[s35][b0] >= 0;
* constraint lin_less_equal _4480
@c[_4480] -1 i[z35_50][b0] 1 i[s50][b0] >= 0;
* constraint lin_less_equal _4481
@c[_4481] 1 i[z35_50][b0] -1 i[s35][b0] -1 i[s50][b0] >= -1;
* constraint lin_less_equal _4482
@c[_4482] 1 i[z20_50][b0] 1 i[z23_45][b0] 1 i[z35_50][b0] -2 i[b479][b0] >= 0;
* constraint lin_less_equal _4483
@c[_4483] -1 i[z20_50][b0] -1 i[z23_45][b0] -1 i[z35_50][b0] 3 i[b479][b0] >= 0;
* constraint lin_less_equal _4484
@c[_4484] -1 i[z20_52][b0] 1 i[s20][b0] >= 0;
* constraint lin_less_equal _4485
@c[_4485] -1 i[z20_52][b0] 1 i[s52][b0] >= 0;
* constraint lin_less_equal _4486
@c[_4486] 1 i[z20_52][b0] -1 i[s20][b0] -1 i[s52][b0] >= -1;
* constraint lin_less_equal _4487
@c[_4487] -1 i[z25_45][b0] 1 i[s25][b0] >= 0;
* constraint lin_less_equal _4488
@c[_4488] -1 i[z25_45][b0] 1 i[s45][b0] >= 0;
* constraint lin_less_equal _4489
@c[_4489] 1 i[z25_45][b0] -1 i[s25][b0] -1 i[s45][b0] >= -1;
* constraint lin_less_equal _4490
@c[_4490] -1 i[z37_50][b0] 1 i[s37][b0] >= 0;
* constraint lin_less_equal _4491
@c[_4491] -1 i[z37_50][b0] 1 i[s50][b0] >= 0;
* constraint lin_less_equal _4492
@c[_4492] 1 i[z37_50][b0] -1 i[s37][b0] -1 i[s50][b0] >= -1;
* constraint lin_less_equal _4493
@c[_4493] 1 i[z20_52][b0] 1 i[z25_45][b0] 1 i[z37_50][b0] 1 i[z20_52][b0] -2 i[b480][b0] >= 0;
* constraint lin_less_equal _4494
@c[_4494] -1 i[z20_52][b0] -1 i[z25_45][b0] -1 i[z37_50][b0] -1 i[z20_52][b0] 4 i[b480][b0] >= 0;
* constraint lin_less_equal _4495
@c[_4495] 1 i[z21_26][b0] -2 i[b481][b0] >= 0;
* constraint lin_less_equal _4496
@c[_4496] -1 i[z21_26][b0] 1 i[b481][b0] >= 0;
* constraint lin_less_equal _4497
@c[_4497] -1 i[z21_28][b0] 1 i[s21][b0] >= 0;
* constraint lin_less_equal _4498
@c[_4498] -1 i[z21_28][b0] 1 i[s28][b0] >= 0;
* constraint lin_less_equal _4499
@c[_4499] 1 i[z21_28][b0] -1 i[s21][b0] -1 i[s28][b0] >= -1;
* constraint lin_less_equal _4500
@c[_4500] -1 i[z29_47][b0] 1 i[s29][b0] >= 0;
* constraint lin_less_equal _4501
@c[_4501] -1 i[z29_47][b0] 1 i[s47][b0] >= 0;
* constraint lin_less_equal _4502
@c[_4502] 1 i[z29_47][b0] -1 i[s29][b0] -1 i[s47][b0] >= -1;
* constraint lin_less_equal _4503
@c[_4503] 1 i[z21_28][b0] 1 i[z29_47][b0] -2 i[b482][b0] >= 0;
* constraint lin_less_equal _4504
@c[_4504] -1 i[z21_28][b0] -1 i[z29_47][b0] 2 i[b482][b0] >= 0;
* constraint lin_less_equal _4505
@c[_4505] 1 i[z21_31][b0] 1 i[z18_50][b0] -2 i[b483][b0] >= 0;
* constraint lin_less_equal _4506
@c[_4506] -1 i[z21_31][b0] -1 i[z18_50][b0] 2 i[b483][b0] >= 0;
* constraint lin_less_equal _4507
@c[_4507] -1 i[z21_32][b0] 1 i[s21][b0] >= 0;
* constraint lin_less_equal _4508
@c[_4508] -1 i[z21_32][b0] 1 i[s32][b0] >= 0;
* constraint lin_less_equal _4509
@c[_4509] 1 i[z21_32][b0] -1 i[s21][b0] -1 i[s32][b0] >= -1;
* constraint lin_less_equal _4510
@c[_4510] -1 i[z35_47][b0] 1 i[s35][b0] >= 0;
* constraint lin_less_equal _4511
@c[_4511] -1 i[z35_47][b0] 1 i[s47][b0] >= 0;
* constraint lin_less_equal _4512
@c[_4512] 1 i[z35_47][b0] -1 i[s35][b0] -1 i[s47][b0] >= -1;
* constraint lin_less_equal _4513
@c[_4513] 1 i[z21_32][b0] 1 i[z25_37][b0] 1 i[z35_47][b0] -2 i[b484][b0] >= 0;
* constraint lin_less_equal _4514
@c[_4514] -1 i[z21_32][b0] -1 i[z25_37][b0] -1 i[z35_47][b0] 3 i[b484][b0] >= 0;
* constraint lin_less_equal _4515
@c[_4515] -1 i[z21_34][b0] 1 i[s21][b0] >= 0;
* constraint lin_less_equal _4516
@c[_4516] -1 i[z21_34][b0] 1 i[s34][b0] >= 0;
* constraint lin_less_equal _4517
@c[_4517] 1 i[z21_34][b0] -1 i[s21][b0] -1 i[s34][b0] >= -1;
* constraint lin_less_equal _4518
@c[_4518] -1 i[z37_47][b0] 1 i[s37][b0] >= 0;
* constraint lin_less_equal _4519
@c[_4519] -1 i[z37_47][b0] 1 i[s47][b0] >= 0;
* constraint lin_less_equal _4520
@c[_4520] 1 i[z37_47][b0] -1 i[s37][b0] -1 i[s47][b0] >= -1;
* constraint lin_less_equal _4521
@c[_4521] 1 i[z21_34][b0] 1 i[z23_34][b0] 1 i[z37_47][b0] -2 i[b485][b0] >= 0;
* constraint lin_less_equal _4522
@c[_4522] -1 i[z21_34][b0] -1 i[z23_34][b0] -1 i[z37_47][b0] 3 i[b485][b0] >= 0;
* constraint lin_less_equal _4523
@c[_4523] -1 i[z21_35][b0] 1 i[s21][b0] >= 0;
* constraint lin_less_equal _4524
@c[_4524] -1 i[z21_35][b0] 1 i[s35][b0] >= 0;
* constraint lin_less_equal _4525
@c[_4525] 1 i[z21_35][b0] -1 i[s21][b0] -1 i[s35][b0] >= -1;
* constraint lin_less_equal _4526
@c[_4526] 1 i[z21_35][b0] -2 i[b486][b0] >= 0;
* constraint lin_less_equal _4527
@c[_4527] -1 i[z21_35][b0] 1 i[b486][b0] >= 0;
* constraint lin_less_equal _4528
@c[_4528] -1 i[z21_37][b0] 1 i[s21][b0] >= 0;
* constraint lin_less_equal _4529
@c[_4529] -1 i[z21_37][b0] 1 i[s37][b0] >= 0;
* constraint lin_less_equal _4530
@c[_4530] 1 i[z21_37][b0] -1 i[s21][b0] -1 i[s37][b0] >= -1;
* constraint lin_less_equal _4531
@c[_4531] 1 i[z21_37][b0] 1 i[z23_37][b0] -2 i[b487][b0] >= 0;
* constraint lin_less_equal _4532
@c[_4532] -1 i[z21_37][b0] -1 i[z23_37][b0] 2 i[b487][b0] >= 0;
* constraint lin_less_equal _4533
@c[_4533] 1 i[z21_39][b0] 1 i[z18_46][b0] -2 i[b488][b0] >= 0;
* constraint lin_less_equal _4534
@c[_4534] -1 i[z21_39][b0] -1 i[z18_46][b0] 2 i[b488][b0] >= 0;
* constraint lin_less_equal _4535
@c[_4535] -1 i[z21_40][b0] 1 i[s21][b0] >= 0;
* constraint lin_less_equal _4536
@c[_4536] -1 i[z21_40][b0] 1 i[s40][b0] >= 0;
* constraint lin_less_equal _4537
@c[_4537] 1 i[z21_40][b0] -1 i[s21][b0] -1 i[s40][b0] >= -1;
* constraint lin_less_equal _4538
@c[_4538] -1 i[z41_47][b0] 1 i[s41][b0] >= 0;
* constraint lin_less_equal _4539
@c[_4539] -1 i[z41_47][b0] 1 i[s47][b0] >= 0;
* constraint lin_less_equal _4540
@c[_4540] 1 i[z41_47][b0] -1 i[s41][b0] -1 i[s47][b0] >= -1;
* constraint lin_less_equal _4541
@c[_4541] 1 i[z21_40][b0] 1 i[z19_46][b0] 1 i[z41_47][b0] -2 i[b489][b0] >= 0;
* constraint lin_less_equal _4542
@c[_4542] -1 i[z21_40][b0] -1 i[z19_46][b0] -1 i[z41_47][b0] 3 i[b489][b0] >= 0;
* constraint lin_less_equal _4543
@c[_4543] -1 i[z21_41][b0] 1 i[s21][b0] >= 0;
* constraint lin_less_equal _4544
@c[_4544] -1 i[z21_41][b0] 1 i[s41][b0] >= 0;
* constraint lin_less_equal _4545
@c[_4545] 1 i[z21_41][b0] -1 i[s21][b0] -1 i[s41][b0] >= -1;
* constraint lin_less_equal _4546
@c[_4546] 1 i[z21_41][b0] -2 i[b490][b0] >= 0;
* constraint lin_less_equal _4547
@c[_4547] -1 i[z21_41][b0] 1 i[b490][b0] >= 0;
* constraint lin_less_equal _4548
@c[_4548] 1 i[z21_42][b0] -2 i[b491][b0] >= 0;
* constraint lin_less_equal _4549
@c[_4549] -1 i[z21_42][b0] 1 i[b491][b0] >= 0;
* constraint lin_less_equal _4550
@c[_4550] -1 i[z21_43][b0] 1 i[s21][b0] >= 0;
* constraint lin_less_equal _4551
@c[_4551] -1 i[z21_43][b0] 1 i[s43][b0] >= 0;
* constraint lin_less_equal _4552
@c[_4552] 1 i[z21_43][b0] -1 i[s21][b0] -1 i[s43][b0] >= -1;
* constraint lin_less_equal _4553
@c[_4553] 1 i[z21_43][b0] -2 i[b492][b0] >= 0;
* constraint lin_less_equal _4554
@c[_4554] -1 i[z21_43][b0] 1 i[b492][b0] >= 0;
* constraint lin_less_equal _4555
@c[_4555] -1 i[z21_44][b0] 1 i[s21][b0] >= 0;
* constraint lin_less_equal _4556
@c[_4556] -1 i[z21_44][b0] 1 i[s44][b0] >= 0;
* constraint lin_less_equal _4557
@c[_4557] 1 i[z21_44][b0] -1 i[s21][b0] -1 i[s44][b0] >= -1;
* constraint lin_less_equal _4558
@c[_4558] 1 i[z21_44][b0] 1 i[z37_39][b0] 1 i[z17_48][b0] -2 i[b493][b0] >= 0;
* constraint lin_less_equal _4559
@c[_4559] -1 i[z21_44][b0] -1 i[z37_39][b0] -1 i[z17_48][b0] 3 i[b493][b0] >= 0;
* constraint lin_less_equal _4560
@c[_4560] 1 i[z21_45][b0] 1 i[z22_24][b0] 1 i[z18_48][b0] -2 i[b494][b0] >= 0;
* constraint lin_less_equal _4561
@c[_4561] -1 i[z21_45][b0] -1 i[z22_24][b0] -1 i[z18_48][b0] 3 i[b494][b0] >= 0;
* constraint lin_less_equal _4562
@c[_4562] -1 i[z21_46][b0] 1 i[s21][b0] >= 0;
* constraint lin_less_equal _4563
@c[_4563] -1 i[z21_46][b0] 1 i[s46][b0] >= 0;
* constraint lin_less_equal _4564
@c[_4564] 1 i[z21_46][b0] -1 i[s21][b0] -1 i[s46][b0] >= -1;
* constraint lin_less_equal _4565
@c[_4565] -1 i[z32_39][b0] 1 i[s32][b0] >= 0;
* constraint lin_less_equal _4566
@c[_4566] -1 i[z32_39][b0] 1 i[s39][b0] >= 0;
* constraint lin_less_equal _4567
@c[_4567] 1 i[z32_39][b0] -1 i[s32][b0] -1 i[s39][b0] >= -1;
* constraint lin_less_equal _4568
@c[_4568] 1 i[z21_46][b0] 1 i[z32_39][b0] 1 i[z19_48][b0] -2 i[b495][b0] >= 0;
* constraint lin_less_equal _4569
@c[_4569] -1 i[z21_46][b0] -1 i[z32_39][b0] -1 i[z19_48][b0] 3 i[b495][b0] >= 0;
* constraint lin_less_equal _4570
@c[_4570] -1 i[z21_50][b0] 1 i[s21][b0] >= 0;
* constraint lin_less_equal _4571
@c[_4571] -1 i[z21_50][b0] 1 i[s50][b0] >= 0;
* constraint lin_less_equal _4572
@c[_4572] 1 i[z21_50][b0] -1 i[s21][b0] -1 i[s50][b0] >= -1;
* constraint lin_less_equal _4573
@c[_4573] -1 i[z22_28][b0] 1 i[s22][b0] >= 0;
* constraint lin_less_equal _4574
@c[_4574] -1 i[z22_28][b0] 1 i[s28][b0] >= 0;
* constraint lin_less_equal _4575
@c[_4575] 1 i[z22_28][b0] -1 i[s22][b0] -1 i[s28][b0] >= -1;
* constraint lin_less_equal _4576
@c[_4576] -1 i[z29_48][b0] 1 i[s29][b0] >= 0;
* constraint lin_less_equal _4577
@c[_4577] -1 i[z29_48][b0] 1 i[s48][b0] >= 0;
* constraint lin_less_equal _4578
@c[_4578] 1 i[z29_48][b0] -1 i[s29][b0] -1 i[s48][b0] >= -1;
* constraint lin_less_equal _4579
@c[_4579] -1 i[z23_48][b0] 1 i[s23][b0] >= 0;
* constraint lin_less_equal _4580
@c[_4580] -1 i[z23_48][b0] 1 i[s48][b0] >= 0;
* constraint lin_less_equal _4581
@c[_4581] 1 i[z23_48][b0] -1 i[s23][b0] -1 i[s48][b0] >= -1;
* constraint lin_less_equal _4582
@c[_4582] 1 i[z21_50][b0] 1 i[z22_28][b0] 1 i[z29_48][b0] 1 i[z23_48][b0] -2 i[b496][b0] >= 0;
* constraint lin_less_equal _4583
@c[_4583] -1 i[z21_50][b0] -1 i[z22_28][b0] -1 i[z29_48][b0] -1 i[z23_48][b0] 4 i[b496][b0] >= 0;
* constraint lin_less_equal _4584
@c[_4584] 1 i[z21_51][b0] 1 i[z45_47][b0] 1 i[z24_48][b0] -2 i[b497][b0] >= 0;
* constraint lin_less_equal _4585
@c[_4585] -1 i[z21_51][b0] -1 i[z45_47][b0] -1 i[z24_48][b0] 3 i[b497][b0] >= 0;
* constraint lin_less_equal _4586
@c[_4586] -1 i[z21_52][b0] 1 i[s21][b0] >= 0;
* constraint lin_less_equal _4587
@c[_4587] -1 i[z21_52][b0] 1 i[s52][b0] >= 0;
* constraint lin_less_equal _4588
@c[_4588] 1 i[z21_52][b0] -1 i[s21][b0] -1 i[s52][b0] >= -1;
* constraint lin_less_equal _4589
@c[_4589] -1 i[z42_51][b0] 1 i[s42][b0] >= 0;
* constraint lin_less_equal _4590
@c[_4590] -1 i[z42_51][b0] 1 i[s51][b0] >= 0;
* constraint lin_less_equal _4591
@c[_4591] 1 i[z42_51][b0] -1 i[s42][b0] -1 i[s51][b0] >= -1;
* constraint lin_less_equal _4592
@c[_4592] -1 i[z25_48][b0] 1 i[s25][b0] >= 0;
* constraint lin_less_equal _4593
@c[_4593] -1 i[z25_48][b0] 1 i[s48][b0] >= 0;
* constraint lin_less_equal _4594
@c[_4594] 1 i[z25_48][b0] -1 i[s25][b0] -1 i[s48][b0] >= -1;
* constraint lin_less_equal _4595
@c[_4595] 1 i[z21_52][b0] 1 i[z42_51][b0] 1 i[z25_48][b0] -2 i[b498][b0] >= 0;
* constraint lin_less_equal _4596
@c[_4596] -1 i[z21_52][b0] -1 i[z42_51][b0] -1 i[z25_48][b0] 3 i[b498][b0] >= 0;
* constraint lin_less_equal _4597
@c[_4597] 1 i[z17_22][b0] -2 i[b499][b0] >= 0;
* constraint lin_less_equal _4598
@c[_4598] -1 i[z17_22][b0] 1 i[b499][b0] >= 0;
* constraint lin_less_equal _4599
@c[_4599] 1 i[z18_22][b0] -2 i[b500][b0] >= 0;
* constraint lin_less_equal _4600
@c[_4600] -1 i[z18_22][b0] 1 i[b500][b0] >= 0;
* constraint lin_less_equal _4601
@c[_4601] -1 i[z35_39][b0] 1 i[s35][b0] >= 0;
* constraint lin_less_equal _4602
@c[_4602] -1 i[z35_39][b0] 1 i[s39][b0] >= 0;
* constraint lin_less_equal _4603
@c[_4603] 1 i[z35_39][b0] -1 i[s35][b0] -1 i[s39][b0] >= -1;
* constraint lin_less_equal _4604
@c[_4604] 1 i[z19_22][b0] 1 i[z35_39][b0] -2 i[b501][b0] >= 0;
* constraint lin_less_equal _4605
@c[_4605] -1 i[z19_22][b0] -1 i[z35_39][b0] 2 i[b501][b0] >= 0;
* constraint lin_less_equal _4606
@c[_4606] 1 i[s22][b0] -2 i[b502][b0] >= 0;
* constraint lin_less_equal _4607
@c[_4607] -1 i[s22][b0] 1 i[b502][b0] >= 0;
* constraint lin_less_equal _4608
@c[_4608] -1 i[z22_23][b0] 1 i[s22][b0] >= 0;
* constraint lin_less_equal _4609
@c[_4609] -1 i[z22_23][b0] 1 i[s23][b0] >= 0;
* constraint lin_less_equal _4610
@c[_4610] 1 i[z22_23][b0] -1 i[s22][b0] -1 i[s23][b0] >= -1;
* constraint lin_less_equal _4611
@c[_4611] -1 i[z22_29][b0] 1 i[s22][b0] >= 0;
* constraint lin_less_equal _4612
@c[_4612] -1 i[z22_29][b0] 1 i[s29][b0] >= 0;
* constraint lin_less_equal _4613
@c[_4613] 1 i[z22_29][b0] -1 i[s22][b0] -1 i[s29][b0] >= -1;
* constraint lin_less_equal _4614
@c[_4614] 1 i[z22_23][b0] 1 i[z22_29][b0] -2 i[b503][b0] >= 0;
* constraint lin_less_equal _4615
@c[_4615] -1 i[z22_23][b0] -1 i[z22_29][b0] 2 i[b503][b0] >= 0;
* constraint lin_less_equal _4616
@c[_4616] -1 i[z22_25][b0] 1 i[s22][b0] >= 0;
* constraint lin_less_equal _4617
@c[_4617] -1 i[z22_25][b0] 1 i[s25][b0] >= 0;
* constraint lin_less_equal _4618
@c[_4618] 1 i[z22_25][b0] -1 i[s22][b0] -1 i[s25][b0] >= -1;
* constraint lin_less_equal _4619
@c[_4619] -1 i[z42_45][b0] 1 i[s42][b0] >= 0;
* constraint lin_less_equal _4620
@c[_4620] -1 i[z42_45][b0] 1 i[s45][b0] >= 0;
* constraint lin_less_equal _4621
@c[_4621] 1 i[z42_45][b0] -1 i[s42][b0] -1 i[s45][b0] >= -1;
* constraint lin_less_equal _4622
@c[_4622] -1 i[z24_43][b0] 1 i[s24][b0] >= 0;
* constraint lin_less_equal _4623
@c[_4623] -1 i[z24_43][b0] 1 i[s43][b0] >= 0;
* constraint lin_less_equal _4624
@c[_4624] 1 i[z24_43][b0] -1 i[s24][b0] -1 i[s43][b0] >= -1;
* constraint lin_less_equal _4625
@c[_4625] 1 i[z22_25][b0] 1 i[z42_45][b0] 1 i[z24_43][b0] -2 i[b504][b0] >= 0;
* constraint lin_less_equal _4626
@c[_4626] -1 i[z22_25][b0] -1 i[z42_45][b0] -1 i[z24_43][b0] 3 i[b504][b0] >= 0;
* constraint lin_less_equal _4627
@c[_4627] 1 i[z22_27][b0] 1 i[z44_45][b0] -2 i[b505][b0] >= 0;
* constraint lin_less_equal _4628
@c[_4628] -1 i[z22_27][b0] -1 i[z44_45][b0] 2 i[b505][b0] >= 0;
* constraint lin_less_equal _4629
@c[_4629] -1 i[z44_46][b0] 1 i[s44][b0] >= 0;
* constraint lin_less_equal _4630
@c[_4630] -1 i[z44_46][b0] 1 i[s46][b0] >= 0;
* constraint lin_less_equal _4631
@c[_4631] 1 i[z44_46][b0] -1 i[s44][b0] -1 i[s46][b0] >= -1;
* constraint lin_less_equal _4632
@c[_4632] 1 i[z22_28][b0] 1 i[z44_46][b0] 1 i[z29_48][b0] -2 i[b506][b0] >= 0;
* constraint lin_less_equal _4633
@c[_4633] -1 i[z22_28][b0] -1 i[z44_46][b0] -1 i[z29_48][b0] 3 i[b506][b0] >= 0;
* constraint lin_less_equal _4634
@c[_4634] 1 i[z22_29][b0] -2 i[b507][b0] >= 0;
* constraint lin_less_equal _4635
@c[_4635] -1 i[z22_29][b0] 1 i[b507][b0] >= 0;
* constraint lin_less_equal _4636
@c[_4636] -1 i[z22_32][b0] 1 i[s22][b0] >= 0;
* constraint lin_less_equal _4637
@c[_4637] -1 i[z22_32][b0] 1 i[s32][b0] >= 0;
* constraint lin_less_equal _4638
@c[_4638] 1 i[z22_32][b0] -1 i[s22][b0] -1 i[s32][b0] >= -1;
* constraint lin_less_equal _4639
@c[_4639] -1 i[z35_48][b0] 1 i[s35][b0] >= 0;
* constraint lin_less_equal _4640
@c[_4640] -1 i[z35_48][b0] 1 i[s48][b0] >= 0;
* constraint lin_less_equal _4641
@c[_4641] 1 i[z35_48][b0] -1 i[s35][b0] -1 i[s48][b0] >= -1;
* constraint lin_less_equal _4642
@c[_4642] 1 i[z22_30][b0] 1 i[z22_32][b0] 1 i[z35_48][b0] -2 i[b508][b0] >= 0;
* constraint lin_less_equal _4643
@c[_4643] -1 i[z22_30][b0] -1 i[z22_32][b0] -1 i[z35_48][b0] 3 i[b508][b0] >= 0;
* constraint lin_less_equal _4644
@c[_4644] 1 i[z22_31][b0] 1 i[z21_35][b0] -2 i[b509][b0] >= 0;
* constraint lin_less_equal _4645
@c[_4645] -1 i[z22_31][b0] -1 i[z21_35][b0] 2 i[b509][b0] >= 0;
* constraint lin_less_equal _4646
@c[_4646] 1 i[z22_32][b0] 1 i[z35_48][b0] -2 i[b510][b0] >= 0;
* constraint lin_less_equal _4647
@c[_4647] -1 i[z22_32][b0] -1 i[z35_48][b0] 2 i[b510][b0] >= 0;
* constraint lin_less_equal _4648
@c[_4648] -1 i[z22_34][b0] 1 i[s22][b0] >= 0;
* constraint lin_less_equal _4649
@c[_4649] -1 i[z22_34][b0] 1 i[s34][b0] >= 0;
* constraint lin_less_equal _4650
@c[_4650] 1 i[z22_34][b0] -1 i[s22][b0] -1 i[s34][b0] >= -1;
* constraint lin_less_equal _4651
@c[_4651] -1 i[z37_48][b0] 1 i[s37][b0] >= 0;
* constraint lin_less_equal _4652
@c[_4652] -1 i[z37_48][b0] 1 i[s48][b0] >= 0;
* constraint lin_less_equal _4653
@c[_4653] 1 i[z37_48][b0] -1 i[s37][b0] -1 i[s48][b0] >= -1;
* constraint lin_less_equal _4654
@c[_4654] 1 i[z22_34][b0] 1 i[z37_48][b0] -2 i[b511][b0] >= 0;
* constraint lin_less_equal _4655
@c[_4655] -1 i[z22_34][b0] -1 i[z37_48][b0] 2 i[b511][b0] >= 0;
* constraint lin_less_equal _4656
@c[_4656] -1 i[z22_35][b0] 1 i[s22][b0] >= 0;
* constraint lin_less_equal _4657
@c[_4657] -1 i[z22_35][b0] 1 i[s35][b0] >= 0;
* constraint lin_less_equal _4658
@c[_4658] 1 i[z22_35][b0] -1 i[s22][b0] -1 i[s35][b0] >= -1;
* constraint lin_less_equal _4659
@c[_4659] 1 i[z22_35][b0] -2 i[b512][b0] >= 0;
* constraint lin_less_equal _4660
@c[_4660] -1 i[z22_35][b0] 1 i[b512][b0] >= 0;
* constraint lin_less_equal _4661
@c[_4661] 1 i[z22_36][b0] -2 i[b513][b0] >= 0;
* constraint lin_less_equal _4662
@c[_4662] -1 i[z22_36][b0] 1 i[b513][b0] >= 0;
* constraint lin_less_equal _4663
@c[_4663] -1 i[z22_37][b0] 1 i[s22][b0] >= 0;
* constraint lin_less_equal _4664
@c[_4664] -1 i[z22_37][b0] 1 i[s37][b0] >= 0;
* constraint lin_less_equal _4665
@c[_4665] 1 i[z22_37][b0] -1 i[s22][b0] -1 i[s37][b0] >= -1;
* constraint lin_less_equal _4666
@c[_4666] 1 i[z22_37][b0] -2 i[b514][b0] >= 0;
* constraint lin_less_equal _4667
@c[_4667] -1 i[z22_37][b0] 1 i[b514][b0] >= 0;
* constraint lin_less_equal _4668
@c[_4668] 1 i[z22_38][b0] -2 i[b515][b0] >= 0;
* constraint lin_less_equal _4669
@c[_4669] -1 i[z22_38][b0] 1 i[b515][b0] >= 0;
* constraint lin_less_equal _4670
@c[_4670] 1 i[z22_39][b0] -2 i[b516][b0] >= 0;
* constraint lin_less_equal _4671
@c[_4671] -1 i[z22_39][b0] 1 i[b516][b0] >= 0;
* constraint lin_less_equal _4672
@c[_4672] -1 i[z22_40][b0] 1 i[s22][b0] >= 0;
* constraint lin_less_equal _4673
@c[_4673] -1 i[z22_40][b0] 1 i[s40][b0] >= 0;
* constraint lin_less_equal _4674
@c[_4674] 1 i[z22_40][b0] -1 i[s22][b0] -1 i[s40][b0] >= -1;
* constraint lin_less_equal _4675
@c[_4675] -1 i[z37_45][b0] 1 i[s37][b0] >= 0;
* constraint lin_less_equal _4676
@c[_4676] -1 i[z37_45][b0] 1 i[s45][b0] >= 0;
* constraint lin_less_equal _4677
@c[_4677] 1 i[z37_45][b0] -1 i[s37][b0] -1 i[s45][b0] >= -1;
* constraint lin_less_equal _4678
@c[_4678] -1 i[z41_48][b0] 1 i[s41][b0] >= 0;
* constraint lin_less_equal _4679
@c[_4679] -1 i[z41_48][b0] 1 i[s48][b0] >= 0;
* constraint lin_less_equal _4680
@c[_4680] 1 i[z41_48][b0] -1 i[s41][b0] -1 i[s48][b0] >= -1;
* constraint lin_less_equal _4681
@c[_4681] 1 i[z22_40][b0] 1 i[z37_45][b0] 1 i[z41_48][b0] -2 i[b517][b0] >= 0;
* constraint lin_less_equal _4682
@c[_4682] -1 i[z22_40][b0] -1 i[z37_45][b0] -1 i[z41_48][b0] 3 i[b517][b0] >= 0;
* constraint lin_less_equal _4683
@c[_4683] -1 i[z22_41][b0] 1 i[s22][b0] >= 0;
* constraint lin_less_equal _4684
@c[_4684] -1 i[z22_41][b0] 1 i[s41][b0] >= 0;
* constraint lin_less_equal _4685
@c[_4685] 1 i[z22_41][b0] -1 i[s22][b0] -1 i[s41][b0] >= -1;
* constraint lin_less_equal _4686
@c[_4686] 1 i[z22_41][b0] -2 i[b518][b0] >= 0;
* constraint lin_less_equal _4687
@c[_4687] -1 i[z22_41][b0] 1 i[b518][b0] >= 0;
* constraint lin_less_equal _4688
@c[_4688] 1 i[z22_42][b0] -2 i[b519][b0] >= 0;
* constraint lin_less_equal _4689
@c[_4689] -1 i[z22_42][b0] 1 i[b519][b0] >= 0;
* constraint lin_less_equal _4690
@c[_4690] -1 i[z22_43][b0] 1 i[s22][b0] >= 0;
* constraint lin_less_equal _4691
@c[_4691] -1 i[z22_43][b0] 1 i[s43][b0] >= 0;
* constraint lin_less_equal _4692
@c[_4692] 1 i[z22_43][b0] -1 i[s22][b0] -1 i[s43][b0] >= -1;
* constraint lin_less_equal _4693
@c[_4693] 1 i[z22_43][b0] -2 i[b520][b0] >= 0;
* constraint lin_less_equal _4694
@c[_4694] -1 i[z22_43][b0] 1 i[b520][b0] >= 0;
* constraint lin_less_equal _4695
@c[_4695] 1 i[z17_23][b0] 1 i[z29_41][b0] 1 i[z29_36][b0] -2 i[b521][b0] >= 0;
* constraint lin_less_equal _4696
@c[_4696] -1 i[z17_23][b0] -1 i[z29_41][b0] -1 i[z29_36][b0] 3 i[b521][b0] >= 0;
* constraint lin_less_equal _4697
@c[_4697] -1 i[z29_43][b0] 1 i[s29][b0] >= 0;
* constraint lin_less_equal _4698
@c[_4698] -1 i[z29_43][b0] 1 i[s43][b0] >= 0;
* constraint lin_less_equal _4699
@c[_4699] 1 i[z29_43][b0] -1 i[s29][b0] -1 i[s43][b0] >= -1;
* constraint lin_less_equal _4700
@c[_4700] -1 i[z31_36][b0] 1 i[s31][b0] >= 0;
* constraint lin_less_equal _4701
@c[_4701] -1 i[z31_36][b0] 1 i[s36][b0] >= 0;
* constraint lin_less_equal _4702
@c[_4702] 1 i[z31_36][b0] -1 i[s31][b0] -1 i[s36][b0] >= -1;
* constraint lin_less_equal _4703
@c[_4703] 1 i[z18_23][b0] 1 i[z29_43][b0] 1 i[z31_36][b0] -2 i[b522][b0] >= 0;
* constraint lin_less_equal _4704
@c[_4704] -1 i[z18_23][b0] -1 i[z29_43][b0] -1 i[z31_36][b0] 3 i[b522][b0] >= 0;
* constraint lin_less_equal _4705
@c[_4705] 1 i[z21_23][b0] -2 i[b523][b0] >= 0;
* constraint lin_less_equal _4706
@c[_4706] -1 i[z21_23][b0] 1 i[b523][b0] >= 0;
* constraint lin_less_equal _4707
@c[_4707] 1 i[z22_23][b0] -2 i[b524][b0] >= 0;
* constraint lin_less_equal _4708
@c[_4708] -1 i[z22_23][b0] 1 i[b524][b0] >= 0;
* constraint lin_less_equal _4709
@c[_4709] -1 i[z23_25][b0] 1 i[s23][b0] >= 0;
* constraint lin_less_equal _4710
@c[_4710] -1 i[z23_25][b0] 1 i[s25][b0] >= 0;
* constraint lin_less_equal _4711
@c[_4711] 1 i[z23_25][b0] -1 i[s23][b0] -1 i[s25][b0] >= -1;
* constraint lin_less_equal _4712
@c[_4712] -1 i[z27_37][b0] 1 i[s27][b0] >= 0;
* constraint lin_less_equal _4713
@c[_4713] -1 i[z27_37][b0] 1 i[s37][b0] >= 0;
* constraint lin_less_equal _4714
@c[_4714] 1 i[z27_37][b0] -1 i[s27][b0] -1 i[s37][b0] >= -1;
* constraint lin_less_equal _4715
@c[_4715] 1 i[z23_25][b0] 1 i[z27_37][b0] -2 i[b525][b0] >= 0;
* constraint lin_less_equal _4716
@c[_4716] -1 i[z23_25][b0] -1 i[z27_37][b0] 2 i[b525][b0] >= 0;
* constraint lin_less_equal _4717
@c[_4717] 1 i[z23_38][b0] 1 i[z23_27][b0] -2 i[b526][b0] >= 0;
* constraint lin_less_equal _4718
@c[_4718] -1 i[z23_38][b0] -1 i[z23_27][b0] 2 i[b526][b0] >= 0;
* constraint lin_less_equal _4719
@c[_4719] -1 i[z23_39][b0] 1 i[s23][b0] >= 0;
* constraint lin_less_equal _4720
@c[_4720] -1 i[z23_39][b0] 1 i[s39][b0] >= 0;
* constraint lin_less_equal _4721
@c[_4721] 1 i[z23_39][b0] -1 i[s23][b0] -1 i[s39][b0] >= -1;
* constraint lin_less_equal _4722
@c[_4722] 1 i[z23_39][b0] -2 i[b527][b0] >= 0;
* constraint lin_less_equal _4723
@c[_4723] -1 i[z23_39][b0] 1 i[b527][b0] >= 0;
* constraint lin_less_equal _4724
@c[_4724] -1 i[z23_40][b0] 1 i[s23][b0] >= 0;
* constraint lin_less_equal _4725
@c[_4725] -1 i[z23_40][b0] 1 i[s40][b0] >= 0;
* constraint lin_less_equal _4726
@c[_4726] 1 i[z23_40][b0] -1 i[s23][b0] -1 i[s40][b0] >= -1;
* constraint lin_less_equal _4727
@c[_4727] -1 i[z25_29][b0] 1 i[s25][b0] >= 0;
* constraint lin_less_equal _4728
@c[_4728] -1 i[z25_29][b0] 1 i[s29][b0] >= 0;
* constraint lin_less_equal _4729
@c[_4729] 1 i[z25_29][b0] -1 i[s25][b0] -1 i[s29][b0] >= -1;
* constraint lin_less_equal _4730
@c[_4730] 1 i[z23_40][b0] 1 i[z25_29][b0] 1 i[z21_40][b0] 1 i[z41_47][b0] -2 i[b528][b0] >= 0;
* constraint lin_less_equal _4731
@c[_4731] -1 i[z23_40][b0] -1 i[z25_29][b0] -1 i[z21_40][b0] -1 i[z41_47][b0] 4 i[b528][b0] >= 0;
* constraint lin_less_equal _4732
@c[_4732] -1 i[z23_41][b0] 1 i[s23][b0] >= 0;
* constraint lin_less_equal _4733
@c[_4733] -1 i[z23_41][b0] 1 i[s41][b0] >= 0;
* constraint lin_less_equal _4734
@c[_4734] 1 i[z23_41][b0] -1 i[s23][b0] -1 i[s41][b0] >= -1;
* constraint lin_less_equal _4735
@c[_4735] 1 i[z23_41][b0] 1 i[z21_41][b0] -2 i[b529][b0] >= 0;
* constraint lin_less_equal _4736
@c[_4736] -1 i[z23_41][b0] -1 i[z21_41][b0] 2 i[b529][b0] >= 0;
* constraint lin_less_equal _4737
@c[_4737] 1 i[z23_42][b0] -2 i[b530][b0] >= 0;
* constraint lin_less_equal _4738
@c[_4738] -1 i[z23_42][b0] 1 i[b530][b0] >= 0;
* constraint lin_less_equal _4739
@c[_4739] -1 i[z23_43][b0] 1 i[s23][b0] >= 0;
* constraint lin_less_equal _4740
@c[_4740] -1 i[z23_43][b0] 1 i[s43][b0] >= 0;
* constraint lin_less_equal _4741
@c[_4741] 1 i[z23_43][b0] -1 i[s23][b0] -1 i[s43][b0] >= -1;
* constraint lin_less_equal _4742
@c[_4742] 1 i[z23_43][b0] -2 i[b531][b0] >= 0;
* constraint lin_less_equal _4743
@c[_4743] -1 i[z23_43][b0] 1 i[b531][b0] >= 0;
* constraint lin_less_equal _4744
@c[_4744] -1 i[z29_45][b0] 1 i[s29][b0] >= 0;
* constraint lin_less_equal _4745
@c[_4745] -1 i[z29_45][b0] 1 i[s45][b0] >= 0;
* constraint lin_less_equal _4746
@c[_4746] 1 i[z29_45][b0] -1 i[s29][b0] -1 i[s45][b0] >= -1;
* constraint lin_less_equal _4747
@c[_4747] 1 i[z23_45][b0] 1 i[z29_45][b0] -2 i[b532][b0] >= 0;
* constraint lin_less_equal _4748
@c[_4748] -1 i[z23_45][b0] -1 i[z29_45][b0] 2 i[b532][b0] >= 0;
* constraint lin_less_equal _4749
@c[_4749] -1 i[z23_46][b0] 1 i[s23][b0] >= 0;
* constraint lin_less_equal _4750
@c[_4750] -1 i[z23_46][b0] 1 i[s46][b0] >= 0;
* constraint lin_less_equal _4751
@c[_4751] 1 i[z23_46][b0] -1 i[s23][b0] -1 i[s46][b0] >= -1;
* constraint lin_less_equal _4752
@c[_4752] 1 i[z23_46][b0] -2 i[b533][b0] >= 0;
* constraint lin_less_equal _4753
@c[_4753] -1 i[z23_46][b0] 1 i[b533][b0] >= 0;
* constraint lin_less_equal _4754
@c[_4754] 1 i[z23_47][b0] 1 i[z27_30][b0] -2 i[b534][b0] >= 0;
* constraint lin_less_equal _4755
@c[_4755] -1 i[z23_47][b0] -1 i[z27_30][b0] 2 i[b534][b0] >= 0;
* constraint lin_less_equal _4756
@c[_4756] -1 i[z27_31][b0] 1 i[s27][b0] >= 0;
* constraint lin_less_equal _4757
@c[_4757] -1 i[z27_31][b0] 1 i[s31][b0] >= 0;
* constraint lin_less_equal _4758
@c[_4758] 1 i[z27_31][b0] -1 i[s27][b0] -1 i[s31][b0] >= -1;
* constraint lin_less_equal _4759
@c[_4759] 1 i[z23_48][b0] 1 i[z27_31][b0] -2 i[b535][b0] >= 0;
* constraint lin_less_equal _4760
@c[_4760] -1 i[z23_48][b0] -1 i[z27_31][b0] 2 i[b535][b0] >= 0;
* constraint lin_less_equal _4761
@c[_4761] -1 i[z23_50][b0] 1 i[s23][b0] >= 0;
* constraint lin_less_equal _4762
@c[_4762] -1 i[z23_50][b0] 1 i[s50][b0] >= 0;
* constraint lin_less_equal _4763
@c[_4763] 1 i[z23_50][b0] -1 i[s23][b0] -1 i[s50][b0] >= -1;
* constraint lin_less_equal _4764
@c[_4764] 1 i[z23_50][b0] -2 i[b536][b0] >= 0;
* constraint lin_less_equal _4765
@c[_4765] -1 i[z23_50][b0] 1 i[b536][b0] >= 0;
* constraint lin_less_equal _4766
@c[_4766] -1 i[z28_45][b0] 1 i[s28][b0] >= 0;
* constraint lin_less_equal _4767
@c[_4767] -1 i[z28_45][b0] 1 i[s45][b0] >= 0;
* constraint lin_less_equal _4768
@c[_4768] 1 i[z28_45][b0] -1 i[s28][b0] -1 i[s45][b0] >= -1;
* constraint lin_less_equal _4769
@c[_4769] -1 i[z29_51][b0] 1 i[s29][b0] >= 0;
* constraint lin_less_equal _4770
@c[_4770] -1 i[z29_51][b0] 1 i[s51][b0] >= 0;
* constraint lin_less_equal _4771
@c[_4771] 1 i[z29_51][b0] -1 i[s29][b0] -1 i[s51][b0] >= -1;
* constraint lin_less_equal _4772
@c[_4772] 1 i[z23_51][b0] 1 i[z28_45][b0] 1 i[z29_51][b0] -2 i[b537][b0] >= 0;
* constraint lin_less_equal _4773
@c[_4773] -1 i[z23_51][b0] -1 i[z28_45][b0] -1 i[z29_51][b0] 3 i[b537][b0] >= 0;
* constraint lin_less_equal _4774
@c[_4774] -1 i[z23_52][b0] 1 i[s23][b0] >= 0;
* constraint lin_less_equal _4775
@c[_4775] -1 i[z23_52][b0] 1 i[s52][b0] >= 0;
* constraint lin_less_equal _4776
@c[_4776] 1 i[z23_52][b0] -1 i[s23][b0] -1 i[s52][b0] >= -1;
* constraint lin_less_equal _4777
@c[_4777] 1 i[z23_52][b0] -2 i[b538][b0] >= 0;
* constraint lin_less_equal _4778
@c[_4778] -1 i[z23_52][b0] 1 i[b538][b0] >= 0;
* constraint lin_less_equal _4779
@c[_4779] 1 i[z24_26][b0] -2 i[b539][b0] >= 0;
* constraint lin_less_equal _4780
@c[_4780] -1 i[z24_26][b0] 1 i[b539][b0] >= 0;
* constraint lin_less_equal _4781
@c[_4781] -1 i[z24_27][b0] 1 i[s24][b0] >= 0;
* constraint lin_less_equal _4782
@c[_4782] -1 i[z24_27][b0] 1 i[s27][b0] >= 0;
* constraint lin_less_equal _4783
@c[_4783] 1 i[z24_27][b0] -1 i[s24][b0] -1 i[s27][b0] >= -1;
* constraint lin_less_equal _4784
@c[_4784] 1 i[z24_27][b0] -2 i[b540][b0] >= 0;
* constraint lin_less_equal _4785
@c[_4785] -1 i[z24_27][b0] 1 i[b540][b0] >= 0;
* constraint lin_less_equal _4786
@c[_4786] -1 i[z24_28][b0] 1 i[s24][b0] >= 0;
* constraint lin_less_equal _4787
@c[_4787] -1 i[z24_28][b0] 1 i[s28][b0] >= 0;
* constraint lin_less_equal _4788
@c[_4788] 1 i[z24_28][b0] -1 i[s24][b0] -1 i[s28][b0] >= -1;
* constraint lin_less_equal _4789
@c[_4789] -1 i[z50_51][b0] 1 i[s50][b0] >= 0;
* constraint lin_less_equal _4790
@c[_4790] -1 i[z50_51][b0] 1 i[s51][b0] >= 0;
* constraint lin_less_equal _4791
@c[_4791] 1 i[z50_51][b0] -1 i[s50][b0] -1 i[s51][b0] >= -1;
* constraint lin_less_equal _4792
@c[_4792] 1 i[z24_28][b0] 1 i[z50_51][b0] -2 i[b541][b0] >= 0;
* constraint lin_less_equal _4793
@c[_4793] -1 i[z24_28][b0] -1 i[z50_51][b0] 2 i[b541][b0] >= 0;
* constraint lin_less_equal _4794
@c[_4794] 1 i[z24_30][b0] -2 i[b542][b0] >= 0;
* constraint lin_less_equal _4795
@c[_4795] -1 i[z24_30][b0] 1 i[b542][b0] >= 0;
* constraint lin_less_equal _4796
@c[_4796] -1 i[z24_31][b0] 1 i[s24][b0] >= 0;
* constraint lin_less_equal _4797
@c[_4797] -1 i[z24_31][b0] 1 i[s31][b0] >= 0;
* constraint lin_less_equal _4798
@c[_4798] 1 i[z24_31][b0] -1 i[s24][b0] -1 i[s31][b0] >= -1;
* constraint lin_less_equal _4799
@c[_4799] 1 i[z24_31][b0] -2 i[b543][b0] >= 0;
* constraint lin_less_equal _4800
@c[_4800] -1 i[z24_31][b0] 1 i[b543][b0] >= 0;
* constraint lin_less_equal _4801
@c[_4801] -1 i[z24_32][b0] 1 i[s24][b0] >= 0;
* constraint lin_less_equal _4802
@c[_4802] -1 i[z24_32][b0] 1 i[s32][b0] >= 0;
* constraint lin_less_equal _4803
@c[_4803] 1 i[z24_32][b0] -1 i[s24][b0] -1 i[s32][b0] >= -1;
* constraint lin_less_equal _4804
@c[_4804] 1 i[z24_32][b0] -2 i[b544][b0] >= 0;
* constraint lin_less_equal _4805
@c[_4805] -1 i[z24_32][b0] 1 i[b544][b0] >= 0;
* constraint lin_less_equal _4806
@c[_4806] 1 i[z24_33][b0] 1 i[z48_49][b0] -2 i[b545][b0] >= 0;
* constraint lin_less_equal _4807
@c[_4807] -1 i[z24_33][b0] -1 i[z48_49][b0] 2 i[b545][b0] >= 0;
* constraint lin_less_equal _4808
@c[_4808] -1 i[z24_34][b0] 1 i[s24][b0] >= 0;
* constraint lin_less_equal _4809
@c[_4809] -1 i[z24_34][b0] 1 i[s34][b0] >= 0;
* constraint lin_less_equal _4810
@c[_4810] 1 i[z24_34][b0] -1 i[s24][b0] -1 i[s34][b0] >= -1;
* constraint lin_less_equal _4811
@c[_4811] -1 i[z30_34][b0] 1 i[s30][b0] >= 0;
* constraint lin_less_equal _4812
@c[_4812] -1 i[z30_34][b0] 1 i[s34][b0] >= 0;
* constraint lin_less_equal _4813
@c[_4813] 1 i[z30_34][b0] -1 i[s30][b0] -1 i[s34][b0] >= -1;
* constraint lin_less_equal _4814
@c[_4814] 1 i[z24_34][b0] 1 i[z30_34][b0] -2 i[b546][b0] >= 0;
* constraint lin_less_equal _4815
@c[_4815] -1 i[z24_34][b0] -1 i[z30_34][b0] 2 i[b546][b0] >= 0;
* constraint lin_less_equal _4816
@c[_4816] 1 i[z24_38][b0] 1 i[z27_32][b0] -2 i[b547][b0] >= 0;
* constraint lin_less_equal _4817
@c[_4817] -1 i[z24_38][b0] -1 i[z27_32][b0] 2 i[b547][b0] >= 0;
* constraint lin_less_equal _4818
@c[_4818] -1 i[z24_39][b0] 1 i[s24][b0] >= 0;
* constraint lin_less_equal _4819
@c[_4819] -1 i[z24_39][b0] 1 i[s39][b0] >= 0;
* constraint lin_less_equal _4820
@c[_4820] 1 i[z24_39][b0] -1 i[s24][b0] -1 i[s39][b0] >= -1;
* constraint lin_less_equal _4821
@c[_4821] -1 i[z40_44][b0] 1 i[s40][b0] >= 0;
* constraint lin_less_equal _4822
@c[_4822] -1 i[z40_44][b0] 1 i[s44][b0] >= 0;
* constraint lin_less_equal _4823
@c[_4823] 1 i[z40_44][b0] -1 i[s40][b0] -1 i[s44][b0] >= -1;
* constraint lin_less_equal _4824
@c[_4824] -1 i[z29_46][b0] 1 i[s29][b0] >= 0;
* constraint lin_less_equal _4825
@c[_4825] -1 i[z29_46][b0] 1 i[s46][b0] >= 0;
* constraint lin_less_equal _4826
@c[_4826] 1 i[z29_46][b0] -1 i[s29][b0] -1 i[s46][b0] >= -1;
* constraint lin_less_equal _4827
@c[_4827] 1 i[z24_39][b0] 1 i[z40_44][b0] 1 i[z29_46][b0] -2 i[b548][b0] >= 0;
* constraint lin_less_equal _4828
@c[_4828] -1 i[z24_39][b0] -1 i[z40_44][b0] -1 i[z29_46][b0] 3 i[b548][b0] >= 0;
* constraint lin_less_equal _4829
@c[_4829] -1 i[z24_40][b0] 1 i[s24][b0] >= 0;
* constraint lin_less_equal _4830
@c[_4830] -1 i[z24_40][b0] 1 i[s40][b0] >= 0;
* constraint lin_less_equal _4831
@c[_4831] 1 i[z24_40][b0] -1 i[s24][b0] -1 i[s40][b0] >= -1;
* constraint lin_less_equal _4832
@c[_4832] 1 i[z24_40][b0] -2 i[b549][b0] >= 0;
* constraint lin_less_equal _4833
@c[_4833] -1 i[z24_40][b0] 1 i[b549][b0] >= 0;
* constraint lin_less_equal _4834
@c[_4834] 1 i[z24_42][b0] 1 i[z22_52][b0] -2 i[b550][b0] >= 0;
* constraint lin_less_equal _4835
@c[_4835] -1 i[z24_42][b0] -1 i[z22_52][b0] 2 i[b550][b0] >= 0;
* constraint lin_less_equal _4836
@c[_4836] 1 i[z24_43][b0] -2 i[b551][b0] >= 0;
* constraint lin_less_equal _4837
@c[_4837] -1 i[z24_43][b0] 1 i[b551][b0] >= 0;
* constraint lin_less_equal _4838
@c[_4838] -1 i[z26_30][b0] 1 i[s26][b0] >= 0;
* constraint lin_less_equal _4839
@c[_4839] -1 i[z26_30][b0] 1 i[s30][b0] >= 0;
* constraint lin_less_equal _4840
@c[_4840] 1 i[z26_30][b0] -1 i[s26][b0] -1 i[s30][b0] >= -1;
* constraint lin_less_equal _4841
@c[_4841] 1 i[z24_51][b0] 1 i[z26_30][b0] 1 i[z24_49][b0] -2 i[b552][b0] >= 0;
* constraint lin_less_equal _4842
@c[_4842] -1 i[z24_51][b0] -1 i[z26_30][b0] -1 i[z24_49][b0] 3 i[b552][b0] >= 0;
* constraint lin_less_equal _4843
@c[_4843] -1 i[z24_52][b0] 1 i[s24][b0] >= 0;
* constraint lin_less_equal _4844
@c[_4844] -1 i[z24_52][b0] 1 i[s52][b0] >= 0;
* constraint lin_less_equal _4845
@c[_4845] 1 i[z24_52][b0] -1 i[s24][b0] -1 i[s52][b0] >= -1;
* constraint lin_less_equal _4846
@c[_4846] -1 i[z28_30][b0] 1 i[s28][b0] >= 0;
* constraint lin_less_equal _4847
@c[_4847] -1 i[z28_30][b0] 1 i[s30][b0] >= 0;
* constraint lin_less_equal _4848
@c[_4848] 1 i[z28_30][b0] -1 i[s28][b0] -1 i[s30][b0] >= -1;
* constraint lin_less_equal _4849
@c[_4849] -1 i[z25_49][b0] 1 i[s25][b0] >= 0;
* constraint lin_less_equal _4850
@c[_4850] -1 i[z25_49][b0] 1 i[s49][b0] >= 0;
* constraint lin_less_equal _4851
@c[_4851] 1 i[z25_49][b0] -1 i[s25][b0] -1 i[s49][b0] >= -1;
* constraint lin_less_equal _4852
@c[_4852] 1 i[z24_52][b0] 1 i[z28_30][b0] 1 i[z25_49][b0] -2 i[b553][b0] >= 0;
* constraint lin_less_equal _4853
@c[_4853] -1 i[z24_52][b0] -1 i[z28_30][b0] -1 i[z25_49][b0] 3 i[b553][b0] >= 0;
* constraint lin_less_equal _4854
@c[_4854] 1 i[z18_25][b0] -2 i[b554][b0] >= 0;
* constraint lin_less_equal _4855
@c[_4855] -1 i[z18_25][b0] 1 i[b554][b0] >= 0;
* constraint lin_less_equal _4856
@c[_4856] 1 i[z19_25][b0] -2 i[b555][b0] >= 0;
* constraint lin_less_equal _4857
@c[_4857] -1 i[z19_25][b0] 1 i[b555][b0] >= 0;
* constraint lin_less_equal _4858
@c[_4858] 1 i[z21_25][b0] 1 i[z43_51][b0] -2 i[b556][b0] >= 0;
* constraint lin_less_equal _4859
@c[_4859] -1 i[z21_25][b0] -1 i[z43_51][b0] 2 i[b556][b0] >= 0;
* constraint lin_less_equal _4860
@c[_4860] 1 i[z22_25][b0] 1 i[z42_45][b0] -2 i[b557][b0] >= 0;
* constraint lin_less_equal _4861
@c[_4861] -1 i[z22_25][b0] -1 i[z42_45][b0] 2 i[b557][b0] >= 0;
* constraint lin_less_equal _4862
@c[_4862] 1 i[z23_25][b0] -2 i[b558][b0] >= 0;
* constraint lin_less_equal _4863
@c[_4863] -1 i[z23_25][b0] 1 i[b558][b0] >= 0;
* constraint lin_less_equal _4864
@c[_4864] 1 i[z24_25][b0] -2 i[b559][b0] >= 0;
* constraint lin_less_equal _4865
@c[_4865] -1 i[z24_25][b0] 1 i[b559][b0] >= 0;
* constraint lin_less_equal _4866
@c[_4866] 1 i[s25][b0] -2 i[b560][b0] >= 0;
* constraint lin_less_equal _4867
@c[_4867] -1 i[s25][b0] 1 i[b560][b0] >= 0;
* constraint lin_less_equal _4868
@c[_4868] 1 i[z25_26][b0] 1 i[z26_50][b0] -2 i[b561][b0] >= 0;
* constraint lin_less_equal _4869
@c[_4869] -1 i[z25_26][b0] -1 i[z26_50][b0] 2 i[b561][b0] >= 0;
* constraint lin_less_equal _4870
@c[_4870] -1 i[z25_27][b0] 1 i[s25][b0] >= 0;
* constraint lin_less_equal _4871
@c[_4871] -1 i[z25_27][b0] 1 i[s27][b0] >= 0;
* constraint lin_less_equal _4872
@c[_4872] 1 i[z25_27][b0] -1 i[s25][b0] -1 i[s27][b0] >= -1;
* constraint lin_less_equal _4873
@c[_4873] 1 i[z25_27][b0] -2 i[b562][b0] >= 0;
* constraint lin_less_equal _4874
@c[_4874] -1 i[z25_27][b0] 1 i[b562][b0] >= 0;
* constraint lin_less_equal _4875
@c[_4875] -1 i[z25_28][b0] 1 i[s25][b0] >= 0;
* constraint lin_less_equal _4876
@c[_4876] -1 i[z25_28][b0] 1 i[s28][b0] >= 0;
* constraint lin_less_equal _4877
@c[_4877] 1 i[z25_28][b0] -1 i[s25][b0] -1 i[s28][b0] >= -1;
* constraint lin_less_equal _4878
@c[_4878] -1 i[z40_47][b0] 1 i[s40][b0] >= 0;
* constraint lin_less_equal _4879
@c[_4879] -1 i[z40_47][b0] 1 i[s47][b0] >= 0;
* constraint lin_less_equal _4880
@c[_4880] 1 i[z40_47][b0] -1 i[s40][b0] -1 i[s47][b0] >= -1;
* constraint lin_less_equal _4881
@c[_4881] 1 i[z25_28][b0] 1 i[z40_47][b0] -2 i[b563][b0] >= 0;
* constraint lin_less_equal _4882
@c[_4882] -1 i[z25_28][b0] -1 i[z40_47][b0] 2 i[b563][b0] >= 0;
* constraint lin_less_equal _4883
@c[_4883] 1 i[z25_30][b0] -2 i[b564][b0] >= 0;
* constraint lin_less_equal _4884
@c[_4884] -1 i[z25_30][b0] 1 i[b564][b0] >= 0;
* constraint lin_less_equal _4885
@c[_4885] -1 i[z25_31][b0] 1 i[s25][b0] >= 0;
* constraint lin_less_equal _4886
@c[_4886] -1 i[z25_31][b0] 1 i[s31][b0] >= 0;
* constraint lin_less_equal _4887
@c[_4887] 1 i[z25_31][b0] -1 i[s25][b0] -1 i[s31][b0] >= -1;
* constraint lin_less_equal _4888
@c[_4888] 1 i[z25_31][b0] -2 i[b565][b0] >= 0;
* constraint lin_less_equal _4889
@c[_4889] -1 i[z25_31][b0] 1 i[b565][b0] >= 0;
* constraint lin_less_equal _4890
@c[_4890] -1 i[z25_34][b0] 1 i[s25][b0] >= 0;
* constraint lin_less_equal _4891
@c[_4891] -1 i[z25_34][b0] 1 i[s34][b0] >= 0;
* constraint lin_less_equal _4892
@c[_4892] 1 i[z25_34][b0] -1 i[s25][b0] -1 i[s34][b0] >= -1;
* constraint lin_less_equal _4893
@c[_4893] -1 i[z27_28][b0] 1 i[s27][b0] >= 0;
* constraint lin_less_equal _4894
@c[_4894] -1 i[z27_28][b0] 1 i[s28][b0] >= 0;
* constraint lin_less_equal _4895
@c[_4895] 1 i[z27_28][b0] -1 i[s27][b0] -1 i[s28][b0] >= -1;
* constraint lin_less_equal _4896
@c[_4896] -1 i[z46_49][b0] 1 i[s46][b0] >= 0;
* constraint lin_less_equal _4897
@c[_4897] -1 i[z46_49][b0] 1 i[s49][b0] >= 0;
* constraint lin_less_equal _4898
@c[_4898] 1 i[z46_49][b0] -1 i[s46][b0] -1 i[s49][b0] >= -1;
* constraint lin_less_equal _4899
@c[_4899] 1 i[z25_34][b0] 1 i[z27_28][b0] 1 i[z46_49][b0] -2 i[b566][b0] >= 0;
* constraint lin_less_equal _4900
@c[_4900] -1 i[z25_34][b0] -1 i[z27_28][b0] -1 i[z46_49][b0] 3 i[b566][b0] >= 0;
* constraint lin_less_equal _4901
@c[_4901] 1 i[z25_44][b0] -2 i[b567][b0] >= 0;
* constraint lin_less_equal _4902
@c[_4902] -1 i[z25_44][b0] 1 i[b567][b0] >= 0;
* constraint lin_less_equal _4903
@c[_4903] 1 i[z25_45][b0] -2 i[b568][b0] >= 0;
* constraint lin_less_equal _4904
@c[_4904] -1 i[z25_45][b0] 1 i[b568][b0] >= 0;
* constraint lin_less_equal _4905
@c[_4905] -1 i[z25_46][b0] 1 i[s25][b0] >= 0;
* constraint lin_less_equal _4906
@c[_4906] -1 i[z25_46][b0] 1 i[s46][b0] >= 0;
* constraint lin_less_equal _4907
@c[_4907] 1 i[z25_46][b0] -1 i[s25][b0] -1 i[s46][b0] >= -1;
* constraint lin_less_equal _4908
@c[_4908] 1 i[z25_46][b0] -2 i[b569][b0] >= 0;
* constraint lin_less_equal _4909
@c[_4909] -1 i[z25_46][b0] 1 i[b569][b0] >= 0;
* constraint lin_less_equal _4910
@c[_4910] 1 i[z25_47][b0] -2 i[b570][b0] >= 0;
* constraint lin_less_equal _4911
@c[_4911] -1 i[z25_47][b0] 1 i[b570][b0] >= 0;
* constraint lin_less_equal _4912
@c[_4912] 1 i[z25_48][b0] 1 i[z42_51][b0] -2 i[b571][b0] >= 0;
* constraint lin_less_equal _4913
@c[_4913] -1 i[z25_48][b0] -1 i[z42_51][b0] 2 i[b571][b0] >= 0;
* constraint lin_less_equal _4914
@c[_4914] -1 i[z49_50][b0] 1 i[s49][b0] >= 0;
* constraint lin_less_equal _4915
@c[_4915] -1 i[z49_50][b0] 1 i[s50][b0] >= 0;
* constraint lin_less_equal _4916
@c[_4916] 1 i[z49_50][b0] -1 i[s49][b0] -1 i[s50][b0] >= -1;
* constraint lin_less_equal _4917
@c[_4917] 1 i[z25_49][b0] 1 i[z49_50][b0] -2 i[b572][b0] >= 0;
* constraint lin_less_equal _4918
@c[_4918] -1 i[z25_49][b0] -1 i[z49_50][b0] 2 i[b572][b0] >= 0;
* constraint lin_less_equal _4919
@c[_4919] -1 i[z25_50][b0] 1 i[s25][b0] >= 0;
* constraint lin_less_equal _4920
@c[_4920] -1 i[z25_50][b0] 1 i[s50][b0] >= 0;
* constraint lin_less_equal _4921
@c[_4921] 1 i[z25_50][b0] -1 i[s25][b0] -1 i[s50][b0] >= -1;
* constraint lin_less_equal _4922
@c[_4922] 1 i[z25_50][b0] -2 i[b573][b0] >= 0;
* constraint lin_less_equal _4923
@c[_4923] -1 i[z25_50][b0] 1 i[b573][b0] >= 0;
* constraint lin_less_equal _4924
@c[_4924] 1 i[z25_51][b0] -2 i[b574][b0] >= 0;
* constraint lin_less_equal _4925
@c[_4925] -1 i[z25_51][b0] 1 i[b574][b0] >= 0;
* constraint lin_less_equal _4926
@c[_4926] -1 i[z25_52][b0] 1 i[s25][b0] >= 0;
* constraint lin_less_equal _4927
@c[_4927] -1 i[z25_52][b0] 1 i[s52][b0] >= 0;
* constraint lin_less_equal _4928
@c[_4928] 1 i[z25_52][b0] -1 i[s25][b0] -1 i[s52][b0] >= -1;
* constraint lin_less_equal _4929
@c[_4929] 1 i[z25_52][b0] -2 i[b575][b0] >= 0;
* constraint lin_less_equal _4930
@c[_4930] -1 i[z25_52][b0] 1 i[b575][b0] >= 0;
* constraint lin_less_equal _4931
@c[_4931] 1 i[s26][b0] -2 i[b576][b0] >= 0;
* constraint lin_less_equal _4932
@c[_4932] -1 i[s26][b0] 1 i[b576][b0] >= 0;
* constraint lin_less_equal _4933
@c[_4933] 1 i[z26_27][b0] -2 i[b577][b0] >= 0;
* constraint lin_less_equal _4934
@c[_4934] -1 i[z26_27][b0] 1 i[b577][b0] >= 0;
* constraint lin_less_equal _4935
@c[_4935] -1 i[z26_28][b0] 1 i[s26][b0] >= 0;
* constraint lin_less_equal _4936
@c[_4936] -1 i[z26_28][b0] 1 i[s28][b0] >= 0;
* constraint lin_less_equal _4937
@c[_4937] 1 i[z26_28][b0] -1 i[s26][b0] -1 i[s28][b0] >= -1;
* constraint lin_less_equal _4938
@c[_4938] 1 i[z26_28][b0] -2 i[b578][b0] >= 0;
* constraint lin_less_equal _4939
@c[_4939] -1 i[z26_28][b0] 1 i[b578][b0] >= 0;
* constraint lin_less_equal _4940
@c[_4940] 1 i[z26_29][b0] -2 i[b579][b0] >= 0;
* constraint lin_less_equal _4941
@c[_4941] -1 i[z26_29][b0] 1 i[b579][b0] >= 0;
* constraint lin_less_equal _4942
@c[_4942] 1 i[z26_30][b0] 1 i[z32_49][b0] 1 i[z32_34][b0] -2 i[b580][b0] >= 0;
* constraint lin_less_equal _4943
@c[_4943] -1 i[z26_30][b0] -1 i[z32_49][b0] -1 i[z32_34][b0] 3 i[b580][b0] >= 0;
* constraint lin_less_equal _4944
@c[_4944] -1 i[z26_31][b0] 1 i[s26][b0] >= 0;
* constraint lin_less_equal _4945
@c[_4945] -1 i[z26_31][b0] 1 i[s31][b0] >= 0;
* constraint lin_less_equal _4946
@c[_4946] 1 i[z26_31][b0] -1 i[s26][b0] -1 i[s31][b0] >= -1;
* constraint lin_less_equal _4947
@c[_4947] -1 i[z26_42][b0] 1 i[s26][b0] >= 0;
* constraint lin_less_equal _4948
@c[_4948] -1 i[z26_42][b0] 1 i[s42][b0] >= 0;
* constraint lin_less_equal _4949
@c[_4949] 1 i[z26_42][b0] -1 i[s26][b0] -1 i[s42][b0] >= -1;
* constraint lin_less_equal _4950
@c[_4950] 1 i[z26_31][b0] 1 i[z24_32][b0] 1 i[z26_42][b0] -2 i[b581][b0] >= 0;
* constraint lin_less_equal _4951
@c[_4951] -1 i[z26_31][b0] -1 i[z24_32][b0] -1 i[z26_42][b0] 3 i[b581][b0] >= 0;
* constraint lin_less_equal _4952
@c[_4952] 1 i[z26_32][b0] -2 i[b582][b0] >= 0;
* constraint lin_less_equal _4953
@c[_4953] -1 i[z26_32][b0] 1 i[b582][b0] >= 0;
* constraint lin_less_equal _4954
@c[_4954] -1 i[z26_33][b0] 1 i[s26][b0] >= 0;
* constraint lin_less_equal _4955
@c[_4955] -1 i[z26_33][b0] 1 i[s33][b0] >= 0;
* constraint lin_less_equal _4956
@c[_4956] 1 i[z26_33][b0] -1 i[s26][b0] -1 i[s33][b0] >= -1;
* constraint lin_less_equal _4957
@c[_4957] 1 i[z26_33][b0] -2 i[b583][b0] >= 0;
* constraint lin_less_equal _4958
@c[_4958] -1 i[z26_33][b0] 1 i[b583][b0] >= 0;
* constraint lin_less_equal _4959
@c[_4959] -1 i[z26_34][b0] 1 i[s26][b0] >= 0;
* constraint lin_less_equal _4960
@c[_4960] -1 i[z26_34][b0] 1 i[s34][b0] >= 0;
* constraint lin_less_equal _4961
@c[_4961] 1 i[z26_34][b0] -1 i[s26][b0] -1 i[s34][b0] >= -1;
* constraint lin_less_equal _4962
@c[_4962] -1 i[z26_51][b0] 1 i[s26][b0] >= 0;
* constraint lin_less_equal _4963
@c[_4963] -1 i[z26_51][b0] 1 i[s51][b0] >= 0;
* constraint lin_less_equal _4964
@c[_4964] 1 i[z26_51][b0] -1 i[s26][b0] -1 i[s51][b0] >= -1;
* constraint lin_less_equal _4965
@c[_4965] 1 i[z26_34][b0] 1 i[z26_51][b0] -2 i[b584][b0] >= 0;
* constraint lin_less_equal _4966
@c[_4966] -1 i[z26_34][b0] -1 i[z26_51][b0] 2 i[b584][b0] >= 0;
* constraint lin_less_equal _4967
@c[_4967] 1 i[z26_35][b0] -2 i[b585][b0] >= 0;
* constraint lin_less_equal _4968
@c[_4968] -1 i[z26_35][b0] 1 i[b585][b0] >= 0;
* constraint lin_less_equal _4969
@c[_4969] -1 i[z26_36][b0] 1 i[s26][b0] >= 0;
* constraint lin_less_equal _4970
@c[_4970] -1 i[z26_36][b0] 1 i[s36][b0] >= 0;
* constraint lin_less_equal _4971
@c[_4971] 1 i[z26_36][b0] -1 i[s26][b0] -1 i[s36][b0] >= -1;
* constraint lin_less_equal _4972
@c[_4972] 1 i[z26_36][b0] 1 i[z21_27][b0] 1 i[z29_38][b0] 1 i[z19_32][b0] 1 i[z26_36][b0] 1 i[z24_44][b0] -2 i[b586][b0] >= 0;
* constraint lin_less_equal _4973
@c[_4973] -1 i[z26_36][b0] -1 i[z21_27][b0] -1 i[z29_38][b0] -1 i[z19_32][b0] -1 i[z26_36][b0] -1 i[z24_44][b0] 6 i[b586][b0] >= 0;
* constraint lin_less_equal _4974
@c[_4974] -1 i[z26_37][b0] 1 i[s26][b0] >= 0;
* constraint lin_less_equal _4975
@c[_4975] -1 i[z26_37][b0] 1 i[s37][b0] >= 0;
* constraint lin_less_equal _4976
@c[_4976] 1 i[z26_37][b0] -1 i[s26][b0] -1 i[s37][b0] >= -1;
* constraint lin_less_equal _4977
@c[_4977] -1 i[z26_45][b0] 1 i[s26][b0] >= 0;
* constraint lin_less_equal _4978
@c[_4978] -1 i[z26_45][b0] 1 i[s45][b0] >= 0;
* constraint lin_less_equal _4979
@c[_4979] 1 i[z26_45][b0] -1 i[s26][b0] -1 i[s45][b0] >= -1;
* constraint lin_less_equal _4980
@c[_4980] 1 i[z26_37][b0] 1 i[z26_45][b0] -2 i[b587][b0] >= 0;
* constraint lin_less_equal _4981
@c[_4981] -1 i[z26_37][b0] -1 i[z26_45][b0] 2 i[b587][b0] >= 0;
* constraint lin_less_equal _4982
@c[_4982] -1 i[z26_40][b0] 1 i[s26][b0] >= 0;
* constraint lin_less_equal _4983
@c[_4983] -1 i[z26_40][b0] 1 i[s40][b0] >= 0;
* constraint lin_less_equal _4984
@c[_4984] 1 i[z26_40][b0] -1 i[s26][b0] -1 i[s40][b0] >= -1;
* constraint lin_less_equal _4985
@c[_4985] -1 i[z34_46][b0] 1 i[s34][b0] >= 0;
* constraint lin_less_equal _4986
@c[_4986] -1 i[z34_46][b0] 1 i[s46][b0] >= 0;
* constraint lin_less_equal _4987
@c[_4987] 1 i[z34_46][b0] -1 i[s34][b0] -1 i[s46][b0] >= -1;
* constraint lin_less_equal _4988
@c[_4988] -1 i[z26_48][b0] 1 i[s26][b0] >= 0;
* constraint lin_less_equal _4989
@c[_4989] -1 i[z26_48][b0] 1 i[s48][b0] >= 0;
* constraint lin_less_equal _4990
@c[_4990] 1 i[z26_48][b0] -1 i[s26][b0] -1 i[s48][b0] >= -1;
* constraint lin_less_equal _4991
@c[_4991] -1 i[z46_51][b0] 1 i[s46][b0] >= 0;
* constraint lin_less_equal _4992
@c[_4992] -1 i[z46_51][b0] 1 i[s51][b0] >= 0;
* constraint lin_less_equal _4993
@c[_4993] 1 i[z46_51][b0] -1 i[s46][b0] -1 i[s51][b0] >= -1;
* constraint lin_less_equal _4994
@c[_4994] 1 i[z26_40][b0] 1 i[z34_46][b0] 1 i[z26_48][b0] 1 i[z46_51][b0] -2 i[b588][b0] >= 0;
* constraint lin_less_equal _4995
@c[_4995] -1 i[z26_40][b0] -1 i[z34_46][b0] -1 i[z26_48][b0] -1 i[z46_51][b0] 4 i[b588][b0] >= 0;
* constraint lin_less_equal _4996
@c[_4996] -1 i[z44_47][b0] 1 i[s44][b0] >= 0;
* constraint lin_less_equal _4997
@c[_4997] -1 i[z44_47][b0] 1 i[s47][b0] >= 0;
* constraint lin_less_equal _4998
@c[_4998] 1 i[z44_47][b0] -1 i[s44][b0] -1 i[s47][b0] >= -1;
* constraint lin_less_equal _4999
@c[_4999] 1 i[z26_42][b0] 1 i[z44_47][b0] -2 i[b589][b0] >= 0;
* constraint lin_less_equal _5000
@c[_5000] -1 i[z26_42][b0] -1 i[z44_47][b0] 2 i[b589][b0] >= 0;
* constraint lin_less_equal _5001
@c[_5001] -1 i[z26_43][b0] 1 i[s26][b0] >= 0;
* constraint lin_less_equal _5002
@c[_5002] -1 i[z26_43][b0] 1 i[s43][b0] >= 0;
* constraint lin_less_equal _5003
@c[_5003] 1 i[z26_43][b0] -1 i[s26][b0] -1 i[s43][b0] >= -1;
* constraint lin_less_equal _5004
@c[_5004] 1 i[z26_43][b0] 1 i[z44_48][b0] -2 i[b590][b0] >= 0;
* constraint lin_less_equal _5005
@c[_5005] -1 i[z26_43][b0] -1 i[z44_48][b0] 2 i[b590][b0] >= 0;
* constraint lin_less_equal _5006
@c[_5006] 1 i[z26_44][b0] -2 i[b591][b0] >= 0;
* constraint lin_less_equal _5007
@c[_5007] -1 i[z26_44][b0] 1 i[b591][b0] >= 0;
* constraint lin_less_equal _5008
@c[_5008] 1 i[z26_45][b0] 1 i[z24_27][b0] 1 i[z40_46][b0] -2 i[b592][b0] >= 0;
* constraint lin_less_equal _5009
@c[_5009] -1 i[z26_45][b0] -1 i[z24_27][b0] -1 i[z40_46][b0] 3 i[b592][b0] >= 0;
* constraint lin_less_equal _5010
@c[_5010] -1 i[z26_46][b0] 1 i[s26][b0] >= 0;
* constraint lin_less_equal _5011
@c[_5011] -1 i[z26_46][b0] 1 i[s46][b0] >= 0;
* constraint lin_less_equal _5012
@c[_5012] 1 i[z26_46][b0] -1 i[s26][b0] -1 i[s46][b0] >= -1;
* constraint lin_less_equal _5013
@c[_5013] 1 i[z26_46][b0] -2 i[b593][b0] >= 0;
* constraint lin_less_equal _5014
@c[_5014] -1 i[z26_46][b0] 1 i[b593][b0] >= 0;
* constraint lin_less_equal _5015
@c[_5015] -1 i[z26_47][b0] 1 i[s26][b0] >= 0;
* constraint lin_less_equal _5016
@c[_5016] -1 i[z26_47][b0] 1 i[s47][b0] >= 0;
* constraint lin_less_equal _5017
@c[_5017] 1 i[z26_47][b0] -1 i[s26][b0] -1 i[s47][b0] >= -1;
* constraint lin_less_equal _5018
@c[_5018] 1 i[z26_47][b0] -2 i[b594][b0] >= 0;
* constraint lin_less_equal _5019
@c[_5019] -1 i[z26_47][b0] 1 i[b594][b0] >= 0;
* constraint lin_less_equal _5020
@c[_5020] -1 i[z27_33][b0] 1 i[s27][b0] >= 0;
* constraint lin_less_equal _5021
@c[_5021] -1 i[z27_33][b0] 1 i[s33][b0] >= 0;
* constraint lin_less_equal _5022
@c[_5022] 1 i[z27_33][b0] -1 i[s27][b0] -1 i[s33][b0] >= -1;
* constraint lin_less_equal _5023
@c[_5023] 1 i[z26_48][b0] 1 i[z27_33][b0] -2 i[b595][b0] >= 0;
* constraint lin_less_equal _5024
@c[_5024] -1 i[z26_48][b0] -1 i[z27_33][b0] 2 i[b595][b0] >= 0;
* constraint lin_less_equal _5025
@c[_5025] -1 i[z26_49][b0] 1 i[s26][b0] >= 0;
* constraint lin_less_equal _5026
@c[_5026] -1 i[z26_49][b0] 1 i[s49][b0] >= 0;
* constraint lin_less_equal _5027
@c[_5027] 1 i[z26_49][b0] -1 i[s26][b0] -1 i[s49][b0] >= -1;
* constraint lin_less_equal _5028
@c[_5028] -1 i[z28_33][b0] 1 i[s28][b0] >= 0;
* constraint lin_less_equal _5029
@c[_5029] -1 i[z28_33][b0] 1 i[s33][b0] >= 0;
* constraint lin_less_equal _5030
@c[_5030] 1 i[z28_33][b0] -1 i[s28][b0] -1 i[s33][b0] >= -1;
* constraint lin_less_equal _5031
@c[_5031] -1 i[z33_47][b0] 1 i[s33][b0] >= 0;
* constraint lin_less_equal _5032
@c[_5032] -1 i[z33_47][b0] 1 i[s47][b0] >= 0;
* constraint lin_less_equal _5033
@c[_5033] 1 i[z33_47][b0] -1 i[s33][b0] -1 i[s47][b0] >= -1;
* constraint lin_less_equal _5034
@c[_5034] 1 i[z26_49][b0] 1 i[z28_33][b0] 1 i[z33_47][b0] 1 i[z26_49][b0] -2 i[b596][b0] >= 0;
* constraint lin_less_equal _5035
@c[_5035] -1 i[z26_49][b0] -1 i[z28_33][b0] -1 i[z33_47][b0] -1 i[z26_49][b0] 4 i[b596][b0] >= 0;
* constraint lin_less_equal _5036
@c[_5036] 1 i[z26_51][b0] -2 i[b597][b0] >= 0;
* constraint lin_less_equal _5037
@c[_5037] -1 i[z26_51][b0] 1 i[b597][b0] >= 0;
* constraint lin_less_equal _5038
@c[_5038] -1 i[z26_52][b0] 1 i[s26][b0] >= 0;
* constraint lin_less_equal _5039
@c[_5039] -1 i[z26_52][b0] 1 i[s52][b0] >= 0;
* constraint lin_less_equal _5040
@c[_5040] 1 i[z26_52][b0] -1 i[s26][b0] -1 i[s52][b0] >= -1;
* constraint lin_less_equal _5041
@c[_5041] 1 i[z26_52][b0] -2 i[b598][b0] >= 0;
* constraint lin_less_equal _5042
@c[_5042] -1 i[z26_52][b0] 1 i[b598][b0] >= 0;
* constraint lin_less_equal _5043
@c[_5043] 1 i[z17_27][b0] -2 i[b599][b0] >= 0;
* constraint lin_less_equal _5044
@c[_5044] -1 i[z17_27][b0] 1 i[b599][b0] >= 0;
* constraint lin_less_equal _5045
@c[_5045] 1 i[z18_27][b0] 1 i[z41_46][b0] -2 i[b600][b0] >= 0;
* constraint lin_less_equal _5046
@c[_5046] -1 i[z18_27][b0] -1 i[z41_46][b0] 2 i[b600][b0] >= 0;
* constraint lin_less_equal _5047
@c[_5047] 1 i[z19_27][b0] -2 i[b601][b0] >= 0;
* constraint lin_less_equal _5048
@c[_5048] -1 i[z19_27][b0] 1 i[b601][b0] >= 0;
* constraint lin_less_equal _5049
@c[_5049] 1 i[z25_27][b0] -2 i[b602][b0] >= 0;
* constraint lin_less_equal _5050
@c[_5050] -1 i[z25_27][b0] 1 i[b602][b0] >= 0;
* constraint lin_less_equal _5051
@c[_5051] -1 i[z27_34][b0] 1 i[s27][b0] >= 0;
* constraint lin_less_equal _5052
@c[_5052] -1 i[z27_34][b0] 1 i[s34][b0] >= 0;
* constraint lin_less_equal _5053
@c[_5053] 1 i[z27_34][b0] -1 i[s27][b0] -1 i[s34][b0] >= -1;
* constraint lin_less_equal _5054
@c[_5054] 1 i[z27_34][b0] -2 i[b603][b0] >= 0;
* constraint lin_less_equal _5055
@c[_5055] -1 i[z27_34][b0] 1 i[b603][b0] >= 0;
* constraint lin_less_equal _5056
@c[_5056] -1 i[z27_38][b0] 1 i[s27][b0] >= 0;
* constraint lin_less_equal _5057
@c[_5057] -1 i[z27_38][b0] 1 i[s38][b0] >= 0;
* constraint lin_less_equal _5058
@c[_5058] 1 i[z27_38][b0] -1 i[s27][b0] -1 i[s38][b0] >= -1;
* constraint lin_less_equal _5059
@c[_5059] 1 i[z27_38][b0] -2 i[b604][b0] >= 0;
* constraint lin_less_equal _5060
@c[_5060] -1 i[z27_38][b0] 1 i[b604][b0] >= 0;
* constraint lin_less_equal _5061
@c[_5061] -1 i[z27_39][b0] 1 i[s27][b0] >= 0;
* constraint lin_less_equal _5062
@c[_5062] -1 i[z27_39][b0] 1 i[s39][b0] >= 0;
* constraint lin_less_equal _5063
@c[_5063] 1 i[z27_39][b0] -1 i[s27][b0] -1 i[s39][b0] >= -1;
* constraint lin_less_equal _5064
@c[_5064] 1 i[z27_39][b0] -2 i[b605][b0] >= 0;
* constraint lin_less_equal _5065
@c[_5065] -1 i[z27_39][b0] 1 i[b605][b0] >= 0;
* constraint lin_less_equal _5066
@c[_5066] -1 i[z27_40][b0] 1 i[s27][b0] >= 0;
* constraint lin_less_equal _5067
@c[_5067] -1 i[z27_40][b0] 1 i[s40][b0] >= 0;
* constraint lin_less_equal _5068
@c[_5068] 1 i[z27_40][b0] -1 i[s27][b0] -1 i[s40][b0] >= -1;
* constraint lin_less_equal _5069
@c[_5069] 1 i[z27_40][b0] -2 i[b606][b0] >= 0;
* constraint lin_less_equal _5070
@c[_5070] -1 i[z27_40][b0] 1 i[b606][b0] >= 0;
* constraint lin_less_equal _5071
@c[_5071] 1 i[z27_41][b0] -2 i[b607][b0] >= 0;
* constraint lin_less_equal _5072
@c[_5072] -1 i[z27_41][b0] 1 i[b607][b0] >= 0;
* constraint lin_less_equal _5073
@c[_5073] 1 i[z27_42][b0] -2 i[b608][b0] >= 0;
* constraint lin_less_equal _5074
@c[_5074] -1 i[z27_42][b0] 1 i[b608][b0] >= 0;
* constraint lin_less_equal _5075
@c[_5075] -1 i[z27_43][b0] 1 i[s27][b0] >= 0;
* constraint lin_less_equal _5076
@c[_5076] -1 i[z27_43][b0] 1 i[s43][b0] >= 0;
* constraint lin_less_equal _5077
@c[_5077] 1 i[z27_43][b0] -1 i[s27][b0] -1 i[s43][b0] >= -1;
* constraint lin_less_equal _5078
@c[_5078] 1 i[z27_43][b0] -2 i[b609][b0] >= 0;
* constraint lin_less_equal _5079
@c[_5079] -1 i[z27_43][b0] 1 i[b609][b0] >= 0;
* constraint lin_less_equal _5080
@c[_5080] 1 i[z17_28][b0] -2 i[b610][b0] >= 0;
* constraint lin_less_equal _5081
@c[_5081] -1 i[z17_28][b0] 1 i[b610][b0] >= 0;
* constraint lin_less_equal _5082
@c[_5082] 1 i[z18_28][b0] 1 i[z24_29][b0] 1 i[z40_42][b0] -2 i[b611][b0] >= 0;
* constraint lin_less_equal _5083
@c[_5083] -1 i[z18_28][b0] -1 i[z24_29][b0] -1 i[z40_42][b0] 3 i[b611][b0] >= 0;
* constraint lin_less_equal _5084
@c[_5084] 1 i[z19_28][b0] 1 i[z26_31][b0] -2 i[b612][b0] >= 0;
* constraint lin_less_equal _5085
@c[_5085] -1 i[z19_28][b0] -1 i[z26_31][b0] 2 i[b612][b0] >= 0;
* constraint lin_less_equal _5086
@c[_5086] 1 i[z21_28][b0] 1 i[z29_47][b0] -2 i[b613][b0] >= 0;
* constraint lin_less_equal _5087
@c[_5087] -1 i[z21_28][b0] -1 i[z29_47][b0] 2 i[b613][b0] >= 0;
* constraint lin_less_equal _5088
@c[_5088] 1 i[z23_28][b0] 1 i[z30_38][b0] -2 i[b614][b0] >= 0;
* constraint lin_less_equal _5089
@c[_5089] -1 i[z23_28][b0] -1 i[z30_38][b0] 2 i[b614][b0] >= 0;
* constraint lin_less_equal _5090
@c[_5090] 1 i[z24_28][b0] -2 i[b615][b0] >= 0;
* constraint lin_less_equal _5091
@c[_5091] -1 i[z24_28][b0] 1 i[b615][b0] >= 0;
* constraint lin_less_equal _5092
@c[_5092] 1 i[z25_28][b0] -2 i[b616][b0] >= 0;
* constraint lin_less_equal _5093
@c[_5093] -1 i[z25_28][b0] 1 i[b616][b0] >= 0;
* constraint lin_less_equal _5094
@c[_5094] 1 i[z26_28][b0] -2 i[b617][b0] >= 0;
* constraint lin_less_equal _5095
@c[_5095] -1 i[z26_28][b0] 1 i[b617][b0] >= 0;
* constraint lin_less_equal _5096
@c[_5096] -1 i[z30_33][b0] 1 i[s30][b0] >= 0;
* constraint lin_less_equal _5097
@c[_5097] -1 i[z30_33][b0] 1 i[s33][b0] >= 0;
* constraint lin_less_equal _5098
@c[_5098] 1 i[z30_33][b0] -1 i[s30][b0] -1 i[s33][b0] >= -1;
* constraint lin_less_equal _5099
@c[_5099] 1 i[z27_28][b0] 1 i[z30_33][b0] -2 i[b618][b0] >= 0;
* constraint lin_less_equal _5100
@c[_5100] -1 i[z27_28][b0] -1 i[z30_33][b0] 2 i[b618][b0] >= 0;
* constraint lin_less_equal _5101
@c[_5101] 1 i[s28][b0] -2 i[b619][b0] >= 0;
* constraint lin_less_equal _5102
@c[_5102] -1 i[s28][b0] 1 i[b619][b0] >= 0;
* constraint lin_less_equal _5103
@c[_5103] -1 i[z30_47][b0] 1 i[s30][b0] >= 0;
* constraint lin_less_equal _5104
@c[_5104] -1 i[z30_47][b0] 1 i[s47][b0] >= 0;
* constraint lin_less_equal _5105
@c[_5105] 1 i[z30_47][b0] -1 i[s30][b0] -1 i[s47][b0] >= -1;
* constraint lin_less_equal _5106
@c[_5106] 1 i[z28_30][b0] 1 i[z30_47][b0] -2 i[b620][b0] >= 0;
* constraint lin_less_equal _5107
@c[_5107] -1 i[z28_30][b0] -1 i[z30_47][b0] 2 i[b620][b0] >= 0;
* constraint lin_less_equal _5108
@c[_5108] -1 i[z28_31][b0] 1 i[s28][b0] >= 0;
* constraint lin_less_equal _5109
@c[_5109] -1 i[z28_31][b0] 1 i[s31][b0] >= 0;
* constraint lin_less_equal _5110
@c[_5110] 1 i[z28_31][b0] -1 i[s28][b0] -1 i[s31][b0] >= -1;
* constraint lin_less_equal _5111
@c[_5111] -1 i[z30_48][b0] 1 i[s30][b0] >= 0;
* constraint lin_less_equal _5112
@c[_5112] -1 i[z30_48][b0] 1 i[s48][b0] >= 0;
* constraint lin_less_equal _5113
@c[_5113] 1 i[z30_48][b0] -1 i[s30][b0] -1 i[s48][b0] >= -1;
* constraint lin_less_equal _5114
@c[_5114] -1 i[z31_33][b0] 1 i[s31][b0] >= 0;
* constraint lin_less_equal _5115
@c[_5115] -1 i[z31_33][b0] 1 i[s33][b0] >= 0;
* constraint lin_less_equal _5116
@c[_5116] 1 i[z31_33][b0] -1 i[s31][b0] -1 i[s33][b0] >= -1;
* constraint lin_less_equal _5117
@c[_5117] 1 i[z28_31][b0] 1 i[z30_48][b0] 1 i[z31_33][b0] -2 i[b621][b0] >= 0;
* constraint lin_less_equal _5118
@c[_5118] -1 i[z28_31][b0] -1 i[z30_48][b0] -1 i[z31_33][b0] 3 i[b621][b0] >= 0;
* constraint lin_less_equal _5119
@c[_5119] -1 i[z28_34][b0] 1 i[s28][b0] >= 0;
* constraint lin_less_equal _5120
@c[_5120] -1 i[z28_34][b0] 1 i[s34][b0] >= 0;
* constraint lin_less_equal _5121
@c[_5121] 1 i[z28_34][b0] -1 i[s28][b0] -1 i[s34][b0] >= -1;
* constraint lin_less_equal _5122
@c[_5122] -1 i[z33_49][b0] 1 i[s33][b0] >= 0;
* constraint lin_less_equal _5123
@c[_5123] -1 i[z33_49][b0] 1 i[s49][b0] >= 0;
* constraint lin_less_equal _5124
@c[_5124] 1 i[z33_49][b0] -1 i[s33][b0] -1 i[s49][b0] >= -1;
* constraint lin_less_equal _5125
@c[_5125] -1 i[z33_34][b0] 1 i[s33][b0] >= 0;
* constraint lin_less_equal _5126
@c[_5126] -1 i[z33_34][b0] 1 i[s34][b0] >= 0;
* constraint lin_less_equal _5127
@c[_5127] 1 i[z33_34][b0] -1 i[s33][b0] -1 i[s34][b0] >= -1;
* constraint lin_less_equal _5128
@c[_5128] -1 i[z28_49][b0] 1 i[s28][b0] >= 0;
* constraint lin_less_equal _5129
@c[_5129] -1 i[z28_49][b0] 1 i[s49][b0] >= 0;
* constraint lin_less_equal _5130
@c[_5130] 1 i[z28_49][b0] -1 i[s28][b0] -1 i[s49][b0] >= -1;
* constraint lin_less_equal _5131
@c[_5131] 1 i[z28_34][b0] 1 i[z33_49][b0] 1 i[z33_34][b0] 1 i[z28_49][b0] -2 i[b622][b0] >= 0;
* constraint lin_less_equal _5132
@c[_5132] -1 i[z28_34][b0] -1 i[z33_49][b0] -1 i[z33_34][b0] -1 i[z28_49][b0] 4 i[b622][b0] >= 0;
* constraint lin_less_equal _5133
@c[_5133] 1 i[z28_45][b0] 1 i[z29_51][b0] -2 i[b623][b0] >= 0;
* constraint lin_less_equal _5134
@c[_5134] -1 i[z28_45][b0] -1 i[z29_51][b0] 2 i[b623][b0] >= 0;
* constraint lin_less_equal _5135
@c[_5135] -1 i[z28_46][b0] 1 i[s28][b0] >= 0;
* constraint lin_less_equal _5136
@c[_5136] -1 i[z28_46][b0] 1 i[s46][b0] >= 0;
* constraint lin_less_equal _5137
@c[_5137] 1 i[z28_46][b0] -1 i[s28][b0] -1 i[s46][b0] >= -1;
* constraint lin_less_equal _5138
@c[_5138] -1 i[z38_51][b0] 1 i[s38][b0] >= 0;
* constraint lin_less_equal _5139
@c[_5139] -1 i[z38_51][b0] 1 i[s51][b0] >= 0;
* constraint lin_less_equal _5140
@c[_5140] 1 i[z38_51][b0] -1 i[s38][b0] -1 i[s51][b0] >= -1;
* constraint lin_less_equal _5141
@c[_5141] 1 i[z28_46][b0] 1 i[z38_51][b0] -2 i[b624][b0] >= 0;
* constraint lin_less_equal _5142
@c[_5142] -1 i[z28_46][b0] -1 i[z38_51][b0] 2 i[b624][b0] >= 0;
* constraint lin_less_equal _5143
@c[_5143] -1 i[z28_47][b0] 1 i[s28][b0] >= 0;
* constraint lin_less_equal _5144
@c[_5144] -1 i[z28_47][b0] 1 i[s47][b0] >= 0;
* constraint lin_less_equal _5145
@c[_5145] 1 i[z28_47][b0] -1 i[s28][b0] -1 i[s47][b0] >= -1;
* constraint lin_less_equal _5146
@c[_5146] 1 i[z28_47][b0] -2 i[b625][b0] >= 0;
* constraint lin_less_equal _5147
@c[_5147] -1 i[z28_47][b0] 1 i[b625][b0] >= 0;
* constraint lin_less_equal _5148
@c[_5148] -1 i[z28_48][b0] 1 i[s28][b0] >= 0;
* constraint lin_less_equal _5149
@c[_5149] -1 i[z28_48][b0] 1 i[s48][b0] >= 0;
* constraint lin_less_equal _5150
@c[_5150] 1 i[z28_48][b0] -1 i[s28][b0] -1 i[s48][b0] >= -1;
* constraint lin_less_equal _5151
@c[_5151] -1 i[z47_50][b0] 1 i[s47][b0] >= 0;
* constraint lin_less_equal _5152
@c[_5152] -1 i[z47_50][b0] 1 i[s50][b0] >= 0;
* constraint lin_less_equal _5153
@c[_5153] 1 i[z47_50][b0] -1 i[s47][b0] -1 i[s50][b0] >= -1;
* constraint lin_less_equal _5154
@c[_5154] 1 i[z28_48][b0] 1 i[z47_50][b0] -2 i[b626][b0] >= 0;
* constraint lin_less_equal _5155
@c[_5155] -1 i[z28_48][b0] -1 i[z47_50][b0] 2 i[b626][b0] >= 0;
* constraint lin_less_equal _5156
@c[_5156] 1 i[z28_49][b0] -2 i[b627][b0] >= 0;
* constraint lin_less_equal _5157
@c[_5157] -1 i[z28_49][b0] 1 i[b627][b0] >= 0;
* constraint lin_less_equal _5158
@c[_5158] 1 i[z28_50][b0] -2 i[b628][b0] >= 0;
* constraint lin_less_equal _5159
@c[_5159] -1 i[z28_50][b0] 1 i[b628][b0] >= 0;
* constraint lin_less_equal _5160
@c[_5160] -1 i[z28_51][b0] 1 i[s28][b0] >= 0;
* constraint lin_less_equal _5161
@c[_5161] -1 i[z28_51][b0] 1 i[s51][b0] >= 0;
* constraint lin_less_equal _5162
@c[_5162] 1 i[z28_51][b0] -1 i[s28][b0] -1 i[s51][b0] >= -1;
* constraint lin_less_equal _5163
@c[_5163] 1 i[z28_51][b0] -2 i[b629][b0] >= 0;
* constraint lin_less_equal _5164
@c[_5164] -1 i[z28_51][b0] 1 i[b629][b0] >= 0;
* constraint lin_less_equal _5165
@c[_5165] -1 i[z28_52][b0] 1 i[s28][b0] >= 0;
* constraint lin_less_equal _5166
@c[_5166] -1 i[z28_52][b0] 1 i[s52][b0] >= 0;
* constraint lin_less_equal _5167
@c[_5167] 1 i[z28_52][b0] -1 i[s28][b0] -1 i[s52][b0] >= -1;
* constraint lin_less_equal _5168
@c[_5168] 1 i[z28_52][b0] -2 i[b630][b0] >= 0;
* constraint lin_less_equal _5169
@c[_5169] -1 i[z28_52][b0] 1 i[b630][b0] >= 0;
* constraint lin_less_equal _5170
@c[_5170] 1 i[z17_29][b0] -2 i[b631][b0] >= 0;
* constraint lin_less_equal _5171
@c[_5171] -1 i[z17_29][b0] 1 i[b631][b0] >= 0;
* constraint lin_less_equal _5172
@c[_5172] -1 i[z41_42][b0] 1 i[s41][b0] >= 0;
* constraint lin_less_equal _5173
@c[_5173] -1 i[z41_42][b0] 1 i[s42][b0] >= 0;
* constraint lin_less_equal _5174
@c[_5174] 1 i[z41_42][b0] -1 i[s41][b0] -1 i[s42][b0] >= -1;
* constraint lin_less_equal _5175
@c[_5175] 1 i[z18_29][b0] 1 i[z41_42][b0] -2 i[b632][b0] >= 0;
* constraint lin_less_equal _5176
@c[_5176] -1 i[z18_29][b0] -1 i[z41_42][b0] 2 i[b632][b0] >= 0;
* constraint lin_less_equal _5177
@c[_5177] 1 i[z19_29][b0] -2 i[b633][b0] >= 0;
* constraint lin_less_equal _5178
@c[_5178] -1 i[z19_29][b0] 1 i[b633][b0] >= 0;
* constraint lin_less_equal _5179
@c[_5179] 1 i[z20_29][b0] 1 i[z36_37][b0] -2 i[b634][b0] >= 0;
* constraint lin_less_equal _5180
@c[_5180] -1 i[z20_29][b0] -1 i[z36_37][b0] 2 i[b634][b0] >= 0;
* constraint lin_less_equal _5181
@c[_5181] 1 i[z21_29][b0] -2 i[b635][b0] >= 0;
* constraint lin_less_equal _5182
@c[_5182] -1 i[z21_29][b0] 1 i[b635][b0] >= 0;
* constraint lin_less_equal _5183
@c[_5183] 1 i[z23_29][b0] -2 i[b636][b0] >= 0;
* constraint lin_less_equal _5184
@c[_5184] -1 i[z23_29][b0] 1 i[b636][b0] >= 0;
* constraint lin_less_equal _5185
@c[_5185] 1 i[z25_29][b0] -2 i[b637][b0] >= 0;
* constraint lin_less_equal _5186
@c[_5186] -1 i[z25_29][b0] 1 i[b637][b0] >= 0;
* constraint lin_less_equal _5187
@c[_5187] 1 i[z29_45][b0] -2 i[b638][b0] >= 0;
* constraint lin_less_equal _5188
@c[_5188] -1 i[z29_45][b0] 1 i[b638][b0] >= 0;
* constraint lin_less_equal _5189
@c[_5189] -1 i[z38_45][b0] 1 i[s38][b0] >= 0;
* constraint lin_less_equal _5190
@c[_5190] -1 i[z38_45][b0] 1 i[s45][b0] >= 0;
* constraint lin_less_equal _5191
@c[_5191] 1 i[z38_45][b0] -1 i[s38][b0] -1 i[s45][b0] >= -1;
* constraint lin_less_equal _5192
@c[_5192] 1 i[z29_46][b0] 1 i[z38_45][b0] 1 i[z24_39][b0] -2 i[b639][b0] >= 0;
* constraint lin_less_equal _5193
@c[_5193] -1 i[z29_46][b0] -1 i[z38_45][b0] -1 i[z24_39][b0] 3 i[b639][b0] >= 0;
* constraint lin_less_equal _5194
@c[_5194] 1 i[z29_50][b0] 1 i[z34_43][b0] -2 i[b640][b0] >= 0;
* constraint lin_less_equal _5195
@c[_5195] -1 i[z29_50][b0] -1 i[z34_43][b0] 2 i[b640][b0] >= 0;
* constraint lin_less_equal _5196
@c[_5196] -1 i[z29_52][b0] 1 i[s29][b0] >= 0;
* constraint lin_less_equal _5197
@c[_5197] -1 i[z29_52][b0] 1 i[s52][b0] >= 0;
* constraint lin_less_equal _5198
@c[_5198] 1 i[z29_52][b0] -1 i[s29][b0] -1 i[s52][b0] >= -1;
* constraint lin_less_equal _5199
@c[_5199] 1 i[z29_52][b0] -2 i[b641][b0] >= 0;
* constraint lin_less_equal _5200
@c[_5200] -1 i[z29_52][b0] 1 i[b641][b0] >= 0;
* constraint lin_less_equal _5201
@c[_5201] 1 i[z30_32][b0] -2 i[b642][b0] >= 0;
* constraint lin_less_equal _5202
@c[_5202] -1 i[z30_32][b0] 1 i[b642][b0] >= 0;
* constraint lin_less_equal _5203
@c[_5203] 1 i[z30_34][b0] -2 i[b643][b0] >= 0;
* constraint lin_less_equal _5204
@c[_5204] -1 i[z30_34][b0] 1 i[b643][b0] >= 0;
* constraint lin_less_equal _5205
@c[_5205] -1 i[z30_39][b0] 1 i[s30][b0] >= 0;
* constraint lin_less_equal _5206
@c[_5206] -1 i[z30_39][b0] 1 i[s39][b0] >= 0;
* constraint lin_less_equal _5207
@c[_5207] 1 i[z30_39][b0] -1 i[s30][b0] -1 i[s39][b0] >= -1;
* constraint lin_less_equal _5208
@c[_5208] 1 i[z30_39][b0] -2 i[b644][b0] >= 0;
* constraint lin_less_equal _5209
@c[_5209] -1 i[z30_39][b0] 1 i[b644][b0] >= 0;
* constraint lin_less_equal _5210
@c[_5210] -1 i[z30_40][b0] 1 i[s30][b0] >= 0;
* constraint lin_less_equal _5211
@c[_5211] -1 i[z30_40][b0] 1 i[s40][b0] >= 0;
* constraint lin_less_equal _5212
@c[_5212] 1 i[z30_40][b0] -1 i[s30][b0] -1 i[s40][b0] >= -1;
* constraint lin_less_equal _5213
@c[_5213] 1 i[z30_40][b0] 1 i[z24_40][b0] -2 i[b645][b0] >= 0;
* constraint lin_less_equal _5214
@c[_5214] -1 i[z30_40][b0] -1 i[z24_40][b0] 2 i[b645][b0] >= 0;
* constraint lin_less_equal _5215
@c[_5215] 1 i[z30_41][b0] 1 i[z18_40][b0] 1 i[z24_41][b0] -2 i[b646][b0] >= 0;
* constraint lin_less_equal _5216
@c[_5216] -1 i[z30_41][b0] -1 i[z18_40][b0] -1 i[z24_41][b0] 3 i[b646][b0] >= 0;
* constraint lin_less_equal _5217
@c[_5217] -1 i[z30_42][b0] 1 i[s30][b0] >= 0;
* constraint lin_less_equal _5218
@c[_5218] -1 i[z30_42][b0] 1 i[s42][b0] >= 0;
* constraint lin_less_equal _5219
@c[_5219] 1 i[z30_42][b0] -1 i[s30][b0] -1 i[s42][b0] >= -1;
* constraint lin_less_equal _5220
@c[_5220] 1 i[z30_42][b0] -2 i[b647][b0] >= 0;
* constraint lin_less_equal _5221
@c[_5221] -1 i[z30_42][b0] 1 i[b647][b0] >= 0;
* constraint lin_less_equal _5222
@c[_5222] -1 i[z30_43][b0] 1 i[s30][b0] >= 0;
* constraint lin_less_equal _5223
@c[_5223] -1 i[z30_43][b0] 1 i[s43][b0] >= 0;
* constraint lin_less_equal _5224
@c[_5224] 1 i[z30_43][b0] -1 i[s30][b0] -1 i[s43][b0] >= -1;
* constraint lin_less_equal _5225
@c[_5225] 1 i[z30_43][b0] -2 i[b648][b0] >= 0;
* constraint lin_less_equal _5226
@c[_5226] -1 i[z30_43][b0] 1 i[b648][b0] >= 0;
* constraint lin_less_equal _5227
@c[_5227] -1 i[z30_45][b0] 1 i[s30][b0] >= 0;
* constraint lin_less_equal _5228
@c[_5228] -1 i[z30_45][b0] 1 i[s45][b0] >= 0;
* constraint lin_less_equal _5229
@c[_5229] 1 i[z30_45][b0] -1 i[s30][b0] -1 i[s45][b0] >= -1;
* constraint lin_less_equal _5230
@c[_5230] -1 i[z32_45][b0] 1 i[s32][b0] >= 0;
* constraint lin_less_equal _5231
@c[_5231] -1 i[z32_45][b0] 1 i[s45][b0] >= 0;
* constraint lin_less_equal _5232
@c[_5232] 1 i[z32_45][b0] -1 i[s32][b0] -1 i[s45][b0] >= -1;
* constraint lin_less_equal _5233
@c[_5233] -1 i[z35_51][b0] 1 i[s35][b0] >= 0;
* constraint lin_less_equal _5234
@c[_5234] -1 i[z35_51][b0] 1 i[s51][b0] >= 0;
* constraint lin_less_equal _5235
@c[_5235] 1 i[z35_51][b0] -1 i[s35][b0] -1 i[s51][b0] >= -1;
* constraint lin_less_equal _5236
@c[_5236] 1 i[z30_45][b0] 1 i[z24_31][b0] 1 i[z32_45][b0] 1 i[z35_51][b0] -2 i[b649][b0] >= 0;
* constraint lin_less_equal _5237
@c[_5237] -1 i[z30_45][b0] -1 i[z24_31][b0] -1 i[z32_45][b0] -1 i[z35_51][b0] 4 i[b649][b0] >= 0;
* constraint lin_less_equal _5238
@c[_5238] -1 i[z30_46][b0] 1 i[s30][b0] >= 0;
* constraint lin_less_equal _5239
@c[_5239] -1 i[z30_46][b0] 1 i[s46][b0] >= 0;
* constraint lin_less_equal _5240
@c[_5240] 1 i[z30_46][b0] -1 i[s30][b0] -1 i[s46][b0] >= -1;
* constraint lin_less_equal _5241
@c[_5241] 1 i[z30_46][b0] -2 i[b650][b0] >= 0;
* constraint lin_less_equal _5242
@c[_5242] -1 i[z30_46][b0] 1 i[b650][b0] >= 0;
* constraint lin_less_equal _5243
@c[_5243] 1 i[z30_50][b0] -2 i[b651][b0] >= 0;
* constraint lin_less_equal _5244
@c[_5244] -1 i[z30_50][b0] 1 i[b651][b0] >= 0;
* constraint lin_less_equal _5245
@c[_5245] -1 i[z30_51][b0] 1 i[s30][b0] >= 0;
* constraint lin_less_equal _5246
@c[_5246] -1 i[z30_51][b0] 1 i[s51][b0] >= 0;
* constraint lin_less_equal _5247
@c[_5247] 1 i[z30_51][b0] -1 i[s30][b0] -1 i[s51][b0] >= -1;
* constraint lin_less_equal _5248
@c[_5248] -1 i[z32_51][b0] 1 i[s32][b0] >= 0;
* constraint lin_less_equal _5249
@c[_5249] -1 i[z32_51][b0] 1 i[s51][b0] >= 0;
* constraint lin_less_equal _5250
@c[_5250] 1 i[z32_51][b0] -1 i[s32][b0] -1 i[s51][b0] >= -1;
* constraint lin_less_equal _5251
@c[_5251] 1 i[z30_51][b0] 1 i[z32_51][b0] -2 i[b652][b0] >= 0;
* constraint lin_less_equal _5252
@c[_5252] -1 i[z30_51][b0] -1 i[z32_51][b0] 2 i[b652][b0] >= 0;
* constraint lin_less_equal _5253
@c[_5253] -1 i[z30_52][b0] 1 i[s30][b0] >= 0;
* constraint lin_less_equal _5254
@c[_5254] -1 i[z30_52][b0] 1 i[s52][b0] >= 0;
* constraint lin_less_equal _5255
@c[_5255] 1 i[z30_52][b0] -1 i[s30][b0] -1 i[s52][b0] >= -1;
* constraint lin_less_equal _5256
@c[_5256] 1 i[z30_52][b0] -2 i[b653][b0] >= 0;
* constraint lin_less_equal _5257
@c[_5257] -1 i[z30_52][b0] 1 i[b653][b0] >= 0;
* constraint lin_less_equal _5258
@c[_5258] -1 i[z35_45][b0] 1 i[s35][b0] >= 0;
* constraint lin_less_equal _5259
@c[_5259] -1 i[z35_45][b0] 1 i[s45][b0] >= 0;
* constraint lin_less_equal _5260
@c[_5260] 1 i[z35_45][b0] -1 i[s35][b0] -1 i[s45][b0] >= -1;
* constraint lin_less_equal _5261
@c[_5261] 1 i[z18_31][b0] 1 i[z35_45][b0] -2 i[b654][b0] >= 0;
* constraint lin_less_equal _5262
@c[_5262] -1 i[z18_31][b0] -1 i[z35_45][b0] 2 i[b654][b0] >= 0;
* constraint lin_less_equal _5263
@c[_5263] 1 i[z19_31][b0] -2 i[b655][b0] >= 0;
* constraint lin_less_equal _5264
@c[_5264] -1 i[z19_31][b0] 1 i[b655][b0] >= 0;
* constraint lin_less_equal _5265
@c[_5265] 1 i[z23_31][b0] -2 i[b656][b0] >= 0;
* constraint lin_less_equal _5266
@c[_5266] -1 i[z23_31][b0] 1 i[b656][b0] >= 0;
* constraint lin_less_equal _5267
@c[_5267] 1 i[z25_31][b0] -2 i[b657][b0] >= 0;
* constraint lin_less_equal _5268
@c[_5268] -1 i[z25_31][b0] 1 i[b657][b0] >= 0;
* constraint lin_less_equal _5269
@c[_5269] 1 i[z27_31][b0] -2 i[b658][b0] >= 0;
* constraint lin_less_equal _5270
@c[_5270] -1 i[z27_31][b0] 1 i[b658][b0] >= 0;
* constraint lin_less_equal _5271
@c[_5271] 1 i[z28_31][b0] -2 i[b659][b0] >= 0;
* constraint lin_less_equal _5272
@c[_5272] -1 i[z28_31][b0] 1 i[b659][b0] >= 0;
* constraint lin_less_equal _5273
@c[_5273] 1 i[z29_31][b0] -2 i[b660][b0] >= 0;
* constraint lin_less_equal _5274
@c[_5274] -1 i[z29_31][b0] 1 i[b660][b0] >= 0;
* constraint lin_less_equal _5275
@c[_5275] 1 i[z30_31][b0] -2 i[b661][b0] >= 0;
* constraint lin_less_equal _5276
@c[_5276] -1 i[z30_31][b0] 1 i[b661][b0] >= 0;
* constraint lin_less_equal _5277
@c[_5277] 1 i[s31][b0] -2 i[b662][b0] >= 0;
* constraint lin_less_equal _5278
@c[_5278] -1 i[s31][b0] 1 i[b662][b0] >= 0;
* constraint lin_less_equal _5279
@c[_5279] 1 i[z31_32][b0] 1 i[z41_52][b0] -2 i[b663][b0] >= 0;
* constraint lin_less_equal _5280
@c[_5280] -1 i[z31_32][b0] -1 i[z41_52][b0] 2 i[b663][b0] >= 0;
* constraint lin_less_equal _5281
@c[_5281] -1 i[z31_34][b0] 1 i[s31][b0] >= 0;
* constraint lin_less_equal _5282
@c[_5282] -1 i[z31_34][b0] 1 i[s34][b0] >= 0;
* constraint lin_less_equal _5283
@c[_5283] 1 i[z31_34][b0] -1 i[s31][b0] -1 i[s34][b0] >= -1;
* constraint lin_less_equal _5284
@c[_5284] -1 i[z40_50][b0] 1 i[s40][b0] >= 0;
* constraint lin_less_equal _5285
@c[_5285] -1 i[z40_50][b0] 1 i[s50][b0] >= 0;
* constraint lin_less_equal _5286
@c[_5286] 1 i[z40_50][b0] -1 i[s40][b0] -1 i[s50][b0] >= -1;
* constraint lin_less_equal _5287
@c[_5287] 1 i[z31_34][b0] 1 i[z40_50][b0] -2 i[b664][b0] >= 0;
* constraint lin_less_equal _5288
@c[_5288] -1 i[z31_34][b0] -1 i[z40_50][b0] 2 i[b664][b0] >= 0;
* constraint lin_less_equal _5289
@c[_5289] 1 i[z31_35][b0] -2 i[b665][b0] >= 0;
* constraint lin_less_equal _5290
@c[_5290] -1 i[z31_35][b0] 1 i[b665][b0] >= 0;
* constraint lin_less_equal _5291
@c[_5291] -1 i[z36_42][b0] 1 i[s36][b0] >= 0;
* constraint lin_less_equal _5292
@c[_5292] -1 i[z36_42][b0] 1 i[s42][b0] >= 0;
* constraint lin_less_equal _5293
@c[_5293] 1 i[z36_42][b0] -1 i[s36][b0] -1 i[s42][b0] >= -1;
* constraint lin_less_equal _5294
@c[_5294] 1 i[z31_36][b0] 1 i[z36_42][b0] -2 i[b666][b0] >= 0;
* constraint lin_less_equal _5295
@c[_5295] -1 i[z31_36][b0] -1 i[z36_42][b0] 2 i[b666][b0] >= 0;
* constraint lin_less_equal _5296
@c[_5296] -1 i[z31_37][b0] 1 i[s31][b0] >= 0;
* constraint lin_less_equal _5297
@c[_5297] -1 i[z31_37][b0] 1 i[s37][b0] >= 0;
* constraint lin_less_equal _5298
@c[_5298] 1 i[z31_37][b0] -1 i[s31][b0] -1 i[s37][b0] >= -1;
* constraint lin_less_equal _5299
@c[_5299] -1 i[z41_50][b0] 1 i[s41][b0] >= 0;
* constraint lin_less_equal _5300
@c[_5300] -1 i[z41_50][b0] 1 i[s50][b0] >= 0;
* constraint lin_less_equal _5301
@c[_5301] 1 i[z41_50][b0] -1 i[s41][b0] -1 i[s50][b0] >= -1;
* constraint lin_less_equal _5302
@c[_5302] 1 i[z31_37][b0] 1 i[z41_50][b0] -2 i[b667][b0] >= 0;
* constraint lin_less_equal _5303
@c[_5303] -1 i[z31_37][b0] -1 i[z41_50][b0] 2 i[b667][b0] >= 0;
* constraint lin_less_equal _5304
@c[_5304] 1 i[z31_38][b0] -2 i[b668][b0] >= 0;
* constraint lin_less_equal _5305
@c[_5305] -1 i[z31_38][b0] 1 i[b668][b0] >= 0;
* constraint lin_less_equal _5306
@c[_5306] -1 i[z31_39][b0] 1 i[s31][b0] >= 0;
* constraint lin_less_equal _5307
@c[_5307] -1 i[z31_39][b0] 1 i[s39][b0] >= 0;
* constraint lin_less_equal _5308
@c[_5308] 1 i[z31_39][b0] -1 i[s31][b0] -1 i[s39][b0] >= -1;
* constraint lin_less_equal _5309
@c[_5309] 1 i[z31_39][b0] -2 i[b669][b0] >= 0;
* constraint lin_less_equal _5310
@c[_5310] -1 i[z31_39][b0] 1 i[b669][b0] >= 0;
* constraint lin_less_equal _5311
@c[_5311] -1 i[z31_40][b0] 1 i[s31][b0] >= 0;
* constraint lin_less_equal _5312
@c[_5312] -1 i[z31_40][b0] 1 i[s40][b0] >= 0;
* constraint lin_less_equal _5313
@c[_5313] 1 i[z31_40][b0] -1 i[s31][b0] -1 i[s40][b0] >= -1;
* constraint lin_less_equal _5314
@c[_5314] 1 i[z31_40][b0] -2 i[b670][b0] >= 0;
* constraint lin_less_equal _5315
@c[_5315] -1 i[z31_40][b0] 1 i[b670][b0] >= 0;
* constraint lin_less_equal _5316
@c[_5316] 1 i[z31_41][b0] -2 i[b671][b0] >= 0;
* constraint lin_less_equal _5317
@c[_5317] -1 i[z31_41][b0] 1 i[b671][b0] >= 0;
* constraint lin_less_equal _5318
@c[_5318] -1 i[z31_42][b0] 1 i[s31][b0] >= 0;
* constraint lin_less_equal _5319
@c[_5319] -1 i[z31_42][b0] 1 i[s42][b0] >= 0;
* constraint lin_less_equal _5320
@c[_5320] 1 i[z31_42][b0] -1 i[s31][b0] -1 i[s42][b0] >= -1;
* constraint lin_less_equal _5321
@c[_5321] 1 i[z31_42][b0] -2 i[b672][b0] >= 0;
* constraint lin_less_equal _5322
@c[_5322] -1 i[z31_42][b0] 1 i[b672][b0] >= 0;
* constraint lin_less_equal _5323
@c[_5323] -1 i[z31_43][b0] 1 i[s31][b0] >= 0;
* constraint lin_less_equal _5324
@c[_5324] -1 i[z31_43][b0] 1 i[s43][b0] >= 0;
* constraint lin_less_equal _5325
@c[_5325] 1 i[z31_43][b0] -1 i[s31][b0] -1 i[s43][b0] >= -1;
* constraint lin_less_equal _5326
@c[_5326] 1 i[z31_43][b0] -2 i[b673][b0] >= 0;
* constraint lin_less_equal _5327
@c[_5327] -1 i[z31_43][b0] 1 i[b673][b0] >= 0;
* constraint lin_less_equal _5328
@c[_5328] 1 i[z17_32][b0] -2 i[b674][b0] >= 0;
* constraint lin_less_equal _5329
@c[_5329] -1 i[z17_32][b0] 1 i[b674][b0] >= 0;
* constraint lin_less_equal _5330
@c[_5330] 1 i[z18_32][b0] 1 i[z24_35][b0] -2 i[b675][b0] >= 0;
* constraint lin_less_equal _5331
@c[_5331] -1 i[z18_32][b0] -1 i[z24_35][b0] 2 i[b675][b0] >= 0;
* constraint lin_less_equal _5332
@c[_5332] 1 i[z21_32][b0] 1 i[z35_47][b0] 1 i[z31_48][b0] -2 i[b676][b0] >= 0;
* constraint lin_less_equal _5333
@c[_5333] -1 i[z21_32][b0] -1 i[z35_47][b0] -1 i[z31_48][b0] 3 i[b676][b0] >= 0;
* constraint lin_less_equal _5334
@c[_5334] 1 i[z25_32][b0] 1 i[z28_42][b0] -2 i[b677][b0] >= 0;
* constraint lin_less_equal _5335
@c[_5335] -1 i[z25_32][b0] -1 i[z28_42][b0] 2 i[b677][b0] >= 0;
* constraint lin_less_equal _5336
@c[_5336] -1 i[z32_38][b0] 1 i[s32][b0] >= 0;
* constraint lin_less_equal _5337
@c[_5337] -1 i[z32_38][b0] 1 i[s38][b0] >= 0;
* constraint lin_less_equal _5338
@c[_5338] 1 i[z32_38][b0] -1 i[s32][b0] -1 i[s38][b0] >= -1;
* constraint lin_less_equal _5339
@c[_5339] 1 i[z32_38][b0] 1 i[z26_37][b0] 1 i[z46_48][b0] -2 i[b678][b0] >= 0;
* constraint lin_less_equal _5340
@c[_5340] -1 i[z32_38][b0] -1 i[z26_37][b0] -1 i[z46_48][b0] 3 i[b678][b0] >= 0;
* constraint lin_less_equal _5341
@c[_5341] 1 i[z32_39][b0] 1 i[z27_37][b0] 1 i[z21_46][b0] -2 i[b679][b0] >= 0;
* constraint lin_less_equal _5342
@c[_5342] -1 i[z32_39][b0] -1 i[z27_37][b0] -1 i[z21_46][b0] 3 i[b679][b0] >= 0;
* constraint lin_less_equal _5343
@c[_5343] 1 i[z32_40][b0] 1 i[z29_34][b0] 1 i[z28_37][b0] -2 i[b680][b0] >= 0;
* constraint lin_less_equal _5344
@c[_5344] -1 i[z32_40][b0] -1 i[z29_34][b0] -1 i[z28_37][b0] 3 i[b680][b0] >= 0;
* constraint lin_less_equal _5345
@c[_5345] 1 i[z32_41][b0] 1 i[z35_40][b0] 1 i[z29_37][b0] -2 i[b681][b0] >= 0;
* constraint lin_less_equal _5346
@c[_5346] -1 i[z32_41][b0] -1 i[z35_40][b0] -1 i[z29_37][b0] 3 i[b681][b0] >= 0;
* constraint lin_less_equal _5347
@c[_5347] -1 i[z32_43][b0] 1 i[s32][b0] >= 0;
* constraint lin_less_equal _5348
@c[_5348] -1 i[z32_43][b0] 1 i[s43][b0] >= 0;
* constraint lin_less_equal _5349
@c[_5349] 1 i[z32_43][b0] -1 i[s32][b0] -1 i[s43][b0] >= -1;
* constraint lin_less_equal _5350
@c[_5350] 1 i[z32_43][b0] 1 i[z31_37][b0] 1 i[z41_50][b0] -2 i[b682][b0] >= 0;
* constraint lin_less_equal _5351
@c[_5351] -1 i[z32_43][b0] -1 i[z31_37][b0] -1 i[z41_50][b0] 3 i[b682][b0] >= 0;
* constraint lin_less_equal _5352
@c[_5352] 1 i[z32_45][b0] 1 i[z35_51][b0] 1 i[z27_39][b0] -2 i[b683][b0] >= 0;
* constraint lin_less_equal _5353
@c[_5353] -1 i[z32_45][b0] -1 i[z35_51][b0] -1 i[z27_39][b0] 3 i[b683][b0] >= 0;
* constraint lin_less_equal _5354
@c[_5354] 1 i[z32_46][b0] 1 i[z28_39][b0] -2 i[b684][b0] >= 0;
* constraint lin_less_equal _5355
@c[_5355] -1 i[z32_46][b0] -1 i[z28_39][b0] 2 i[b684][b0] >= 0;
* constraint lin_less_equal _5356
@c[_5356] -1 i[z32_47][b0] 1 i[s32][b0] >= 0;
* constraint lin_less_equal _5357
@c[_5357] -1 i[z32_47][b0] 1 i[s47][b0] >= 0;
* constraint lin_less_equal _5358
@c[_5358] 1 i[z32_47][b0] -1 i[s32][b0] -1 i[s47][b0] >= -1;
* constraint lin_less_equal _5359
@c[_5359] 1 i[z32_47][b0] -2 i[b685][b0] >= 0;
* constraint lin_less_equal _5360
@c[_5360] -1 i[z32_47][b0] 1 i[b685][b0] >= 0;
* constraint lin_less_equal _5361
@c[_5361] -1 i[z32_48][b0] 1 i[s32][b0] >= 0;
* constraint lin_less_equal _5362
@c[_5362] -1 i[z32_48][b0] 1 i[s48][b0] >= 0;
* constraint lin_less_equal _5363
@c[_5363] 1 i[z32_48][b0] -1 i[s32][b0] -1 i[s48][b0] >= -1;
* constraint lin_less_equal _5364
@c[_5364] 1 i[z32_48][b0] 1 i[z30_48][b0] -2 i[b686][b0] >= 0;
* constraint lin_less_equal _5365
@c[_5365] -1 i[z32_48][b0] -1 i[z30_48][b0] 2 i[b686][b0] >= 0;
* constraint lin_less_equal _5366
@c[_5366] 1 i[z32_50][b0] -2 i[b687][b0] >= 0;
* constraint lin_less_equal _5367
@c[_5367] -1 i[z32_50][b0] 1 i[b687][b0] >= 0;
* constraint lin_less_equal _5368
@c[_5368] 1 i[z32_51][b0] -2 i[b688][b0] >= 0;
* constraint lin_less_equal _5369
@c[_5369] -1 i[z32_51][b0] 1 i[b688][b0] >= 0;
* constraint lin_less_equal _5370
@c[_5370] -1 i[z32_52][b0] 1 i[s32][b0] >= 0;
* constraint lin_less_equal _5371
@c[_5371] -1 i[z32_52][b0] 1 i[s52][b0] >= 0;
* constraint lin_less_equal _5372
@c[_5372] 1 i[z32_52][b0] -1 i[s32][b0] -1 i[s52][b0] >= -1;
* constraint lin_less_equal _5373
@c[_5373] 1 i[z32_52][b0] -2 i[b689][b0] >= 0;
* constraint lin_less_equal _5374
@c[_5374] -1 i[z32_52][b0] 1 i[b689][b0] >= 0;
* constraint lin_less_equal _5375
@c[_5375] 1 i[z26_33][b0] -2 i[b690][b0] >= 0;
* constraint lin_less_equal _5376
@c[_5376] -1 i[z26_33][b0] 1 i[b690][b0] >= 0;
* constraint lin_less_equal _5377
@c[_5377] -1 i[z33_38][b0] 1 i[s33][b0] >= 0;
* constraint lin_less_equal _5378
@c[_5378] -1 i[z33_38][b0] 1 i[s38][b0] >= 0;
* constraint lin_less_equal _5379
@c[_5379] 1 i[z33_38][b0] -1 i[s33][b0] -1 i[s38][b0] >= -1;
* constraint lin_less_equal _5380
@c[_5380] 1 i[z27_33][b0] 1 i[z33_38][b0] -2 i[b691][b0] >= 0;
* constraint lin_less_equal _5381
@c[_5381] -1 i[z27_33][b0] -1 i[z33_38][b0] 2 i[b691][b0] >= 0;
* constraint lin_less_equal _5382
@c[_5382] 1 i[z28_33][b0] -2 i[b692][b0] >= 0;
* constraint lin_less_equal _5383
@c[_5383] -1 i[z28_33][b0] 1 i[b692][b0] >= 0;
* constraint lin_less_equal _5384
@c[_5384] -1 i[z38_47][b0] 1 i[s38][b0] >= 0;
* constraint lin_less_equal _5385
@c[_5385] -1 i[z38_47][b0] 1 i[s47][b0] >= 0;
* constraint lin_less_equal _5386
@c[_5386] 1 i[z38_47][b0] -1 i[s38][b0] -1 i[s47][b0] >= -1;
* constraint lin_less_equal _5387
@c[_5387] 1 i[z30_33][b0] 1 i[z38_47][b0] -2 i[b693][b0] >= 0;
* constraint lin_less_equal _5388
@c[_5388] -1 i[z30_33][b0] -1 i[z38_47][b0] 2 i[b693][b0] >= 0;
* constraint lin_less_equal _5389
@c[_5389] -1 i[z38_48][b0] 1 i[s38][b0] >= 0;
* constraint lin_less_equal _5390
@c[_5390] -1 i[z38_48][b0] 1 i[s48][b0] >= 0;
* constraint lin_less_equal _5391
@c[_5391] 1 i[z38_48][b0] -1 i[s38][b0] -1 i[s48][b0] >= -1;
* constraint lin_less_equal _5392
@c[_5392] -1 i[z33_39][b0] 1 i[s33][b0] >= 0;
* constraint lin_less_equal _5393
@c[_5393] -1 i[z33_39][b0] 1 i[s39][b0] >= 0;
* constraint lin_less_equal _5394
@c[_5394] 1 i[z33_39][b0] -1 i[s33][b0] -1 i[s39][b0] >= -1;
* constraint lin_less_equal _5395
@c[_5395] 1 i[z31_33][b0] 1 i[z38_48][b0] 1 i[z33_39][b0] -2 i[b694][b0] >= 0;
* constraint lin_less_equal _5396
@c[_5396] -1 i[z31_33][b0] -1 i[z38_48][b0] -1 i[z33_39][b0] 3 i[b694][b0] >= 0;
* constraint lin_less_equal _5397
@c[_5397] 1 i[z32_33][b0] 1 i[z40_49][b0] -2 i[b695][b0] >= 0;
* constraint lin_less_equal _5398
@c[_5398] -1 i[z32_33][b0] -1 i[z40_49][b0] 2 i[b695][b0] >= 0;
* constraint lin_less_equal _5399
@c[_5399] 1 i[s33][b0] -2 i[b696][b0] >= 0;
* constraint lin_less_equal _5400
@c[_5400] -1 i[s33][b0] 1 i[b696][b0] >= 0;
* constraint lin_less_equal _5401
@c[_5401] 1 i[z33_34][b0] -2 i[b697][b0] >= 0;
* constraint lin_less_equal _5402
@c[_5402] -1 i[z33_34][b0] 1 i[b697][b0] >= 0;
* constraint lin_less_equal _5403
@c[_5403] 1 i[z33_38][b0] 1 i[z26_40][b0] -2 i[b698][b0] >= 0;
* constraint lin_less_equal _5404
@c[_5404] -1 i[z33_38][b0] -1 i[z26_40][b0] 2 i[b698][b0] >= 0;
* constraint lin_less_equal _5405
@c[_5405] -1 i[z33_42][b0] 1 i[s33][b0] >= 0;
* constraint lin_less_equal _5406
@c[_5406] -1 i[z33_42][b0] 1 i[s42][b0] >= 0;
* constraint lin_less_equal _5407
@c[_5407] 1 i[z33_42][b0] -1 i[s33][b0] -1 i[s42][b0] >= -1;
* constraint lin_less_equal _5408
@c[_5408] 1 i[z33_39][b0] 1 i[z27_40][b0] 1 i[z33_42][b0] -2 i[b699][b0] >= 0;
* constraint lin_less_equal _5409
@c[_5409] -1 i[z33_39][b0] -1 i[z27_40][b0] -1 i[z33_42][b0] 3 i[b699][b0] >= 0;
* constraint lin_less_equal _5410
@c[_5410] 1 i[z33_40][b0] 1 i[z28_40][b0] -2 i[b700][b0] >= 0;
* constraint lin_less_equal _5411
@c[_5411] -1 i[z33_40][b0] -1 i[z28_40][b0] 2 i[b700][b0] >= 0;
* constraint lin_less_equal _5412
@c[_5412] -1 i[z42_47][b0] 1 i[s42][b0] >= 0;
* constraint lin_less_equal _5413
@c[_5413] -1 i[z42_47][b0] 1 i[s47][b0] >= 0;
* constraint lin_less_equal _5414
@c[_5414] 1 i[z42_47][b0] -1 i[s42][b0] -1 i[s47][b0] >= -1;
* constraint lin_less_equal _5415
@c[_5415] 1 i[z33_42][b0] 1 i[z30_40][b0] 1 i[z42_47][b0] -2 i[b701][b0] >= 0;
* constraint lin_less_equal _5416
@c[_5416] -1 i[z33_42][b0] -1 i[z30_40][b0] -1 i[z42_47][b0] 3 i[b701][b0] >= 0;
* constraint lin_less_equal _5417
@c[_5417] -1 i[z33_43][b0] 1 i[s33][b0] >= 0;
* constraint lin_less_equal _5418
@c[_5418] -1 i[z33_43][b0] 1 i[s43][b0] >= 0;
* constraint lin_less_equal _5419
@c[_5419] 1 i[z33_43][b0] -1 i[s33][b0] -1 i[s43][b0] >= -1;
* constraint lin_less_equal _5420
@c[_5420] -1 i[z42_48][b0] 1 i[s42][b0] >= 0;
* constraint lin_less_equal _5421
@c[_5421] -1 i[z42_48][b0] 1 i[s48][b0] >= 0;
* constraint lin_less_equal _5422
@c[_5422] 1 i[z42_48][b0] -1 i[s42][b0] -1 i[s48][b0] >= -1;
* constraint lin_less_equal _5423
@c[_5423] 1 i[z33_43][b0] 1 i[z31_40][b0] 1 i[z42_48][b0] 1 i[z33_43][b0] -2 i[b702][b0] >= 0;
* constraint lin_less_equal _5424
@c[_5424] -1 i[z33_43][b0] -1 i[z31_40][b0] -1 i[z42_48][b0] -1 i[z33_43][b0] 4 i[b702][b0] >= 0;
* constraint lin_less_equal _5425
@c[_5425] -1 i[z33_51][b0] 1 i[s33][b0] >= 0;
* constraint lin_less_equal _5426
@c[_5426] -1 i[z33_51][b0] 1 i[s51][b0] >= 0;
* constraint lin_less_equal _5427
@c[_5427] 1 i[z33_51][b0] -1 i[s33][b0] -1 i[s51][b0] >= -1;
* constraint lin_less_equal _5428
@c[_5428] -1 i[z47_49][b0] 1 i[s47][b0] >= 0;
* constraint lin_less_equal _5429
@c[_5429] -1 i[z47_49][b0] 1 i[s49][b0] >= 0;
* constraint lin_less_equal _5430
@c[_5430] 1 i[z47_49][b0] -1 i[s47][b0] -1 i[s49][b0] >= -1;
* constraint lin_less_equal _5431
@c[_5431] -1 i[z47_51][b0] 1 i[s47][b0] >= 0;
* constraint lin_less_equal _5432
@c[_5432] -1 i[z47_51][b0] 1 i[s51][b0] >= 0;
* constraint lin_less_equal _5433
@c[_5433] 1 i[z47_51][b0] -1 i[s47][b0] -1 i[s51][b0] >= -1;
* constraint lin_less_equal _5434
@c[_5434] 1 i[z33_51][b0] 1 i[z47_49][b0] 1 i[z33_49][b0] 1 i[z47_51][b0] -2 i[b703][b0] >= 0;
* constraint lin_less_equal _5435
@c[_5435] -1 i[z33_51][b0] -1 i[z47_49][b0] -1 i[z33_49][b0] -1 i[z47_51][b0] 4 i[b703][b0] >= 0;
* constraint lin_less_equal _5436
@c[_5436] -1 i[z33_52][b0] 1 i[s33][b0] >= 0;
* constraint lin_less_equal _5437
@c[_5437] -1 i[z33_52][b0] 1 i[s52][b0] >= 0;
* constraint lin_less_equal _5438
@c[_5438] 1 i[z33_52][b0] -1 i[s33][b0] -1 i[s52][b0] >= -1;
* constraint lin_less_equal _5439
@c[_5439] -1 i[z34_49][b0] 1 i[s34][b0] >= 0;
* constraint lin_less_equal _5440
@c[_5440] -1 i[z34_49][b0] 1 i[s49][b0] >= 0;
* constraint lin_less_equal _5441
@c[_5441] 1 i[z34_49][b0] -1 i[s34][b0] -1 i[s49][b0] >= -1;
* constraint lin_less_equal _5442
@c[_5442] -1 i[z49_51][b0] 1 i[s49][b0] >= 0;
* constraint lin_less_equal _5443
@c[_5443] -1 i[z49_51][b0] 1 i[s51][b0] >= 0;
* constraint lin_less_equal _5444
@c[_5444] 1 i[z49_51][b0] -1 i[s49][b0] -1 i[s51][b0] >= -1;
* constraint lin_less_equal _5445
@c[_5445] 1 i[z33_52][b0] 1 i[z34_49][b0] 1 i[z49_51][b0] 1 i[z33_52][b0] -2 i[b704][b0] >= 0;
* constraint lin_less_equal _5446
@c[_5446] -1 i[z33_52][b0] -1 i[z34_49][b0] -1 i[z49_51][b0] -1 i[z33_52][b0] 4 i[b704][b0] >= 0;
* constraint lin_less_equal _5447
@c[_5447] -1 i[z38_39][b0] 1 i[s38][b0] >= 0;
* constraint lin_less_equal _5448
@c[_5448] -1 i[z38_39][b0] 1 i[s39][b0] >= 0;
* constraint lin_less_equal _5449
@c[_5449] 1 i[z38_39][b0] -1 i[s38][b0] -1 i[s39][b0] >= -1;
* constraint lin_less_equal _5450
@c[_5450] 1 i[z18_34][b0] 1 i[z24_37][b0] 1 i[z38_39][b0] -2 i[b705][b0] >= 0;
* constraint lin_less_equal _5451
@c[_5451] -1 i[z18_34][b0] -1 i[z24_37][b0] -1 i[z38_39][b0] 3 i[b705][b0] >= 0;
* constraint lin_less_equal _5452
@c[_5452] 1 i[z19_34][b0] 1 i[z38_40][b0] -2 i[b706][b0] >= 0;
* constraint lin_less_equal _5453
@c[_5453] -1 i[z19_34][b0] -1 i[z38_40][b0] 2 i[b706][b0] >= 0;
* constraint lin_less_equal _5454
@c[_5454] 1 i[z21_34][b0] 1 i[z37_47][b0] -2 i[b707][b0] >= 0;
* constraint lin_less_equal _5455
@c[_5455] -1 i[z21_34][b0] -1 i[z37_47][b0] 2 i[b707][b0] >= 0;
* constraint lin_less_equal _5456
@c[_5456] 1 i[z22_34][b0] 1 i[z37_48][b0] -2 i[b708][b0] >= 0;
* constraint lin_less_equal _5457
@c[_5457] -1 i[z22_34][b0] -1 i[z37_48][b0] 2 i[b708][b0] >= 0;
* constraint lin_less_equal _5458
@c[_5458] 1 i[z24_34][b0] -2 i[b709][b0] >= 0;
* constraint lin_less_equal _5459
@c[_5459] -1 i[z24_34][b0] 1 i[b709][b0] >= 0;
* constraint lin_less_equal _5460
@c[_5460] 1 i[z25_34][b0] 1 i[z32_47][b0] -2 i[b710][b0] >= 0;
* constraint lin_less_equal _5461
@c[_5461] -1 i[z25_34][b0] -1 i[z32_47][b0] 2 i[b710][b0] >= 0;
* constraint lin_less_equal _5462
@c[_5462] 1 i[z26_34][b0] -2 i[b711][b0] >= 0;
* constraint lin_less_equal _5463
@c[_5463] -1 i[z26_34][b0] 1 i[b711][b0] >= 0;
* constraint lin_less_equal _5464
@c[_5464] -1 i[z46_47][b0] 1 i[s46][b0] >= 0;
* constraint lin_less_equal _5465
@c[_5465] -1 i[z46_47][b0] 1 i[s47][b0] >= 0;
* constraint lin_less_equal _5466
@c[_5466] 1 i[z46_47][b0] -1 i[s46][b0] -1 i[s47][b0] >= -1;
* constraint lin_less_equal _5467
@c[_5467] 1 i[z27_34][b0] 1 i[z46_47][b0] -2 i[b712][b0] >= 0;
* constraint lin_less_equal _5468
@c[_5468] -1 i[z27_34][b0] -1 i[z46_47][b0] 2 i[b712][b0] >= 0;
* constraint lin_less_equal _5469
@c[_5469] 1 i[z28_34][b0] -2 i[b713][b0] >= 0;
* constraint lin_less_equal _5470
@c[_5470] -1 i[z28_34][b0] 1 i[b713][b0] >= 0;
* constraint lin_less_equal _5471
@c[_5471] 1 i[z31_34][b0] 1 i[z40_50][b0] 1 i[z29_52][b0] -2 i[b714][b0] >= 0;
* constraint lin_less_equal _5472
@c[_5472] -1 i[z31_34][b0] -1 i[z40_50][b0] -1 i[z29_52][b0] 3 i[b714][b0] >= 0;
* constraint lin_less_equal _5473
@c[_5473] 1 i[s34][b0] -2 i[b715][b0] >= 0;
* constraint lin_less_equal _5474
@c[_5474] -1 i[s34][b0] 1 i[b715][b0] >= 0;
* constraint lin_less_equal _5475
@c[_5475] 1 i[z34_44][b0] -2 i[b716][b0] >= 0;
* constraint lin_less_equal _5476
@c[_5476] -1 i[z34_44][b0] 1 i[b716][b0] >= 0;
* constraint lin_less_equal _5477
@c[_5477] -1 i[z34_45][b0] 1 i[s34][b0] >= 0;
* constraint lin_less_equal _5478
@c[_5478] -1 i[z34_45][b0] 1 i[s45][b0] >= 0;
* constraint lin_less_equal _5479
@c[_5479] 1 i[z34_45][b0] -1 i[s34][b0] -1 i[s45][b0] >= -1;
* constraint lin_less_equal _5480
@c[_5480] -1 i[z37_51][b0] 1 i[s37][b0] >= 0;
* constraint lin_less_equal _5481
@c[_5481] -1 i[z37_51][b0] 1 i[s51][b0] >= 0;
* constraint lin_less_equal _5482
@c[_5482] 1 i[z37_51][b0] -1 i[s37][b0] -1 i[s51][b0] >= -1;
* constraint lin_less_equal _5483
@c[_5483] -1 i[z40_48][b0] 1 i[s40][b0] >= 0;
* constraint lin_less_equal _5484
@c[_5484] -1 i[z40_48][b0] 1 i[s48][b0] >= 0;
* constraint lin_less_equal _5485
@c[_5485] 1 i[z40_48][b0] -1 i[s40][b0] -1 i[s48][b0] >= -1;
* constraint lin_less_equal _5486
@c[_5486] 1 i[z34_45][b0] 1 i[z37_51][b0] 1 i[z40_48][b0] -2 i[b717][b0] >= 0;
* constraint lin_less_equal _5487
@c[_5487] -1 i[z34_45][b0] -1 i[z37_51][b0] -1 i[z40_48][b0] 3 i[b717][b0] >= 0;
* constraint lin_less_equal _5488
@c[_5488] 1 i[z34_46][b0] -2 i[b718][b0] >= 0;
* constraint lin_less_equal _5489
@c[_5489] -1 i[z34_46][b0] 1 i[b718][b0] >= 0;
* constraint lin_less_equal _5490
@c[_5490] -1 i[z34_47][b0] 1 i[s34][b0] >= 0;
* constraint lin_less_equal _5491
@c[_5491] -1 i[z34_47][b0] 1 i[s47][b0] >= 0;
* constraint lin_less_equal _5492
@c[_5492] 1 i[z34_47][b0] -1 i[s34][b0] -1 i[s47][b0] >= -1;
* constraint lin_less_equal _5493
@c[_5493] 1 i[z34_47][b0] -2 i[b719][b0] >= 0;
* constraint lin_less_equal _5494
@c[_5494] -1 i[z34_47][b0] 1 i[b719][b0] >= 0;
* constraint lin_less_equal _5495
@c[_5495] -1 i[z34_48][b0] 1 i[s34][b0] >= 0;
* constraint lin_less_equal _5496
@c[_5496] -1 i[z34_48][b0] 1 i[s48][b0] >= 0;
* constraint lin_less_equal _5497
@c[_5497] 1 i[z34_48][b0] -1 i[s34][b0] -1 i[s48][b0] >= -1;
* constraint lin_less_equal _5498
@c[_5498] 1 i[z34_48][b0] -2 i[b720][b0] >= 0;
* constraint lin_less_equal _5499
@c[_5499] -1 i[z34_48][b0] 1 i[b720][b0] >= 0;
* constraint lin_less_equal _5500
@c[_5500] 1 i[z34_49][b0] -2 i[b721][b0] >= 0;
* constraint lin_less_equal _5501
@c[_5501] -1 i[z34_49][b0] 1 i[b721][b0] >= 0;
* constraint lin_less_equal _5502
@c[_5502] 1 i[z34_50][b0] -2 i[b722][b0] >= 0;
* constraint lin_less_equal _5503
@c[_5503] -1 i[z34_50][b0] 1 i[b722][b0] >= 0;
* constraint lin_less_equal _5504
@c[_5504] -1 i[z34_51][b0] 1 i[s34][b0] >= 0;
* constraint lin_less_equal _5505
@c[_5505] -1 i[z34_51][b0] 1 i[s51][b0] >= 0;
* constraint lin_less_equal _5506
@c[_5506] 1 i[z34_51][b0] -1 i[s34][b0] -1 i[s51][b0] >= -1;
* constraint lin_less_equal _5507
@c[_5507] 1 i[z34_51][b0] -2 i[b723][b0] >= 0;
* constraint lin_less_equal _5508
@c[_5508] -1 i[z34_51][b0] 1 i[b723][b0] >= 0;
* constraint lin_less_equal _5509
@c[_5509] -1 i[z34_52][b0] 1 i[s34][b0] >= 0;
* constraint lin_less_equal _5510
@c[_5510] -1 i[z34_52][b0] 1 i[s52][b0] >= 0;
* constraint lin_less_equal _5511
@c[_5511] 1 i[z34_52][b0] -1 i[s34][b0] -1 i[s52][b0] >= -1;
* constraint lin_less_equal _5512
@c[_5512] 1 i[z34_52][b0] -2 i[b724][b0] >= 0;
* constraint lin_less_equal _5513
@c[_5513] -1 i[z34_52][b0] 1 i[b724][b0] >= 0;
* constraint lin_less_equal _5514
@c[_5514] 1 i[z17_35][b0] -2 i[b725][b0] >= 0;
* constraint lin_less_equal _5515
@c[_5515] -1 i[z17_35][b0] 1 i[b725][b0] >= 0;
* constraint lin_less_equal _5516
@c[_5516] 1 i[z18_35][b0] -2 i[b726][b0] >= 0;
* constraint lin_less_equal _5517
@c[_5517] -1 i[z18_35][b0] 1 i[b726][b0] >= 0;
* constraint lin_less_equal _5518
@c[_5518] 1 i[z19_35][b0] 1 i[z18_44][b0] -2 i[b727][b0] >= 0;
* constraint lin_less_equal _5519
@c[_5519] -1 i[z19_35][b0] -1 i[z18_44][b0] 2 i[b727][b0] >= 0;
* constraint lin_less_equal _5520
@c[_5520] 1 i[z20_35][b0] -2 i[b728][b0] >= 0;
* constraint lin_less_equal _5521
@c[_5521] -1 i[z20_35][b0] 1 i[b728][b0] >= 0;
* constraint lin_less_equal _5522
@c[_5522] 1 i[z22_35][b0] -2 i[b729][b0] >= 0;
* constraint lin_less_equal _5523
@c[_5523] -1 i[z22_35][b0] 1 i[b729][b0] >= 0;
* constraint lin_less_equal _5524
@c[_5524] 1 i[z23_35][b0] 1 i[z36_42][b0] 1 i[z21_43][b0] -2 i[b730][b0] >= 0;
* constraint lin_less_equal _5525
@c[_5525] -1 i[z23_35][b0] -1 i[z36_42][b0] -1 i[z21_43][b0] 3 i[b730][b0] >= 0;
* constraint lin_less_equal _5526
@c[_5526] 1 i[z25_35][b0] 1 i[z29_42][b0] -2 i[b731][b0] >= 0;
* constraint lin_less_equal _5527
@c[_5527] -1 i[z25_35][b0] -1 i[z29_42][b0] 2 i[b731][b0] >= 0;
* constraint lin_less_equal _5528
@c[_5528] 1 i[s35][b0] -2 i[b732][b0] >= 0;
* constraint lin_less_equal _5529
@c[_5529] -1 i[s35][b0] 1 i[b732][b0] >= 0;
* constraint lin_less_equal _5530
@c[_5530] 1 i[z35_37][b0] 1 i[z20_37][b0] -2 i[b733][b0] >= 0;
* constraint lin_less_equal _5531
@c[_5531] -1 i[z35_37][b0] -1 i[z20_37][b0] 2 i[b733][b0] >= 0;
* constraint lin_less_equal _5532
@c[_5532] 1 i[z35_38][b0] 1 i[z22_46][b0] -2 i[b734][b0] >= 0;
* constraint lin_less_equal _5533
@c[_5533] -1 i[z35_38][b0] -1 i[z22_46][b0] 2 i[b734][b0] >= 0;
* constraint lin_less_equal _5534
@c[_5534] 1 i[z35_39][b0] -2 i[b735][b0] >= 0;
* constraint lin_less_equal _5535
@c[_5535] -1 i[z35_39][b0] 1 i[b735][b0] >= 0;
* constraint lin_less_equal _5536
@c[_5536] 1 i[z35_41][b0] -2 i[b736][b0] >= 0;
* constraint lin_less_equal _5537
@c[_5537] -1 i[z35_41][b0] 1 i[b736][b0] >= 0;
* constraint lin_less_equal _5538
@c[_5538] -1 i[z35_43][b0] 1 i[s35][b0] >= 0;
* constraint lin_less_equal _5539
@c[_5539] -1 i[z35_43][b0] 1 i[s43][b0] >= 0;
* constraint lin_less_equal _5540
@c[_5540] 1 i[z35_43][b0] -1 i[s35][b0] -1 i[s43][b0] >= -1;
* constraint lin_less_equal _5541
@c[_5541] 1 i[z35_43][b0] -2 i[b737][b0] >= 0;
* constraint lin_less_equal _5542
@c[_5542] -1 i[z35_43][b0] 1 i[b737][b0] >= 0;
* constraint lin_less_equal _5543
@c[_5543] 1 i[z35_44][b0] 1 i[z36_39][b0] 1 i[z41_42][b0] -2 i[b738][b0] >= 0;
* constraint lin_less_equal _5544
@c[_5544] -1 i[z35_44][b0] -1 i[z36_39][b0] -1 i[z41_42][b0] 3 i[b738][b0] >= 0;
* constraint lin_less_equal _5545
@c[_5545] 1 i[z35_45][b0] -2 i[b739][b0] >= 0;
* constraint lin_less_equal _5546
@c[_5546] -1 i[z35_45][b0] 1 i[b739][b0] >= 0;
* constraint lin_less_equal _5547
@c[_5547] 1 i[z35_46][b0] 1 i[z29_39][b0] -2 i[b740][b0] >= 0;
* constraint lin_less_equal _5548
@c[_5548] -1 i[z35_46][b0] -1 i[z29_39][b0] 2 i[b740][b0] >= 0;
* constraint lin_less_equal _5549
@c[_5549] 1 i[z35_50][b0] -2 i[b741][b0] >= 0;
* constraint lin_less_equal _5550
@c[_5550] -1 i[z35_50][b0] 1 i[b741][b0] >= 0;
* constraint lin_less_equal _5551
@c[_5551] 1 i[z35_52][b0] -2 i[b742][b0] >= 0;
* constraint lin_less_equal _5552
@c[_5552] -1 i[z35_52][b0] 1 i[b742][b0] >= 0;
* constraint lin_less_equal _5553
@c[_5553] 1 i[z35_36][b0] -2 i[b743][b0] >= 0;
* constraint lin_less_equal _5554
@c[_5554] -1 i[z35_36][b0] 1 i[b743][b0] >= 0;
* constraint lin_less_equal _5555
@c[_5555] 1 i[s36][b0] -2 i[b744][b0] >= 0;
* constraint lin_less_equal _5556
@c[_5556] -1 i[s36][b0] 1 i[b744][b0] >= 0;
* constraint lin_less_equal _5557
@c[_5557] 1 i[z36_41][b0] -2 i[b745][b0] >= 0;
* constraint lin_less_equal _5558
@c[_5558] -1 i[z36_41][b0] 1 i[b745][b0] >= 0;
* constraint lin_less_equal _5559
@c[_5559] -1 i[z36_43][b0] 1 i[s36][b0] >= 0;
* constraint lin_less_equal _5560
@c[_5560] -1 i[z36_43][b0] 1 i[s43][b0] >= 0;
* constraint lin_less_equal _5561
@c[_5561] 1 i[z36_43][b0] -1 i[s36][b0] -1 i[s43][b0] >= -1;
* constraint lin_less_equal _5562
@c[_5562] 1 i[z36_43][b0] -2 i[b746][b0] >= 0;
* constraint lin_less_equal _5563
@c[_5563] -1 i[z36_43][b0] 1 i[b746][b0] >= 0;
* constraint lin_less_equal _5564
@c[_5564] 1 i[z18_37][b0] -2 i[b747][b0] >= 0;
* constraint lin_less_equal _5565
@c[_5565] -1 i[z18_37][b0] 1 i[b747][b0] >= 0;
* constraint lin_less_equal _5566
@c[_5566] 1 i[z19_37][b0] 1 i[z38_41][b0] -2 i[b748][b0] >= 0;
* constraint lin_less_equal _5567
@c[_5567] -1 i[z19_37][b0] -1 i[z38_41][b0] 2 i[b748][b0] >= 0;
* constraint lin_less_equal _5568
@c[_5568] 1 i[z21_37][b0] -2 i[b749][b0] >= 0;
* constraint lin_less_equal _5569
@c[_5569] -1 i[z21_37][b0] 1 i[b749][b0] >= 0;
* constraint lin_less_equal _5570
@c[_5570] 1 i[z22_37][b0] -2 i[b750][b0] >= 0;
* constraint lin_less_equal _5571
@c[_5571] -1 i[z22_37][b0] 1 i[b750][b0] >= 0;
* constraint lin_less_equal _5572
@c[_5572] 1 i[z37_44][b0] -2 i[b751][b0] >= 0;
* constraint lin_less_equal _5573
@c[_5573] -1 i[z37_44][b0] 1 i[b751][b0] >= 0;
* constraint lin_less_equal _5574
@c[_5574] 1 i[z37_46][b0] -2 i[b752][b0] >= 0;
* constraint lin_less_equal _5575
@c[_5575] -1 i[z37_46][b0] 1 i[b752][b0] >= 0;
* constraint lin_less_equal _5576
@c[_5576] 1 i[z37_50][b0] -2 i[b753][b0] >= 0;
* constraint lin_less_equal _5577
@c[_5577] -1 i[z37_50][b0] 1 i[b753][b0] >= 0;
* constraint lin_less_equal _5578
@c[_5578] 1 i[z37_52][b0] -2 i[b754][b0] >= 0;
* constraint lin_less_equal _5579
@c[_5579] -1 i[z37_52][b0] 1 i[b754][b0] >= 0;
* constraint lin_less_equal _5580
@c[_5580] 1 i[z26_38][b0] -2 i[b755][b0] >= 0;
* constraint lin_less_equal _5581
@c[_5581] -1 i[z26_38][b0] 1 i[b755][b0] >= 0;
* constraint lin_less_equal _5582
@c[_5582] 1 i[z27_38][b0] -2 i[b756][b0] >= 0;
* constraint lin_less_equal _5583
@c[_5583] -1 i[z27_38][b0] 1 i[b756][b0] >= 0;
* constraint lin_less_equal _5584
@c[_5584] 1 i[z28_38][b0] 1 i[z27_47][b0] -2 i[b757][b0] >= 0;
* constraint lin_less_equal _5585
@c[_5585] -1 i[z28_38][b0] -1 i[z27_47][b0] 2 i[b757][b0] >= 0;
* constraint lin_less_equal _5586
@c[_5586] 1 i[z32_38][b0] -2 i[b758][b0] >= 0;
* constraint lin_less_equal _5587
@c[_5587] -1 i[z32_38][b0] 1 i[b758][b0] >= 0;
* constraint lin_less_equal _5588
@c[_5588] 1 i[z34_38][b0] -2 i[b759][b0] >= 0;
* constraint lin_less_equal _5589
@c[_5589] -1 i[z34_38][b0] 1 i[b759][b0] >= 0;
* constraint lin_less_equal _5590
@c[_5590] -1 i[z38_42][b0] 1 i[s38][b0] >= 0;
* constraint lin_less_equal _5591
@c[_5591] -1 i[z38_42][b0] 1 i[s42][b0] >= 0;
* constraint lin_less_equal _5592
@c[_5592] 1 i[z38_42][b0] -1 i[s38][b0] -1 i[s42][b0] >= -1;
* constraint lin_less_equal _5593
@c[_5593] 1 i[z38_42][b0] -2 i[b760][b0] >= 0;
* constraint lin_less_equal _5594
@c[_5594] -1 i[z38_42][b0] 1 i[b760][b0] >= 0;
* constraint lin_less_equal _5595
@c[_5595] -1 i[z38_43][b0] 1 i[s38][b0] >= 0;
* constraint lin_less_equal _5596
@c[_5596] -1 i[z38_43][b0] 1 i[s43][b0] >= 0;
* constraint lin_less_equal _5597
@c[_5597] 1 i[z38_43][b0] -1 i[s38][b0] -1 i[s43][b0] >= -1;
* constraint lin_less_equal _5598
@c[_5598] 1 i[z38_43][b0] -2 i[b761][b0] >= 0;
* constraint lin_less_equal _5599
@c[_5599] -1 i[z38_43][b0] 1 i[b761][b0] >= 0;
* constraint lin_less_equal _5600
@c[_5600] -1 i[z38_44][b0] 1 i[s38][b0] >= 0;
* constraint lin_less_equal _5601
@c[_5601] -1 i[z38_44][b0] 1 i[s44][b0] >= 0;
* constraint lin_less_equal _5602
@c[_5602] 1 i[z38_44][b0] -1 i[s38][b0] -1 i[s44][b0] >= -1;
* constraint lin_less_equal _5603
@c[_5603] 1 i[z38_44][b0] -2 i[b762][b0] >= 0;
* constraint lin_less_equal _5604
@c[_5604] -1 i[z38_44][b0] 1 i[b762][b0] >= 0;
* constraint lin_less_equal _5605
@c[_5605] 1 i[z38_46][b0] -2 i[b763][b0] >= 0;
* constraint lin_less_equal _5606
@c[_5606] -1 i[z38_46][b0] 1 i[b763][b0] >= 0;
* constraint lin_less_equal _5607
@c[_5607] -1 i[z38_50][b0] 1 i[s38][b0] >= 0;
* constraint lin_less_equal _5608
@c[_5608] -1 i[z38_50][b0] 1 i[s50][b0] >= 0;
* constraint lin_less_equal _5609
@c[_5609] 1 i[z38_50][b0] -1 i[s38][b0] -1 i[s50][b0] >= -1;
* constraint lin_less_equal _5610
@c[_5610] 1 i[z38_50][b0] -2 i[b764][b0] >= 0;
* constraint lin_less_equal _5611
@c[_5611] -1 i[z38_50][b0] 1 i[b764][b0] >= 0;
* constraint lin_less_equal _5612
@c[_5612] 1 i[z38_52][b0] -2 i[b765][b0] >= 0;
* constraint lin_less_equal _5613
@c[_5613] -1 i[z38_52][b0] 1 i[b765][b0] >= 0;
* constraint lin_less_equal _5614
@c[_5614] 1 i[z17_39][b0] -2 i[b766][b0] >= 0;
* constraint lin_less_equal _5615
@c[_5615] -1 i[z17_39][b0] 1 i[b766][b0] >= 0;
* constraint lin_less_equal _5616
@c[_5616] 1 i[z18_39][b0] -2 i[b767][b0] >= 0;
* constraint lin_less_equal _5617
@c[_5617] -1 i[z18_39][b0] 1 i[b767][b0] >= 0;
* constraint lin_less_equal _5618
@c[_5618] 1 i[z19_39][b0] -2 i[b768][b0] >= 0;
* constraint lin_less_equal _5619
@c[_5619] -1 i[z19_39][b0] 1 i[b768][b0] >= 0;
* constraint lin_less_equal _5620
@c[_5620] 1 i[z23_39][b0] -2 i[b769][b0] >= 0;
* constraint lin_less_equal _5621
@c[_5621] -1 i[z23_39][b0] 1 i[b769][b0] >= 0;
* constraint lin_less_equal _5622
@c[_5622] 1 i[z25_39][b0] -2 i[b770][b0] >= 0;
* constraint lin_less_equal _5623
@c[_5623] -1 i[z25_39][b0] 1 i[b770][b0] >= 0;
* constraint lin_less_equal _5624
@c[_5624] 1 i[z30_39][b0] -2 i[b771][b0] >= 0;
* constraint lin_less_equal _5625
@c[_5625] -1 i[z30_39][b0] 1 i[b771][b0] >= 0;
* constraint lin_less_equal _5626
@c[_5626] 1 i[z31_39][b0] -2 i[b772][b0] >= 0;
* constraint lin_less_equal _5627
@c[_5627] -1 i[z31_39][b0] 1 i[b772][b0] >= 0;
* constraint lin_less_equal _5628
@c[_5628] 1 i[z34_39][b0] 1 i[z44_47][b0] -2 i[b773][b0] >= 0;
* constraint lin_less_equal _5629
@c[_5629] -1 i[z34_39][b0] -1 i[z44_47][b0] 2 i[b773][b0] >= 0;
* constraint lin_less_equal _5630
@c[_5630] 1 i[z38_39][b0] -2 i[b774][b0] >= 0;
* constraint lin_less_equal _5631
@c[_5631] -1 i[z38_39][b0] 1 i[b774][b0] >= 0;
* constraint lin_less_equal _5632
@c[_5632] 1 i[s39][b0] -2 i[b775][b0] >= 0;
* constraint lin_less_equal _5633
@c[_5633] -1 i[s39][b0] 1 i[b775][b0] >= 0;
* constraint lin_less_equal _5634
@c[_5634] 1 i[z39_40][b0] -2 i[b776][b0] >= 0;
* constraint lin_less_equal _5635
@c[_5635] -1 i[z39_40][b0] 1 i[b776][b0] >= 0;
* constraint lin_less_equal _5636
@c[_5636] 1 i[z39_41][b0] -2 i[b777][b0] >= 0;
* constraint lin_less_equal _5637
@c[_5637] -1 i[z39_41][b0] 1 i[b777][b0] >= 0;
* constraint lin_less_equal _5638
@c[_5638] -1 i[z39_42][b0] 1 i[s39][b0] >= 0;
* constraint lin_less_equal _5639
@c[_5639] -1 i[z39_42][b0] 1 i[s42][b0] >= 0;
* constraint lin_less_equal _5640
@c[_5640] 1 i[z39_42][b0] -1 i[s39][b0] -1 i[s42][b0] >= -1;
* constraint lin_less_equal _5641
@c[_5641] 1 i[z39_42][b0] -2 i[b778][b0] >= 0;
* constraint lin_less_equal _5642
@c[_5642] -1 i[z39_42][b0] 1 i[b778][b0] >= 0;
* constraint lin_less_equal _5643
@c[_5643] -1 i[z39_43][b0] 1 i[s39][b0] >= 0;
* constraint lin_less_equal _5644
@c[_5644] -1 i[z39_43][b0] 1 i[s43][b0] >= 0;
* constraint lin_less_equal _5645
@c[_5645] 1 i[z39_43][b0] -1 i[s39][b0] -1 i[s43][b0] >= -1;
* constraint lin_less_equal _5646
@c[_5646] 1 i[z39_43][b0] -2 i[b779][b0] >= 0;
* constraint lin_less_equal _5647
@c[_5647] -1 i[z39_43][b0] 1 i[b779][b0] >= 0;
* constraint lin_less_equal _5648
@c[_5648] 1 i[z19_40][b0] 1 i[z26_43][b0] -2 i[b780][b0] >= 0;
* constraint lin_less_equal _5649
@c[_5649] -1 i[z19_40][b0] -1 i[z26_43][b0] 2 i[b780][b0] >= 0;
* constraint lin_less_equal _5650
@c[_5650] 1 i[z22_40][b0] 1 i[z41_48][b0] 1 i[z37_45][b0] -2 i[b781][b0] >= 0;
* constraint lin_less_equal _5651
@c[_5651] -1 i[z22_40][b0] -1 i[z41_48][b0] -1 i[z37_45][b0] 3 i[b781][b0] >= 0;
* constraint lin_less_equal _5652
@c[_5652] 1 i[z23_40][b0] 1 i[z38_42][b0] -2 i[b782][b0] >= 0;
* constraint lin_less_equal _5653
@c[_5653] -1 i[z23_40][b0] -1 i[z38_42][b0] 2 i[b782][b0] >= 0;
* constraint lin_less_equal _5654
@c[_5654] 1 i[z25_40][b0] -2 i[b783][b0] >= 0;
* constraint lin_less_equal _5655
@c[_5655] -1 i[z25_40][b0] 1 i[b783][b0] >= 0;
* constraint lin_less_equal _5656
@c[_5656] 1 i[z40_44][b0] 1 i[z30_42][b0] -2 i[b784][b0] >= 0;
* constraint lin_less_equal _5657
@c[_5657] -1 i[z40_44][b0] -1 i[z30_42][b0] 2 i[b784][b0] >= 0;
* constraint lin_less_equal _5658
@c[_5658] -1 i[z40_45][b0] 1 i[s40][b0] >= 0;
* constraint lin_less_equal _5659
@c[_5659] -1 i[z40_45][b0] 1 i[s45][b0] >= 0;
* constraint lin_less_equal _5660
@c[_5660] 1 i[z40_45][b0] -1 i[s40][b0] -1 i[s45][b0] >= -1;
* constraint lin_less_equal _5661
@c[_5661] -1 i[z41_51][b0] 1 i[s41][b0] >= 0;
* constraint lin_less_equal _5662
@c[_5662] -1 i[z41_51][b0] 1 i[s51][b0] >= 0;
* constraint lin_less_equal _5663
@c[_5663] 1 i[z41_51][b0] -1 i[s41][b0] -1 i[s51][b0] >= -1;
* constraint lin_less_equal _5664
@c[_5664] 1 i[z40_45][b0] 1 i[z41_51][b0] -2 i[b785][b0] >= 0;
* constraint lin_less_equal _5665
@c[_5665] -1 i[z40_45][b0] -1 i[z41_51][b0] 2 i[b785][b0] >= 0;
* constraint lin_less_equal _5666
@c[_5666] 1 i[z40_48][b0] 1 i[z34_45][b0] 1 i[z37_51][b0] -2 i[b786][b0] >= 0;
* constraint lin_less_equal _5667
@c[_5667] -1 i[z40_48][b0] -1 i[z34_45][b0] -1 i[z37_51][b0] 3 i[b786][b0] >= 0;
* constraint lin_less_equal _5668
@c[_5668] -1 i[z40_51][b0] 1 i[s40][b0] >= 0;
* constraint lin_less_equal _5669
@c[_5669] -1 i[z40_51][b0] 1 i[s51][b0] >= 0;
* constraint lin_less_equal _5670
@c[_5670] 1 i[z40_51][b0] -1 i[s40][b0] -1 i[s51][b0] >= -1;
* constraint lin_less_equal _5671
@c[_5671] 1 i[z40_51][b0] -2 i[b787][b0] >= 0;
* constraint lin_less_equal _5672
@c[_5672] -1 i[z40_51][b0] 1 i[b787][b0] >= 0;
* constraint lin_less_equal _5673
@c[_5673] 1 i[z40_52][b0] -2 i[b788][b0] >= 0;
* constraint lin_less_equal _5674
@c[_5674] -1 i[z40_52][b0] 1 i[b788][b0] >= 0;
* constraint lin_less_equal _5675
@c[_5675] 1 i[z18_41][b0] -2 i[b789][b0] >= 0;
* constraint lin_less_equal _5676
@c[_5676] -1 i[z18_41][b0] 1 i[b789][b0] >= 0;
* constraint lin_less_equal _5677
@c[_5677] 1 i[z19_41][b0] -2 i[b790][b0] >= 0;
* constraint lin_less_equal _5678
@c[_5678] -1 i[z19_41][b0] 1 i[b790][b0] >= 0;
* constraint lin_less_equal _5679
@c[_5679] 1 i[z20_41][b0] -2 i[b791][b0] >= 0;
* constraint lin_less_equal _5680
@c[_5680] -1 i[z20_41][b0] 1 i[b791][b0] >= 0;
* constraint lin_less_equal _5681
@c[_5681] 1 i[z22_41][b0] -2 i[b792][b0] >= 0;
* constraint lin_less_equal _5682
@c[_5682] -1 i[z22_41][b0] 1 i[b792][b0] >= 0;
* constraint lin_less_equal _5683
@c[_5683] 1 i[z23_41][b0] -2 i[b793][b0] >= 0;
* constraint lin_less_equal _5684
@c[_5684] -1 i[z23_41][b0] 1 i[b793][b0] >= 0;
* constraint lin_less_equal _5685
@c[_5685] 1 i[z25_41][b0] -2 i[b794][b0] >= 0;
* constraint lin_less_equal _5686
@c[_5686] -1 i[z25_41][b0] 1 i[b794][b0] >= 0;
* constraint lin_less_equal _5687
@c[_5687] 1 i[s41][b0] -2 i[b795][b0] >= 0;
* constraint lin_less_equal _5688
@c[_5688] -1 i[s41][b0] 1 i[b795][b0] >= 0;
* constraint lin_less_equal _5689
@c[_5689] -1 i[z41_43][b0] 1 i[s41][b0] >= 0;
* constraint lin_less_equal _5690
@c[_5690] -1 i[z41_43][b0] 1 i[s43][b0] >= 0;
* constraint lin_less_equal _5691
@c[_5691] 1 i[z41_43][b0] -1 i[s41][b0] -1 i[s43][b0] >= -1;
* constraint lin_less_equal _5692
@c[_5692] 1 i[z41_43][b0] -2 i[b796][b0] >= 0;
* constraint lin_less_equal _5693
@c[_5693] -1 i[z41_43][b0] 1 i[b796][b0] >= 0;
* constraint lin_less_equal _5694
@c[_5694] 1 i[z41_44][b0] -2 i[b797][b0] >= 0;
* constraint lin_less_equal _5695
@c[_5695] -1 i[z41_44][b0] 1 i[b797][b0] >= 0;
* constraint lin_less_equal _5696
@c[_5696] -1 i[z41_45][b0] 1 i[s41][b0] >= 0;
* constraint lin_less_equal _5697
@c[_5697] -1 i[z41_45][b0] 1 i[s45][b0] >= 0;
* constraint lin_less_equal _5698
@c[_5698] 1 i[z41_45][b0] -1 i[s41][b0] -1 i[s45][b0] >= -1;
* constraint lin_less_equal _5699
@c[_5699] 1 i[z41_45][b0] -2 i[b798][b0] >= 0;
* constraint lin_less_equal _5700
@c[_5700] -1 i[z41_45][b0] 1 i[b798][b0] >= 0;
* constraint lin_less_equal _5701
@c[_5701] 1 i[z31_42][b0] -2 i[b799][b0] >= 0;
* constraint lin_less_equal _5702
@c[_5702] -1 i[z31_42][b0] 1 i[b799][b0] >= 0;
* constraint lin_less_equal _5703
@c[_5703] 1 i[z32_42][b0] -2 i[b800][b0] >= 0;
* constraint lin_less_equal _5704
@c[_5704] -1 i[z32_42][b0] 1 i[b800][b0] >= 0;
* constraint lin_less_equal _5705
@c[_5705] 1 i[z34_42][b0] -2 i[b801][b0] >= 0;
* constraint lin_less_equal _5706
@c[_5706] -1 i[z34_42][b0] 1 i[b801][b0] >= 0;
* constraint lin_less_equal _5707
@c[_5707] 1 i[z35_42][b0] -2 i[b802][b0] >= 0;
* constraint lin_less_equal _5708
@c[_5708] -1 i[z35_42][b0] 1 i[b802][b0] >= 0;
* constraint lin_less_equal _5709
@c[_5709] 1 i[z37_42][b0] -2 i[b803][b0] >= 0;
* constraint lin_less_equal _5710
@c[_5710] -1 i[z37_42][b0] 1 i[b803][b0] >= 0;
* constraint lin_less_equal _5711
@c[_5711] 1 i[z39_42][b0] -2 i[b804][b0] >= 0;
* constraint lin_less_equal _5712
@c[_5712] -1 i[z39_42][b0] 1 i[b804][b0] >= 0;
* constraint lin_less_equal _5713
@c[_5713] 1 i[s42][b0] -2 i[b805][b0] >= 0;
* constraint lin_less_equal _5714
@c[_5714] -1 i[s42][b0] 1 i[b805][b0] >= 0;
* constraint lin_less_equal _5715
@c[_5715] -1 i[z42_43][b0] 1 i[s42][b0] >= 0;
* constraint lin_less_equal _5716
@c[_5716] -1 i[z42_43][b0] 1 i[s43][b0] >= 0;
* constraint lin_less_equal _5717
@c[_5717] 1 i[z42_43][b0] -1 i[s42][b0] -1 i[s43][b0] >= -1;
* constraint lin_less_equal _5718
@c[_5718] 1 i[z42_43][b0] -2 i[b806][b0] >= 0;
* constraint lin_less_equal _5719
@c[_5719] -1 i[z42_43][b0] 1 i[b806][b0] >= 0;
* constraint lin_less_equal _5720
@c[_5720] -1 i[z42_44][b0] 1 i[s42][b0] >= 0;
* constraint lin_less_equal _5721
@c[_5721] -1 i[z42_44][b0] 1 i[s44][b0] >= 0;
* constraint lin_less_equal _5722
@c[_5722] 1 i[z42_44][b0] -1 i[s42][b0] -1 i[s44][b0] >= -1;
* constraint lin_less_equal _5723
@c[_5723] 1 i[z42_44][b0] -2 i[b807][b0] >= 0;
* constraint lin_less_equal _5724
@c[_5724] -1 i[z42_44][b0] 1 i[b807][b0] >= 0;
* constraint lin_less_equal _5725
@c[_5725] 1 i[z42_46][b0] -2 i[b808][b0] >= 0;
* constraint lin_less_equal _5726
@c[_5726] -1 i[z42_46][b0] 1 i[b808][b0] >= 0;
* constraint lin_less_equal _5727
@c[_5727] -1 i[z42_50][b0] 1 i[s42][b0] >= 0;
* constraint lin_less_equal _5728
@c[_5728] -1 i[z42_50][b0] 1 i[s50][b0] >= 0;
* constraint lin_less_equal _5729
@c[_5729] 1 i[z42_50][b0] -1 i[s42][b0] -1 i[s50][b0] >= -1;
* constraint lin_less_equal _5730
@c[_5730] 1 i[z42_50][b0] -2 i[b809][b0] >= 0;
* constraint lin_less_equal _5731
@c[_5731] -1 i[z42_50][b0] 1 i[b809][b0] >= 0;
* constraint lin_less_equal _5732
@c[_5732] 1 i[z42_52][b0] -2 i[b810][b0] >= 0;
* constraint lin_less_equal _5733
@c[_5733] -1 i[z42_52][b0] 1 i[b810][b0] >= 0;
* constraint lin_less_equal _5734
@c[_5734] 1 i[z17_43][b0] -2 i[b811][b0] >= 0;
* constraint lin_less_equal _5735
@c[_5735] -1 i[z17_43][b0] 1 i[b811][b0] >= 0;
* constraint lin_less_equal _5736
@c[_5736] 1 i[z18_43][b0] -2 i[b812][b0] >= 0;
* constraint lin_less_equal _5737
@c[_5737] -1 i[z18_43][b0] 1 i[b812][b0] >= 0;
* constraint lin_less_equal _5738
@c[_5738] 1 i[z19_43][b0] -2 i[b813][b0] >= 0;
* constraint lin_less_equal _5739
@c[_5739] -1 i[z19_43][b0] 1 i[b813][b0] >= 0;
* constraint lin_less_equal _5740
@c[_5740] 1 i[z22_43][b0] -2 i[b814][b0] >= 0;
* constraint lin_less_equal _5741
@c[_5741] -1 i[z22_43][b0] 1 i[b814][b0] >= 0;
* constraint lin_less_equal _5742
@c[_5742] 1 i[z23_43][b0] -2 i[b815][b0] >= 0;
* constraint lin_less_equal _5743
@c[_5743] -1 i[z23_43][b0] 1 i[b815][b0] >= 0;
* constraint lin_less_equal _5744
@c[_5744] 1 i[z25_43][b0] -2 i[b816][b0] >= 0;
* constraint lin_less_equal _5745
@c[_5745] -1 i[z25_43][b0] 1 i[b816][b0] >= 0;
* constraint lin_less_equal _5746
@c[_5746] 1 i[z27_43][b0] -2 i[b817][b0] >= 0;
* constraint lin_less_equal _5747
@c[_5747] -1 i[z27_43][b0] 1 i[b817][b0] >= 0;
* constraint lin_less_equal _5748
@c[_5748] 1 i[z28_43][b0] -2 i[b818][b0] >= 0;
* constraint lin_less_equal _5749
@c[_5749] -1 i[z28_43][b0] 1 i[b818][b0] >= 0;
* constraint lin_less_equal _5750
@c[_5750] 1 i[z29_43][b0] -2 i[b819][b0] >= 0;
* constraint lin_less_equal _5751
@c[_5751] -1 i[z29_43][b0] 1 i[b819][b0] >= 0;
* constraint lin_less_equal _5752
@c[_5752] 1 i[z30_43][b0] -2 i[b820][b0] >= 0;
* constraint lin_less_equal _5753
@c[_5753] -1 i[z30_43][b0] 1 i[b820][b0] >= 0;
* constraint lin_less_equal _5754
@c[_5754] 1 i[z31_43][b0] -2 i[b821][b0] >= 0;
* constraint lin_less_equal _5755
@c[_5755] -1 i[z31_43][b0] 1 i[b821][b0] >= 0;
* constraint lin_less_equal _5756
@c[_5756] 1 i[z32_43][b0] -2 i[b822][b0] >= 0;
* constraint lin_less_equal _5757
@c[_5757] -1 i[z32_43][b0] 1 i[b822][b0] >= 0;
* constraint lin_less_equal _5758
@c[_5758] 1 i[z35_43][b0] -2 i[b823][b0] >= 0;
* constraint lin_less_equal _5759
@c[_5759] -1 i[z35_43][b0] 1 i[b823][b0] >= 0;
* constraint lin_less_equal _5760
@c[_5760] 1 i[z36_43][b0] -2 i[b824][b0] >= 0;
* constraint lin_less_equal _5761
@c[_5761] -1 i[z36_43][b0] 1 i[b824][b0] >= 0;
* constraint lin_less_equal _5762
@c[_5762] 1 i[z37_43][b0] -2 i[b825][b0] >= 0;
* constraint lin_less_equal _5763
@c[_5763] -1 i[z37_43][b0] 1 i[b825][b0] >= 0;
* constraint lin_less_equal _5764
@c[_5764] 1 i[z38_43][b0] -2 i[b826][b0] >= 0;
* constraint lin_less_equal _5765
@c[_5765] -1 i[z38_43][b0] 1 i[b826][b0] >= 0;
* constraint lin_less_equal _5766
@c[_5766] 1 i[z39_43][b0] -2 i[b827][b0] >= 0;
* constraint lin_less_equal _5767
@c[_5767] -1 i[z39_43][b0] 1 i[b827][b0] >= 0;
* constraint lin_less_equal _5768
@c[_5768] 1 i[z40_43][b0] -2 i[b828][b0] >= 0;
* constraint lin_less_equal _5769
@c[_5769] -1 i[z40_43][b0] 1 i[b828][b0] >= 0;
* constraint lin_less_equal _5770
@c[_5770] 1 i[z41_43][b0] -2 i[b829][b0] >= 0;
* constraint lin_less_equal _5771
@c[_5771] -1 i[z41_43][b0] 1 i[b829][b0] >= 0;
* constraint lin_less_equal _5772
@c[_5772] 1 i[z42_43][b0] -2 i[b830][b0] >= 0;
* constraint lin_less_equal _5773
@c[_5773] -1 i[z42_43][b0] 1 i[b830][b0] >= 0;
* constraint lin_less_equal _5774
@c[_5774] 1 i[s43][b0] -2 i[b831][b0] >= 0;
* constraint lin_less_equal _5775
@c[_5775] -1 i[s43][b0] 1 i[b831][b0] >= 0;
* constraint lin_less_equal _5776
@c[_5776] 1 i[z17_44][b0] -2 i[b832][b0] >= 0;
* constraint lin_less_equal _5777
@c[_5777] -1 i[z17_44][b0] 1 i[b832][b0] >= 0;
* constraint lin_less_equal _5778
@c[_5778] 1 i[z19_44][b0] -2 i[b833][b0] >= 0;
* constraint lin_less_equal _5779
@c[_5779] -1 i[z19_44][b0] 1 i[b833][b0] >= 0;
* constraint lin_less_equal _5780
@c[_5780] 1 i[z21_44][b0] -2 i[b834][b0] >= 0;
* constraint lin_less_equal _5781
@c[_5781] -1 i[z21_44][b0] 1 i[b834][b0] >= 0;
* constraint lin_less_equal _5782
@c[_5782] 1 i[z22_44][b0] -2 i[b835][b0] >= 0;
* constraint lin_less_equal _5783
@c[_5783] -1 i[z22_44][b0] 1 i[b835][b0] >= 0;
* constraint lin_less_equal _5784
@c[_5784] 1 i[z38_44][b0] -2 i[b836][b0] >= 0;
* constraint lin_less_equal _5785
@c[_5785] -1 i[z38_44][b0] 1 i[b836][b0] >= 0;
* constraint lin_less_equal _5786
@c[_5786] 1 i[z39_44][b0] -2 i[b837][b0] >= 0;
* constraint lin_less_equal _5787
@c[_5787] -1 i[z39_44][b0] 1 i[b837][b0] >= 0;
* constraint lin_less_equal _5788
@c[_5788] 1 i[z42_44][b0] -2 i[b838][b0] >= 0;
* constraint lin_less_equal _5789
@c[_5789] -1 i[z42_44][b0] 1 i[b838][b0] >= 0;
* constraint lin_less_equal _5790
@c[_5790] 1 i[z43_44][b0] -2 i[b839][b0] >= 0;
* constraint lin_less_equal _5791
@c[_5791] -1 i[z43_44][b0] 1 i[b839][b0] >= 0;
* constraint lin_less_equal _5792
@c[_5792] -1 i[z44_50][b0] 1 i[s44][b0] >= 0;
* constraint lin_less_equal _5793
@c[_5793] -1 i[z44_50][b0] 1 i[s50][b0] >= 0;
* constraint lin_less_equal _5794
@c[_5794] 1 i[z44_50][b0] -1 i[s44][b0] -1 i[s50][b0] >= -1;
* constraint lin_less_equal _5795
@c[_5795] 1 i[z44_50][b0] -2 i[b840][b0] >= 0;
* constraint lin_less_equal _5796
@c[_5796] -1 i[z44_50][b0] 1 i[b840][b0] >= 0;
* constraint lin_less_equal _5797
@c[_5797] 1 i[z44_51][b0] 1 i[z27_48][b0] -2 i[b841][b0] >= 0;
* constraint lin_less_equal _5798
@c[_5798] -1 i[z44_51][b0] -1 i[z27_48][b0] 2 i[b841][b0] >= 0;
* constraint lin_less_equal _5799
@c[_5799] -1 i[z44_52][b0] 1 i[s44][b0] >= 0;
* constraint lin_less_equal _5800
@c[_5800] -1 i[z44_52][b0] 1 i[s52][b0] >= 0;
* constraint lin_less_equal _5801
@c[_5801] 1 i[z44_52][b0] -1 i[s44][b0] -1 i[s52][b0] >= -1;
* constraint lin_less_equal _5802
@c[_5802] 1 i[z44_52][b0] -2 i[b842][b0] >= 0;
* constraint lin_less_equal _5803
@c[_5803] -1 i[z44_52][b0] 1 i[b842][b0] >= 0;
* constraint lin_less_equal _5804
@c[_5804] 1 i[z27_45][b0] 1 i[z17_52][b0] -2 i[b843][b0] >= 0;
* constraint lin_less_equal _5805
@c[_5805] -1 i[z27_45][b0] -1 i[z17_52][b0] 2 i[b843][b0] >= 0;
* constraint lin_less_equal _5806
@c[_5806] 1 i[z30_45][b0] 1 i[z44_50][b0] -2 i[b844][b0] >= 0;
* constraint lin_less_equal _5807
@c[_5807] -1 i[z30_45][b0] -1 i[z44_50][b0] 2 i[b844][b0] >= 0;
* constraint lin_less_equal _5808
@c[_5808] 1 i[z31_45][b0] -2 i[b845][b0] >= 0;
* constraint lin_less_equal _5809
@c[_5809] -1 i[z31_45][b0] 1 i[b845][b0] >= 0;
* constraint lin_less_equal _5810
@c[_5810] 1 i[z38_45][b0] 1 i[z23_50][b0] -2 i[b846][b0] >= 0;
* constraint lin_less_equal _5811
@c[_5811] -1 i[z38_45][b0] -1 i[z23_50][b0] 2 i[b846][b0] >= 0;
* constraint lin_less_equal _5812
@c[_5812] 1 i[z40_45][b0] 1 i[z41_51][b0] -2 i[b847][b0] >= 0;
* constraint lin_less_equal _5813
@c[_5813] -1 i[z40_45][b0] -1 i[z41_51][b0] 2 i[b847][b0] >= 0;
* constraint lin_less_equal _5814
@c[_5814] 1 i[z41_45][b0] -2 i[b848][b0] >= 0;
* constraint lin_less_equal _5815
@c[_5815] -1 i[z41_45][b0] 1 i[b848][b0] >= 0;
* constraint lin_less_equal _5816
@c[_5816] 1 i[z43_45][b0] -2 i[b849][b0] >= 0;
* constraint lin_less_equal _5817
@c[_5817] -1 i[z43_45][b0] 1 i[b849][b0] >= 0;
* constraint lin_less_equal _5818
@c[_5818] 1 i[z23_46][b0] -2 i[b850][b0] >= 0;
* constraint lin_less_equal _5819
@c[_5819] -1 i[z23_46][b0] 1 i[b850][b0] >= 0;
* constraint lin_less_equal _5820
@c[_5820] 1 i[z24_46][b0] 1 i[z39_47][b0] -2 i[b851][b0] >= 0;
* constraint lin_less_equal _5821
@c[_5821] -1 i[z24_46][b0] -1 i[z39_47][b0] 2 i[b851][b0] >= 0;
* constraint lin_less_equal _5822
@c[_5822] 1 i[z25_46][b0] -2 i[b852][b0] >= 0;
* constraint lin_less_equal _5823
@c[_5823] -1 i[z25_46][b0] 1 i[b852][b0] >= 0;
* constraint lin_less_equal _5824
@c[_5824] 1 i[z26_46][b0] -2 i[b853][b0] >= 0;
* constraint lin_less_equal _5825
@c[_5825] -1 i[z26_46][b0] 1 i[b853][b0] >= 0;
* constraint lin_less_equal _5826
@c[_5826] 1 i[z27_46][b0] -2 i[b854][b0] >= 0;
* constraint lin_less_equal _5827
@c[_5827] -1 i[z27_46][b0] 1 i[b854][b0] >= 0;
* constraint lin_less_equal _5828
@c[_5828] 1 i[z28_46][b0] -2 i[b855][b0] >= 0;
* constraint lin_less_equal _5829
@c[_5829] -1 i[z28_46][b0] 1 i[b855][b0] >= 0;
* constraint lin_less_equal _5830
@c[_5830] 1 i[z30_46][b0] -2 i[b856][b0] >= 0;
* constraint lin_less_equal _5831
@c[_5831] -1 i[z30_46][b0] 1 i[b856][b0] >= 0;
* constraint lin_less_equal _5832
@c[_5832] 1 i[z31_46][b0] -2 i[b857][b0] >= 0;
* constraint lin_less_equal _5833
@c[_5833] -1 i[z31_46][b0] 1 i[b857][b0] >= 0;
* constraint lin_less_equal _5834
@c[_5834] 1 i[z44_46][b0] -2 i[b858][b0] >= 0;
* constraint lin_less_equal _5835
@c[_5835] -1 i[z44_46][b0] 1 i[b858][b0] >= 0;
* constraint lin_less_equal _5836
@c[_5836] 1 i[z45_46][b0] -2 i[b859][b0] >= 0;
* constraint lin_less_equal _5837
@c[_5837] -1 i[z45_46][b0] 1 i[b859][b0] >= 0;
* constraint lin_less_equal _5838
@c[_5838] 1 i[s46][b0] -2 i[b860][b0] >= 0;
* constraint lin_less_equal _5839
@c[_5839] -1 i[s46][b0] 1 i[b860][b0] >= 0;
* constraint lin_less_equal _5840
@c[_5840] 1 i[z46_49][b0] 1 i[z38_47][b0] 1 i[z50_51][b0] -2 i[b861][b0] >= 0;
* constraint lin_less_equal _5841
@c[_5841] -1 i[z46_49][b0] -1 i[z38_47][b0] -1 i[z50_51][b0] 3 i[b861][b0] >= 0;
* constraint lin_less_equal _5842
@c[_5842] -1 i[z46_50][b0] 1 i[s46][b0] >= 0;
* constraint lin_less_equal _5843
@c[_5843] -1 i[z46_50][b0] 1 i[s50][b0] >= 0;
* constraint lin_less_equal _5844
@c[_5844] 1 i[z46_50][b0] -1 i[s46][b0] -1 i[s50][b0] >= -1;
* constraint lin_less_equal _5845
@c[_5845] 1 i[z46_50][b0] -2 i[b862][b0] >= 0;
* constraint lin_less_equal _5846
@c[_5846] -1 i[z46_50][b0] 1 i[b862][b0] >= 0;
* constraint lin_less_equal _5847
@c[_5847] 1 i[z46_51][b0] -2 i[b863][b0] >= 0;
* constraint lin_less_equal _5848
@c[_5848] -1 i[z46_51][b0] 1 i[b863][b0] >= 0;
* constraint lin_less_equal _5849
@c[_5849] -1 i[z46_52][b0] 1 i[s46][b0] >= 0;
* constraint lin_less_equal _5850
@c[_5850] -1 i[z46_52][b0] 1 i[s52][b0] >= 0;
* constraint lin_less_equal _5851
@c[_5851] 1 i[z46_52][b0] -1 i[s46][b0] -1 i[s52][b0] >= -1;
* constraint lin_less_equal _5852
@c[_5852] 1 i[z46_52][b0] -2 i[b864][b0] >= 0;
* constraint lin_less_equal _5853
@c[_5853] -1 i[z46_52][b0] 1 i[b864][b0] >= 0;
* constraint lin_less_equal _5854
@c[_5854] 1 i[z26_47][b0] -2 i[b865][b0] >= 0;
* constraint lin_less_equal _5855
@c[_5855] -1 i[z26_47][b0] 1 i[b865][b0] >= 0;
* constraint lin_less_equal _5856
@c[_5856] 1 i[z28_47][b0] -2 i[b866][b0] >= 0;
* constraint lin_less_equal _5857
@c[_5857] -1 i[z28_47][b0] 1 i[b866][b0] >= 0;
* constraint lin_less_equal _5858
@c[_5858] 1 i[z30_47][b0] 1 i[z49_50][b0] 1 i[z32_52][b0] -2 i[b867][b0] >= 0;
* constraint lin_less_equal _5859
@c[_5859] -1 i[z30_47][b0] -1 i[z49_50][b0] -1 i[z32_52][b0] 3 i[b867][b0] >= 0;
* constraint lin_less_equal _5860
@c[_5860] 1 i[z31_47][b0] 1 i[z24_50][b0] -2 i[b868][b0] >= 0;
* constraint lin_less_equal _5861
@c[_5861] -1 i[z31_47][b0] -1 i[z24_50][b0] 2 i[b868][b0] >= 0;
* constraint lin_less_equal _5862
@c[_5862] 1 i[z33_47][b0] -2 i[b869][b0] >= 0;
* constraint lin_less_equal _5863
@c[_5863] -1 i[z33_47][b0] 1 i[b869][b0] >= 0;
* constraint lin_less_equal _5864
@c[_5864] 1 i[z34_47][b0] -2 i[b870][b0] >= 0;
* constraint lin_less_equal _5865
@c[_5865] -1 i[z34_47][b0] 1 i[b870][b0] >= 0;
* constraint lin_less_equal _5866
@c[_5866] 1 i[z40_47][b0] -2 i[b871][b0] >= 0;
* constraint lin_less_equal _5867
@c[_5867] -1 i[z40_47][b0] 1 i[b871][b0] >= 0;
* constraint lin_less_equal _5868
@c[_5868] 1 i[z42_47][b0] -2 i[b872][b0] >= 0;
* constraint lin_less_equal _5869
@c[_5869] -1 i[z42_47][b0] 1 i[b872][b0] >= 0;
* constraint lin_less_equal _5870
@c[_5870] 1 i[z43_47][b0] -2 i[b873][b0] >= 0;
* constraint lin_less_equal _5871
@c[_5871] -1 i[z43_47][b0] 1 i[b873][b0] >= 0;
* constraint lin_less_equal _5872
@c[_5872] 1 i[z46_47][b0] -2 i[b874][b0] >= 0;
* constraint lin_less_equal _5873
@c[_5873] -1 i[z46_47][b0] 1 i[b874][b0] >= 0;
* constraint lin_less_equal _5874
@c[_5874] 1 i[s47][b0] -2 i[b875][b0] >= 0;
* constraint lin_less_equal _5875
@c[_5875] -1 i[s47][b0] 1 i[b875][b0] >= 0;
* constraint lin_less_equal _5876
@c[_5876] 1 i[z47_48][b0] 1 i[z33_48][b0] -2 i[b876][b0] >= 0;
* constraint lin_less_equal _5877
@c[_5877] -1 i[z47_48][b0] -1 i[z33_48][b0] 2 i[b876][b0] >= 0;
* constraint lin_less_equal _5878
@c[_5878] 1 i[z47_51][b0] -2 i[b877][b0] >= 0;
* constraint lin_less_equal _5879
@c[_5879] -1 i[z47_51][b0] 1 i[b877][b0] >= 0;
* constraint lin_less_equal _5880
@c[_5880] -1 i[z47_52][b0] 1 i[s47][b0] >= 0;
* constraint lin_less_equal _5881
@c[_5881] -1 i[z47_52][b0] 1 i[s52][b0] >= 0;
* constraint lin_less_equal _5882
@c[_5882] 1 i[z47_52][b0] -1 i[s47][b0] -1 i[s52][b0] >= -1;
* constraint lin_less_equal _5883
@c[_5883] 1 i[z47_52][b0] -2 i[b878][b0] >= 0;
* constraint lin_less_equal _5884
@c[_5884] -1 i[z47_52][b0] 1 i[b878][b0] >= 0;
* constraint lin_less_equal _5885
@c[_5885] 1 i[z28_48][b0] -2 i[b879][b0] >= 0;
* constraint lin_less_equal _5886
@c[_5886] -1 i[z28_48][b0] 1 i[b879][b0] >= 0;
* constraint lin_less_equal _5887
@c[_5887] 1 i[z32_48][b0] -2 i[b880][b0] >= 0;
* constraint lin_less_equal _5888
@c[_5888] -1 i[z32_48][b0] 1 i[b880][b0] >= 0;
* constraint lin_less_equal _5889
@c[_5889] 1 i[z34_48][b0] -2 i[b881][b0] >= 0;
* constraint lin_less_equal _5890
@c[_5890] -1 i[z34_48][b0] 1 i[b881][b0] >= 0;
* constraint lin_less_equal _5891
@c[_5891] 1 i[z38_48][b0] -2 i[b882][b0] >= 0;
* constraint lin_less_equal _5892
@c[_5892] -1 i[z38_48][b0] 1 i[b882][b0] >= 0;
* constraint lin_less_equal _5893
@c[_5893] 1 i[z39_48][b0] -2 i[b883][b0] >= 0;
* constraint lin_less_equal _5894
@c[_5894] -1 i[z39_48][b0] 1 i[b883][b0] >= 0;
* constraint lin_less_equal _5895
@c[_5895] 1 i[z42_48][b0] -2 i[b884][b0] >= 0;
* constraint lin_less_equal _5896
@c[_5896] -1 i[z42_48][b0] 1 i[b884][b0] >= 0;
* constraint lin_less_equal _5897
@c[_5897] 1 i[z43_48][b0] -2 i[b885][b0] >= 0;
* constraint lin_less_equal _5898
@c[_5898] -1 i[z43_48][b0] 1 i[b885][b0] >= 0;
* constraint lin_less_equal _5899
@c[_5899] 1 i[z47_49][b0] -2 i[b886][b0] >= 0;
* constraint lin_less_equal _5900
@c[_5900] -1 i[z47_49][b0] 1 i[b886][b0] >= 0;
* constraint lin_less_equal _5901
@c[_5901] 1 i[s49][b0] -2 i[b887][b0] >= 0;
* constraint lin_less_equal _5902
@c[_5902] -1 i[s49][b0] 1 i[b887][b0] >= 0;
* constraint lin_less_equal _5903
@c[_5903] 1 i[z49_51][b0] -2 i[b888][b0] >= 0;
* constraint lin_less_equal _5904
@c[_5904] -1 i[z49_51][b0] 1 i[b888][b0] >= 0;
* constraint lin_less_equal _5905
@c[_5905] -1 i[z49_52][b0] 1 i[s49][b0] >= 0;
* constraint lin_less_equal _5906
@c[_5906] -1 i[z49_52][b0] 1 i[s52][b0] >= 0;
* constraint lin_less_equal _5907
@c[_5907] 1 i[z49_52][b0] -1 i[s49][b0] -1 i[s52][b0] >= -1;
* constraint lin_less_equal _5908
@c[_5908] 1 i[z49_52][b0] -2 i[b889][b0] >= 0;
* constraint lin_less_equal _5909
@c[_5909] -1 i[z49_52][b0] 1 i[b889][b0] >= 0;
* constraint lin_less_equal _5910
@c[_5910] 1 i[z21_50][b0] -2 i[b890][b0] >= 0;
* constraint lin_less_equal _5911
@c[_5911] -1 i[z21_50][b0] 1 i[b890][b0] >= 0;
* constraint lin_less_equal _5912
@c[_5912] 1 i[z22_50][b0] -2 i[b891][b0] >= 0;
* constraint lin_less_equal _5913
@c[_5913] -1 i[z22_50][b0] 1 i[b891][b0] >= 0;
* constraint lin_less_equal _5914
@c[_5914] 1 i[z25_50][b0] -2 i[b892][b0] >= 0;
* constraint lin_less_equal _5915
@c[_5915] -1 i[z25_50][b0] 1 i[b892][b0] >= 0;
* constraint lin_less_equal _5916
@c[_5916] 1 i[z38_50][b0] -2 i[b893][b0] >= 0;
* constraint lin_less_equal _5917
@c[_5917] -1 i[z38_50][b0] 1 i[b893][b0] >= 0;
* constraint lin_less_equal _5918
@c[_5918] 1 i[z39_50][b0] -2 i[b894][b0] >= 0;
* constraint lin_less_equal _5919
@c[_5919] -1 i[z39_50][b0] 1 i[b894][b0] >= 0;
* constraint lin_less_equal _5920
@c[_5920] 1 i[z42_50][b0] -2 i[b895][b0] >= 0;
* constraint lin_less_equal _5921
@c[_5921] -1 i[z42_50][b0] 1 i[b895][b0] >= 0;
* constraint lin_less_equal _5922
@c[_5922] 1 i[z43_50][b0] -2 i[b896][b0] >= 0;
* constraint lin_less_equal _5923
@c[_5923] -1 i[z43_50][b0] 1 i[b896][b0] >= 0;
* constraint lin_less_equal _5924
@c[_5924] 1 i[z46_50][b0] -2 i[b897][b0] >= 0;
* constraint lin_less_equal _5925
@c[_5925] -1 i[z46_50][b0] 1 i[b897][b0] >= 0;
* constraint lin_less_equal _5926
@c[_5926] 1 i[z47_50][b0] -2 i[b898][b0] >= 0;
* constraint lin_less_equal _5927
@c[_5927] -1 i[z47_50][b0] 1 i[b898][b0] >= 0;
* constraint lin_less_equal _5928
@c[_5928] 1 i[z48_50][b0] -2 i[b899][b0] >= 0;
* constraint lin_less_equal _5929
@c[_5929] -1 i[z48_50][b0] 1 i[b899][b0] >= 0;
* constraint lin_less_equal _5930
@c[_5930] 1 i[s50][b0] -2 i[b900][b0] >= 0;
* constraint lin_less_equal _5931
@c[_5931] -1 i[s50][b0] 1 i[b900][b0] >= 0;
* constraint lin_less_equal _5932
@c[_5932] -1 i[z50_52][b0] 1 i[s50][b0] >= 0;
* constraint lin_less_equal _5933
@c[_5933] -1 i[z50_52][b0] 1 i[s52][b0] >= 0;
* constraint lin_less_equal _5934
@c[_5934] 1 i[z50_52][b0] -1 i[s50][b0] -1 i[s52][b0] >= -1;
* constraint lin_less_equal _5935
@c[_5935] 1 i[z50_52][b0] -2 i[b901][b0] >= 0;
* constraint lin_less_equal _5936
@c[_5936] -1 i[z50_52][b0] 1 i[b901][b0] >= 0;
* constraint lin_less_equal _5937
@c[_5937] 1 i[z27_51][b0] -2 i[b902][b0] >= 0;
* constraint lin_less_equal _5938
@c[_5938] -1 i[z27_51][b0] 1 i[b902][b0] >= 0;
* constraint lin_less_equal _5939
@c[_5939] 1 i[z28_51][b0] -2 i[b903][b0] >= 0;
* constraint lin_less_equal _5940
@c[_5940] -1 i[z28_51][b0] 1 i[b903][b0] >= 0;
* constraint lin_less_equal _5941
@c[_5941] 1 i[z30_51][b0] -2 i[b904][b0] >= 0;
* constraint lin_less_equal _5942
@c[_5942] -1 i[z30_51][b0] 1 i[b904][b0] >= 0;
* constraint lin_less_equal _5943
@c[_5943] 1 i[z31_51][b0] -2 i[b905][b0] >= 0;
* constraint lin_less_equal _5944
@c[_5944] -1 i[z31_51][b0] 1 i[b905][b0] >= 0;
* constraint lin_less_equal _5945
@c[_5945] 1 i[z33_51][b0] -2 i[b906][b0] >= 0;
* constraint lin_less_equal _5946
@c[_5946] -1 i[z33_51][b0] 1 i[b906][b0] >= 0;
* constraint lin_less_equal _5947
@c[_5947] 1 i[z34_51][b0] -2 i[b907][b0] >= 0;
* constraint lin_less_equal _5948
@c[_5948] -1 i[z34_51][b0] 1 i[b907][b0] >= 0;
* constraint lin_less_equal _5949
@c[_5949] 1 i[z38_51][b0] -2 i[b908][b0] >= 0;
* constraint lin_less_equal _5950
@c[_5950] -1 i[z38_51][b0] 1 i[b908][b0] >= 0;
* constraint lin_less_equal _5951
@c[_5951] 1 i[z40_51][b0] -2 i[b909][b0] >= 0;
* constraint lin_less_equal _5952
@c[_5952] -1 i[z40_51][b0] 1 i[b909][b0] >= 0;
* constraint lin_less_equal _5953
@c[_5953] 1 i[s51][b0] -2 i[b910][b0] >= 0;
* constraint lin_less_equal _5954
@c[_5954] -1 i[s51][b0] 1 i[b910][b0] >= 0;
* constraint lin_less_equal _5955
@c[_5955] -1 i[z51_52][b0] 1 i[s51][b0] >= 0;
* constraint lin_less_equal _5956
@c[_5956] -1 i[z51_52][b0] 1 i[s52][b0] >= 0;
* constraint lin_less_equal _5957
@c[_5957] 1 i[z51_52][b0] -1 i[s51][b0] -1 i[s52][b0] >= -1;
* constraint lin_less_equal _5958
@c[_5958] 1 i[z51_52][b0] -2 i[b911][b0] >= 0;
* constraint lin_less_equal _5959
@c[_5959] -1 i[z51_52][b0] 1 i[b911][b0] >= 0;
* constraint lin_less_equal _5960
@c[_5960] 1 i[z18_52][b0] -2 i[b912][b0] >= 0;
* constraint lin_less_equal _5961
@c[_5961] -1 i[z18_52][b0] 1 i[b912][b0] >= 0;
* constraint lin_less_equal _5962
@c[_5962] 1 i[z19_52][b0] -2 i[b913][b0] >= 0;
* constraint lin_less_equal _5963
@c[_5963] -1 i[z19_52][b0] 1 i[b913][b0] >= 0;
* constraint lin_less_equal _5964
@c[_5964] 1 i[z21_52][b0] -2 i[b914][b0] >= 0;
* constraint lin_less_equal _5965
@c[_5965] -1 i[z21_52][b0] 1 i[b914][b0] >= 0;
* constraint lin_less_equal _5966
@c[_5966] 1 i[z23_52][b0] -2 i[b915][b0] >= 0;
* constraint lin_less_equal _5967
@c[_5967] -1 i[z23_52][b0] 1 i[b915][b0] >= 0;
* constraint lin_less_equal _5968
@c[_5968] 1 i[z24_52][b0] -2 i[b916][b0] >= 0;
* constraint lin_less_equal _5969
@c[_5969] -1 i[z24_52][b0] 1 i[b916][b0] >= 0;
* constraint lin_less_equal _5970
@c[_5970] 1 i[z25_52][b0] -2 i[b917][b0] >= 0;
* constraint lin_less_equal _5971
@c[_5971] -1 i[z25_52][b0] 1 i[b917][b0] >= 0;
* constraint lin_less_equal _5972
@c[_5972] 1 i[z26_52][b0] -2 i[b918][b0] >= 0;
* constraint lin_less_equal _5973
@c[_5973] -1 i[z26_52][b0] 1 i[b918][b0] >= 0;
* constraint lin_less_equal _5974
@c[_5974] 1 i[z27_52][b0] -2 i[b919][b0] >= 0;
* constraint lin_less_equal _5975
@c[_5975] -1 i[z27_52][b0] 1 i[b919][b0] >= 0;
* constraint lin_less_equal _5976
@c[_5976] 1 i[z28_52][b0] -2 i[b920][b0] >= 0;
* constraint lin_less_equal _5977
@c[_5977] -1 i[z28_52][b0] 1 i[b920][b0] >= 0;
* constraint lin_less_equal _5978
@c[_5978] 1 i[z30_52][b0] -2 i[b921][b0] >= 0;
* constraint lin_less_equal _5979
@c[_5979] -1 i[z30_52][b0] 1 i[b921][b0] >= 0;
* constraint lin_less_equal _5980
@c[_5980] 1 i[z31_52][b0] -2 i[b922][b0] >= 0;
* constraint lin_less_equal _5981
@c[_5981] -1 i[z31_52][b0] 1 i[b922][b0] >= 0;
* constraint lin_less_equal _5982
@c[_5982] 1 i[z34_52][b0] -2 i[b923][b0] >= 0;
* constraint lin_less_equal _5983
@c[_5983] -1 i[z34_52][b0] 1 i[b923][b0] >= 0;
* constraint lin_less_equal _5984
@c[_5984] 1 i[z44_52][b0] -2 i[b924][b0] >= 0;
* constraint lin_less_equal _5985
@c[_5985] -1 i[z44_52][b0] 1 i[b924][b0] >= 0;
* constraint lin_less_equal _5986
@c[_5986] 1 i[z45_52][b0] -2 i[b925][b0] >= 0;
* constraint lin_less_equal _5987
@c[_5987] -1 i[z45_52][b0] 1 i[b925][b0] >= 0;
* constraint lin_less_equal _5988
@c[_5988] 1 i[z46_52][b0] -2 i[b926][b0] >= 0;
* constraint lin_less_equal _5989
@c[_5989] -1 i[z46_52][b0] 1 i[b926][b0] >= 0;
* constraint lin_less_equal _5990
@c[_5990] 1 i[z47_52][b0] -2 i[b927][b0] >= 0;
* constraint lin_less_equal _5991
@c[_5991] -1 i[z47_52][b0] 1 i[b927][b0] >= 0;
* constraint lin_less_equal _5992
@c[_5992] 1 i[z48_52][b0] -2 i[b928][b0] >= 0;
* constraint lin_less_equal _5993
@c[_5993] -1 i[z48_52][b0] 1 i[b928][b0] >= 0;
* constraint lin_less_equal _5994
@c[_5994] 1 i[z49_52][b0] -2 i[b929][b0] >= 0;
* constraint lin_less_equal _5995
@c[_5995] -1 i[z49_52][b0] 1 i[b929][b0] >= 0;
* constraint lin_less_equal _5996
@c[_5996] 1 i[z50_52][b0] -2 i[b930][b0] >= 0;
* constraint lin_less_equal _5997
@c[_5997] -1 i[z50_52][b0] 1 i[b930][b0] >= 0;
* constraint lin_less_equal _5998
@c[_5998] 1 i[z51_52][b0] -2 i[b931][b0] >= 0;
* constraint lin_less_equal _5999
@c[_5999] -1 i[z51_52][b0] 1 i[b931][b0] >= 0;
* constraint lin_less_equal _6000
@c[_6000] 1 i[s52][b0] -2 i[b932][b0] >= 0;
* constraint lin_less_equal _6001
@c[_6001] -1 i[s52][b0] 1 i[b932][b0] >= 0;


==> anc/results/gcs_models/G2_b1_n8.opb <==
* #variable= 286 #constraint= 962
preserved: i[s0][b0] i[s1][b0] i[s2][b0] i[s3][b0] i[s4][b0] i[s5][b0] i[s6][b0] i[s7][b0] i[s8][b0] i[s9][b0] i[s10][b0] i[s11][b0] i[s12][b0] i[s13][b0] i[s14][b0] i[s15][b0] i[s16][b0] i[z1_2][b0] i[z3_4][b0] i[z5_6][b0] i[z7_8][b0] i[z9_10][b0] i[z11_12][b0] i[z13_14][b0] i[z15_16][b0] i[b0][b0] i[z0_1][b0] i[b1][b0] i[z0_2][b0] i[b2][b0] i[z0_3][b0] i[b3][b0] i[z0_4][b0] i[b4][b0] i[z0_5][b0] i[b5][b0] i[z0_6][b0] i[b6][b0] i[z0_7][b0] i[b7][b0] i[z0_8][b0] i[b8][b0] i[z0_9][b0] i[b9][b0] i[z0_10][b0] i[b10][b0] i[z0_11][b0] i[b11][b0] i[z0_12][b0] i[b12][b0] i[z0_13][b0] i[b13][b0] i[z0_14][b0] i[b14][b0] i[z0_15][b0] i[b15][b0] i[z0_16][b0] i[b16][b0] i[b17][b0] i[z1_3][b0] i[b18][b0] i[z1_4][b0] i[z2_3][b0] i[b19][b0] i[z1_5][b0] i[z3_7][b0] i[b20][b0] i[z1_6][b0] i[z2_7][b0] i[b21][b0] i[z1_7][b0] i[z3_5][b0] i[b22][b0] i[z1_8][b0] i[z2_5][b0] i[b23][b0] i[z1_9][b0] i[z5_11][b0] i[b24][b0] i[z1_10][b0] i[z4_15][b0] i[z5_14][b0] i[z8_13][b0] i[z3_10][b0] i[z8_11][b0] i[z5_12][b0] i[z2_15][b0] i[b25][b0] i[z1_11][b0] i[z7_9][b0] i[b26][b0] i[z1_12][b0] i[z5_16][b0] i[z4_11][b0] i[b27][b0] i[z1_13][b0] i[z5_15][b0] i[b28][b0] i[z1_14][b0] i[z7_10][b0] i[z4_13][b0] i[b29][b0] i[z1_15][b0] i[z7_13][b0] i[b30][b0] i[z1_16][b0] i[z4_9][b0] i[z6_11][b0] i[z7_12][b0] i[z2_9][b0] i[z6_13][b0] i[z7_14][b0] i[z3_16][b0] i[b31][b0] i[b32][b0] i[z2_4][b0] i[z10_16][b0] i[b33][b0] i[z3_6][b0] i[z4_7][b0] i[z9_12][b0] i[z10_13][b0] i[z12_15][b0] i[z13_16][b0] i[b34][b0] i[z2_6][b0] i[z12_16][b0] i[b35][b0] i[z3_8][b0] i[z4_5][b0] i[z10_11][b0] i[z9_14][b0] i[z14_15][b0] i[z11_16][b0] i[b36][b0] i[z2_8][b0] i[z10_14][b0] i[b37][b0] i[b38][b0] i[z2_10][b0] i[z4_10][b0] i[b39][b0] i[z2_11][b0] i[z3_12][b0] i[b40][b0] i[z2_12][b0] i[z6_10][b0] i[b41][b0] i[z2_13][b0] i[z3_14][b0] i[b42][b0] i[z2_14][b0] i[z8_16][b0] i[b43][b0] i[b44][b0] i[z2_16][b0] i[z4_16][b0] i[b45][b0] i[z9_15][b0] i[b46][b0] i[b47][b0] i[z13_15][b0] i[b48][b0] i[z9_11][b0] i[b49][b0] i[z3_9][b0] i[b50][b0] i[b51][b0] i[z3_11][b0] i[z7_15][b0] i[b52][b0] i[z6_15][b0] i[b53][b0] i[z3_13][b0] i[z5_9][b0] i[b54][b0] i[z8_9][b0] i[b55][b0] i[z3_15][b0] i[b56][b0] i[b57][b0] i[b58][b0] i[b59][b0] i[z4_6][b0] i[b60][b0] i[b61][b0] i[z4_8][b0] i[b62][b0] i[z6_14][b0] i[b63][b0] i[b64][b0] i[z4_12][b0] i[z6_16][b0] i[b65][b0] i[b66][b0] i[z4_14][b0] i[z8_10][b0] i[b67][b0] i[z8_12][b0] i[b68][b0] i[z11_15][b0] i[b69][b0] i[z5_7][b0] i[b70][b0] i[z5_8][b0] i[z6_7][b0] i[b71][b0] i[b72][b0] i[z5_10][b0] i[b73][b0] i[b74][b0] i[z5_13][b0] i[b75][b0] i[z14_16][b0] i[b76][b0] i[z6_8][b0] i[b77][b0] i[z6_9][b0] i[b78][b0] i[b79][b0] i[z6_12][b0] i[b80][b0] i[b81][b0] i[z9_13][b0] i[b82][b0] i[b83][b0] i[b84][b0] i[z7_11][b0] i[b85][b0] i[b86][b0] i[b87][b0] i[z7_16][b0] i[b88][b0] i[z10_12][b0] i[b89][b0] i[b90][b0] i[b91][b0] i[z8_14][b0] i[b92][b0] i[z8_15][b0] i[b93][b0] i[b94][b0] i[b95][b0] i[b96][b0] i[b97][b0] i[z11_13][b0] i[b98][b0] i[b99][b0] i[b100][b0] i[z9_16][b0] i[b101][b0] i[b102][b0] i[b103][b0] i[b104][b0] i[z12_14][b0] i[b105][b0] i[b106][b0] i[b107][b0] i[z10_15][b0] i[b108][b0] i[b109][b0] i[b110][b0] i[b111][b0] i[b112][b0] i[b113][b0] i[z11_14][b0] i[b114][b0] i[b115][b0] i[b116][b0] i[b117][b0] i[z12_13][b0] i[b118][b0] i[b119][b0] i[b120][b0] i[b121][b0] i[b122][b0] i[b123][b0] i[b124][b0] i[b125][b0] i[b126][b0] i[b127][b0] i[b128][b0] i[b129][b0] i[b130][b0] i[b131][b0] i[b132][b0] ;
1 i[s0][b0] >= 0 ;
1 i[s1][b0] >= 0 ;
1 i[s2][b0] >= 0 ;
1 i[s3][b0] >= 0 ;
1 i[s4][b0] >= 0 ;
1 i[s5][b0] >= 0 ;
1 i[s6][b0] >= 0 ;
1 i[s7][b0] >= 0 ;
1 i[s8][b0] >= 0 ;
1 i[s9][b0] >= 0 ;
1 i[s10][b0] >= 0 ;
1 i[s11][b0] >= 0 ;
1 i[s12][b0] >= 0 ;
1 i[s13][b0] >= 0 ;
1 i[s14][b0] >= 0 ;
1 i[s15][b0] >= 0 ;
1 i[s16][b0] >= 0 ;
1 i[z1_2][b0] >= 0 ;
1 i[z3_4][b0] >= 0 ;
1 i[z5_6][b0] >= 0 ;
1 i[z7_8][b0] >= 0 ;
1 i[z9_10][b0] >= 0 ;
1 i[z11_12][b0] >= 0 ;
1 i[z13_14][b0] >= 0 ;
1 i[z15_16][b0] >= 0 ;
1 i[b0][b0] >= 0 ;
1 i[z0_1][b0] >= 0 ;
1 i[b1][b0] >= 0 ;
1 i[z0_2][b0] >= 0 ;
1 i[b2][b0] >= 0 ;
1 i[z0_3][b0] >= 0 ;
1 i[b3][b0] >= 0 ;
1 i[z0_4][b0] >= 0 ;
1 i[b4][b0] >= 0 ;
1 i[z0_5][b0] >= 0 ;
1 i[b5][b0] >= 0 ;
1 i[z0_6][b0] >= 0 ;
1 i[b6][b0] >= 0 ;
1 i[z0_7][b0] >= 0 ;
1 i[b7][b0] >= 0 ;
1 i[z0_8][b0] >= 0 ;
1 i[b8][b0] >= 0 ;
1 i[z0_9][b0] >= 0 ;
1 i[b9][b0] >= 0 ;
1 i[z0_10][b0] >= 0 ;
1 i[b10][b0] >= 0 ;
1 i[z0_11][b0] >= 0 ;
1 i[b11][b0] >= 0 ;
1 i[z0_12][b0] >= 0 ;
1 i[b12][b0] >= 0 ;
1 i[z0_13][b0] >= 0 ;
1 i[b13][b0] >= 0 ;
1 i[z0_14][b0] >= 0 ;
1 i[b14][b0] >= 0 ;
1 i[z0_15][b0] >= 0 ;
1 i[b15][b0] >= 0 ;
1 i[z0_16][b0] >= 0 ;
1 i[b16][b0] >= 0 ;
1 i[b17][b0] >= 0 ;
1 i[z1_3][b0] >= 0 ;
1 i[b18][b0] >= 0 ;
1 i[z1_4][b0] >= 0 ;
1 i[z2_3][b0] >= 0 ;
1 i[b19][b0] >= 0 ;
1 i[z1_5][b0] >= 0 ;
1 i[z3_7][b0] >= 0 ;
1 i[b20][b0] >= 0 ;
1 i[z1_6][b0] >= 0 ;
1 i[z2_7][b0] >= 0 ;
1 i[b21][b0] >= 0 ;
1 i[z1_7][b0] >= 0 ;
1 i[z3_5][b0] >= 0 ;
1 i[b22][b0] >= 0 ;
1 i[z1_8][b0] >= 0 ;
1 i[z2_5][b0] >= 0 ;
1 i[b23][b0] >= 0 ;
1 i[z1_9][b0] >= 0 ;
1 i[z5_11][b0] >= 0 ;
1 i[b24][b0] >= 0 ;
1 i[z1_10][b0] >= 0 ;
1 i[z4_15][b0] >= 0 ;
1 i[z5_14][b0] >= 0 ;
1 i[z8_13][b0] >= 0 ;
1 i[z3_10][b0] >= 0 ;
1 i[z8_11][b0] >= 0 ;
1 i[z5_12][b0] >= 0 ;
1 i[z2_15][b0] >= 0 ;
1 i[b25][b0] >= 0 ;
1 i[z1_11][b0] >= 0 ;
1 i[z7_9][b0] >= 0 ;
1 i[b26][b0] >= 0 ;
1 i[z1_12][b0] >= 0 ;
1 i[z5_16][b0] >= 0 ;
1 i[z4_11][b0] >= 0 ;
1 i[b27][b0] >= 0 ;
1 i[z1_13][b0] >= 0 ;
1 i[z5_15][b0] >= 0 ;
1 i[b28][b0] >= 0 ;
1 i[z1_14][b0] >= 0 ;
1 i[z7_10][b0] >= 0 ;
1 i[z4_13][b0] >= 0 ;
1 i[b29][b0] >= 0 ;
1 i[z1_15][b0] >= 0 ;
1 i[z7_13][b0] >= 0 ;
1 i[b30][b0] >= 0 ;
1 i[z1_16][b0] >= 0 ;
1 i[z4_9][b0] >= 0 ;
1 i[z6_11][b0] >= 0 ;
1 i[z7_12][b0] >= 0 ;
1 i[z2_9][b0] >= 0 ;
1 i[z6_13][b0] >= 0 ;
1 i[z7_14][b0] >= 0 ;
1 i[z3_16][b0] >= 0 ;
1 i[b31][b0] >= 0 ;
1 i[b32][b0] >= 0 ;
1 i[z2_4][b0] >= 0 ;
1 i[z10_16][b0] >= 0 ;
1 i[b33][b0] >= 0 ;
1 i[z3_6][b0] >= 0 ;
1 i[z4_7][b0] >= 0 ;
1 i[z9_12][b0] >= 0 ;
1 i[z10_13][b0] >= 0 ;
1 i[z12_15][b0] >= 0 ;
1 i[z13_16][b0] >= 0 ;
1 i[b34][b0] >= 0 ;
1 i[z2_6][b0] >= 0 ;
1 i[z12_16][b0] >= 0 ;
1 i[b35][b0] >= 0 ;
1 i[z3_8][b0] >= 0 ;
1 i[z4_5][b0] >= 0 ;
1 i[z10_11][b0] >= 0 ;
1 i[z9_14][b0] >= 0 ;
1 i[z14_15][b0] >= 0 ;
1 i[z11_16][b0] >= 0 ;
1 i[b36][b0] >= 0 ;
1 i[z2_8][b0] >= 0 ;
1 i[z10_14][b0] >= 0 ;
1 i[b37][b0] >= 0 ;
1 i[b38][b0] >= 0 ;
1 i[z2_10][b0] >= 0 ;
1 i[z4_10][b0] >= 0 ;
1 i[b39][b0] >= 0 ;
1 i[z2_11][b0] >= 0 ;
1 i[z3_12][b0] >= 0 ;
1 i[b40][b0] >= 0 ;
1 i[z2_12][b0] >= 0 ;
1 i[z6_10][b0] >= 0 ;
1 i[b41][b0] >= 0 ;
1 i[z2_13][b0] >= 0 ;
1 i[z3_14][b0] >= 0 ;
1 i[b42][b0] >= 0 ;
1 i[z2_14][b0] >= 0 ;
1 i[z8_16][b0] >= 0 ;
1 i[b43][b0] >= 0 ;
1 i[b44][b0] >= 0 ;
1 i[z2_16][b0] >= 0 ;
1 i[z4_16][b0] >= 0 ;
1 i[b45][b0] >= 0 ;
1 i[z9_15][b0] >= 0 ;
1 i[b46][b0] >= 0 ;
1 i[b47][b0] >= 0 ;
1 i[z13_15][b0] >= 0 ;
1 i[b48][b0] >= 0 ;
1 i[z9_11][b0] >= 0 ;
1 i[b49][b0] >= 0 ;
1 i[z3_9][b0] >= 0 ;
1 i[b50][b0] >= 0 ;
1 i[b51][b0] >= 0 ;
1 i[z3_11][b0] >= 0 ;
1 i[z7_15][b0] >= 0 ;
1 i[b52][b0] >= 0 ;
1 i[z6_15][b0] >= 0 ;
1 i[b53][b0] >= 0 ;
1 i[z3_13][b0] >= 0 ;
1 i[z5_9][b0] >= 0 ;
1 i[b54][b0] >= 0 ;
1 i[z8_9][b0] >= 0 ;
1 i[b55][b0] >= 0 ;
1 i[z3_15][b0] >= 0 ;
1 i[b56][b0] >= 0 ;
1 i[b57][b0] >= 0 ;
1 i[b58][b0] >= 0 ;
1 i[b59][b0] >= 0 ;
1 i[z4_6][b0] >= 0 ;
1 i[b60][b0] >= 0 ;
1 i[b61][b0] >= 0 ;
1 i[z4_8][b0] >= 0 ;
1 i[b62][b0] >= 0 ;
1 i[z6_14][b0] >= 0 ;
1 i[b63][b0] >= 0 ;
1 i[b64][b0] >= 0 ;
1 i[z4_12][b0] >= 0 ;
1 i[z6_16][b0] >= 0 ;
1 i[b65][b0] >= 0 ;
1 i[b66][b0] >= 0 ;
1 i[z4_14][b0] >= 0 ;
1 i[z8_10][b0] >= 0 ;
1 i[b67][b0] >= 0 ;
1 i[z8_12][b0] >= 0 ;
1 i[b68][b0] >= 0 ;
1 i[z11_15][b0] >= 0 ;
1 i[b69][b0] >= 0 ;
1 i[z5_7][b0] >= 0 ;
1 i[b70][b0] >= 0 ;
1 i[z5_8][b0] >= 0 ;
1 i[z6_7][b0] >= 0 ;
1 i[b71][b0] >= 0 ;
1 i[b72][b0] >= 0 ;
1 i[z5_10][b0] >= 0 ;
1 i[b73][b0] >= 0 ;
1 i[b74][b0] >= 0 ;
1 i[z5_13][b0] >= 0 ;
1 i[b75][b0] >= 0 ;
1 i[z14_16][b0] >= 0 ;
1 i[b76][b0] >= 0 ;
1 i[z6_8][b0] >= 0 ;
1 i[b77][b0] >= 0 ;
1 i[z6_9][b0] >= 0 ;
1 i[b78][b0] >= 0 ;
1 i[b79][b0] >= 0 ;
1 i[z6_12][b0] >= 0 ;
1 i[b80][b0] >= 0 ;
1 i[b81][b0] >= 0 ;
1 i[z9_13][b0] >= 0 ;
1 i[b82][b0] >= 0 ;
1 i[b83][b0] >= 0 ;
1 i[b84][b0] >= 0 ;
1 i[z7_11][b0] >= 0 ;
1 i[b85][b0] >= 0 ;
1 i[b86][b0] >= 0 ;
1 i[b87][b0] >= 0 ;
1 i[z7_16][b0] >= 0 ;
1 i[b88][b0] >= 0 ;
1 i[z10_12][b0] >= 0 ;
1 i[b89][b0] >= 0 ;
1 i[b90][b0] >= 0 ;
1 i[b91][b0] >= 0 ;
1 i[z8_14][b0] >= 0 ;
1 i[b92][b0] >= 0 ;
1 i[z8_15][b0] >= 0 ;
1 i[b93][b0] >= 0 ;
1 i[b94][b0] >= 0 ;
1 i[b95][b0] >= 0 ;
1 i[b96][b0] >= 0 ;
1 i[b97][b0] >= 0 ;
1 i[z11_13][b0] >= 0 ;
1 i[b98][b0] >= 0 ;
1 i[b99][b0] >= 0 ;
1 i[b100][b0] >= 0 ;
1 i[z9_16][b0] >= 0 ;
1 i[b101][b0] >= 0 ;
1 i[b102][b0] >= 0 ;
1 i[b103][b0] >= 0 ;
1 i[b104][b0] >= 0 ;
1 i[z12_14][b0] >= 0 ;
1 i[b105][b0] >= 0 ;
1 i[b106][b0] >= 0 ;
1 i[b107][b0] >= 0 ;
1 i[z10_15][b0] >= 0 ;
1 i[b108][b0] >= 0 ;
1 i[b109][b0] >= 0 ;
1 i[b110][b0] >= 0 ;
1 i[b111][b0] >= 0 ;
1 i[b112][b0] >= 0 ;
1 i[b113][b0] >= 0 ;
1 i[z11_14][b0] >= 0 ;
1 i[b114][b0] >= 0 ;
1 i[b115][b0] >= 0 ;
1 i[b116][b0] >= 0 ;
1 i[b117][b0] >= 0 ;
1 i[z12_13][b0] >= 0 ;
1 i[b118][b0] >= 0 ;
1 i[b119][b0] >= 0 ;
1 i[b120][b0] >= 0 ;
1 i[b121][b0] >= 0 ;
1 i[b122][b0] >= 0 ;
1 i[b123][b0] >= 0 ;
1 i[b124][b0] >= 0 ;
1 i[b125][b0] >= 0 ;
1 i[b126][b0] >= 0 ;
1 i[b127][b0] >= 0 ;
1 i[b128][b0] >= 0 ;
1 i[b129][b0] >= 0 ;
1 i[b130][b0] >= 0 ;
1 i[b131][b0] >= 0 ;
1 i[b132][b0] >= 0 ;
* constraint lin_equals _1
@c[_1][le] -1 i[s0][b0] -1 i[s1][b0] -1 i[s2][b0] -1 i[s3][b0] -1 i[s4][b0] -1 i[s5][b0] -1 i[s6][b0] -1 i[s7][b0] -1 i[s8][b0] -1 i[s9][b0] -1 i[s10][b0] -1 i[s11][b0] -1 i[s12][b0] -1 i[s13][b0] -1 i[s14][b0] -1 i[s15][b0] -1 i[s16][b0] >= -8;
@c[_1][ge] 1 i[s0][b0] 1 i[s1][b0] 1 i[s2][b0] 1 i[s3][b0] 1 i[s4][b0] 1 i[s5][b0] 1 i[s6][b0] 1 i[s7][b0] 1 i[s8][b0] 1 i[s9][b0] 1 i[s10][b0] 1 i[s11][b0] 1 i[s12][b0] 1 i[s13][b0] 1 i[s14][b0] 1 i[s15][b0] 1 i[s16][b0] >= 8;
* constraint lin_less_equal _2
@c[_2] -1 i[z1_2][b0] 1 i[s1][b0] >= 0;
* constraint lin_less_equal _3
@c[_3] -1 i[z1_2][b0] 1 i[s2][b0] >= 0;
* constraint lin_less_equal _4
@c[_4] 1 i[z1_2][b0] -1 i[s1][b0] -1 i[s2][b0] >= -1;
* constraint lin_less_equal _5
@c[_5] -1 i[z3_4][b0] 1 i[s3][b0] >= 0;
* constraint lin_less_equal _6
@c[_6] -1 i[z3_4][b0] 1 i[s4][b0] >= 0;
* constraint lin_less_equal _7
@c[_7] 1 i[z3_4][b0] -1 i[s3][b0] -1 i[s4][b0] >= -1;
* constraint lin_less_equal _8
@c[_8] -1 i[z5_6][b0] 1 i[s5][b0] >= 0;
* constraint lin_less_equal _9
@c[_9] -1 i[z5_6][b0] 1 i[s6][b0] >= 0;
* constraint lin_less_equal _10
@c[_10] 1 i[z5_6][b0] -1 i[s5][b0] -1 i[s6][b0] >= -1;
* constraint lin_less_equal _11
@c[_11] -1 i[z7_8][b0] 1 i[s7][b0] >= 0;
* constraint lin_less_equal _12
@c[_12] -1 i[z7_8][b0] 1 i[s8][b0] >= 0;
* constraint lin_less_equal _13
@c[_13] 1 i[z7_8][b0] -1 i[s7][b0] -1 i[s8][b0] >= -1;
* constraint lin_less_equal _14
@c[_14] -1 i[z9_10][b0] 1 i[s9][b0] >= 0;
* constraint lin_less_equal _15
@c[_15] -1 i[z9_10][b0] 1 i[s10][b0] >= 0;
* constraint lin_less_equal _16
@c[_16] 1 i[z9_10][b0] -1 i[s9][b0] -1 i[s10][b0] >= -1;
* constraint lin_less_equal _17
@c[_17] -1 i[z11_12][b0] 1 i[s11][b0] >= 0;
* constraint lin_less_equal _18
@c[_18] -1 i[z11_12][b0] 1 i[s12][b0] >= 0;
* constraint lin_less_equal _19
@c[_19] 1 i[z11_12][b0] -1 i[s11][b0] -1 i[s12][b0] >= -1;
* constraint lin_less_equal _20
@c[_20] -1 i[z13_14][b0] 1 i[s13][b0] >= 0;
* constraint lin_less_equal _21
@c[_21] -1 i[z13_14][b0] 1 i[s14][b0] >= 0;
* constraint lin_less_equal _22
@c[_22] 1 i[z13_14][b0] -1 i[s13][b0] -1 i[s14][b0] >= -1;
* constraint lin_less_equal _23
@c[_23] -1 i[z15_16][b0] 1 i[s15][b0] >= 0;
* constraint lin_less_equal _24
@c[_24] -1 i[z15_16][b0] 1 i[s16][b0] >= 0;
* constraint lin_less_equal _25
@c[_25] 1 i[z15_16][b0] -1 i[s15][b0] -1 i[s16][b0] >= -1;
* constraint lin_less_equal _26
@c[_26] 1 i[s0][b0] 1 i[z1_2][b0] 1 i[z1_2][b0] 1 i[z3_4][b0] 1 i[z3_4][b0] 1 i[z5_6][b0] 1 i[z5_6][b0] 1 i[z7_8][b0] 1 i[z7_8][b0] 1 i[z9_10][b0] 1 i[z9_10][b0] 1 i[z11_12][b0] 1 i[z11_12][b0] 1 i[z13_14][b0] 1 i[z13_14][b0] 1 i[z15_16][b0] 1 i[z15_16][b0] -2 i[b0][b0] >= 0;
* constraint lin_less_equal _27
@c[_27] -1 i[s0][b0] -1 i[z1_2][b0] -1 i[z1_2][b0] -1 i[z3_4][b0] -1 i[z3_4][b0] -1 i[z5_6][b0] -1 i[z5_6][b0] -1 i[z7_8][b0] -1 i[z7_8][b0] -1 i[z9_10][b0] -1 i[z9_10][b0] -1 i[z11_12][b0] -1 i[z11_12][b0] -1 i[z13_14][b0] -1 i[z13_14][b0] -1 i[z15_16][b0] -1 i[z15_16][b0] 17 i[b0][b0] >= 0;
* constraint lin_less_equal _28
@c[_28] -1 i[z0_1][b0] 1 i[s0][b0] >= 0;
* constraint lin_less_equal _29
@c[_29] -1 i[z0_1][b0] 1 i[s1][b0] >= 0;
* constraint lin_less_equal _30
@c[_30] 1 i[z0_1][b0] -1 i[s0][b0] -1 i[s1][b0] >= -1;
* constraint lin_less_equal _31
@c[_31] 1 i[z0_1][b0] 1 i[z0_1][b0] -2 i[b1][b0] >= 0;
* constraint lin_less_equal _32
@c[_32] -1 i[z0_1][b0] -1 i[z0_1][b0] 2 i[b1][b0] >= 0;
* constraint lin_less_equal _33
@c[_33] -1 i[z0_2][b0] 1 i[s0][b0] >= 0;
* constraint lin_less_equal _34
@c[_34] -1 i[z0_2][b0] 1 i[s2][b0] >= 0;
* constraint lin_less_equal _35
@c[_35] 1 i[z0_2][b0] -1 i[s0][b0] -1 i[s2][b0] >= -1;
* constraint lin_less_equal _36
@c[_36] 1 i[z0_2][b0] 1 i[z0_2][b0] -2 i[b2][b0] >= 0;
* constraint lin_less_equal _37
@c[_37] -1 i[z0_2][b0] -1 i[z0_2][b0] 2 i[b2][b0] >= 0;
* constraint lin_less_equal _38
@c[_38] -1 i[z0_3][b0] 1 i[s0][b0] >= 0;
* constraint lin_less_equal _39
@c[_39] -1 i[z0_3][b0] 1 i[s3][b0] >= 0;
* constraint lin_less_equal _40
@c[_40] 1 i[z0_3][b0] -1 i[s0][b0] -1 i[s3][b0] >= -1;
* constraint lin_less_equal _41
@c[_41] 1 i[z0_3][b0] 1 i[z0_3][b0] -2 i[b3][b0] >= 0;
* constraint lin_less_equal _42
@c[_42] -1 i[z0_3][b0] -1 i[z0_3][b0] 2 i[b3][b0] >= 0;
* constraint lin_less_equal _43
@c[_43] -1 i[z0_4][b0] 1 i[s0][b0] >= 0;
* constraint lin_less_equal _44
@c[_44] -1 i[z0_4][b0] 1 i[s4][b0] >= 0;
* constraint lin_less_equal _45
@c[_45] 1 i[z0_4][b0] -1 i[s0][b0] -1 i[s4][b0] >= -1;
* constraint lin_less_equal _46
@c[_46] 1 i[z0_4][b0] 1 i[z0_4][b0] -2 i[b4][b0] >= 0;
* constraint lin_less_equal _47
@c[_47] -1 i[z0_4][b0] -1 i[z0_4][b0] 2 i[b4][b0] >= 0;
* constraint lin_less_equal _48
@c[_48] -1 i[z0_5][b0] 1 i[s0][b0] >= 0;
* constraint lin_less_equal _49
@c[_49] -1 i[z0_5][b0] 1 i[s5][b0] >= 0;
* constraint lin_less_equal _50
@c[_50] 1 i[z0_5][b0] -1 i[s0][b0] -1 i[s5][b0] >= -1;
* constraint lin_less_equal _51
@c[_51] 1 i[z0_5][b0] 1 i[z0_5][b0] -2 i[b5][b0] >= 0;
* constraint lin_less_equal _52
@c[_52] -1 i[z0_5][b0] -1 i[z0_5][b0] 2 i[b5][b0] >= 0;
* constraint lin_less_equal _53
@c[_53] -1 i[z0_6][b0] 1 i[s0][b0] >= 0;
* constraint lin_less_equal _54
@c[_54] -1 i[z0_6][b0] 1 i[s6][b0] >= 0;
* constraint lin_less_equal _55
@c[_55] 1 i[z0_6][b0] -1 i[s0][b0] -1 i[s6][b0] >= -1;
* constraint lin_less_equal _56
@c[_56] 1 i[z0_6][b0] 1 i[z0_6][b0] -2 i[b6][b0] >= 0;
* constraint lin_less_equal _57
@c[_57] -1 i[z0_6][b0] -1 i[z0_6][b0] 2 i[b6][b0] >= 0;
* constraint lin_less_equal _58
@c[_58] -1 i[z0_7][b0] 1 i[s0][b0] >= 0;
* constraint lin_less_equal _59
@c[_59] -1 i[z0_7][b0] 1 i[s7][b0] >= 0;
* constraint lin_less_equal _60
@c[_60] 1 i[z0_7][b0] -1 i[s0][b0] -1 i[s7][b0] >= -1;
* constraint lin_less_equal _61
@c[_61] 1 i[z0_7][b0] 1 i[z0_7][b0] -2 i[b7][b0] >= 0;
* constraint lin_less_equal _62
@c[_62] -1 i[z0_7][b0] -1 i[z0_7][b0] 2 i[b7][b0] >= 0;
* constraint lin_less_equal _63
@c[_63] -1 i[z0_8][b0] 1 i[s0][b0] >= 0;
* constraint lin_less_equal _64
@c[_64] -1 i[z0_8][b0] 1 i[s8][b0] >= 0;
* constraint lin_less_equal _65
@c[_65] 1 i[z0_8][b0] -1 i[s0][b0] -1 i[s8][b0] >= -1;
* constraint lin_less_equal _66
@c[_66] 1 i[z0_8][b0] 1 i[z0_8][b0] -2 i[b8][b0] >= 0;
* constraint lin_less_equal _67
@c[_67] -1 i[z0_8][b0] -1 i[z0_8][b0] 2 i[b8][b0] >= 0;
* constraint lin_less_equal _68
@c[_68] -1 i[z0_9][b0] 1 i[s0][b0] >= 0;
* constraint lin_less_equal _69
@c[_69] -1 i[z0_9][b0] 1 i[s9][b0] >= 0;
* constraint lin_less_equal _70
@c[_70] 1 i[z0_9][b0] -1 i[s0][b0] -1 i[s9][b0] >= -1;
* constraint lin_less_equal _71
@c[_71] 1 i[z0_9][b0] 1 i[z0_9][b0] -2 i[b9][b0] >= 0;
* constraint lin_less_equal _72
@c[_72] -1 i[z0_9][b0] -1 i[z0_9][b0] 2 i[b9][b0] >= 0;
* constraint lin_less_equal _73
@c[_73] -1 i[z0_10][b0] 1 i[s0][b0] >= 0;
* constraint lin_less_equal _74
@c[_74] -1 i[z0_10][b0] 1 i[s10][b0] >= 0;
* constraint lin_less_equal _75
@c[_75] 1 i[z0_10][b0] -1 i[s0][b0] -1 i[s10][b0] >= -1;
* constraint lin_less_equal _76
@c[_76] 1 i[z0_10][b0] 1 i[z0_10][b0] -2 i[b10][b0] >= 0;
* constraint lin_less_equal _77
@c[_77] -1 i[z0_10][b0] -1 i[z0_10][b0] 2 i[b10][b0] >= 0;
* constraint lin_less_equal _78
@c[_78] -1 i[z0_11][b0] 1 i[s0][b0] >= 0;
* constraint lin_less_equal _79
@c[_79] -1 i[z0_11][b0] 1 i[s11][b0] >= 0;
* constraint lin_less_equal _80
@c[_80] 1 i[z0_11][b0] -1 i[s0][b0] -1 i[s11][b0] >= -1;
* constraint lin_less_equal _81
@c[_81] 1 i[z0_11][b0] 1 i[z0_11][b0] -2 i[b11][b0] >= 0;
* constraint lin_less_equal _82
@c[_82] -1 i[z0_11][b0] -1 i[z0_11][b0] 2 i[b11][b0] >= 0;
* constraint lin_less_equal _83
@c[_83] -1 i[z0_12][b0] 1 i[s0][b0] >= 0;
* constraint lin_less_equal _84
@c[_84] -1 i[z0_12][b0] 1 i[s12][b0] >= 0;
* constraint lin_less_equal _85
@c[_85] 1 i[z0_12][b0] -1 i[s0][b0] -1 i[s12][b0] >= -1;
* constraint lin_less_equal _86
@c[_86] 1 i[z0_12][b0] 1 i[z0_12][b0] -2 i[b12][b0] >= 0;
* constraint lin_less_equal _87
@c[_87] -1 i[z0_12][b0] -1 i[z0_12][b0] 2 i[b12][b0] >= 0;
* constraint lin_less_equal _88
@c[_88] -1 i[z0_13][b0] 1 i[s0][b0] >= 0;
* constraint lin_less_equal _89
@c[_89] -1 i[z0_13][b0] 1 i[s13][b0] >= 0;
* constraint lin_less_equal _90
@c[_90] 1 i[z0_13][b0] -1 i[s0][b0] -1 i[s13][b0] >= -1;
* constraint lin_less_equal _91
@c[_91] 1 i[z0_13][b0] 1 i[z0_13][b0] -2 i[b13][b0] >= 0;
* constraint lin_less_equal _92
@c[_92] -1 i[z0_13][b0] -1 i[z0_13][b0] 2 i[b13][b0] >= 0;
* constraint lin_less_equal _93
@c[_93] -1 i[z0_14][b0] 1 i[s0][b0] >= 0;
* constraint lin_less_equal _94
@c[_94] -1 i[z0_14][b0] 1 i[s14][b0] >= 0;
* constraint lin_less_equal _95
@c[_95] 1 i[z0_14][b0] -1 i[s0][b0] -1 i[s14][b0] >= -1;
* constraint lin_less_equal _96
@c[_96] 1 i[z0_14][b0] 1 i[z0_14][b0] -2 i[b14][b0] >= 0;
* constraint lin_less_equal _97
@c[_97] -1 i[z0_14][b0] -1 i[z0_14][b0] 2 i[b14][b0] >= 0;
* constraint lin_less_equal _98
@c[_98] -1 i[z0_15][b0] 1 i[s0][b0] >= 0;
* constraint lin_less_equal _99
@c[_99] -1 i[z0_15][b0] 1 i[s15][b0] >= 0;
* constraint lin_less_equal _100
@c[_100] 1 i[z0_15][b0] -1 i[s0][b0] -1 i[s15][b0] >= -1;
* constraint lin_less_equal _101
@c[_101] 1 i[z0_15][b0] 1 i[z0_15][b0] -2 i[b15][b0] >= 0;
* constraint lin_less_equal _102
@c[_102] -1 i[z0_15][b0] -1 i[z0_15][b0] 2 i[b15][b0] >= 0;
* constraint lin_less_equal _103
@c[_103] -1 i[z0_16][b0] 1 i[s0][b0] >= 0;
* constraint lin_less_equal _104
@c[_104] -1 i[z0_16][b0] 1 i[s16][b0] >= 0;
* constraint lin_less_equal _105
@c[_105] 1 i[z0_16][b0] -1 i[s0][b0] -1 i[s16][b0] >= -1;
* constraint lin_less_equal _106
@c[_106] 1 i[z0_16][b0] 1 i[z0_16][b0] -2 i[b16][b0] >= 0;
* constraint lin_less_equal _107
@c[_107] -1 i[z0_16][b0] -1 i[z0_16][b0] 2 i[b16][b0] >= 0;
* constraint lin_less_equal _108
@c[_108] 1 i[s1][b0] 1 i[s3][b0] -2 i[b17][b0] >= 0;
* constraint lin_less_equal _109
@c[_109] -1 i[s1][b0] -1 i[s3][b0] 2 i[b17][b0] >= 0;
* constraint lin_less_equal _110
@c[_110] -1 i[z1_3][b0] 1 i[s1][b0] >= 0;
* constraint lin_less_equal _111
@c[_111] -1 i[z1_3][b0] 1 i[s3][b0] >= 0;
* constraint lin_less_equal _112
@c[_112] 1 i[z1_3][b0] -1 i[s1][b0] -1 i[s3][b0] >= -1;
* constraint lin_less_equal _113
@c[_113] 1 i[z1_3][b0] 1 i[s5][b0] 1 i[s7][b0] -2 i[b18][b0] >= 0;
* constraint lin_less_equal _114
@c[_114] -1 i[z1_3][b0] -1 i[s5][b0] -1 i[s7][b0] 3 i[b18][b0] >= 0;
* constraint lin_less_equal _115
@c[_115] -1 i[z1_4][b0] 1 i[s1][b0] >= 0;
* constraint lin_less_equal _116
@c[_116] -1 i[z1_4][b0] 1 i[s4][b0] >= 0;
* constraint lin_less_equal _117
@c[_117] 1 i[z1_4][b0] -1 i[s1][b0] -1 i[s4][b0] >= -1;
* constraint lin_less_equal _118
@c[_118] -1 i[z2_3][b0] 1 i[s2][b0] >= 0;
* constraint lin_less_equal _119
@c[_119] -1 i[z2_3][b0] 1 i[s3][b0] >= 0;
* constraint lin_less_equal _120
@c[_120] 1 i[z2_3][b0] -1 i[s2][b0] -1 i[s3][b0] >= -1;
* constraint lin_less_equal _121
@c[_121] 1 i[z1_4][b0] 1 i[z2_3][b0] -2 i[b19][b0] >= 0;
* constraint lin_less_equal _122
@c[_122] -1 i[z1_4][b0] -1 i[z2_3][b0] 2 i[b19][b0] >= 0;
* constraint lin_less_equal _123
@c[_123] -1 i[z1_5][b0] 1 i[s1][b0] >= 0;
* constraint lin_less_equal _124
@c[_124] -1 i[z1_5][b0] 1 i[s5][b0] >= 0;
* constraint lin_less_equal _125
@c[_125] 1 i[z1_5][b0] -1 i[s1][b0] -1 i[s5][b0] >= -1;
* constraint lin_less_equal _126
@c[_126] -1 i[z3_7][b0] 1 i[s3][b0] >= 0;
* constraint lin_less_equal _127
@c[_127] -1 i[z3_7][b0] 1 i[s7][b0] >= 0;
* constraint lin_less_equal _128
@c[_128] 1 i[z3_7][b0] -1 i[s3][b0] -1 i[s7][b0] >= -1;
* constraint lin_less_equal _129
@c[_129] 1 i[z1_5][b0] 1 i[z3_7][b0] -2 i[b20][b0] >= 0;
* constraint lin_less_equal _130
@c[_130] -1 i[z1_5][b0] -1 i[z3_7][b0] 2 i[b20][b0] >= 0;
* constraint lin_less_equal _131
@c[_131] -1 i[z1_6][b0] 1 i[s1][b0] >= 0;
* constraint lin_less_equal _132
@c[_132] -1 i[z1_6][b0] 1 i[s6][b0] >= 0;
* constraint lin_less_equal _133
@c[_133] 1 i[z1_6][b0] -1 i[s1][b0] -1 i[s6][b0] >= -1;
* constraint lin_less_equal _134
@c[_134] -1 i[z2_7][b0] 1 i[s2][b0] >= 0;
* constraint lin_less_equal _135
@c[_135] -1 i[z2_7][b0] 1 i[s7][b0] >= 0;
* constraint lin_less_equal _136
@c[_136] 1 i[z2_7][b0] -1 i[s2][b0] -1 i[s7][b0] >= -1;
* constraint lin_less_equal _137
@c[_137] 1 i[z1_6][b0] 1 i[z2_7][b0] -2 i[b21][b0] >= 0;
* constraint lin_less_equal _138
@c[_138] -1 i[z1_6][b0] -1 i[z2_7][b0] 2 i[b21][b0] >= 0;
* constraint lin_less_equal _139
@c[_139] -1 i[z1_7][b0] 1 i[s1][b0] >= 0;
* constraint lin_less_equal _140
@c[_140] -1 i[z1_7][b0] 1 i[s7][b0] >= 0;
* constraint lin_less_equal _141
@c[_141] 1 i[z1_7][b0] -1 i[s1][b0] -1 i[s7][b0] >= -1;
* constraint lin_less_equal _142
@c[_142] -1 i[z3_5][b0] 1 i[s3][b0] >= 0;
* constraint lin_less_equal _143
@c[_143] -1 i[z3_5][b0] 1 i[s5][b0] >= 0;
* constraint lin_less_equal _144
@c[_144] 1 i[z3_5][b0] -1 i[s3][b0] -1 i[s5][b0] >= -1;
* constraint lin_less_equal _145
@c[_145] 1 i[z1_7][b0] 1 i[z3_5][b0] -2 i[b22][b0] >= 0;
* constraint lin_less_equal _146
@c[_146] -1 i[z1_7][b0] -1 i[z3_5][b0] 2 i[b22][b0] >= 0;
* constraint lin_less_equal _147
@c[_147] -1 i[z1_8][b0] 1 i[s1][b0] >= 0;
* constraint lin_less_equal _148
@c[_148] -1 i[z1_8][b0] 1 i[s8][b0] >= 0;
* constraint lin_less_equal _149
@c[_149] 1 i[z1_8][b0] -1 i[s1][b0] -1 i[s8][b0] >= -1;
* constraint lin_less_equal _150
@c[_150] -1 i[z2_5][b0] 1 i[s2][b0] >= 0;
* constraint lin_less_equal _151
@c[_151] -1 i[z2_5][b0] 1 i[s5][b0] >= 0;
* constraint lin_less_equal _152
@c[_152] 1 i[z2_5][b0] -1 i[s2][b0] -1 i[s5][b0] >= -1;
* constraint lin_less_equal _153
@c[_153] 1 i[z1_8][b0] 1 i[z2_5][b0] -2 i[b23][b0] >= 0;
* constraint lin_less_equal _154
@c[_154] -1 i[z1_8][b0] -1 i[z2_5][b0] 2 i[b23][b0] >= 0;
* constraint lin_less_equal _155
@c[_155] -1 i[z1_9][b0] 1 i[s1][b0] >= 0;
* constraint lin_less_equal _156
@c[_156] -1 i[z1_9][b0] 1 i[s9][b0] >= 0;
* constraint lin_less_equal _157
@c[_157] 1 i[z1_9][b0] -1 i[s1][b0] -1 i[s9][b0] >= -1;
* constraint lin_less_equal _158
@c[_158] -1 i[z5_11][b0] 1 i[s5][b0] >= 0;
* constraint lin_less_equal _159
@c[_159] -1 i[z5_11][b0] 1 i[s11][b0] >= 0;
* constraint lin_less_equal _160
@c[_160] 1 i[z5_11][b0] -1 i[s5][b0] -1 i[s11][b0] >= -1;
* constraint lin_less_equal _161
@c[_161] 1 i[z1_9][b0] 1 i[z5_11][b0] -2 i[b24][b0] >= 0;
* constraint lin_less_equal _162
@c[_162] -1 i[z1_9][b0] -1 i[z5_11][b0] 2 i[b24][b0] >= 0;
* constraint lin_less_equal _163
@c[_163] -1 i[z1_10][b0] 1 i[s1][b0] >= 0;
* constraint lin_less_equal _164
@c[_164] -1 i[z1_10][b0] 1 i[s10][b0] >= 0;
* constraint lin_less_equal _165
@c[_165] 1 i[z1_10][b0] -1 i[s1][b0] -1 i[s10][b0] >= -1;
* constraint lin_less_equal _166
@c[_166] -1 i[z4_15][b0] 1 i[s4][b0] >= 0;
* constraint lin_less_equal _167
@c[_167] -1 i[z4_15][b0] 1 i[s15][b0] >= 0;
* constraint lin_less_equal _168
@c[_168] 1 i[z4_15][b0] -1 i[s4][b0] -1 i[s15][b0] >= -1;
* constraint lin_less_equal _169
@c[_169] -1 i[z5_14][b0] 1 i[s5][b0] >= 0;
* constraint lin_less_equal _170
@c[_170] -1 i[z5_14][b0] 1 i[s14][b0] >= 0;
* constraint lin_less_equal _171
@c[_171] 1 i[z5_14][b0] -1 i[s5][b0] -1 i[s14][b0] >= -1;
* constraint lin_less_equal _172
@c[_172] -1 i[z8_13][b0] 1 i[s8][b0] >= 0;
* constraint lin_less_equal _173
@c[_173] -1 i[z8_13][b0] 1 i[s13][b0] >= 0;
* constraint lin_less_equal _174
@c[_174] 1 i[z8_13][b0] -1 i[s8][b0] -1 i[s13][b0] >= -1;
* constraint lin_less_equal _175
@c[_175] -1 i[z3_10][b0] 1 i[s3][b0] >= 0;
* constraint lin_less_equal _176
@c[_176] -1 i[z3_10][b0] 1 i[s10][b0] >= 0;
* constraint lin_less_equal _177
@c[_177] 1 i[z3_10][b0] -1 i[s3][b0] -1 i[s10][b0] >= -1;
* constraint lin_less_equal _178
@c[_178] -1 i[z8_11][b0] 1 i[s8][b0] >= 0;
* constraint lin_less_equal _179
@c[_179] -1 i[z8_11][b0] 1 i[s11][b0] >= 0;
* constraint lin_less_equal _180
@c[_180] 1 i[z8_11][b0] -1 i[s8][b0] -1 i[s11][b0] >= -1;
* constraint lin_less_equal _181
@c[_181] -1 i[z5_12][b0] 1 i[s5][b0] >= 0;
* constraint lin_less_equal _182
@c[_182] -1 i[z5_12][b0] 1 i[s12][b0] >= 0;
* constraint lin_less_equal _183
@c[_183] 1 i[z5_12][b0] -1 i[s5][b0] -1 i[s12][b0] >= -1;
* constraint lin_less_equal _184
@c[_184] -1 i[z2_15][b0] 1 i[s2][b0] >= 0;
* constraint lin_less_equal _185
@c[_185] -1 i[z2_15][b0] 1 i[s15][b0] >= 0;
* constraint lin_less_equal _186
@c[_186] 1 i[z2_15][b0] -1 i[s2][b0] -1 i[s15][b0] >= -1;
* constraint lin_less_equal _187
@c[_187] 1 i[z1_10][b0] 1 i[z4_15][b0] 1 i[z5_14][b0] 1 i[z8_13][b0] 1 i[z3_10][b0] 1 i[z8_11][b0] 1 i[z5_12][b0] 1 i[z2_15][b0] -2 i[b25][b0] >= 0;
* constraint lin_less_equal _188
@c[_188] -1 i[z1_10][b0] -1 i[z4_15][b0] -1 i[z5_14][b0] -1 i[z8_13][b0] -1 i[z3_10][b0] -1 i[z8_11][b0] -1 i[z5_12][b0] -1 i[z2_15][b0] 8 i[b25][b0] >= 0;
* constraint lin_less_equal _189
@c[_189] -1 i[z1_11][b0] 1 i[s1][b0] >= 0;
* constraint lin_less_equal _190
@c[_190] -1 i[z1_11][b0] 1 i[s11][b0] >= 0;
* constraint lin_less_equal _191
@c[_191] 1 i[z1_11][b0] -1 i[s1][b0] -1 i[s11][b0] >= -1;
* constraint lin_less_equal _192
@c[_192] -1 i[z7_9][b0] 1 i[s7][b0] >= 0;
* constraint lin_less_equal _193
@c[_193] -1 i[z7_9][b0] 1 i[s9][b0] >= 0;
* constraint lin_less_equal _194
@c[_194] 1 i[z7_9][b0] -1 i[s7][b0] -1 i[s9][b0] >= -1;
* constraint lin_less_equal _195
@c[_195] 1 i[z1_11][b0] 1 i[z7_9][b0] -2 i[b26][b0] >= 0;
* constraint lin_less_equal _196
@c[_196] -1 i[z1_11][b0] -1 i[z7_9][b0] 2 i[b26][b0] >= 0;
* constraint lin_less_equal _197
@c[_197] -1 i[z1_12][b0] 1 i[s1][b0] >= 0;
* constraint lin_less_equal _198
@c[_198] -1 i[z1_12][b0] 1 i[s12][b0] >= 0;
* constraint lin_less_equal _199
@c[_199] 1 i[z1_12][b0] -1 i[s1][b0] -1 i[s12][b0] >= -1;
* constraint lin_less_equal _200
@c[_200] -1 i[z5_16][b0] 1 i[s5][b0] >= 0;
* constraint lin_less_equal _201
@c[_201] -1 i[z5_16][b0] 1 i[s16][b0] >= 0;
* constraint lin_less_equal _202
@c[_202] 1 i[z5_16][b0] -1 i[s5][b0] -1 i[s16][b0] >= -1;
* constraint lin_less_equal _203
@c[_203] -1 i[z4_11][b0] 1 i[s4][b0] >= 0;
* constraint lin_less_equal _204
@c[_204] -1 i[z4_11][b0] 1 i[s11][b0] >= 0;
* constraint lin_less_equal _205
@c[_205] 1 i[z4_11][b0] -1 i[s4][b0] -1 i[s11][b0] >= -1;
* constraint lin_less_equal _206
@c[_206] 1 i[z1_12][b0] 1 i[z5_16][b0] 1 i[z4_11][b0] -2 i[b27][b0] >= 0;
* constraint lin_less_equal _207
@c[_207] -1 i[z1_12][b0] -1 i[z5_16][b0] -1 i[z4_11][b0] 3 i[b27][b0] >= 0;
* constraint lin_less_equal _208
@c[_208] -1 i[z1_13][b0] 1 i[s1][b0] >= 0;
* constraint lin_less_equal _209
@c[_209] -1 i[z1_13][b0] 1 i[s13][b0] >= 0;
* constraint lin_less_equal _210
@c[_210] 1 i[z1_13][b0] -1 i[s1][b0] -1 i[s13][b0] >= -1;
* constraint lin_less_equal _211
@c[_211] -1 i[z5_15][b0] 1 i[s5][b0] >= 0;
* constraint lin_less_equal _212
@c[_212] -1 i[z5_15][b0] 1 i[s15][b0] >= 0;
* constraint lin_less_equal _213
@c[_213] 1 i[z5_15][b0] -1 i[s5][b0] -1 i[s15][b0] >= -1;
* constraint lin_less_equal _214
@c[_214] 1 i[z1_13][b0] 1 i[z5_15][b0] -2 i[b28][b0] >= 0;
* constraint lin_less_equal _215
@c[_215] -1 i[z1_13][b0] -1 i[z5_15][b0] 2 i[b28][b0] >= 0;
* constraint lin_less_equal _216
@c[_216] -1 i[z1_14][b0] 1 i[s1][b0] >= 0;
* constraint lin_less_equal _217
@c[_217] -1 i[z1_14][b0] 1 i[s14][b0] >= 0;
* constraint lin_less_equal _218
@c[_218] 1 i[z1_14][b0] -1 i[s1][b0] -1 i[s14][b0] >= -1;
* constraint lin_less_equal _219
@c[_219] -1 i[z7_10][b0] 1 i[s7][b0] >= 0;
* constraint lin_less_equal _220
@c[_220] -1 i[z7_10][b0] 1 i[s10][b0] >= 0;
* constraint lin_less_equal _221
@c[_221] 1 i[z7_10][b0] -1 i[s7][b0] -1 i[s10][b0] >= -1;
* constraint lin_less_equal _222
@c[_222] -1 i[z4_13][b0] 1 i[s4][b0] >= 0;
* constraint lin_less_equal _223
@c[_223] -1 i[z4_13][b0] 1 i[s13][b0] >= 0;
* constraint lin_less_equal _224
@c[_224] 1 i[z4_13][b0] -1 i[s4][b0] -1 i[s13][b0] >= -1;
* constraint lin_less_equal _225
@c[_225] 1 i[z1_14][b0] 1 i[z7_10][b0] 1 i[z4_13][b0] -2 i[b29][b0] >= 0;
* constraint lin_less_equal _226
@c[_226] -1 i[z1_14][b0] -1 i[z7_10][b0] -1 i[z4_13][b0] 3 i[b29][b0] >= 0;
* constraint lin_less_equal _227
@c[_227] -1 i[z1_15][b0] 1 i[s1][b0] >= 0;
* constraint lin_less_equal _228
@c[_228] -1 i[z1_15][b0] 1 i[s15][b0] >= 0;
* constraint lin_less_equal _229
@c[_229] 1 i[z1_15][b0] -1 i[s1][b0] -1 i[s15][b0] >= -1;
* constraint lin_less_equal _230
@c[_230] -1 i[z7_13][b0] 1 i[s7][b0] >= 0;
* constraint lin_less_equal _231
@c[_231] -1 i[z7_13][b0] 1 i[s13][b0] >= 0;
* constraint lin_less_equal _232
@c[_232] 1 i[z7_13][b0] -1 i[s7][b0] -1 i[s13][b0] >= -1;
* constraint lin_less_equal _233
@c[_233] 1 i[z1_15][b0] 1 i[z7_13][b0] -2 i[b30][b0] >= 0;
* constraint lin_less_equal _234
@c[_234] -1 i[z1_15][b0] -1 i[z7_13][b0] 2 i[b30][b0] >= 0;
* constraint lin_less_equal _235
@c[_235] -1 i[z1_16][b0] 1 i[s1][b0] >= 0;
* constraint lin_less_equal _236
@c[_236] -1 i[z1_16][b0] 1 i[s16][b0] >= 0;
* constraint lin_less_equal _237
@c[_237] 1 i[z1_16][b0] -1 i[s1][b0] -1 i[s16][b0] >= -1;
* constraint lin_less_equal _238
@c[_238] -1 i[z4_9][b0] 1 i[s4][b0] >= 0;
* constraint lin_less_equal _239
@c[_239] -1 i[z4_9][b0] 1 i[s9][b0] >= 0;
* constraint lin_less_equal _240
@c[_240] 1 i[z4_9][b0] -1 i[s4][b0] -1 i[s9][b0] >= -1;
* constraint lin_less_equal _241
@c[_241] -1 i[z6_11][b0] 1 i[s6][b0] >= 0;
* constraint lin_less_equal _242
@c[_242] -1 i[z6_11][b0] 1 i[s11][b0] >= 0;
* constraint lin_less_equal _243
@c[_243] 1 i[z6_11][b0] -1 i[s6][b0] -1 i[s11][b0] >= -1;
* constraint lin_less_equal _244
@c[_244] -1 i[z7_12][b0] 1 i[s7][b0] >= 0;
* constraint lin_less_equal _245
@c[_245] -1 i[z7_12][b0] 1 i[s12][b0] >= 0;
* constraint lin_less_equal _246
@c[_246] 1 i[z7_12][b0] -1 i[s7][b0] -1 i[s12][b0] >= -1;
* constraint lin_less_equal _247
@c[_247] -1 i[z2_9][b0] 1 i[s2][b0] >= 0;
* constraint lin_less_equal _248
@c[_248] -1 i[z2_9][b0] 1 i[s9][b0] >= 0;
* constraint lin_less_equal _249
@c[_249] 1 i[z2_9][b0] -1 i[s2][b0] -1 i[s9][b0] >= -1;
* constraint lin_less_equal _250
@c[_250] -1 i[z6_13][b0] 1 i[s6][b0] >= 0;
* constraint lin_less_equal _251
@c[_251] -1 i[z6_13][b0] 1 i[s13][b0] >= 0;
* constraint lin_less_equal _252
@c[_252] 1 i[z6_13][b0] -1 i[s6][b0] -1 i[s13][b0] >= -1;
* constraint lin_less_equal _253
@c[_253] -1 i[z7_14][b0] 1 i[s7][b0] >= 0;
* constraint lin_less_equal _254
@c[_254] -1 i[z7_14][b0] 1 i[s14][b0] >= 0;
* constraint lin_less_equal _255
@c[_255] 1 i[z7_14][b0] -1 i[s7][b0] -1 i[s14][b0] >= -1;
* constraint lin_less_equal _256
@c[_256] -1 i[z3_16][b0] 1 i[s3][b0] >= 0;
* constraint lin_less_equal _257
@c[_257] -1 i[z3_16][b0] 1 i[s16][b0] >= 0;
* constraint lin_less_equal _258
@c[_258] 1 i[z3_16][b0] -1 i[s3][b0] -1 i[s16][b0] >= -1;
* constraint lin_less_equal _259
@c[_259] 1 i[z1_16][b0] 1 i[z4_9][b0] 1 i[z6_11][b0] 1 i[z7_12][b0] 1 i[z2_9][b0] 1 i[z6_13][b0] 1 i[z7_14][b0] 1 i[z3_16][b0] -2 i[b31][b0] >= 0;
* constraint lin_less_equal _260
@c[_260] -1 i[z1_16][b0] -1 i[z4_9][b0] -1 i[z6_11][b0] -1 i[z7_12][b0] -1 i[z2_9][b0] -1 i[z6_13][b0] -1 i[z7_14][b0] -1 i[z3_16][b0] 8 i[b31][b0] >= 0;
* constraint lin_less_equal _261
@c[_261] 1 i[s2][b0] 1 i[s4][b0] -2 i[b32][b0] >= 0;
* constraint lin_less_equal _262
@c[_262] -1 i[s2][b0] -1 i[s4][b0] 2 i[b32][b0] >= 0;
* constraint lin_less_equal _263
@c[_263] -1 i[z2_4][b0] 1 i[s2][b0] >= 0;
* constraint lin_less_equal _264
@c[_264] -1 i[z2_4][b0] 1 i[s4][b0] >= 0;
* constraint lin_less_equal _265
@c[_265] 1 i[z2_4][b0] -1 i[s2][b0] -1 i[s4][b0] >= -1;
* constraint lin_less_equal _266
@c[_266] -1 i[z10_16][b0] 1 i[s10][b0] >= 0;
* constraint lin_less_equal _267
@c[_267] -1 i[z10_16][b0] 1 i[s16][b0] >= 0;
* constraint lin_less_equal _268
@c[_268] 1 i[z10_16][b0] -1 i[s10][b0] -1 i[s16][b0] >= -1;
* constraint lin_less_equal _269
@c[_269] 1 i[z2_4][b0] 1 i[z10_16][b0] 1 i[z10_16][b0] -2 i[b33][b0] >= 0;
* constraint lin_less_equal _270
@c[_270] -1 i[z2_4][b0] -1 i[z10_16][b0] -1 i[z10_16][b0] 3 i[b33][b0] >= 0;
* constraint lin_less_equal _271
@c[_271] -1 i[z3_6][b0] 1 i[s3][b0] >= 0;
* constraint lin_less_equal _272
@c[_272] -1 i[z3_6][b0] 1 i[s6][b0] >= 0;
* constraint lin_less_equal _273
@c[_273] 1 i[z3_6][b0] -1 i[s3][b0] -1 i[s6][b0] >= -1;
* constraint lin_less_equal _274
@c[_274] -1 i[z4_7][b0] 1 i[s4][b0] >= 0;
* constraint lin_less_equal _275
@c[_275] -1 i[z4_7][b0] 1 i[s7][b0] >= 0;
* constraint lin_less_equal _276
@c[_276] 1 i[z4_7][b0] -1 i[s4][b0] -1 i[s7][b0] >= -1;
* constraint lin_less_equal _277
@c[_277] -1 i[z9_12][b0] 1 i[s9][b0] >= 0;
* constraint lin_less_equal _278
@c[_278] -1 i[z9_12][b0] 1 i[s12][b0] >= 0;
* constraint lin_less_equal _279
@c[_279] 1 i[z9_12][b0] -1 i[s9][b0] -1 i[s12][b0] >= -1;
* constraint lin_less_equal _280
@c[_280] -1 i[z10_13][b0] 1 i[s10][b0] >= 0;
* constraint lin_less_equal _281
@c[_281] -1 i[z10_13][b0] 1 i[s13][b0] >= 0;
* constraint lin_less_equal _282
@c[_282] 1 i[z10_13][b0] -1 i[s10][b0] -1 i[s13][b0] >= -1;
* constraint lin_less_equal _283
@c[_283] -1 i[z12_15][b0] 1 i[s12][b0] >= 0;
* constraint lin_less_equal _284
@c[_284] -1 i[z12_15][b0] 1 i[s15][b0] >= 0;
* constraint lin_less_equal _285
@c[_285] 1 i[z12_15][b0] -1 i[s12][b0] -1 i[s15][b0] >= -1;
* constraint lin_less_equal _286
@c[_286] -1 i[z13_16][b0] 1 i[s13][b0] >= 0;
* constraint lin_less_equal _287
@c[_287] -1 i[z13_16][b0] 1 i[s16][b0] >= 0;
* constraint lin_less_equal _288
@c[_288] 1 i[z13_16][b0] -1 i[s13][b0] -1 i[s16][b0] >= -1;
* constraint lin_less_equal _289
@c[_289] 1 i[z2_5][b0] 1 i[z3_6][b0] 1 i[z4_7][b0] 1 i[z1_8][b0] 1 i[z9_12][b0] 1 i[z10_13][b0] 1 i[z12_15][b0] 1 i[z13_16][b0] -2 i[b34][b0] >= 0;
* constraint lin_less_equal _290
@c[_290] -1 i[z2_5][b0] -1 i[z3_6][b0] -1 i[z4_7][b0] -1 i[z1_8][b0] -1 i[z9_12][b0] -1 i[z10_13][b0] -1 i[z12_15][b0] -1 i[z13_16][b0] 8 i[b34][b0] >= 0;
* constraint lin_less_equal _291
@c[_291] -1 i[z2_6][b0] 1 i[s2][b0] >= 0;
* constraint lin_less_equal _292
@c[_292] -1 i[z2_6][b0] 1 i[s6][b0] >= 0;
* constraint lin_less_equal _293
@c[_293] 1 i[z2_6][b0] -1 i[s2][b0] -1 i[s6][b0] >= -1;
* constraint lin_less_equal _294
@c[_294] -1 i[z12_16][b0] 1 i[s12][b0] >= 0;
* constraint lin_less_equal _295
@c[_295] -1 i[z12_16][b0] 1 i[s16][b0] >= 0;
* constraint lin_less_equal _296
@c[_296] 1 i[z12_16][b0] -1 i[s12][b0] -1 i[s16][b0] >= -1;
* constraint lin_less_equal _297
@c[_297] 1 i[z2_6][b0] 1 i[z12_16][b0] -2 i[b35][b0] >= 0;
* constraint lin_less_equal _298
@c[_298] -1 i[z2_6][b0] -1 i[z12_16][b0] 2 i[b35][b0] >= 0;
* constraint lin_less_equal _299
@c[_299] -1 i[z3_8][b0] 1 i[s3][b0] >= 0;
* constraint lin_less_equal _300
@c[_300] -1 i[z3_8][b0] 1 i[s8][b0] >= 0;
* constraint lin_less_equal _301
@c[_301] 1 i[z3_8][b0] -1 i[s3][b0] -1 i[s8][b0] >= -1;
* constraint lin_less_equal _302
@c[_302] -1 i[z4_5][b0] 1 i[s4][b0] >= 0;
* constraint lin_less_equal _303
@c[_303] -1 i[z4_5][b0] 1 i[s5][b0] >= 0;
* constraint lin_less_equal _304
@c[_304] 1 i[z4_5][b0] -1 i[s4][b0] -1 i[s5][b0] >= -1;
* constraint lin_less_equal _305
@c[_305] -1 i[z10_11][b0] 1 i[s10][b0] >= 0;
* constraint lin_less_equal _306
@c[_306] -1 i[z10_11][b0] 1 i[s11][b0] >= 0;
* constraint lin_less_equal _307
@c[_307] 1 i[z10_11][b0] -1 i[s10][b0] -1 i[s11][b0] >= -1;
* constraint lin_less_equal _308
@c[_308] -1 i[z9_14][b0] 1 i[s9][b0] >= 0;
* constraint lin_less_equal _309
@c[_309] -1 i[z9_14][b0] 1 i[s14][b0] >= 0;
* constraint lin_less_equal _310
@c[_310] 1 i[z9_14][b0] -1 i[s9][b0] -1 i[s14][b0] >= -1;
* constraint lin_less_equal _311
@c[_311] -1 i[z14_15][b0] 1 i[s14][b0] >= 0;
* constraint lin_less_equal _312
@c[_312] -1 i[z14_15][b0] 1 i[s15][b0] >= 0;
* constraint lin_less_equal _313
@c[_313] 1 i[z14_15][b0] -1 i[s14][b0] -1 i[s15][b0] >= -1;
* constraint lin_less_equal _314
@c[_314] -1 i[z11_16][b0] 1 i[s11][b0] >= 0;
* constraint lin_less_equal _315
@c[_315] -1 i[z11_16][b0] 1 i[s16][b0] >= 0;
* constraint lin_less_equal _316
@c[_316] 1 i[z11_16][b0] -1 i[s11][b0] -1 i[s16][b0] >= -1;
* constraint lin_less_equal _317
@c[_317] 1 i[z2_7][b0] 1 i[z3_8][b0] 1 i[z4_5][b0] 1 i[z1_6][b0] 1 i[z10_11][b0] 1 i[z9_14][b0] 1 i[z14_15][b0] 1 i[z11_16][b0] -2 i[b36][b0] >= 0;
* constraint lin_less_equal _318
@c[_318] -1 i[z2_7][b0] -1 i[z3_8][b0] -1 i[z4_5][b0] -1 i[z1_6][b0] -1 i[z10_11][b0] -1 i[z9_14][b0] -1 i[z14_15][b0] -1 i[z11_16][b0] 8 i[b36][b0] >= 0;
* constraint lin_less_equal _319
@c[_319] -1 i[z2_8][b0] 1 i[s2][b0] >= 0;
* constraint lin_less_equal _320
@c[_320] -1 i[z2_8][b0] 1 i[s8][b0] >= 0;
* constraint lin_less_equal _321
@c[_321] 1 i[z2_8][b0] -1 i[s2][b0] -1 i[s8][b0] >= -1;
* constraint lin_less_equal _322
@c[_322] -1 i[z10_14][b0] 1 i[s10][b0] >= 0;
* constraint lin_less_equal _323
@c[_323] -1 i[z10_14][b0] 1 i[s14][b0] >= 0;
* constraint lin_less_equal _324
@c[_324] 1 i[z10_14][b0] -1 i[s10][b0] -1 i[s14][b0] >= -1;
* constraint lin_less_equal _325
@c[_325] 1 i[z2_8][b0] 1 i[z10_14][b0] -2 i[b37][b0] >= 0;
* constraint lin_less_equal _326
@c[_326] -1 i[z2_8][b0] -1 i[z10_14][b0] 2 i[b37][b0] >= 0;
* constraint lin_less_equal _327
@c[_327] 1 i[z2_9][b0] 1 i[z1_16][b0] -2 i[b38][b0] >= 0;
* constraint lin_less_equal _328
@c[_328] -1 i[z2_9][b0] -1 i[z1_16][b0] 2 i[b38][b0] >= 0;
* constraint lin_less_equal _329
@c[_329] -1 i[z2_10][b0] 1 i[s2][b0] >= 0;
* constraint lin_less_equal _330
@c[_330] -1 i[z2_10][b0] 1 i[s10][b0] >= 0;
* constraint lin_less_equal _331
@c[_331] 1 i[z2_10][b0] -1 i[s2][b0] -1 i[s10][b0] >= -1;
* constraint lin_less_equal _332
@c[_332] -1 i[z4_10][b0] 1 i[s4][b0] >= 0;
* constraint lin_less_equal _333
@c[_333] -1 i[z4_10][b0] 1 i[s10][b0] >= 0;
* constraint lin_less_equal _334
@c[_334] 1 i[z4_10][b0] -1 i[s4][b0] -1 i[s10][b0] >= -1;
* constraint lin_less_equal _335
@c[_335] 1 i[z2_10][b0] 1 i[z4_10][b0] -2 i[b39][b0] >= 0;
* constraint lin_less_equal _336
@c[_336] -1 i[z2_10][b0] -1 i[z4_10][b0] 2 i[b39][b0] >= 0;
* constraint lin_less_equal _337
@c[_337] -1 i[z2_11][b0] 1 i[s2][b0] >= 0;
* constraint lin_less_equal _338
@c[_338] -1 i[z2_11][b0] 1 i[s11][b0] >= 0;
* constraint lin_less_equal _339
@c[_339] 1 i[z2_11][b0] -1 i[s2][b0] -1 i[s11][b0] >= -1;
* constraint lin_less_equal _340
@c[_340] -1 i[z3_12][b0] 1 i[s3][b0] >= 0;
* constraint lin_less_equal _341
@c[_341] -1 i[z3_12][b0] 1 i[s12][b0] >= 0;
* constraint lin_less_equal _342
@c[_342] 1 i[z3_12][b0] -1 i[s3][b0] -1 i[s12][b0] >= -1;
* constraint lin_less_equal _343
@c[_343] 1 i[z2_11][b0] 1 i[z7_10][b0] 1 i[z3_12][b0] -2 i[b40][b0] >= 0;
* constraint lin_less_equal _344
@c[_344] -1 i[z2_11][b0] -1 i[z7_10][b0] -1 i[z3_12][b0] 3 i[b40][b0] >= 0;
* constraint lin_less_equal _345
@c[_345] -1 i[z2_12][b0] 1 i[s2][b0] >= 0;
* constraint lin_less_equal _346
@c[_346] -1 i[z2_12][b0] 1 i[s12][b0] >= 0;
* constraint lin_less_equal _347
@c[_347] 1 i[z2_12][b0] -1 i[s2][b0] -1 i[s12][b0] >= -1;
* constraint lin_less_equal _348
@c[_348] -1 i[z6_10][b0] 1 i[s6][b0] >= 0;
* constraint lin_less_equal _349
@c[_349] -1 i[z6_10][b0] 1 i[s10][b0] >= 0;
* constraint lin_less_equal _350
@c[_350] 1 i[z6_10][b0] -1 i[s6][b0] -1 i[s10][b0] >= -1;
* constraint lin_less_equal _351
@c[_351] 1 i[z2_12][b0] 1 i[z6_10][b0] -2 i[b41][b0] >= 0;
* constraint lin_less_equal _352
@c[_352] -1 i[z2_12][b0] -1 i[z6_10][b0] 2 i[b41][b0] >= 0;
* constraint lin_less_equal _353
@c[_353] -1 i[z2_13][b0] 1 i[s2][b0] >= 0;
* constraint lin_less_equal _354
@c[_354] -1 i[z2_13][b0] 1 i[s13][b0] >= 0;
* constraint lin_less_equal _355
@c[_355] 1 i[z2_13][b0] -1 i[s2][b0] -1 i[s13][b0] >= -1;
* constraint lin_less_equal _356
@c[_356] -1 i[z3_14][b0] 1 i[s3][b0] >= 0;
* constraint lin_less_equal _357
@c[_357] -1 i[z3_14][b0] 1 i[s14][b0] >= 0;
* constraint lin_less_equal _358
@c[_358] 1 i[z3_14][b0] -1 i[s3][b0] -1 i[s14][b0] >= -1;
* constraint lin_less_equal _359
@c[_359] 1 i[z2_13][b0] 1 i[z3_14][b0] 1 i[z5_16][b0] -2 i[b42][b0] >= 0;
* constraint lin_less_equal _360
@c[_360] -1 i[z2_13][b0] -1 i[z3_14][b0] -1 i[z5_16][b0] 3 i[b42][b0] >= 0;
* constraint lin_less_equal _361
@c[_361] -1 i[z2_14][b0] 1 i[s2][b0] >= 0;
* constraint lin_less_equal _362
@c[_362] -1 i[z2_14][b0] 1 i[s14][b0] >= 0;
* constraint lin_less_equal _363
@c[_363] 1 i[z2_14][b0] -1 i[s2][b0] -1 i[s14][b0] >= -1;
* constraint lin_less_equal _364
@c[_364] -1 i[z8_16][b0] 1 i[s8][b0] >= 0;
* constraint lin_less_equal _365
@c[_365] -1 i[z8_16][b0] 1 i[s16][b0] >= 0;
* constraint lin_less_equal _366
@c[_366] 1 i[z8_16][b0] -1 i[s8][b0] -1 i[s16][b0] >= -1;
* constraint lin_less_equal _367
@c[_367] 1 i[z2_14][b0] 1 i[z8_16][b0] -2 i[b43][b0] >= 0;
* constraint lin_less_equal _368
@c[_368] -1 i[z2_14][b0] -1 i[z8_16][b0] 2 i[b43][b0] >= 0;
* constraint lin_less_equal _369
@c[_369] 1 i[z2_15][b0] 1 i[z1_10][b0] -2 i[b44][b0] >= 0;
* constraint lin_less_equal _370
@c[_370] -1 i[z2_15][b0] -1 i[z1_10][b0] 2 i[b44][b0] >= 0;
* constraint lin_less_equal _371
@c[_371] -1 i[z2_16][b0] 1 i[s2][b0] >= 0;
* constraint lin_less_equal _372
@c[_372] -1 i[z2_16][b0] 1 i[s16][b0] >= 0;
* constraint lin_less_equal _373
@c[_373] 1 i[z2_16][b0] -1 i[s2][b0] -1 i[s16][b0] >= -1;
* constraint lin_less_equal _374
@c[_374] -1 i[z4_16][b0] 1 i[s4][b0] >= 0;
* constraint lin_less_equal _375
@c[_375] -1 i[z4_16][b0] 1 i[s16][b0] >= 0;
* constraint lin_less_equal _376
@c[_376] 1 i[z4_16][b0] -1 i[s4][b0] -1 i[s16][b0] >= -1;
* constraint lin_less_equal _377
@c[_377] 1 i[z2_16][b0] 1 i[z4_16][b0] -2 i[b45][b0] >= 0;
* constraint lin_less_equal _378
@c[_378] -1 i[z2_16][b0] -1 i[z4_16][b0] 2 i[b45][b0] >= 0;
* constraint lin_less_equal _379
@c[_379] -1 i[z9_15][b0] 1 i[s9][b0] >= 0;
* constraint lin_less_equal _380
@c[_380] -1 i[z9_15][b0] 1 i[s15][b0] >= 0;
* constraint lin_less_equal _381
@c[_381] 1 i[z9_15][b0] -1 i[s9][b0] -1 i[s15][b0] >= -1;
* constraint lin_less_equal _382
@c[_382] 1 i[z1_3][b0] 1 i[z9_15][b0] 1 i[z9_15][b0] -2 i[b46][b0] >= 0;
* constraint lin_less_equal _383
@c[_383] -1 i[z1_3][b0] -1 i[z9_15][b0] -1 i[z9_15][b0] 3 i[b46][b0] >= 0;
* constraint lin_less_equal _384
@c[_384] 1 i[z2_3][b0] 1 i[z1_4][b0] -2 i[b47][b0] >= 0;
* constraint lin_less_equal _385
@c[_385] -1 i[z2_3][b0] -1 i[z1_4][b0] 2 i[b47][b0] >= 0;
* constraint lin_less_equal _386
@c[_386] -1 i[z13_15][b0] 1 i[s13][b0] >= 0;
* constraint lin_less_equal _387
@c[_387] -1 i[z13_15][b0] 1 i[s15][b0] >= 0;
* constraint lin_less_equal _388
@c[_388] 1 i[z13_15][b0] -1 i[s13][b0] -1 i[s15][b0] >= -1;
* constraint lin_less_equal _389
@c[_389] 1 i[z3_5][b0] 1 i[z13_15][b0] -2 i[b48][b0] >= 0;
* constraint lin_less_equal _390
@c[_390] -1 i[z3_5][b0] -1 i[z13_15][b0] 2 i[b48][b0] >= 0;
* constraint lin_less_equal _391
@c[_391] -1 i[z9_11][b0] 1 i[s9][b0] >= 0;
* constraint lin_less_equal _392
@c[_392] -1 i[z9_11][b0] 1 i[s11][b0] >= 0;
* constraint lin_less_equal _393
@c[_393] 1 i[z9_11][b0] -1 i[s9][b0] -1 i[s11][b0] >= -1;
* constraint lin_less_equal _394
@c[_394] 1 i[z3_7][b0] 1 i[z9_11][b0] -2 i[b49][b0] >= 0;
* constraint lin_less_equal _395
@c[_395] -1 i[z3_7][b0] -1 i[z9_11][b0] 2 i[b49][b0] >= 0;
* constraint lin_less_equal _396
@c[_396] -1 i[z3_9][b0] 1 i[s3][b0] >= 0;
* constraint lin_less_equal _397
@c[_397] -1 i[z3_9][b0] 1 i[s9][b0] >= 0;
* constraint lin_less_equal _398
@c[_398] 1 i[z3_9][b0] -1 i[s3][b0] -1 i[s9][b0] >= -1;
* constraint lin_less_equal _399
@c[_399] 1 i[z3_9][b0] 1 i[z1_9][b0] -2 i[b50][b0] >= 0;
* constraint lin_less_equal _400
@c[_400] -1 i[z3_9][b0] -1 i[z1_9][b0] 2 i[b50][b0] >= 0;
* constraint lin_less_equal _401
@c[_401] 1 i[z3_10][b0] 1 i[z4_15][b0] -2 i[b51][b0] >= 0;
* constraint lin_less_equal _402
@c[_402] -1 i[z3_10][b0] -1 i[z4_15][b0] 2 i[b51][b0] >= 0;
* constraint lin_less_equal _403
@c[_403] -1 i[z3_11][b0] 1 i[s3][b0] >= 0;
* constraint lin_less_equal _404
@c[_404] -1 i[z3_11][b0] 1 i[s11][b0] >= 0;
* constraint lin_less_equal _405
@c[_405] 1 i[z3_11][b0] -1 i[s3][b0] -1 i[s11][b0] >= -1;
* constraint lin_less_equal _406
@c[_406] -1 i[z7_15][b0] 1 i[s7][b0] >= 0;
* constraint lin_less_equal _407
@c[_407] -1 i[z7_15][b0] 1 i[s15][b0] >= 0;
* constraint lin_less_equal _408
@c[_408] 1 i[z7_15][b0] -1 i[s7][b0] -1 i[s15][b0] >= -1;
* constraint lin_less_equal _409
@c[_409] 1 i[z3_11][b0] 1 i[z7_15][b0] -2 i[b52][b0] >= 0;
* constraint lin_less_equal _410
@c[_410] -1 i[z3_11][b0] -1 i[z7_15][b0] 2 i[b52][b0] >= 0;
* constraint lin_less_equal _411
@c[_411] -1 i[z6_15][b0] 1 i[s6][b0] >= 0;
* constraint lin_less_equal _412
@c[_412] -1 i[z6_15][b0] 1 i[s15][b0] >= 0;
* constraint lin_less_equal _413
@c[_413] 1 i[z6_15][b0] -1 i[s6][b0] -1 i[s15][b0] >= -1;
* constraint lin_less_equal _414
@c[_414] 1 i[z3_12][b0] 1 i[z2_11][b0] 1 i[z6_15][b0] -2 i[b53][b0] >= 0;
* constraint lin_less_equal _415
@c[_415] -1 i[z3_12][b0] -1 i[z2_11][b0] -1 i[z6_15][b0] 3 i[b53][b0] >= 0;
* constraint lin_less_equal _416
@c[_416] -1 i[z3_13][b0] 1 i[s3][b0] >= 0;
* constraint lin_less_equal _417
@c[_417] -1 i[z3_13][b0] 1 i[s13][b0] >= 0;
* constraint lin_less_equal _418
@c[_418] 1 i[z3_13][b0] -1 i[s3][b0] -1 i[s13][b0] >= -1;
* constraint lin_less_equal _419
@c[_419] -1 i[z5_9][b0] 1 i[s5][b0] >= 0;
* constraint lin_less_equal _420
@c[_420] -1 i[z5_9][b0] 1 i[s9][b0] >= 0;
* constraint lin_less_equal _421
@c[_421] 1 i[z5_9][b0] -1 i[s5][b0] -1 i[s9][b0] >= -1;
* constraint lin_less_equal _422
@c[_422] 1 i[z3_13][b0] 1 i[z5_9][b0] -2 i[b54][b0] >= 0;
* constraint lin_less_equal _423
@c[_423] -1 i[z3_13][b0] -1 i[z5_9][b0] 2 i[b54][b0] >= 0;
* constraint lin_less_equal _424
@c[_424] -1 i[z8_9][b0] 1 i[s8][b0] >= 0;
* constraint lin_less_equal _425
@c[_425] -1 i[z8_9][b0] 1 i[s9][b0] >= 0;
* constraint lin_less_equal _426
@c[_426] 1 i[z8_9][b0] -1 i[s8][b0] -1 i[s9][b0] >= -1;
* constraint lin_less_equal _427
@c[_427] 1 i[z3_14][b0] 1 i[z8_9][b0] 1 i[z2_13][b0] -2 i[b55][b0] >= 0;
* constraint lin_less_equal _428
@c[_428] -1 i[z3_14][b0] -1 i[z8_9][b0] -1 i[z2_13][b0] 3 i[b55][b0] >= 0;
* constraint lin_less_equal _429
@c[_429] -1 i[z3_15][b0] 1 i[s3][b0] >= 0;
* constraint lin_less_equal _430
@c[_430] -1 i[z3_15][b0] 1 i[s15][b0] >= 0;
* constraint lin_less_equal _431
@c[_431] 1 i[z3_15][b0] -1 i[s3][b0] -1 i[s15][b0] >= -1;
* constraint lin_less_equal _432
@c[_432] 1 i[z3_15][b0] 1 i[z1_15][b0] -2 i[b56][b0] >= 0;
* constraint lin_less_equal _433
@c[_433] -1 i[z3_15][b0] -1 i[z1_15][b0] 2 i[b56][b0] >= 0;
* constraint lin_less_equal _434
@c[_434] 1 i[z3_16][b0] 1 i[z4_9][b0] -2 i[b57][b0] >= 0;
* constraint lin_less_equal _435
@c[_435] -1 i[z3_16][b0] -1 i[z4_9][b0] 2 i[b57][b0] >= 0;
* constraint lin_less_equal _436
@c[_436] 1 i[z2_4][b0] 1 i[s6][b0] 1 i[s8][b0] -2 i[b58][b0] >= 0;
* constraint lin_less_equal _437
@c[_437] -1 i[z2_4][b0] -1 i[s6][b0] -1 i[s8][b0] 3 i[b58][b0] >= 0;
* constraint lin_less_equal _438
@c[_438] 1 i[z4_5][b0] 1 i[z3_8][b0] -2 i[b59][b0] >= 0;
* constraint lin_less_equal _439
@c[_439] -1 i[z4_5][b0] -1 i[z3_8][b0] 2 i[b59][b0] >= 0;
* constraint lin_less_equal _440
@c[_440] -1 i[z4_6][b0] 1 i[s4][b0] >= 0;
* constraint lin_less_equal _441
@c[_441] -1 i[z4_6][b0] 1 i[s6][b0] >= 0;
* constraint lin_less_equal _442
@c[_442] 1 i[z4_6][b0] -1 i[s4][b0] -1 i[s6][b0] >= -1;
* constraint lin_less_equal _443
@c[_443] 1 i[z4_6][b0] 1 i[z2_8][b0] -2 i[b60][b0] >= 0;
* constraint lin_less_equal _444
@c[_444] -1 i[z4_6][b0] -1 i[z2_8][b0] 2 i[b60][b0] >= 0;
* constraint lin_less_equal _445
@c[_445] 1 i[z4_7][b0] 1 i[z3_6][b0] -2 i[b61][b0] >= 0;
* constraint lin_less_equal _446
@c[_446] -1 i[z4_7][b0] -1 i[z3_6][b0] 2 i[b61][b0] >= 0;
* constraint lin_less_equal _447
@c[_447] -1 i[z4_8][b0] 1 i[s4][b0] >= 0;
* constraint lin_less_equal _448
@c[_448] -1 i[z4_8][b0] 1 i[s8][b0] >= 0;
* constraint lin_less_equal _449
@c[_449] 1 i[z4_8][b0] -1 i[s4][b0] -1 i[s8][b0] >= -1;
* constraint lin_less_equal _450
@c[_450] 1 i[z4_8][b0] 1 i[z2_6][b0] -2 i[b62][b0] >= 0;
* constraint lin_less_equal _451
@c[_451] -1 i[z4_8][b0] -1 i[z2_6][b0] 2 i[b62][b0] >= 0;
* constraint lin_less_equal _452
@c[_452] -1 i[z6_14][b0] 1 i[s6][b0] >= 0;
* constraint lin_less_equal _453
@c[_453] -1 i[z6_14][b0] 1 i[s14][b0] >= 0;
* constraint lin_less_equal _454
@c[_454] 1 i[z6_14][b0] -1 i[s6][b0] -1 i[s14][b0] >= -1;
* constraint lin_less_equal _455
@c[_455] 1 i[z4_10][b0] 1 i[z6_14][b0] -2 i[b63][b0] >= 0;
* constraint lin_less_equal _456
@c[_456] -1 i[z4_10][b0] -1 i[z6_14][b0] 2 i[b63][b0] >= 0;
* constraint lin_less_equal _457
@c[_457] 1 i[z4_11][b0] 1 i[z8_9][b0] 1 i[z1_12][b0] -2 i[b64][b0] >= 0;
* constraint lin_less_equal _458
@c[_458] -1 i[z4_11][b0] -1 i[z8_9][b0] -1 i[z1_12][b0] 3 i[b64][b0] >= 0;
* constraint lin_less_equal _459
@c[_459] -1 i[z4_12][b0] 1 i[s4][b0] >= 0;
* constraint lin_less_equal _460
@c[_460] -1 i[z4_12][b0] 1 i[s12][b0] >= 0;
* constraint lin_less_equal _461
@c[_461] 1 i[z4_12][b0] -1 i[s4][b0] -1 i[s12][b0] >= -1;
* constraint lin_less_equal _462
@c[_462] -1 i[z6_16][b0] 1 i[s6][b0] >= 0;
* constraint lin_less_equal _463
@c[_463] -1 i[z6_16][b0] 1 i[s16][b0] >= 0;
* constraint lin_less_equal _464
@c[_464] 1 i[z6_16][b0] -1 i[s6][b0] -1 i[s16][b0] >= -1;
* constraint lin_less_equal _465
@c[_465] 1 i[z4_12][b0] 1 i[z6_16][b0] -2 i[b65][b0] >= 0;
* constraint lin_less_equal _466
@c[_466] -1 i[z4_12][b0] -1 i[z6_16][b0] 2 i[b65][b0] >= 0;
* constraint lin_less_equal _467
@c[_467] 1 i[z4_13][b0] 1 i[z6_15][b0] 1 i[z1_14][b0] -2 i[b66][b0] >= 0;
* constraint lin_less_equal _468
@c[_468] -1 i[z4_13][b0] -1 i[z6_15][b0] -1 i[z1_14][b0] 3 i[b66][b0] >= 0;
* constraint lin_less_equal _469
@c[_469] -1 i[z4_14][b0] 1 i[s4][b0] >= 0;
* constraint lin_less_equal _470
@c[_470] -1 i[z4_14][b0] 1 i[s14][b0] >= 0;
* constraint lin_less_equal _471
@c[_471] 1 i[z4_14][b0] -1 i[s4][b0] -1 i[s14][b0] >= -1;
* constraint lin_less_equal _472
@c[_472] -1 i[z8_10][b0] 1 i[s8][b0] >= 0;
* constraint lin_less_equal _473
@c[_473] -1 i[z8_10][b0] 1 i[s10][b0] >= 0;
* constraint lin_less_equal _474
@c[_474] 1 i[z8_10][b0] -1 i[s8][b0] -1 i[s10][b0] >= -1;
* constraint lin_less_equal _475
@c[_475] 1 i[z4_14][b0] 1 i[z8_10][b0] -2 i[b67][b0] >= 0;
* constraint lin_less_equal _476
@c[_476] -1 i[z4_14][b0] -1 i[z8_10][b0] 2 i[b67][b0] >= 0;
* constraint lin_less_equal _477
@c[_477] -1 i[z8_12][b0] 1 i[s8][b0] >= 0;
* constraint lin_less_equal _478
@c[_478] -1 i[z8_12][b0] 1 i[s12][b0] >= 0;
* constraint lin_less_equal _479
@c[_479] 1 i[z8_12][b0] -1 i[s8][b0] -1 i[s12][b0] >= -1;
* constraint lin_less_equal _480
@c[_480] 1 i[z4_16][b0] 1 i[z8_12][b0] -2 i[b68][b0] >= 0;
* constraint lin_less_equal _481
@c[_481] -1 i[z4_16][b0] -1 i[z8_12][b0] 2 i[b68][b0] >= 0;
* constraint lin_less_equal _482
@c[_482] -1 i[z11_15][b0] 1 i[s11][b0] >= 0;
* constraint lin_less_equal _483
@c[_483] -1 i[z11_15][b0] 1 i[s15][b0] >= 0;
* constraint lin_less_equal _484
@c[_484] 1 i[z11_15][b0] -1 i[s11][b0] -1 i[s15][b0] >= -1;
* constraint lin_less_equal _485
@c[_485] 1 i[z1_5][b0] 1 i[z11_15][b0] -2 i[b69][b0] >= 0;
* constraint lin_less_equal _486
@c[_486] -1 i[z1_5][b0] -1 i[z11_15][b0] 2 i[b69][b0] >= 0;
* constraint lin_less_equal _487
@c[_487] -1 i[z5_7][b0] 1 i[s5][b0] >= 0;
* constraint lin_less_equal _488
@c[_488] -1 i[z5_7][b0] 1 i[s7][b0] >= 0;
* constraint lin_less_equal _489
@c[_489] 1 i[z5_7][b0] -1 i[s5][b0] -1 i[s7][b0] >= -1;
* constraint lin_less_equal _490
@c[_490] 1 i[z5_7][b0] 1 i[s11][b0] -2 i[b70][b0] >= 0;
* constraint lin_less_equal _491
@c[_491] -1 i[z5_7][b0] -1 i[s11][b0] 2 i[b70][b0] >= 0;
* constraint lin_less_equal _492
@c[_492] -1 i[z5_8][b0] 1 i[s5][b0] >= 0;
* constraint lin_less_equal _493
@c[_493] -1 i[z5_8][b0] 1 i[s8][b0] >= 0;
* constraint lin_less_equal _494
@c[_494] 1 i[z5_8][b0] -1 i[s5][b0] -1 i[s8][b0] >= -1;
* constraint lin_less_equal _495
@c[_495] -1 i[z6_7][b0] 1 i[s6][b0] >= 0;
* constraint lin_less_equal _496
@c[_496] -1 i[z6_7][b0] 1 i[s7][b0] >= 0;
* constraint lin_less_equal _497
@c[_497] 1 i[z6_7][b0] -1 i[s6][b0] -1 i[s7][b0] >= -1;
* constraint lin_less_equal _498
@c[_498] 1 i[z5_8][b0] 1 i[z6_7][b0] -2 i[b71][b0] >= 0;
* constraint lin_less_equal _499
@c[_499] -1 i[z5_8][b0] -1 i[z6_7][b0] 2 i[b71][b0] >= 0;
* constraint lin_less_equal _500
@c[_500] 1 i[z5_9][b0] 1 i[z1_11][b0] -2 i[b72][b0] >= 0;
* constraint lin_less_equal _501
@c[_501] -1 i[z5_9][b0] -1 i[z1_11][b0] 2 i[b72][b0] >= 0;
* constraint lin_less_equal _502
@c[_502] -1 i[z5_10][b0] 1 i[s5][b0] >= 0;
* constraint lin_less_equal _503
@c[_503] -1 i[z5_10][b0] 1 i[s10][b0] >= 0;
* constraint lin_less_equal _504
@c[_504] 1 i[z5_10][b0] -1 i[s5][b0] -1 i[s10][b0] >= -1;
* constraint lin_less_equal _505
@c[_505] 1 i[z5_10][b0] -2 i[b73][b0] >= 0;
* constraint lin_less_equal _506
@c[_506] -1 i[z5_10][b0] 1 i[b73][b0] >= 0;
* constraint lin_less_equal _507
@c[_507] 1 i[z5_12][b0] -2 i[b74][b0] >= 0;
* constraint lin_less_equal _508
@c[_508] -1 i[z5_12][b0] 1 i[b74][b0] >= 0;
* constraint lin_less_equal _509
@c[_509] -1 i[z5_13][b0] 1 i[s5][b0] >= 0;
* constraint lin_less_equal _510
@c[_510] -1 i[z5_13][b0] 1 i[s13][b0] >= 0;
* constraint lin_less_equal _511
@c[_511] 1 i[z5_13][b0] -1 i[s5][b0] -1 i[s13][b0] >= -1;
* constraint lin_less_equal _512
@c[_512] 1 i[z5_13][b0] 1 i[z5_11][b0] -2 i[b75][b0] >= 0;
* constraint lin_less_equal _513
@c[_513] -1 i[z5_13][b0] -1 i[z5_11][b0] 2 i[b75][b0] >= 0;
* constraint lin_less_equal _514
@c[_514] -1 i[z14_16][b0] 1 i[s14][b0] >= 0;
* constraint lin_less_equal _515
@c[_515] -1 i[z14_16][b0] 1 i[s16][b0] >= 0;
* constraint lin_less_equal _516
@c[_516] 1 i[z14_16][b0] -1 i[s14][b0] -1 i[s16][b0] >= -1;
* constraint lin_less_equal _517
@c[_517] 1 i[z4_6][b0] 1 i[z14_16][b0] -2 i[b76][b0] >= 0;
* constraint lin_less_equal _518
@c[_518] -1 i[z4_6][b0] -1 i[z14_16][b0] 2 i[b76][b0] >= 0;
* constraint lin_less_equal _519
@c[_519] -1 i[z6_8][b0] 1 i[s6][b0] >= 0;
* constraint lin_less_equal _520
@c[_520] -1 i[z6_8][b0] 1 i[s8][b0] >= 0;
* constraint lin_less_equal _521
@c[_521] 1 i[z6_8][b0] -1 i[s6][b0] -1 i[s8][b0] >= -1;
* constraint lin_less_equal _522
@c[_522] 1 i[z6_8][b0] 1 i[s14][b0] -2 i[b77][b0] >= 0;
* constraint lin_less_equal _523
@c[_523] -1 i[z6_8][b0] -1 i[s14][b0] 2 i[b77][b0] >= 0;
* constraint lin_less_equal _524
@c[_524] -1 i[z6_9][b0] 1 i[s6][b0] >= 0;
* constraint lin_less_equal _525
@c[_525] -1 i[z6_9][b0] 1 i[s9][b0] >= 0;
* constraint lin_less_equal _526
@c[_526] 1 i[z6_9][b0] -1 i[s6][b0] -1 i[s9][b0] >= -1;
* constraint lin_less_equal _527
@c[_527] 1 i[z6_9][b0] -2 i[b78][b0] >= 0;
* constraint lin_less_equal _528
@c[_528] -1 i[z6_9][b0] 1 i[b78][b0] >= 0;
* constraint lin_less_equal _529
@c[_529] 1 i[z6_10][b0] 1 i[z4_14][b0] -2 i[b79][b0] >= 0;
* constraint lin_less_equal _530
@c[_530] -1 i[z6_10][b0] -1 i[z4_14][b0] 2 i[b79][b0] >= 0;
* constraint lin_less_equal _531
@c[_531] -1 i[z6_12][b0] 1 i[s6][b0] >= 0;
* constraint lin_less_equal _532
@c[_532] -1 i[z6_12][b0] 1 i[s12][b0] >= 0;
* constraint lin_less_equal _533
@c[_533] 1 i[z6_12][b0] -1 i[s6][b0] -1 i[s12][b0] >= -1;
* constraint lin_less_equal _534
@c[_534] 1 i[z6_12][b0] 1 i[z6_14][b0] -2 i[b80][b0] >= 0;
* constraint lin_less_equal _535
@c[_535] -1 i[z6_12][b0] -1 i[z6_14][b0] 2 i[b80][b0] >= 0;
* constraint lin_less_equal _536
@c[_536] 1 i[z6_13][b0] -2 i[b81][b0] >= 0;
* constraint lin_less_equal _537
@c[_537] -1 i[z6_13][b0] 1 i[b81][b0] >= 0;
* constraint lin_less_equal _538
@c[_538] -1 i[z9_13][b0] 1 i[s9][b0] >= 0;
* constraint lin_less_equal _539
@c[_539] -1 i[z9_13][b0] 1 i[s13][b0] >= 0;
* constraint lin_less_equal _540
@c[_540] 1 i[z9_13][b0] -1 i[s9][b0] -1 i[s13][b0] >= -1;
* constraint lin_less_equal _541
@c[_541] 1 i[z1_7][b0] 1 i[z9_13][b0] -2 i[b82][b0] >= 0;
* constraint lin_less_equal _542
@c[_542] -1 i[z1_7][b0] -1 i[z9_13][b0] 2 i[b82][b0] >= 0;
* constraint lin_less_equal _543
@c[_543] 1 i[z5_7][b0] 1 i[s13][b0] -2 i[b83][b0] >= 0;
* constraint lin_less_equal _544
@c[_544] -1 i[z5_7][b0] -1 i[s13][b0] 2 i[b83][b0] >= 0;
* constraint lin_less_equal _545
@c[_545] 1 i[z6_7][b0] 1 i[z5_8][b0] -2 i[b84][b0] >= 0;
* constraint lin_less_equal _546
@c[_546] -1 i[z6_7][b0] -1 i[z5_8][b0] 2 i[b84][b0] >= 0;
* constraint lin_less_equal _547
@c[_547] -1 i[z7_11][b0] 1 i[s7][b0] >= 0;
* constraint lin_less_equal _548
@c[_548] -1 i[z7_11][b0] 1 i[s11][b0] >= 0;
* constraint lin_less_equal _549
@c[_549] 1 i[z7_11][b0] -1 i[s7][b0] -1 i[s11][b0] >= -1;
* constraint lin_less_equal _550
@c[_550] 1 i[z7_11][b0] 1 i[z7_13][b0] -2 i[b85][b0] >= 0;
* constraint lin_less_equal _551
@c[_551] -1 i[z7_11][b0] -1 i[z7_13][b0] 2 i[b85][b0] >= 0;
* constraint lin_less_equal _552
@c[_552] 1 i[z7_14][b0] -2 i[b86][b0] >= 0;
* constraint lin_less_equal _553
@c[_553] -1 i[z7_14][b0] 1 i[b86][b0] >= 0;
* constraint lin_less_equal _554
@c[_554] 1 i[z7_15][b0] 1 i[z1_13][b0] -2 i[b87][b0] >= 0;
* constraint lin_less_equal _555
@c[_555] -1 i[z7_15][b0] -1 i[z1_13][b0] 2 i[b87][b0] >= 0;
* constraint lin_less_equal _556
@c[_556] -1 i[z7_16][b0] 1 i[s7][b0] >= 0;
* constraint lin_less_equal _557
@c[_557] -1 i[z7_16][b0] 1 i[s16][b0] >= 0;
* constraint lin_less_equal _558
@c[_558] 1 i[z7_16][b0] -1 i[s7][b0] -1 i[s16][b0] >= -1;
* constraint lin_less_equal _559
@c[_559] 1 i[z7_16][b0] -2 i[b88][b0] >= 0;
* constraint lin_less_equal _560
@c[_560] -1 i[z7_16][b0] 1 i[b88][b0] >= 0;
* constraint lin_less_equal _561
@c[_561] -1 i[z10_12][b0] 1 i[s10][b0] >= 0;
* constraint lin_less_equal _562
@c[_562] -1 i[z10_12][b0] 1 i[s12][b0] >= 0;
* constraint lin_less_equal _563
@c[_563] 1 i[z10_12][b0] -1 i[s10][b0] -1 i[s12][b0] >= -1;
* constraint lin_less_equal _564
@c[_564] 1 i[z4_8][b0] 1 i[z10_12][b0] -2 i[b89][b0] >= 0;
* constraint lin_less_equal _565
@c[_565] -1 i[z4_8][b0] -1 i[z10_12][b0] 2 i[b89][b0] >= 0;
* constraint lin_less_equal _566
@c[_566] 1 i[z6_8][b0] 1 i[s12][b0] -2 i[b90][b0] >= 0;
* constraint lin_less_equal _567
@c[_567] -1 i[z6_8][b0] -1 i[s12][b0] 2 i[b90][b0] >= 0;
* constraint lin_less_equal _568
@c[_568] 1 i[z8_11][b0] -2 i[b91][b0] >= 0;
* constraint lin_less_equal _569
@c[_569] -1 i[z8_11][b0] 1 i[b91][b0] >= 0;
* constraint lin_less_equal _570
@c[_570] -1 i[z8_14][b0] 1 i[s8][b0] >= 0;
* constraint lin_less_equal _571
@c[_571] -1 i[z8_14][b0] 1 i[s14][b0] >= 0;
* constraint lin_less_equal _572
@c[_572] 1 i[z8_14][b0] -1 i[s8][b0] -1 i[s14][b0] >= -1;
* constraint lin_less_equal _573
@c[_573] 1 i[z8_14][b0] 1 i[z8_12][b0] -2 i[b92][b0] >= 0;
* constraint lin_less_equal _574
@c[_574] -1 i[z8_14][b0] -1 i[z8_12][b0] 2 i[b92][b0] >= 0;
* constraint lin_less_equal _575
@c[_575] -1 i[z8_15][b0] 1 i[s8][b0] >= 0;
* constraint lin_less_equal _576
@c[_576] -1 i[z8_15][b0] 1 i[s15][b0] >= 0;
* constraint lin_less_equal _577
@c[_577] 1 i[z8_15][b0] -1 i[s8][b0] -1 i[s15][b0] >= -1;
* constraint lin_less_equal _578
@c[_578] 1 i[z8_15][b0] -2 i[b93][b0] >= 0;
* constraint lin_less_equal _579
@c[_579] -1 i[z8_15][b0] 1 i[b93][b0] >= 0;
* constraint lin_less_equal _580
@c[_580] 1 i[z8_16][b0] 1 i[z4_12][b0] -2 i[b94][b0] >= 0;
* constraint lin_less_equal _581
@c[_581] -1 i[z8_16][b0] -1 i[z4_12][b0] 2 i[b94][b0] >= 0;
* constraint lin_less_equal _582
@c[_582] 1 i[z3_9][b0] 1 i[z5_13][b0] -2 i[b95][b0] >= 0;
* constraint lin_less_equal _583
@c[_583] -1 i[z3_9][b0] -1 i[z5_13][b0] 2 i[b95][b0] >= 0;
* constraint lin_less_equal _584
@c[_584] 1 i[z6_9][b0] -2 i[b96][b0] >= 0;
* constraint lin_less_equal _585
@c[_585] -1 i[z6_9][b0] 1 i[b96][b0] >= 0;
* constraint lin_less_equal _586
@c[_586] 1 i[z7_9][b0] 1 i[z3_13][b0] -2 i[b97][b0] >= 0;
* constraint lin_less_equal _587
@c[_587] -1 i[z7_9][b0] -1 i[z3_13][b0] 2 i[b97][b0] >= 0;
* constraint lin_less_equal _588
@c[_588] -1 i[z11_13][b0] 1 i[s11][b0] >= 0;
* constraint lin_less_equal _589
@c[_589] -1 i[z11_13][b0] 1 i[s13][b0] >= 0;
* constraint lin_less_equal _590
@c[_590] 1 i[z11_13][b0] -1 i[s11][b0] -1 i[s13][b0] >= -1;
* constraint lin_less_equal _591
@c[_591] 1 i[s9][b0] 1 i[z11_13][b0] -2 i[b98][b0] >= 0;
* constraint lin_less_equal _592
@c[_592] -1 i[s9][b0] -1 i[z11_13][b0] 2 i[b98][b0] >= 0;
* constraint lin_less_equal _593
@c[_593] 1 i[z9_13][b0] 1 i[z13_15][b0] -2 i[b99][b0] >= 0;
* constraint lin_less_equal _594
@c[_594] -1 i[z9_13][b0] -1 i[z13_15][b0] 2 i[b99][b0] >= 0;
* constraint lin_less_equal _595
@c[_595] 1 i[z9_14][b0] -2 i[b100][b0] >= 0;
* constraint lin_less_equal _596
@c[_596] -1 i[z9_14][b0] 1 i[b100][b0] >= 0;
* constraint lin_less_equal _597
@c[_597] -1 i[z9_16][b0] 1 i[s9][b0] >= 0;
* constraint lin_less_equal _598
@c[_598] -1 i[z9_16][b0] 1 i[s16][b0] >= 0;
* constraint lin_less_equal _599
@c[_599] 1 i[z9_16][b0] -1 i[s9][b0] -1 i[s16][b0] >= -1;
* constraint lin_less_equal _600
@c[_600] 1 i[z9_16][b0] 1 i[z9_16][b0] -2 i[b101][b0] >= 0;
* constraint lin_less_equal _601
@c[_601] -1 i[z9_16][b0] -1 i[z9_16][b0] 2 i[b101][b0] >= 0;
* constraint lin_less_equal _602
@c[_602] 1 i[z2_10][b0] 1 i[z6_12][b0] -2 i[b102][b0] >= 0;
* constraint lin_less_equal _603
@c[_603] -1 i[z2_10][b0] -1 i[z6_12][b0] 2 i[b102][b0] >= 0;
* constraint lin_less_equal _604
@c[_604] 1 i[z5_10][b0] -2 i[b103][b0] >= 0;
* constraint lin_less_equal _605
@c[_605] -1 i[z5_10][b0] 1 i[b103][b0] >= 0;
* constraint lin_less_equal _606
@c[_606] 1 i[z8_10][b0] 1 i[z2_12][b0] -2 i[b104][b0] >= 0;
* constraint lin_less_equal _607
@c[_607] -1 i[z8_10][b0] -1 i[z2_12][b0] 2 i[b104][b0] >= 0;
* constraint lin_less_equal _608
@c[_608] -1 i[z12_14][b0] 1 i[s12][b0] >= 0;
* constraint lin_less_equal _609
@c[_609] -1 i[z12_14][b0] 1 i[s14][b0] >= 0;
* constraint lin_less_equal _610
@c[_610] 1 i[z12_14][b0] -1 i[s12][b0] -1 i[s14][b0] >= -1;
* constraint lin_less_equal _611
@c[_611] 1 i[s10][b0] 1 i[z12_14][b0] -2 i[b105][b0] >= 0;
* constraint lin_less_equal _612
@c[_612] -1 i[s10][b0] -1 i[z12_14][b0] 2 i[b105][b0] >= 0;
* constraint lin_less_equal _613
@c[_613] 1 i[z10_11][b0] -2 i[b106][b0] >= 0;
* constraint lin_less_equal _614
@c[_614] -1 i[z10_11][b0] 1 i[b106][b0] >= 0;
* constraint lin_less_equal _615
@c[_615] 1 i[z10_12][b0] 1 i[z12_16][b0] -2 i[b107][b0] >= 0;
* constraint lin_less_equal _616
@c[_616] -1 i[z10_12][b0] -1 i[z12_16][b0] 2 i[b107][b0] >= 0;
* constraint lin_less_equal _617
@c[_617] -1 i[z10_15][b0] 1 i[s10][b0] >= 0;
* constraint lin_less_equal _618
@c[_618] -1 i[z10_15][b0] 1 i[s15][b0] >= 0;
* constraint lin_less_equal _619
@c[_619] 1 i[z10_15][b0] -1 i[s10][b0] -1 i[s15][b0] >= -1;
* constraint lin_less_equal _620
@c[_620] 1 i[z10_15][b0] 1 i[z10_15][b0] -2 i[b108][b0] >= 0;
* constraint lin_less_equal _621
@c[_621] -1 i[z10_15][b0] -1 i[z10_15][b0] 2 i[b108][b0] >= 0;
* constraint lin_less_equal _622
@c[_622] 1 i[z3_11][b0] 1 i[z5_15][b0] -2 i[b109][b0] >= 0;
* constraint lin_less_equal _623
@c[_623] -1 i[z3_11][b0] -1 i[z5_15][b0] 2 i[b109][b0] >= 0;
* constraint lin_less_equal _624
@c[_624] 1 i[z6_11][b0] -2 i[b110][b0] >= 0;
* constraint lin_less_equal _625
@c[_625] -1 i[z6_11][b0] 1 i[b110][b0] >= 0;
* constraint lin_less_equal _626
@c[_626] 1 i[z7_11][b0] 1 i[z3_15][b0] -2 i[b111][b0] >= 0;
* constraint lin_less_equal _627
@c[_627] -1 i[z7_11][b0] -1 i[z3_15][b0] 2 i[b111][b0] >= 0;
* constraint lin_less_equal _628
@c[_628] 1 i[z9_11][b0] 1 i[z11_15][b0] -2 i[b112][b0] >= 0;
* constraint lin_less_equal _629
@c[_629] -1 i[z9_11][b0] -1 i[z11_15][b0] 2 i[b112][b0] >= 0;
* constraint lin_less_equal _630
@c[_630] 1 i[z11_13][b0] 1 i[s15][b0] -2 i[b113][b0] >= 0;
* constraint lin_less_equal _631
@c[_631] -1 i[z11_13][b0] -1 i[s15][b0] 2 i[b113][b0] >= 0;
* constraint lin_less_equal _632
@c[_632] -1 i[z11_14][b0] 1 i[s11][b0] >= 0;
* constraint lin_less_equal _633
@c[_633] -1 i[z11_14][b0] 1 i[s14][b0] >= 0;
* constraint lin_less_equal _634
@c[_634] 1 i[z11_14][b0] -1 i[s11][b0] -1 i[s14][b0] >= -1;
* constraint lin_less_equal _635
@c[_635] 1 i[z11_14][b0] -2 i[b114][b0] >= 0;
* constraint lin_less_equal _636
@c[_636] -1 i[z11_14][b0] 1 i[b114][b0] >= 0;
* constraint lin_less_equal _637
@c[_637] 1 i[z11_16][b0] -2 i[b115][b0] >= 0;
* constraint lin_less_equal _638
@c[_638] -1 i[z11_16][b0] 1 i[b115][b0] >= 0;
* constraint lin_less_equal _639
@c[_639] 1 i[z7_12][b0] -2 i[b116][b0] >= 0;
* constraint lin_less_equal _640
@c[_640] -1 i[z7_12][b0] 1 i[b116][b0] >= 0;
* constraint lin_less_equal _641
@c[_641] 1 i[z9_12][b0] -2 i[b117][b0] >= 0;
* constraint lin_less_equal _642
@c[_642] -1 i[z9_12][b0] 1 i[b117][b0] >= 0;
* constraint lin_less_equal _643
@c[_643] -1 i[z12_13][b0] 1 i[s12][b0] >= 0;
* constraint lin_less_equal _644
@c[_644] -1 i[z12_13][b0] 1 i[s13][b0] >= 0;
* constraint lin_less_equal _645
@c[_645] 1 i[z12_13][b0] -1 i[s12][b0] -1 i[s13][b0] >= -1;
* constraint lin_less_equal _646
@c[_646] 1 i[z12_13][b0] -2 i[b118][b0] >= 0;
* constraint lin_less_equal _647
@c[_647] -1 i[z12_13][b0] 1 i[b118][b0] >= 0;
* constraint lin_less_equal _648
@c[_648] 1 i[z8_13][b0] -2 i[b119][b0] >= 0;
* constraint lin_less_equal _649
@c[_649] -1 i[z8_13][b0] 1 i[b119][b0] >= 0;
* constraint lin_less_equal _650
@c[_650] 1 i[z10_13][b0] -2 i[b120][b0] >= 0;
* constraint lin_less_equal _651
@c[_651] -1 i[z10_13][b0] 1 i[b120][b0] >= 0;
* constraint lin_less_equal _652
@c[_652] 1 i[z12_13][b0] -2 i[b121][b0] >= 0;
* constraint lin_less_equal _653
@c[_653] -1 i[z12_13][b0] 1 i[b121][b0] >= 0;
* constraint lin_less_equal _654
@c[_654] 1 i[z2_14][b0] 1 i[z6_16][b0] -2 i[b122][b0] >= 0;
* constraint lin_less_equal _655
@c[_655] -1 i[z2_14][b0] -1 i[z6_16][b0] 2 i[b122][b0] >= 0;
* constraint lin_less_equal _656
@c[_656] 1 i[z5_14][b0] -2 i[b123][b0] >= 0;
* constraint lin_less_equal _657
@c[_657] -1 i[z5_14][b0] 1 i[b123][b0] >= 0;
* constraint lin_less_equal _658
@c[_658] 1 i[z8_14][b0] 1 i[z2_16][b0] -2 i[b124][b0] >= 0;
* constraint lin_less_equal _659
@c[_659] -1 i[z8_14][b0] -1 i[z2_16][b0] 2 i[b124][b0] >= 0;
* constraint lin_less_equal _660
@c[_660] 1 i[z10_14][b0] 1 i[z14_16][b0] -2 i[b125][b0] >= 0;
* constraint lin_less_equal _661
@c[_661] -1 i[z10_14][b0] -1 i[z14_16][b0] 2 i[b125][b0] >= 0;
* constraint lin_less_equal _662
@c[_662] 1 i[z11_14][b0] -2 i[b126][b0] >= 0;
* constraint lin_less_equal _663
@c[_663] -1 i[z11_14][b0] 1 i[b126][b0] >= 0;
* constraint lin_less_equal _664
@c[_664] 1 i[z12_14][b0] 1 i[s16][b0] -2 i[b127][b0] >= 0;
* constraint lin_less_equal _665
@c[_665] -1 i[z12_14][b0] -1 i[s16][b0] 2 i[b127][b0] >= 0;
* constraint lin_less_equal _666
@c[_666] 1 i[z14_15][b0] -2 i[b128][b0] >= 0;
* constraint lin_less_equal _667
@c[_667] -1 i[z14_15][b0] 1 i[b128][b0] >= 0;
* constraint lin_less_equal _668
@c[_668] 1 i[z8_15][b0] -2 i[b129][b0] >= 0;
* constraint lin_less_equal _669
@c[_669] -1 i[z8_15][b0] 1 i[b129][b0] >= 0;
* constraint lin_less_equal _670
@c[_670] 1 i[z12_15][b0] -2 i[b130][b0] >= 0;
* constraint lin_less_equal _671
@c[_671] -1 i[z12_15][b0] 1 i[b130][b0] >= 0;
* constraint lin_less_equal _672
@c[_672] 1 i[z7_16][b0] -2 i[b131][b0] >= 0;
* constraint lin_less_equal _673
@c[_673] -1 i[z7_16][b0] 1 i[b131][b0] >= 0;
* constraint lin_less_equal _674
@c[_674] 1 i[z13_16][b0] -2 i[b132][b0] >= 0;
* constraint lin_less_equal _675
@c[_675] -1 i[z13_16][b0] 1 i[b132][b0] >= 0;


==> anc/results/gcs_models/G3_b3_n8.opb <==
* #variable= 2024 #constraint= 7346
preserved: i[s0][b0] i[s1][b0] i[s2][b0] i[s3][b0] i[s4][b0] i[s5][b0] i[s6][b0] i[s7][b0] i[s8][b0] i[s9][b0] i[s10][b0] i[s11][b0] i[s12][b0] i[s13][b0] i[s14][b0] i[s15][b0] i[s16][b0] i[s17][b0] i[s18][b0] i[s19][b0] i[s20][b0] i[s21][b0] i[s22][b0] i[s23][b0] i[s24][b0] i[s25][b0] i[s26][b0] i[s27][b0] i[s28][b0] i[s29][b0] i[s30][b0] i[s31][b0] i[s32][b0] i[s33][b0] i[s34][b0] i[s35][b0] i[s36][b0] i[s37][b0] i[s38][b0] i[s39][b0] i[s40][b0] i[s41][b0] i[s42][b0] i[s43][b0] i[s44][b0] i[s45][b0] i[s46][b0] i[s47][b0] i[s48][b0] i[s49][b0] i[s50][b0] i[s51][b0] i[s52][b0] i[z1_2][b0] i[z3_4][b0] i[z5_8][b0] i[z6_15][b0] i[z7_12][b0] i[z9_14][b0] i[z10_11][b0] i[z13_16][b0] i[z17_26][b0] i[z18_47][b0] i[z19_38][b0] i[z20_33][b0] i[z21_24][b0] i[z22_51][b0] i[z23_30][b0] i[z25_42][b0] i[z27_44][b0] i[z28_35][b0] i[z29_32][b0] i[z31_50][b0] i[z34_41][b0] i[z36_49][b0] i[z37_40][b0] i[z39_46][b0] i[z43_52][b0] i[z45_48][b0] i[b0][b0] i[z0_1][b0] i[z2_5][b0] i[z3_14][b0] i[z4_11][b0] i[z4_6][b0] i[z3_7][b0] i[z8_17][b0] i[z9_44][b0] i[z10_35][b0] i[z11_32][b0] i[z12_23][b0] i[z13_50][b0] i[z14_29][b0] i[z15_20][b0] i[z16_41][b0] i[z15_18][b0] i[z12_19][b0] i[z10_20][b0] i[z7_21][b0] i[z16_22][b0] i[z9_23][b0] i[z6_24][b0] i[z13_25][b0] i[b1][b0] i[z0_2][b0] i[z1_8][b0] i[z3_15][b0] i[z4_12][b0] i[z5_26][b0] i[z6_47][b0] i[z7_38][b0] i[z4_9][b0] i[z3_10][b0] i[z11_33][b0] i[z12_24][b0] i[z13_51][b0] i[z14_30][b0] i[z15_21][b0] i[z16_42][b0] i[z14_27][b0] i[z11_28][b0] i[z10_29][b0] i[z7_30][b0] i[z16_31][b0] i[z9_32][b0] i[z6_33][b0] i[z13_34][b0] i[b2][b0] i[z0_3][b0] i[z1_9][b0] i[z2_6][b0] i[z4_13][b0] i[z5_27][b0] i[z6_48][b0] i[z7_39][b0] i[z8_18][b0] i[z9_45][b0] i[z10_36][b0] i[z2_11][b0] i[z1_12][b0] i[z14_31][b0] i[z15_22][b0] i[z16_43][b0] i[z8_35][b0] i[z15_36][b0] i[z12_37][b0] i[z5_38][b0] i[z14_39][b0] i[z11_40][b0] i[z10_41][b0] i[z7_42][b0] i[b3][b0] i[z0_4][b0] i[z1_10][b0] i[z2_7][b0] i[z3_16][b0] i[z5_28][b0] i[z6_49][b0] i[z7_40][b0] i[z8_19][b0] i[z9_46][b0] i[z10_37][b0] i[z11_34][b0] i[z12_25][b0] i[z13_52][b0] i[z2_14][b0] i[z1_15][b0] i[z8_44][b0] i[z15_45][b0] i[z12_46][b0] i[z5_47][b0] i[z14_48][b0] i[z11_49][b0] i[z9_50][b0] i[z6_51][b0] i[b4][b0] i[z0_5][b0] i[z2_17][b0] i[z3_44][b0] i[z4_35][b0] i[z6_14][b0] i[z7_11][b0] i[z4_18][b0] i[z3_19][b0] i[z20_32][b0] i[z21_23][b0] i[z22_50][b0] i[z23_29][b0] i[z20_24][b0] i[z25_41][b0] i[b5][b0] i[z0_6][b0] i[z1_3][b0] i[z2_18][b0] i[z3_45][b0] i[z4_36][b0] i[z5_9][b0] i[z7_13][b0] i[z17_27][b0] i[z18_48][b0] i[z19_39][b0] i[z2_20][b0] i[z1_21][b0] i[z4_22][b0] i[z23_31][b0] i[z22_24][b0] i[z25_43][b0] i[z33_51][b0] i[z33_39][b0] i[z24_46][b0] i[z47_49][b0] i[z30_48][b0] i[z23_49][b0] i[z47_51][b0] i[b6][b0] i[z0_7][b0] i[z1_4][b0] i[z2_19][b0] i[z3_46][b0] i[z4_37][b0] i[z5_10][b0] i[z6_16][b0] i[z17_28][b0] i[z18_49][b0] i[z19_40][b0] i[z20_34][b0] i[z21_25][b0] i[z22_52][b0] i[z2_23][b0] i[z1_24][b0] i[z3_25][b0] i[z30_42][b0] i[z21_36][b0] i[z38_39][b0] i[z20_39][b0] i[z33_40][b0] i[z38_42][b0] i[z30_49][b0] i[b7][b0] i[z0_8][b0] i[z1_26][b0] i[z3_47][b0] i[z4_38][b0] i[z9_15][b0] i[z10_12][b0] i[z4_27][b0] i[z3_28][b0] i[z29_33][b0] i[z24_30][b0] i[z31_51][b0] i[z30_32][b0] i[z21_33][b0] i[z34_42][b0] i[b8][b0] i[z0_9][b0] i[z1_27][b0] i[z2_3][b0] i[z3_48][b0] i[z4_39][b0] i[z6_8][b0] i[z10_13][b0] i[z23_50][b0] i[z18_26][b0] i[z27_45][b0] i[z28_36][b0] i[z2_29][b0] i[z1_30][b0] i[z4_31][b0] i[z31_32][b0] i[z22_33][b0] i[z34_43][b0] i[z23_36][b0] i[z44_46][b0] i[z20_45][b0] i[z33_46][b0] i[z32_49][b0] i[z44_50][b0] i[b9][b0] i[z0_10][b0] i[z1_28][b0] i[z2_4][b0] i[z3_49][b0] i[z4_40][b0] i[z7_8][b0] i[z9_16][b0] i[z20_41][b0] i[z19_26][b0] i[z27_46][b0] i[z28_37][b0] i[z29_34][b0] i[z25_30][b0] i[z31_52][b0] i[z2_32][b0] i[z1_33][b0] i[z3_34][b0] i[z35_36][b0] i[z30_36][b0] i[z23_37][b0] i[z29_39][b0] i[z35_41][b0] i[z20_46][b0] i[b10][b0] i[z0_11][b0] i[z1_29][b0] i[z4_41][b0] i[z5_12][b0] i[z13_14][b0] i[z28_34][b0] i[z30_40][b0] i[z32_46][b0] i[z33_34][b0] i[z2_35][b0] i[z3_37][b0] i[z17_38][b0] i[z39_44][b0] i[z35_40][b0] i[z32_41][b0] i[z23_42][b0] i[z43_50][b0] i[z28_49][b0] i[b11][b0] i[z0_12][b0] i[z2_21][b0] i[z4_42][b0] i[z8_11][b0] i[z13_15][b0] i[z19_25][b0] i[z20_37][b0] i[z24_49][b0] i[z23_25][b0] i[z26_35][b0] i[z36_47][b0] i[z37_38][b0] i[z1_38][b0] i[z3_40][b0] i[z33_41][b0] i[z24_42][b0] i[z43_51][b0] i[z19_46][b0] i[b12][b0] i[z0_13][b0] i[z1_31][b0] i[z2_22][b0] i[z4_43][b0] i[z9_11][b0] i[z6_12][b0] i[z27_35][b0] i[z36_48][b0] i[z37_39][b0] i[z18_38][b0] i[z39_45][b0] i[z36_40][b0] i[z2_41][b0] i[z1_42][b0] i[b13][b0] i[z0_14][b0] i[z1_32][b0] i[z3_50][b0] i[z5_15][b0] i[z11_16][b0] i[z27_31][b0] i[z29_36][b0] i[z30_31][b0] i[z33_48][b0] i[z27_39][b0] i[z2_44][b0] i[z4_45][b0] i[z17_47][b0] i[z44_48][b0] i[z35_49][b0] i[z29_50][b0] i[z20_51][b0] i[z41_52][b0] i[b14][b0] i[z0_15][b0] i[z2_24][b0] i[z3_51][b0] i[z8_14][b0] i[z12_16][b0] i[z18_22][b0] i[z21_39][b0] i[z20_22][b0] i[z23_45][b0] i[z18_36][b0] i[z26_44][b0] i[z45_47][b0] i[z38_46][b0] i[z1_47][b0] i[z4_48][b0] i[z30_50][b0] i[z21_51][b0] i[z42_52][b0] i[b15][b0] i[z0_16][b0] i[z1_34][b0] i[z2_25][b0] i[z3_52][b0] i[z10_14][b0] i[z7_15][b0] i[z28_44][b0] i[z45_49][b0] i[z40_46][b0] i[z19_47][b0] i[z46_48][b0] i[z37_49][b0] i[z2_50][b0] i[z1_51][b0] i[b16][b0] i[z0_17][b0] i[z1_5][b0] i[z6_44][b0] i[z7_35][b0] i[z14_18][b0] i[z11_19][b0] i[b17][b0] i[z0_18][b0] i[z1_6][b0] i[z3_5][b0] i[z6_45][b0] i[z7_36][b0] i[z15_51][b0] i[z9_17][b0] i[z13_19][b0] i[z15_49][b0] i[b18][b0] i[z0_19][b0] i[z1_7][b0] i[z4_5][b0] i[z6_46][b0] i[z7_37][b0] i[z12_42][b0] i[z10_17][b0] i[z16_18][b0] i[z12_39][b0] i[b19][b0] i[z0_20][b0] i[z1_11][b0] i[z5_29][b0] i[z7_41][b0] i[z10_34][b0] i[z12_40][b0] i[z14_46][b0] i[z15_39][b0] i[z16_33][b0] i[z5_21][b0] i[z14_22][b0] i[z10_39][b0] i[z7_46][b0] i[z9_48][b0] i[b20][b0] i[z0_21][b0] i[z5_30][b0] i[z15_46][b0] i[z8_20][b0] i[z7_49][b0] i[b21][b0] i[z0_22][b0] i[z1_13][b0] i[z5_31][b0] i[z3_6][b0] i[z7_43][b0] i[z15_33][b0] i[z9_20][b0] i[z6_21][b0] i[z15_47][b0] i[b22][b0] i[z0_23][b0] i[z1_14][b0] i[z5_32][b0] i[z6_50][b0] i[z9_31][b0] i[z11_36][b0] i[z12_49][b0] i[z13_30][b0] i[z15_48][b0] i[z5_24][b0] i[z11_25][b0] i[z6_36][b0] i[z10_40][b0] i[z9_49][b0] i[b23][b0] i[z0_24][b0] i[z5_33][b0] i[z12_36][b0] i[z8_23][b0] i[z6_39][b0] i[b24][b0] i[z0_25][b0] i[z1_16][b0] i[z5_34][b0] i[z6_52][b0] i[z4_7][b0] i[z12_30][b0] i[z10_23][b0] i[z7_24][b0] i[z12_38][b0] i[b25][b0] i[z0_26][b0] i[z2_8][b0] i[z9_47][b0] i[z10_38][b0] i[z15_27][b0] i[z12_28][b0] i[b26][b0] i[z0_27][b0] i[z2_9][b0] i[z3_8][b0] i[z14_50][b0] i[z6_26][b0] i[z13_28][b0] i[b27][b0] i[z0_28][b0] i[z2_10][b0] i[z4_8][b0] i[z11_41][b0] i[z7_26][b0] i[z16_27][b0] i[b28][b0] i[z0_29][b0] i[z14_49][b0] i[z10_46][b0] i[b29][b0] i[z0_30][b0] i[z2_12][b0] i[z7_25][b0] i[z8_21][b0] i[z10_42][b0] i[z11_37][b0] i[z14_36][b0] i[z16_23][b0] i[z8_29][b0] i[z15_31][b0] i[z10_49][b0] i[b30][b0] i[z0_31][b0] i[z2_13][b0] i[z8_22][b0] i[z3_9][b0] i[z10_43][b0] i[z14_23][b0] i[z9_29][b0] i[z6_30][b0] i[z14_44][b0] i[b31][b0] i[z0_32][b0] i[z11_39][b0] i[z9_36][b0] i[b32][b0] i[z0_33][b0] i[z2_15][b0] i[z6_22][b0] i[z8_24][b0] i[z9_51][b0] i[z11_46][b0] i[z13_20][b0] i[z14_45][b0] i[z8_32][b0] i[z12_34][b0] i[z9_39][b0] i[b33][b0] i[z0_34][b0] i[z2_16][b0] i[z8_25][b0] i[z9_52][b0] i[z4_10][b0] i[z11_20][b0] i[z10_32][b0] i[z7_33][b0] i[z11_35][b0] i[b34][b0] i[z0_35][b0] i[z12_17][b0] i[z13_44][b0] i[b35][b0] i[z0_36][b0] i[z8_49][b0] i[z9_30][b0] i[z3_11][b0] i[z12_18][b0] i[z13_45][b0] i[z15_23][b0] i[z10_28][b0] i[z14_32][b0] i[z9_35][b0] i[z13_37][b0] i[b36][b0] i[z0_37][b0] i[z10_30][b0] i[z13_46][b0] i[z12_33][b0] i[z16_36][b0] i[b37][b0] i[z0_38][b0] i[z11_26][b0] i[z13_47][b0] i[b38][b0] i[z0_39][b0] i[z5_46][b0] i[z6_20][b0] i[z11_27][b0] i[z3_12][b0] i[z13_48][b0] i[z7_19][b0] i[z15_24][b0] i[z14_33][b0] i[z6_38][b0] i[z13_40][b0] i[b39][b0] i[z0_40][b0] i[z7_20][b0] i[z13_49][b0] i[z11_23][b0] i[z16_39][b0] i[b40][b0] i[z0_41][b0] i[z11_29][b0] i[z12_20][b0] i[z10_33][b0] i[z5_42][b0] i[z14_43][b0] i[b41][b0] i[z0_42][b0] i[z11_30][b0] i[z12_21][b0] i[z7_23][b0] i[z8_41][b0] i[z15_43][b0] i[b42][b0] i[z0_43][b0] i[z3_13][b0] i[z11_31][b0] i[z12_22][b0] i[z9_41][b0] i[z6_42][b0] i[b43][b0] i[z0_44][b0] i[z15_17][b0] i[z16_35][b0] i[b44][b0] i[z0_45][b0] i[z9_33][b0] i[z15_30][b0] i[b45][b0] i[z0_46][b0] i[z8_39][b0] i[z4_14][b0] i[z15_19][b0] i[z16_37][b0] i[z9_27][b0] i[z10_44][b0] i[z16_45][b0] i[b46][b0] i[z0_47][b0] i[z14_26][b0] i[z16_38][b0] i[b47][b0] i[z0_48][b0] i[z6_23][b0] i[z14_20][b0] i[b48][b0] i[z0_49][b0] i[z5_36][b0] i[z14_28][b0] i[z4_15][b0] i[z16_40][b0] i[z6_18][b0] i[z7_47][b0] i[z16_48][b0] i[b49][b0] i[z0_50][b0] i[z5_51][b0] i[z11_52][b0] i[b50][b0] i[z0_51][b0] i[z8_50][b0] i[z12_52][b0] i[b51][b0] i[z0_52][b0] i[z4_16][b0] i[z14_34][b0] i[z15_25][b0] i[z10_50][b0] i[z7_51][b0] i[b52][b0] i[z1_17][b0] i[z18_44][b0] i[z19_35][b0] i[b53][b0] i[z1_18][b0] i[z5_6][b0] i[z3_17][b0] i[z18_45][b0] i[z19_36][b0] i[z24_51][b0] i[z24_39][b0] i[b54][b0] i[z1_19][b0] i[z5_7][b0] i[z4_17][b0] i[z18_46][b0] i[z19_37][b0] i[z21_42][b0] i[z21_49][b0] i[b55][b0] i[z1_20][b0] i[z4_34][b0] i[z5_11][b0] i[z15_16][b0] i[z17_29][b0] i[z19_41][b0] i[z21_40][b0] i[z23_46][b0] i[z25_33][b0] i[z30_37][b0] i[z25_47][b0] i[z48_52][b0] i[z4_49][b0] i[b56][b0] i[z17_30][b0] i[z19_42][b0] i[b57][b0] i[z1_22][b0] i[z5_13][b0] i[z17_31][b0] i[z3_18][b0] i[z19_43][b0] i[z24_33][b0] i[z48_49][b0] i[b58][b0] i[z1_23][b0] i[z3_31][b0] i[z5_14][b0] i[z12_13][b0] i[z17_32][b0] i[z18_50][b0] i[z20_36][b0] i[z22_30][b0] i[z24_48][b0] i[z33_45][b0] i[z22_38][b0] i[z3_39][b0] i[z40_43][b0] i[b59][b0] i[z17_33][b0] i[z18_51][b0] i[b60][b0] i[z1_25][b0] i[z5_16][b0] i[z17_34][b0] i[z18_52][b0] i[z4_19][b0] i[z21_30][b0] i[z39_40][b0] i[b61][b0] i[z1_35][b0] i[z10_16][b0] i[z17_21][b0] i[z22_44][b0] i[z33_50][b0] i[z32_39][b0] i[z36_44][b0] i[z30_45][b0] i[z29_48][b0] i[z28_50][b0] i[z4_51][b0] i[z40_52][b0] i[b62][b0] i[z1_36][b0] i[z2_49][b0] i[z3_30][b0] i[z4_23][b0] i[z19_24][b0] i[z3_20][b0] i[z18_21][b0] i[z22_45][b0] i[z24_47][b0] i[z27_29][b0] i[z29_35][b0] i[z28_32][b0] i[z4_33][b0] i[z34_40][b0] i[z25_37][b0] i[z21_38][b0] i[z2_39][b0] i[z40_42][b0] i[z37_41][b0] i[z32_44][b0] i[z45_50][b0] i[z1_46][b0] i[z31_48][b0] i[z48_51][b0] i[b63][b0] i[z1_37][b0] i[z4_30][b0] i[z6_7][b0] i[z12_15][b0] i[z4_20][b0] i[z19_21][b0] i[z22_46][b0] i[z33_52][b0] i[z34_39][b0] i[z25_46][b0] i[z21_47][b0] i[z2_48][b0] i[z42_49][b0] i[z36_50][b0] i[z49_51][b0] i[z23_52][b0] i[b64][b0] i[z20_26][b0] i[z22_47][b0] i[b65][b0] i[z1_39][b0] i[z4_32][b0] i[z6_9][b0] i[z14_15][b0] i[z17_46][b0] i[z18_20][b0] i[z19_33][b0] i[z20_27][b0] i[z3_21][b0] i[z22_48][b0] i[z23_44][b0] i[z30_35][b0] i[z17_36][b0] i[z23_47][b0] i[z48_50][b0] i[z1_49][b0] i[b66][b0] i[z1_40][b0] i[z6_10][b0] i[z19_20][b0] i[z20_28][b0] i[z4_21][b0] i[z22_49][b0] i[z39_41][b0] i[z30_47][b0] i[z25_49][b0] i[b67][b0] i[z1_41][b0] i[z4_28][b0] i[z6_11][b0] i[z10_15][b0] i[z20_29][b0] i[z20_21][b0] i[z4_47][b0] i[z40_49][b0] i[b68][b0] i[z20_30][b0] i[b69][b0] i[z1_43][b0] i[z6_13][b0] i[z20_31][b0] i[z21_22][b0] i[z3_22][b0] i[z47_48][b0] i[z23_48][b0] i[b70][b0] i[z1_44][b0] i[z9_13][b0] i[z17_24][b0] i[z25_35][b0] i[z30_41][b0] i[z35_46][b0] i[z33_37][b0] i[z32_40][b0] i[z27_41][b0] i[z3_42][b0] i[z43_48][b0] i[z29_49][b0] i[b71][b0] i[z1_45][b0] i[z3_33][b0] i[z3_23][b0] i[z18_24][b0] i[z25_36][b0] i[z30_43][b0] i[z22_36][b0] i[z24_38][b0] i[z39_51][b0] i[z2_40][b0] i[z41_46][b0] i[z39_42][b0] i[z20_43][b0] i[z31_49][b0] i[b72][b0] i[b73][b0] i[z23_26][b0] i[z25_38][b0] i[b74][b0] i[z1_48][b0] i[z7_9][b0] i[z18_23][b0] i[z23_27][b0] i[z3_24][b0] i[z25_39][b0] i[z33_38][b0] i[z22_39][b0] i[z49_50][b0] i[b75][b0] i[z3_29][b0] i[z7_10][b0] i[z11_12][b0] i[z18_30][b0] i[z19_23][b0] i[z20_35][b0] i[z23_28][b0] i[z4_24][b0] i[z25_40][b0] i[z33_44][b0] i[z20_38][b0] i[z40_41][b0] i[b76][b0] i[z1_50][b0] i[z3_27][b0] i[z7_14][b0] i[z9_12][b0] i[z23_32][b0] i[z23_24][b0] i[z3_38][b0] i[z39_48][b0] i[b77][b0] i[z23_33][b0] i[b78][b0] i[z1_52][b0] i[z7_16][b0] i[z23_34][b0] i[z24_25][b0] i[z4_25][b0] i[z38_40][b0] i[z20_40][b0] i[b79][b0] i[z2_26][b0] i[z27_47][b0] i[z28_38][b0] i[b80][b0] i[z2_27][b0] i[z8_9][b0] i[z3_26][b0] i[z27_48][b0] i[z28_39][b0] i[z32_50][b0] i[z32_36][b0] i[b81][b0] i[z2_28][b0] i[z8_10][b0] i[z4_26][b0] i[z27_49][b0] i[z28_40][b0] i[z29_41][b0] i[z29_46][b0] i[b82][b0] i[z28_41][b0] i[b83][b0] i[z2_30][b0] i[z8_12][b0] i[z14_16][b0] i[z21_26][b0] i[z28_42][b0] i[z29_37][b0] i[z33_49][b0] i[z34_44][b0] i[z45_52][b0] i[z4_46][b0] i[b84][b0] i[z2_31][b0] i[z8_13][b0] i[z22_26][b0] i[z28_43][b0] i[z45_46][b0] i[b85][b0] i[z27_50][b0] i[b86][b0] i[z2_33][b0] i[z8_15][b0] i[z11_13][b0] i[z24_26][b0] i[z27_51][b0] i[z30_39][b0] i[z32_45][b0] i[z31_35][b0] i[z3_36][b0] i[z37_43][b0] i[b87][b0] i[z2_34][b0] i[z8_16][b0] i[z25_26][b0] i[z27_52][b0] i[z36_37][b0] i[b88][b0] i[z31_44][b0] i[b89][b0] i[z2_36][b0] i[z26_49][b0] i[z27_30][b0] i[z31_45][b0] i[z33_47][b0] i[z26_39][b0] i[z45_51][b0] i[z2_46][b0] i[b90][b0] i[z2_37][b0] i[z28_30][b0] i[z4_29][b0] i[z19_30][b0] i[z31_46][b0] i[z36_42][b0] i[z20_44][b0] i[z34_46][b0] i[b91][b0] i[z2_38][b0] i[z23_51][b0] i[z26_29][b0] i[z31_47][b0] i[z24_36][b0] i[z21_45][b0] i[z39_47][b0] i[z20_48][b0] i[z4_50][b0] i[z19_51][b0] i[z37_52][b0] i[b92][b0] i[z9_10][b0] i[z11_14][b0] i[z28_29][b0] i[z29_44][b0] i[z34_49][b0] i[z46_50][b0] i[b93][b0] i[b94][b0] i[z2_42][b0] i[z29_30][b0] i[z4_44][b0] i[z37_46][b0] i[b95][b0] i[z2_43][b0] i[z29_31][b0] i[z44_45][b0] i[b96][b0] i[z34_35][b0] i[b97][b0] i[z2_45][b0] i[z27_33][b0] i[z3_32][b0] i[z18_33][b0] i[z34_36][b0] i[z23_35][b0] i[z31_36][b0] i[z46_51][b0] i[b98][b0] i[z28_33][b0] i[z30_38][b0] i[z34_37][b0] i[z37_42][b0] i[b99][b0] i[z2_47][b0] i[z20_42][b0] i[z26_32][b0] i[z34_38][b0] i[z24_37][b0] i[z38_49][b0] i[z23_40][b0] i[z3_41][b0] i[z18_42][b0] i[z43_45][b0] i[z21_46][b0] i[b100][b0] i[z27_32][b0] i[z32_35][b0] i[z31_39][b0] i[z36_41][b0] i[b101][b0] i[b102][b0] i[z2_51][b0] i[z32_33][b0] i[z3_35][b0] i[z36_45][b0] i[b103][b0] i[z2_52][b0] i[z32_34][b0] i[z35_37][b0] i[b104][b0] i[b105][b0] i[z36_46][b0] i[b106][b0] i[z11_15][b0] i[z33_35][b0] i[z36_51][b0] i[b107][b0] i[z36_52][b0] i[b108][b0] i[b109][b0] i[z39_49][b0] i[b110][b0] i[z12_14][b0] i[z23_38][b0] i[z39_50][b0] i[b111][b0] i[z39_52][b0] i[b112][b0] i[z17_42][b0] i[z43_44][b0] i[b113][b0] i[z43_46][b0] i[b114][b0] i[z26_41][b0] i[z43_47][b0] i[b115][b0] i[z43_49][b0] i[b116][b0] i[b117][b0] i[b118][b0] i[z3_43][b0] i[z31_41][b0] i[z22_42][b0] i[b119][b0] i[b120][b0] i[b121][b0] i[z30_44][b0] i[z42_46][b0] i[b122][b0] i[b123][b0] i[b124][b0] i[b125][b0] i[z20_47][b0] i[z41_49][b0] i[b126][b0] i[b127][b0] i[z17_51][b0] i[z35_52][b0] i[b128][b0] i[b129][b0] i[z26_50][b0] i[z38_52][b0] i[b130][b0] i[b131][b0] i[b132][b0] i[b133][b0] i[z4_52][b0] i[z34_50][b0] i[z25_51][b0] i[b134][b0] i[z5_17][b0] i[b135][b0] i[z5_18][b0] i[z6_17][b0] i[b136][b0] i[z5_19][b0] i[z7_17][b0] i[b137][b0] i[z5_20][b0] i[z7_34][b0] i[z11_17][b0] i[z16_24][b0] i[b138][b0] i[b139][b0] i[z5_22][b0] i[z13_17][b0] i[b140][b0] i[z5_23][b0] i[z6_31][b0] i[z14_17][b0] i[z13_21][b0] i[b141][b0] i[b142][b0] i[z5_25][b0] i[z16_17][b0] i[b143][b0] i[z5_35][b0] i[z15_50][b0] i[z10_25][b0] i[b144][b0] i[z5_37][b0] i[z15_52][b0] i[z7_18][b0] i[z16_49][b0] i[b145][b0] i[b146][b0] i[z5_39][b0] i[z7_32][b0] i[z12_35][b0] i[z9_18][b0] i[z14_24][b0] i[b147][b0] i[z5_40][b0] i[z10_18][b0] i[b148][b0] i[z5_41][b0] i[z7_28][b0] i[z11_18][b0] i[z10_24][b0] i[b149][b0] i[b150][b0] i[z5_43][b0] i[z13_18][b0] i[b151][b0] i[z5_44][b0] i[z12_41][b0] i[z9_22][b0] i[b152][b0] i[z5_45][b0] i[z12_43][b0] i[z6_19][b0] i[z13_39][b0] i[b153][b0] i[b154][b0] i[z5_48][b0] i[z9_19][b0] i[b155][b0] i[z5_49][b0] i[z6_29][b0] i[z15_44][b0] i[z10_19][b0] i[z11_21][b0] i[b156][b0] i[z5_50][b0] i[z6_27][b0] i[z14_19][b0] i[z9_21][b0] i[b157][b0] i[b158][b0] i[z5_52][b0] i[z16_19][b0] i[b159][b0] i[z16_32][b0] i[z14_51][b0] i[b160][b0] i[z16_34][b0] i[z11_44][b0] i[z16_51][b0] i[b161][b0] i[z15_38][b0] i[z16_46][b0] i[z8_48][b0] i[z7_52][b0] i[b162][b0] i[z6_25][b0] i[z15_40][b0] i[z16_20][b0] i[z10_48][b0] i[z11_50][b0] i[b163][b0] i[b164][b0] i[z6_28][b0] i[z15_29][b0] i[z10_21][b0] i[z11_47][b0] i[b165][b0] i[z6_32][b0] i[z14_21][b0] i[b166][b0] i[z6_34][b0] i[z16_21][b0] i[b167][b0] i[z6_35][b0] i[z15_32][b0] i[z14_47][b0] i[b168][b0] i[z6_37][b0] i[z15_34][b0] i[z7_22][b0] i[z16_47][b0] i[b169][b0] i[b170][b0] i[z6_40][b0] i[z15_41][b0] i[z10_22][b0] i[z11_48][b0] i[b171][b0] i[z6_41][b0] i[z11_22][b0] i[b172][b0] i[z15_37][b0] i[z7_48][b0] i[b173][b0] i[z6_43][b0] i[z13_22][b0] i[b174][b0] i[z13_29][b0] i[z11_42][b0] i[b175][b0] i[z13_31][b0] i[z14_35][b0] i[z13_42][b0] i[b176][b0] i[z12_47][b0] i[z13_36][b0] i[z8_40][b0] i[b177][b0] i[z12_48][b0] i[z13_23][b0] i[z9_40][b0] i[z14_41][b0] i[b178][b0] i[b179][b0] i[z7_27][b0] i[z12_32][b0] i[z9_24][b0] i[z14_38][b0] i[b180][b0] i[z7_29][b0] i[z11_24][b0] i[b181][b0] i[z7_31][b0] i[z13_24][b0] i[b182][b0] i[z7_44][b0] i[z12_29][b0] i[z11_38][b0] i[b183][b0] i[z7_45][b0] i[z12_31][b0] i[z13_38][b0] i[b184][b0] i[b185][b0] i[z12_50][b0] i[z9_25][b0] i[z14_40][b0] i[b186][b0] i[z7_50][b0] i[z14_25][b0] i[b187][b0] i[z12_45][b0] i[b188][b0] i[z16_25][b0] i[b189][b0] i[z8_26][b0] i[b190][b0] i[z8_27][b0] i[z9_26][b0] i[b191][b0] i[z8_28][b0] i[z10_26][b0] i[b192][b0] i[b193][b0] i[z8_30][b0] i[z12_26][b0] i[b194][b0] i[z8_31][b0] i[z13_26][b0] i[b195][b0] i[b196][b0] i[z8_33][b0] i[z15_26][b0] i[b197][b0] i[z8_34][b0] i[z16_26][b0] i[b198][b0] i[b199][b0] i[z8_36][b0] i[b200][b0] i[z8_37][b0] i[b201][b0] i[z8_38][b0] i[b202][b0] i[z14_52][b0] i[z10_27][b0] i[b203][b0] i[b204][b0] i[z8_42][b0] i[z12_27][b0] i[b205][b0] i[z8_43][b0] i[z13_27][b0] i[b206][b0] i[b207][b0] i[z8_45][b0] i[b208][b0] i[z8_46][b0] i[b209][b0] i[z8_47][b0] i[b210][b0] i[z11_43][b0] i[z9_28][b0] i[b211][b0] i[b212][b0] i[z8_51][b0] i[z15_28][b0] i[b213][b0] i[z8_52][b0] i[z16_28][b0] i[b214][b0] i[b215][b0] i[z12_44][b0] i[b216][b0] i[b217][b0] i[z16_29][b0] i[b218][b0] i[b219][b0] i[z16_50][b0] i[b220][b0] i[z10_52][b0] i[b221][b0] i[z9_34][b0] i[z14_37][b0] i[z16_30][b0] i[z12_51][b0] i[b222][b0] i[b223][b0] i[z9_37][b0] i[z14_42][b0] i[b224][b0] i[z9_38][b0] i[b225][b0] i[z10_31][b0] i[z16_44][b0] i[b226][b0] i[z10_45][b0] i[b227][b0] i[z9_42][b0] i[b228][b0] i[z9_43][b0] i[b229][b0] i[b230][b0] i[z15_35][b0] i[b231][b0] i[b232][b0] i[z13_32][b0] i[b233][b0] i[b234][b0] i[z13_41][b0] i[b235][b0] i[b236][b0] i[z11_45][b0] i[z13_33][b0] i[z15_42][b0] i[b237][b0] i[b238][b0] i[z11_51][b0] i[b239][b0] i[z10_47][b0] i[b240][b0] i[z13_35][b0] i[b241][b0] i[b242][b0] i[z10_51][b0] i[b243][b0] i[b244][b0] i[b245][b0] i[b246][b0] i[b247][b0] i[b248][b0] i[b249][b0] i[b250][b0] i[b251][b0] i[b252][b0] i[b253][b0] i[b254][b0] i[b255][b0] i[b256][b0] i[b257][b0] i[b258][b0] i[b259][b0] i[b260][b0] i[b261][b0] i[b262][b0] i[b263][b0] i[b264][b0] i[b265][b0] i[b266][b0] i[b267][b0] i[b268][b0] i[b269][b0] i[b270][b0] i[z13_43][b0] i[b271][b0] i[b272][b0] i[b273][b0] i[b274][b0] i[b275][b0] i[b276][b0] i[b277][b0] i[b278][b0] i[b279][b0] i[b280][b0] i[b281][b0] i[b282][b0] i[b283][b0] i[b284][b0] i[b285][b0] i[b286][b0] i[b287][b0] i[b288][b0] i[b289][b0] i[b290][b0] i[b291][b0] i[b292][b0] i[b293][b0] i[b294][b0] i[b295][b0] i[b296][b0] i[b297][b0] i[z16_52][b0] i[b298][b0] i[b299][b0] i[z17_18][b0] i[b300][b0] i[z17_19][b0] i[b301][b0] i[z17_20][b0] i[z19_34][b0] i[z21_37][b0] i[z42_47][b0] i[z19_49][b0] i[b302][b0] i[b303][b0] i[z17_22][b0] i[b304][b0] i[z17_23][b0] i[z18_31][b0] i[z24_45][b0] i[z38_51][b0] i[z18_39][b0] i[b305][b0] i[b306][b0] i[z17_25][b0] i[b307][b0] i[z17_35][b0] i[z24_50][b0] i[z31_33][b0] i[z38_48][b0] i[z23_39][b0] i[z41_43][b0] i[b308][b0] i[z17_37][b0] i[z24_52][b0] i[b309][b0] i[b310][b0] i[z17_39][b0] i[z19_32][b0] i[z21_35][b0] i[z17_49][b0] i[b311][b0] i[z17_40][b0] i[b312][b0] i[z17_41][b0] i[z19_28][b0] i[b313][b0] i[b314][b0] i[z17_43][b0] i[b315][b0] i[z17_44][b0] i[z21_41][b0] i[z30_34][b0] i[z40_47][b0] i[z20_49][b0] i[z50_52][b0] i[b316][b0] i[z17_45][b0] i[z21_43][b0] i[b317][b0] i[b318][b0] i[z17_48][b0] i[b319][b0] i[z18_29][b0] i[z24_44][b0] i[b320][b0] i[z17_50][b0] i[z18_27][b0] i[b321][b0] i[b322][b0] i[z17_52][b0] i[b323][b0] i[z25_32][b0] i[z27_40][b0] i[z33_42][b0] i[z22_43][b0] i[z44_49][b0] i[b324][b0] i[z18_19][b0] i[z20_23][b0] i[z25_34][b0] i[z27_28][b0] i[z30_33][b0] i[z22_31][b0] i[z35_44][b0] i[z36_39][b0] i[z41_42][b0] i[z38_47][b0] i[z46_49][b0] i[z50_51][b0] i[b325][b0] i[b326][b0] i[z18_25][b0] i[z24_40][b0] i[z20_25][b0] i[z38_41][b0] i[z49_52][b0] i[b327][b0] i[b328][b0] i[z18_28][b0] i[z24_29][b0] i[z38_44][b0] i[b329][b0] i[z18_32][b0] i[z24_27][b0] i[b330][b0] i[z18_34][b0] i[b331][b0] i[z18_35][b0] i[z24_32][b0] i[z27_38][b0] i[b332][b0] i[z18_37][b0] i[z24_34][b0] i[b333][b0] i[b334][b0] i[z18_40][b0] i[z24_41][b0] i[b335][b0] i[z18_41][b0] i[b336][b0] i[b337][b0] i[z18_43][b0] i[b338][b0] i[z22_29][b0] i[z35_39][b0] i[z28_48][b0] i[z30_51][b0] i[z25_52][b0] i[b339][b0] i[b340][b0] i[b341][b0] i[z19_22][b0] i[z21_48][b0] i[z22_23][b0] i[z39_43][b0] i[z47_50][b0] i[b342][b0] i[b343][b0] i[z19_27][b0] i[z21_32][b0] i[z35_47][b0] i[b344][b0] i[z19_29][b0] i[z21_28][b0] i[b345][b0] i[z19_31][b0] i[b346][b0] i[z19_44][b0] i[z21_29][b0] i[z28_47][b0] i[b347][b0] i[z19_45][b0] i[z21_31][b0] i[b348][b0] i[b349][b0] i[z19_48][b0] i[z21_50][b0] i[b350][b0] i[z19_50][b0] i[b351][b0] i[b352][b0] i[z19_52][b0] i[b353][b0] i[z28_31][b0] i[z29_45][b0] i[z44_51][b0] i[b354][b0] i[b355][b0] i[z26_47][b0] i[z27_36][b0] i[z29_42][b0] i[z37_44][b0] i[z30_46][b0] i[z51_52][b0] i[b356][b0] i[z26_48][b0] i[b357][b0] i[z20_50][b0] i[z22_27][b0] i[z32_48][b0] i[z35_50][b0] i[b358][b0] i[z20_52][b0] i[z34_48][b0] i[z37_50][b0] i[z30_52][b0] i[b359][b0] i[b360][b0] i[z21_27][b0] i[z32_47][b0] i[b361][b0] i[z21_34][b0] i[z37_47][b0] i[b362][b0] i[z21_44][b0] i[z29_47][b0] i[b363][b0] i[b364][b0] i[z21_52][b0] i[b365][b0] i[z44_47][b0] i[b366][b0] i[z26_30][b0] i[z46_47][b0] i[b367][b0] i[b368][b0] i[z22_25][b0] i[z47_52][b0] i[b369][b0] i[b370][b0] i[z22_28][b0] i[b371][b0] i[z22_32][b0] i[z35_48][b0] i[b372][b0] i[z22_34][b0] i[z37_48][b0] i[z42_50][b0] i[b373][b0] i[z22_35][b0] i[b374][b0] i[z22_37][b0] i[z42_48][b0] i[b375][b0] i[b376][b0] i[z22_40][b0] i[z25_48][b0] i[b377][b0] i[z22_41][b0] i[z40_48][b0] i[z25_50][b0] i[b378][b0] i[b379][b0] i[b380][b0] i[z27_34][b0] i[z32_37][b0] i[z35_42][b0] i[b381][b0] i[b382][b0] i[z26_38][b0] i[z28_46][b0] i[z32_51][b0] i[z35_45][b0] i[z33_36][b0] i[z42_43][b0] i[b383][b0] i[z26_40][b0] i[b384][b0] i[z23_41][b0] i[z25_28][b0] i[z29_40][b0] i[z41_44][b0] i[b385][b0] i[z23_43][b0] i[z31_40][b0] i[z41_45][b0] i[z33_43][b0] i[b386][b0] i[b387][b0] i[z24_28][b0] i[z29_38][b0] i[b388][b0] i[z24_31][b0] i[z38_45][b0] i[b389][b0] i[z24_35][b0] i[z32_38][b0] i[b390][b0] i[b391][b0] i[z24_43][b0] i[b392][b0] i[z35_38][b0] i[b393][b0] i[z26_33][b0] i[z36_38][b0] i[b394][b0] i[b395][b0] i[z38_43][b0] i[b396][b0] i[b397][b0] i[z25_27][b0] i[b398][b0] i[z25_29][b0] i[z40_44][b0] i[b399][b0] i[z25_31][b0] i[z40_45][b0] i[z41_51][b0] i[b400][b0] i[z25_44][b0] i[b401][b0] i[z25_45][b0] i[z40_51][b0] i[b402][b0] i[b403][b0] i[b404][b0] i[b405][b0] i[b406][b0] i[b407][b0] i[b408][b0] i[z26_27][b0] i[b409][b0] i[z26_28][b0] i[b410][b0] i[b411][b0] i[b412][b0] i[z26_31][b0] i[b413][b0] i[b414][b0] i[b415][b0] i[z26_34][b0] i[b416][b0] i[b417][b0] i[z26_36][b0] i[z26_46][b0] i[b418][b0] i[z26_37][b0] i[b419][b0] i[z32_52][b0] i[b420][b0] i[b421][b0] i[z26_42][b0] i[b422][b0] i[z26_43][b0] i[b423][b0] i[b424][b0] i[z26_45][b0] i[b425][b0] i[b426][b0] i[z29_43][b0] i[b427][b0] i[b428][b0] i[z26_51][b0] i[b429][b0] i[z26_52][b0] i[b430][b0] i[b431][b0] i[b432][b0] i[b433][b0] i[b434][b0] i[z31_43][b0] i[b435][b0] i[b436][b0] i[z46_52][b0] i[b437][b0] i[b438][b0] i[z27_37][b0] i[z32_42][b0] i[b439][b0] i[b440][b0] i[b441][b0] i[b442][b0] i[z27_42][b0] i[b443][b0] i[z27_43][b0] i[b444][b0] i[b445][b0] i[b446][b0] i[b447][b0] i[b448][b0] i[z34_52][b0] i[b449][b0] i[b450][b0] i[z36_43][b0] i[b451][b0] i[b452][b0] i[z28_45][b0] i[z29_51][b0] i[b453][b0] i[b454][b0] i[b455][b0] i[b456][b0] i[z28_51][b0] i[b457][b0] i[z28_52][b0] i[b458][b0] i[b459][b0] i[b460][b0] i[b461][b0] i[b462][b0] i[b463][b0] i[z29_52][b0] i[b464][b0] i[b465][b0] i[b466][b0] i[b467][b0] i[b468][b0] i[b469][b0] i[b470][b0] i[b471][b0] i[b472][b0] i[b473][b0] i[b474][b0] i[z31_34][b0] i[z44_52][b0] i[b475][b0] i[b476][b0] i[z31_37][b0] i[z34_45][b0] i[b477][b0] i[z31_38][b0] i[b478][b0] i[b479][b0] i[b480][b0] i[z31_42][b0] i[z37_45][b0] i[z34_51][b0] i[b481][b0] i[b482][b0] i[b483][b0] i[b484][b0] i[b485][b0] i[b486][b0] i[b487][b0] i[z32_43][b0] i[b488][b0] i[b489][b0] i[b490][b0] i[b491][b0] i[b492][b0] i[b493][b0] i[b494][b0] i[b495][b0] i[b496][b0] i[b497][b0] i[b498][b0] i[z35_43][b0] i[b499][b0] i[b500][b0] i[b501][b0] i[z34_47][b0] i[b502][b0] i[b503][b0] i[b504][b0] i[b505][b0] i[b506][b0] i[b507][b0] i[b508][b0] i[b509][b0] i[z35_51][b0] i[b510][b0] i[b511][b0] i[b512][b0] i[b513][b0] i[z37_51][b0] i[z42_45][b0] i[b514][b0] i[b515][b0] i[b516][b0] i[b517][b0] i[b518][b0] i[z38_50][b0] i[b519][b0] i[b520][b0] i[b521][b0] i[b522][b0] i[z40_50][b0] i[z41_48][b0] i[b523][b0] i[b524][b0] i[b525][b0] i[b526][b0] i[b527][b0] i[z41_47][b0] i[b528][b0] i[z41_50][b0] i[b529][b0] i[b530][b0] i[b531][b0] i[b532][b0] i[b533][b0] i[z42_44][b0] i[b534][b0] i[z42_51][b0] i[b535][b0] i[b536][b0] i[b537][b0] i[b538][b0] i[b539][b0] i[b540][b0] i[b541][b0] i[b542][b0] i[b543][b0] i[b544][b0] i[b545][b0] i[b546][b0] i[b547][b0] i[b548][b0] i[b549][b0] i[b550][b0] i[b551][b0] i[b552][b0] i[b553][b0] i[b554][b0] i[b555][b0] i[b556][b0] i[b557][b0] i[b558][b0] i[b559][b0] i[b560][b0] i[b561][b0] i[b562][b0] i[b563][b0] i[b564][b0] i[b565][b0] i[b566][b0] i[b567][b0] i[b568][b0] i[b569][b0] i[b570][b0] i[b571][b0] i[b572][b0] i[b573][b0] i[b574][b0] i[b575][b0] i[b576][b0] i[b577][b0] i[b578][b0] i[b579][b0] i[b580][b0] i[b581][b0] i[b582][b0] i[b583][b0] i[b584][b0] i[b585][b0] i[b586][b0] i[b587][b0] i[b588][b0] i[b589][b0] i[b590][b0] i[b591][b0] i[b592][b0] ;
1 i[s0][b0] >= 0 ;
1 i[s1][b0] >= 0 ;
1 i[s2][b0] >= 0 ;
1 i[s3][b0] >= 0 ;
1 i[s4][b0] >= 0 ;
1 i[s5][b0] >= 0 ;
1 i[s6][b0] >= 0 ;
1 i[s7][b0] >= 0 ;
1 i[s8][b0] >= 0 ;
1 i[s9][b0] >= 0 ;
1 i[s10][b0] >= 0 ;
1 i[s11][b0] >= 0 ;
1 i[s12][b0] >= 0 ;
1 i[s13][b0] >= 0 ;
1 i[s14][b0] >= 0 ;
1 i[s15][b0] >= 0 ;
1 i[s16][b0] >= 0 ;
1 i[s17][b0] >= 0 ;
1 i[s18][b0] >= 0 ;
1 i[s19][b0] >= 0 ;
1 i[s20][b0] >= 0 ;
1 i[s21][b0] >= 0 ;
1 i[s22][b0] >= 0 ;
1 i[s23][b0] >= 0 ;
1 i[s24][b0] >= 0 ;
1 i[s25][b0] >= 0 ;
1 i[s26][b0] >= 0 ;
1 i[s27][b0] >= 0 ;
1 i[s28][b0] >= 0 ;
1 i[s29][b0] >= 0 ;
1 i[s30][b0] >= 0 ;
1 i[s31][b0] >= 0 ;
1 i[s32][b0] >= 0 ;
1 i[s33][b0] >= 0 ;
1 i[s34][b0] >= 0 ;
1 i[s35][b0] >= 0 ;
1 i[s36][b0] >= 0 ;
1 i[s37][b0] >= 0 ;
1 i[s38][b0] >= 0 ;
1 i[s39][b0] >= 0 ;
1 i[s40][b0] >= 0 ;
1 i[s41][b0] >= 0 ;
1 i[s42][b0] >= 0 ;
1 i[s43][b0] >= 0 ;
1 i[s44][b0] >= 0 ;
1 i[s45][b0] >= 0 ;
1 i[s46][b0] >= 0 ;
1 i[s47][b0] >= 0 ;
1 i[s48][b0] >= 0 ;
1 i[s49][b0] >= 0 ;
1 i[s50][b0] >= 0 ;
1 i[s51][b0] >= 0 ;
1 i[s52][b0] >= 0 ;
1 i[z1_2][b0] >= 0 ;
1 i[z3_4][b0] >= 0 ;
1 i[z5_8][b0] >= 0 ;
1 i[z6_15][b0] >= 0 ;
1 i[z7_12][b0] >= 0 ;
1 i[z9_14][b0] >= 0 ;
1 i[z10_11][b0] >= 0 ;
1 i[z13_16][b0] >= 0 ;
1 i[z17_26][b0] >= 0 ;
1 i[z18_47][b0] >= 0 ;
1 i[z19_38][b0] >= 0 ;
1 i[z20_33][b0] >= 0 ;
1 i[z21_24][b0] >= 0 ;
1 i[z22_51][b0] >= 0 ;
1 i[z23_30][b0] >= 0 ;
1 i[z25_42][b0] >= 0 ;
1 i[z27_44][b0] >= 0 ;
1 i[z28_35][b0] >= 0 ;
1 i[z29_32][b0] >= 0 ;
1 i[z31_50][b0] >= 0 ;
1 i[z34_41][b0] >= 0 ;
1 i[z36_49][b0] >= 0 ;
1 i[z37_40][b0] >= 0 ;
1 i[z39_46][b0] >= 0 ;
1 i[z43_52][b0] >= 0 ;
1 i[z45_48][b0] >= 0 ;
1 i[b0][b0] >= 0 ;
1 i[z0_1][b0] >= 0 ;
1 i[z2_5][b0] >= 0 ;
1 i[z3_14][b0] >= 0 ;
1 i[z4_11][b0] >= 0 ;
1 i[z4_6][b0] >= 0 ;
1 i[z3_7][b0] >= 0 ;
1 i[z8_17][b0] >= 0 ;
1 i[z9_44][b0] >= 0 ;
1 i[z10_35][b0] >= 0 ;
1 i[z11_32][b0] >= 0 ;
1 i[z12_23][b0] >= 0 ;
1 i[z13_50][b0] >= 0 ;
1 i[z14_29][b0] >= 0 ;
1 i[z15_20][b0] >= 0 ;
1 i[z16_41][b0] >= 0 ;
1 i[z15_18][b0] >= 0 ;
1 i[z12_19][b0] >= 0 ;
1 i[z10_20][b0] >= 0 ;
1 i[z7_21][b0] >= 0 ;
1 i[z16_22][b0] >= 0 ;
1 i[z9_23][b0] >= 0 ;
1 i[z6_24][b0] >= 0 ;
1 i[z13_25][b0] >= 0 ;
1 i[b1][b0] >= 0 ;
1 i[z0_2][b0] >= 0 ;
1 i[z1_8][b0] >= 0 ;
1 i[z3_15][b0] >= 0 ;
1 i[z4_12][b0] >= 0 ;
1 i[z5_26][b0] >= 0 ;
1 i[z6_47][b0] >= 0 ;
1 i[z7_38][b0] >= 0 ;
1 i[z4_9][b0] >= 0 ;
1 i[z3_10][b0] >= 0 ;
1 i[z11_33][b0] >= 0 ;
1 i[z12_24][b0] >= 0 ;
1 i[z13_51][b0] >= 0 ;
1 i[z14_30][b0] >= 0 ;
1 i[z15_21][b0] >= 0 ;
1 i[z16_42][b0] >= 0 ;
1 i[z14_27][b0] >= 0 ;
1 i[z11_28][b0] >= 0 ;
1 i[z10_29][b0] >= 0 ;
1 i[z7_30][b0] >= 0 ;
1 i[z16_31][b0] >= 0 ;
1 i[z9_32][b0] >= 0 ;
1 i[z6_33][b0] >= 0 ;
1 i[z13_34][b0] >= 0 ;
1 i[b2][b0] >= 0 ;
1 i[z0_3][b0] >= 0 ;
1 i[z1_9][b0] >= 0 ;
1 i[z2_6][b0] >= 0 ;
1 i[z4_13][b0] >= 0 ;
1 i[z5_27][b0] >= 0 ;
1 i[z6_48][b0] >= 0 ;
1 i[z7_39][b0] >= 0 ;
1 i[z8_18][b0] >= 0 ;
1 i[z9_45][b0] >= 0 ;
1 i[z10_36][b0] >= 0 ;
1 i[z2_11][b0] >= 0 ;
1 i[z1_12][b0] >= 0 ;
1 i[z14_31][b0] >= 0 ;
1 i[z15_22][b0] >= 0 ;
1 i[z16_43][b0] >= 0 ;
1 i[z8_35][b0] >= 0 ;
1 i[z15_36][b0] >= 0 ;
1 i[z12_37][b0] >= 0 ;
1 i[z5_38][b0] >= 0 ;
1 i[z14_39][b0] >= 0 ;
1 i[z11_40][b0] >= 0 ;
1 i[z10_41][b0] >= 0 ;
1 i[z7_42][b0] >= 0 ;
1 i[b3][b0] >= 0 ;
1 i[z0_4][b0] >= 0 ;
1 i[z1_10][b0] >= 0 ;
1 i[z2_7][b0] >= 0 ;
1 i[z3_16][b0] >= 0 ;
1 i[z5_28][b0] >= 0 ;
1 i[z6_49][b0] >= 0 ;
1 i[z7_40][b0] >= 0 ;
1 i[z8_19][b0] >= 0 ;
1 i[z9_46][b0] >= 0 ;
1 i[z10_37][b0] >= 0 ;
1 i[z11_34][b0] >= 0 ;
1 i[z12_25][b0] >= 0 ;
1 i[z13_52][b0] >= 0 ;
1 i[z2_14][b0] >= 0 ;
1 i[z1_15][b0] >= 0 ;
1 i[z8_44][b0] >= 0 ;
1 i[z15_45][b0] >= 0 ;
1 i[z12_46][b0] >= 0 ;
1 i[z5_47][b0] >= 0 ;
1 i[z14_48][b0] >= 0 ;
1 i[z11_49][b0] >= 0 ;
1 i[z9_50][b0] >= 0 ;
1 i[z6_51][b0] >= 0 ;
1 i[b4][b0] >= 0 ;
1 i[z0_5][b0] >= 0 ;
1 i[z2_17][b0] >= 0 ;
1 i[z3_44][b0] >= 0 ;
1 i[z4_35][b0] >= 0 ;
1 i[z6_14][b0] >= 0 ;
1 i[z7_11][b0] >= 0 ;
1 i[z4_18][b0] >= 0 ;
1 i[z3_19][b0] >= 0 ;
1 i[z20_32][b0] >= 0 ;
1 i[z21_23][b0] >= 0 ;
1 i[z22_50][b0] >= 0 ;
1 i[z23_29][b0] >= 0 ;
1 i[z20_24][b0] >= 0 ;
1 i[z25_41][b0] >= 0 ;
1 i[b5][b0] >= 0 ;
1 i[z0_6][b0] >= 0 ;
1 i[z1_3][b0] >= 0 ;
1 i[z2_18][b0] >= 0 ;
1 i[z3_45][b0] >= 0 ;
1 i[z4_36][b0] >= 0 ;
1 i[z5_9][b0] >= 0 ;
1 i[z7_13][b0] >= 0 ;
1 i[z17_27][b0] >= 0 ;
1 i[z18_48][b0] >= 0 ;
1 i[z19_39][b0] >= 0 ;
1 i[z2_20][b0] >= 0 ;
1 i[z1_21][b0] >= 0 ;
1 i[z4_22][b0] >= 0 ;
1 i[z23_31][b0] >= 0 ;
1 i[z22_24][b0] >= 0 ;
1 i[z25_43][b0] >= 0 ;
1 i[z33_51][b0] >= 0 ;
1 i[z33_39][b0] >= 0 ;
1 i[z24_46][b0] >= 0 ;
1 i[z47_49][b0] >= 0 ;
1 i[z30_48][b0] >= 0 ;
1 i[z23_49][b0] >= 0 ;
1 i[z47_51][b0] >= 0 ;
1 i[b6][b0] >= 0 ;
1 i[z0_7][b0] >= 0 ;
1 i[z1_4][b0] >= 0 ;
1 i[z2_19][b0] >= 0 ;
1 i[z3_46][b0] >= 0 ;
1 i[z4_37][b0] >= 0 ;
1 i[z5_10][b0] >= 0 ;
1 i[z6_16][b0] >= 0 ;
1 i[z17_28][b0] >= 0 ;
1 i[z18_49][b0] >= 0 ;
1 i[z19_40][b0] >= 0 ;
1 i[z20_34][b0] >= 0 ;
1 i[z21_25][b0] >= 0 ;
1 i[z22_52][b0] >= 0 ;
1 i[z2_23][b0] >= 0 ;
1 i[z1_24][b0] >= 0 ;
1 i[z3_25][b0] >= 0 ;
1 i[z30_42][b0] >= 0 ;
1 i[z21_36][b0] >= 0 ;
1 i[z38_39][b0] >= 0 ;
1 i[z20_39][b0] >= 0 ;
1 i[z33_40][b0] >= 0 ;
1 i[z38_42][b0] >= 0 ;
1 i[z30_49][b0] >= 0 ;
1 i[b7][b0] >= 0 ;
1 i[z0_8][b0] >= 0 ;
1 i[z1_26][b0] >= 0 ;
1 i[z3_47][b0] >= 0 ;
1 i[z4_38][b0] >= 0 ;
1 i[z9_15][b0] >= 0 ;
1 i[z10_12][b0] >= 0 ;
1 i[z4_27][b0] >= 0 ;
1 i[z3_28][b0] >= 0 ;
1 i[z29_33][b0] >= 0 ;
1 i[z24_30][b0] >= 0 ;
1 i[z31_51][b0] >= 0 ;
1 i[z30_32][b0] >= 0 ;
1 i[z21_33][b0] >= 0 ;
1 i[z34_42][b0] >= 0 ;
1 i[b8][b0] >= 0 ;
1 i[z0_9][b0] >= 0 ;
1 i[z1_27][b0] >= 0 ;
1 i[z2_3][b0] >= 0 ;
1 i[z3_48][b0] >= 0 ;
1 i[z4_39][b0] >= 0 ;
1 i[z6_8][b0] >= 0 ;
1 i[z10_13][b0] >= 0 ;
1 i[z23_50][b0] >= 0 ;
1 i[z18_26][b0] >= 0 ;
1 i[z27_45][b0] >= 0 ;
1 i[z28_36][b0] >= 0 ;
1 i[z2_29][b0] >= 0 ;
1 i[z1_30][b0] >= 0 ;
1 i[z4_31][b0] >= 0 ;
1 i[z31_32][b0] >= 0 ;
1 i[z22_33][b0] >= 0 ;
1 i[z34_43][b0] >= 0 ;
1 i[z23_36][b0] >= 0 ;
1 i[z44_46][b0] >= 0 ;
1 i[z20_45][b0] >= 0 ;
1 i[z33_46][b0] >= 0 ;
1 i[z32_49][b0] >= 0 ;
1 i[z44_50][b0] >= 0 ;
1 i[b9][b0] >= 0 ;
1 i[z0_10][b0] >= 0 ;
1 i[z1_28][b0] >= 0 ;
1 i[z2_4][b0] >= 0 ;
1 i[z3_49][b0] >= 0 ;
1 i[z4_40][b0] >= 0 ;
1 i[z7_8][b0] >= 0 ;
1 i[z9_16][b0] >= 0 ;
1 i[z20_41][b0] >= 0 ;
1 i[z19_26][b0] >= 0 ;
1 i[z27_46][b0] >= 0 ;
1 i[z28_37][b0] >= 0 ;
1 i[z29_34][b0] >= 0 ;
1 i[z25_30][b0] >= 0 ;
1 i[z31_52][b0] >= 0 ;
1 i[z2_32][b0] >= 0 ;
1 i[z1_33][b0] >= 0 ;
1 i[z3_34][b0] >= 0 ;
1 i[z35_36][b0] >= 0 ;
1 i[z30_36][b0] >= 0 ;
1 i[z23_37][b0] >= 0 ;
1 i[z29_39][b0] >= 0 ;
1 i[z35_41][b0] >= 0 ;
1 i[z20_46][b0] >= 0 ;
1 i[b10][b0] >= 0 ;
1 i[z0_11][b0] >= 0 ;
1 i[z1_29][b0] >= 0 ;
1 i[z4_41][b0] >= 0 ;
1 i[z5_12][b0] >= 0 ;
1 i[z13_14][b0] >= 0 ;
1 i[z28_34][b0] >= 0 ;
1 i[z30_40][b0] >= 0 ;
1 i[z32_46][b0] >= 0 ;
1 i[z33_34][b0] >= 0 ;
1 i[z2_35][b0] >= 0 ;
1 i[z3_37][b0] >= 0 ;
1 i[z17_38][b0] >= 0 ;
1 i[z39_44][b0] >= 0 ;
1 i[z35_40][b0] >= 0 ;
1 i[z32_41][b0] >= 0 ;
1 i[z23_42][b0] >= 0 ;
1 i[z43_50][b0] >= 0 ;
1 i[z28_49][b0] >= 0 ;
1 i[b11][b0] >= 0 ;
1 i[z0_12][b0] >= 0 ;
1 i[z2_21][b0] >= 0 ;
1 i[z4_42][b0] >= 0 ;
1 i[z8_11][b0] >= 0 ;
1 i[z13_15][b0] >= 0 ;
1 i[z19_25][b0] >= 0 ;
1 i[z20_37][b0] >= 0 ;
1 i[z24_49][b0] >= 0 ;
1 i[z23_25][b0] >= 0 ;
1 i[z26_35][b0] >= 0 ;
1 i[z36_47][b0] >= 0 ;
1 i[z37_38][b0] >= 0 ;
1 i[z1_38][b0] >= 0 ;
1 i[z3_40][b0] >= 0 ;
1 i[z33_41][b0] >= 0 ;
1 i[z24_42][b0] >= 0 ;
1 i[z43_51][b0] >= 0 ;
1 i[z19_46][b0] >= 0 ;
1 i[b12][b0] >= 0 ;
1 i[z0_13][b0] >= 0 ;
1 i[z1_31][b0] >= 0 ;
1 i[z2_22][b0] >= 0 ;
1 i[z4_43][b0] >= 0 ;
1 i[z9_11][b0] >= 0 ;
1 i[z6_12][b0] >= 0 ;
1 i[z27_35][b0] >= 0 ;
1 i[z36_48][b0] >= 0 ;
1 i[z37_39][b0] >= 0 ;
1 i[z18_38][b0] >= 0 ;
1 i[z39_45][b0] >= 0 ;
1 i[z36_40][b0] >= 0 ;
1 i[z2_41][b0] >= 0 ;
1 i[z1_42][b0] >= 0 ;
1 i[b13][b0] >= 0 ;
1 i[z0_14][b0] >= 0 ;
1 i[z1_32][b0] >= 0 ;
1 i[z3_50][b0] >= 0 ;
1 i[z5_15][b0] >= 0 ;
1 i[z11_16][b0] >= 0 ;
1 i[z27_31][b0] >= 0 ;
1 i[z29_36][b0] >= 0 ;
1 i[z30_31][b0] >= 0 ;
1 i[z33_48][b0] >= 0 ;
1 i[z27_39][b0] >= 0 ;
1 i[z2_44][b0] >= 0 ;
1 i[z4_45][b0] >= 0 ;
1 i[z17_47][b0] >= 0 ;
1 i[z44_48][b0] >= 0 ;
1 i[z35_49][b0] >= 0 ;
1 i[z29_50][b0] >= 0 ;
1 i[z20_51][b0] >= 0 ;
1 i[z41_52][b0] >= 0 ;
1 i[b14][b0] >= 0 ;
1 i[z0_15][b0] >= 0 ;
1 i[z2_24][b0] >= 0 ;
1 i[z3_51][b0] >= 0 ;
1 i[z8_14][b0] >= 0 ;
1 i[z12_16][b0] >= 0 ;
1 i[z18_22][b0] >= 0 ;
1 i[z21_39][b0] >= 0 ;
1 i[z20_22][b0] >= 0 ;
1 i[z23_45][b0] >= 0 ;
1 i[z18_36][b0] >= 0 ;
1 i[z26_44][b0] >= 0 ;
1 i[z45_47][b0] >= 0 ;
1 i[z38_46][b0] >= 0 ;
1 i[z1_47][b0] >= 0 ;
1 i[z4_48][b0] >= 0 ;
1 i[z30_50][b0] >= 0 ;
1 i[z21_51][b0] >= 0 ;
1 i[z42_52][b0] >= 0 ;
1 i[b15][b0] >= 0 ;
1 i[z0_16][b0] >= 0 ;
1 i[z1_34][b0] >= 0 ;
1 i[z2_25][b0] >= 0 ;
1 i[z3_52][b0] >= 0 ;
1 i[z10_14][b0] >= 0 ;
1 i[z7_15][b0] >= 0 ;
1 i[z28_44][b0] >= 0 ;
1 i[z45_49][b0] >= 0 ;
1 i[z40_46][b0] >= 0 ;
1 i[z19_47][b0] >= 0 ;
1 i[z46_48][b0] >= 0 ;
1 i[z37_49][b0] >= 0 ;
1 i[z2_50][b0] >= 0 ;
1 i[z1_51][b0] >= 0 ;
1 i[b16][b0] >= 0 ;
1 i[z0_17][b0] >= 0 ;
1 i[z1_5][b0] >= 0 ;
1 i[z6_44][b0] >= 0 ;
1 i[z7_35][b0] >= 0 ;
1 i[z14_18][b0] >= 0 ;
1 i[z11_19][b0] >= 0 ;
1 i[b17][b0] >= 0 ;
1 i[z0_18][b0] >= 0 ;
1 i[z1_6][b0] >= 0 ;
1 i[z3_5][b0] >= 0 ;
1 i[z6_45][b0] >= 0 ;
1 i[z7_36][b0] >= 0 ;
1 i[z15_51][b0] >= 0 ;
1 i[z9_17][b0] >= 0 ;
1 i[z13_19][b0] >= 0 ;
1 i[z15_49][b0] >= 0 ;
1 i[b18][b0] >= 0 ;
1 i[z0_19][b0] >= 0 ;
1 i[z1_7][b0] >= 0 ;
1 i[z4_5][b0] >= 0 ;
1 i[z6_46][b0] >= 0 ;
1 i[z7_37][b0] >= 0 ;
1 i[z12_42][b0] >= 0 ;
1 i[z10_17][b0] >= 0 ;
1 i[z16_18][b0] >= 0 ;
1 i[z12_39][b0] >= 0 ;
1 i[b19][b0] >= 0 ;
1 i[z0_20][b0] >= 0 ;
1 i[z1_11][b0] >= 0 ;
1 i[z5_29][b0] >= 0 ;
1 i[z7_41][b0] >= 0 ;
1 i[z10_34][b0] >= 0 ;
1 i[z12_40][b0] >= 0 ;
1 i[z14_46][b0] >= 0 ;
1 i[z15_39][b0] >= 0 ;
1 i[z16_33][b0] >= 0 ;
1 i[z5_21][b0] >= 0 ;
1 i[z14_22][b0] >= 0 ;
1 i[z10_39][b0] >= 0 ;
1 i[z7_46][b0] >= 0 ;
1 i[z9_48][b0] >= 0 ;
1 i[b20][b0] >= 0 ;
1 i[z0_21][b0] >= 0 ;
1 i[z5_30][b0] >= 0 ;
1 i[z15_46][b0] >= 0 ;
1 i[z8_20][b0] >= 0 ;
1 i[z7_49][b0] >= 0 ;
1 i[b21][b0] >= 0 ;
1 i[z0_22][b0] >= 0 ;
1 i[z1_13][b0] >= 0 ;
1 i[z5_31][b0] >= 0 ;
1 i[z3_6][b0] >= 0 ;
1 i[z7_43][b0] >= 0 ;
1 i[z15_33][b0] >= 0 ;
1 i[z9_20][b0] >= 0 ;
1 i[z6_21][b0] >= 0 ;
1 i[z15_47][b0] >= 0 ;
1 i[b22][b0] >= 0 ;
1 i[z0_23][b0] >= 0 ;
1 i[z1_14][b0] >= 0 ;
1 i[z5_32][b0] >= 0 ;
1 i[z6_50][b0] >= 0 ;
1 i[z9_31][b0] >= 0 ;
1 i[z11_36][b0] >= 0 ;
1 i[z12_49][b0] >= 0 ;
1 i[z13_30][b0] >= 0 ;
1 i[z15_48][b0] >= 0 ;
1 i[z5_24][b0] >= 0 ;
1 i[z11_25][b0] >= 0 ;
1 i[z6_36][b0] >= 0 ;
1 i[z10_40][b0] >= 0 ;
1 i[z9_49][b0] >= 0 ;
1 i[b23][b0] >= 0 ;
1 i[z0_24][b0] >= 0 ;
1 i[z5_33][b0] >= 0 ;
1 i[z12_36][b0] >= 0 ;
1 i[z8_23][b0] >= 0 ;
1 i[z6_39][b0] >= 0 ;
1 i[b24][b0] >= 0 ;
1 i[z0_25][b0] >= 0 ;
1 i[z1_16][b0] >= 0 ;
1 i[z5_34][b0] >= 0 ;
1 i[z6_52][b0] >= 0 ;
1 i[z4_7][b0] >= 0 ;
1 i[z12_30][b0] >= 0 ;
1 i[z10_23][b0] >= 0 ;
1 i[z7_24][b0] >= 0 ;
1 i[z12_38][b0] >= 0 ;
1 i[b25][b0] >= 0 ;
1 i[z0_26][b0] >= 0 ;
1 i[z2_8][b0] >= 0 ;
1 i[z9_47][b0] >= 0 ;
1 i[z10_38][b0] >= 0 ;
1 i[z15_27][b0] >= 0 ;
1 i[z12_28][b0] >= 0 ;
1 i[b26][b0] >= 0 ;
1 i[z0_27][b0] >= 0 ;
1 i[z2_9][b0] >= 0 ;
1 i[z3_8][b0] >= 0 ;
1 i[z14_50][b0] >= 0 ;
1 i[z6_26][b0] >= 0 ;
1 i[z13_28][b0] >= 0 ;
1 i[b27][b0] >= 0 ;
1 i[z0_28][b0] >= 0 ;
1 i[z2_10][b0] >= 0 ;
1 i[z4_8][b0] >= 0 ;
1 i[z11_41][b0] >= 0 ;
1 i[z7_26][b0] >= 0 ;
1 i[z16_27][b0] >= 0 ;
1 i[b28][b0] >= 0 ;
1 i[z0_29][b0] >= 0 ;
1 i[z14_49][b0] >= 0 ;
1 i[z10_46][b0] >= 0 ;
1 i[b29][b0] >= 0 ;
1 i[z0_30][b0] >= 0 ;
1 i[z2_12][b0] >= 0 ;
1 i[z7_25][b0] >= 0 ;
1 i[z8_21][b0] >= 0 ;
1 i[z10_42][b0] >= 0 ;
1 i[z11_37][b0] >= 0 ;
1 i[z14_36][b0] >= 0 ;
1 i[z16_23][b0] >= 0 ;
1 i[z8_29][b0] >= 0 ;
1 i[z15_31][b0] >= 0 ;
1 i[z10_49][b0] >= 0 ;
1 i[b30][b0] >= 0 ;
1 i[z0_31][b0] >= 0 ;
1 i[z2_13][b0] >= 0 ;
1 i[z8_22][b0] >= 0 ;
1 i[z3_9][b0] >= 0 ;
1 i[z10_43][b0] >= 0 ;
1 i[z14_23][b0] >= 0 ;
1 i[z9_29][b0] >= 0 ;
1 i[z6_30][b0] >= 0 ;
1 i[z14_44][b0] >= 0 ;
1 i[b31][b0] >= 0 ;
1 i[z0_32][b0] >= 0 ;
1 i[z11_39][b0] >= 0 ;
1 i[z9_36][b0] >= 0 ;
1 i[b32][b0] >= 0 ;
1 i[z0_33][b0] >= 0 ;
1 i[z2_15][b0] >= 0 ;
1 i[z6_22][b0] >= 0 ;
1 i[z8_24][b0] >= 0 ;
1 i[z9_51][b0] >= 0 ;
1 i[z11_46][b0] >= 0 ;
1 i[z13_20][b0] >= 0 ;
1 i[z14_45][b0] >= 0 ;
1 i[z8_32][b0] >= 0 ;
1 i[z12_34][b0] >= 0 ;
1 i[z9_39][b0] >= 0 ;
1 i[b33][b0] >= 0 ;
1 i[z0_34][b0] >= 0 ;
1 i[z2_16][b0] >= 0 ;
1 i[z8_25][b0] >= 0 ;
1 i[z9_52][b0] >= 0 ;
1 i[z4_10][b0] >= 0 ;
1 i[z11_20][b0] >= 0 ;
1 i[z10_32][b0] >= 0 ;
1 i[z7_33][b0] >= 0 ;
1 i[z11_35][b0] >= 0 ;
1 i[b34][b0] >= 0 ;
1 i[z0_35][b0] >= 0 ;
1 i[z12_17][b0] >= 0 ;
1 i[z13_44][b0] >= 0 ;
1 i[b35][b0] >= 0 ;
1 i[z0_36][b0] >= 0 ;
1 i[z8_49][b0] >= 0 ;
1 i[z9_30][b0] >= 0 ;
1 i[z3_11][b0] >= 0 ;
1 i[z12_18][b0] >= 0 ;
1 i[z13_45][b0] >= 0 ;
1 i[z15_23][b0] >= 0 ;
1 i[z10_28][b0] >= 0 ;
1 i[z14_32][b0] >= 0 ;
1 i[z9_35][b0] >= 0 ;
1 i[z13_37][b0] >= 0 ;
1 i[b36][b0] >= 0 ;
1 i[z0_37][b0] >= 0 ;
1 i[z10_30][b0] >= 0 ;
1 i[z13_46][b0] >= 0 ;
1 i[z12_33][b0] >= 0 ;
1 i[z16_36][b0] >= 0 ;
1 i[b37][b0] >= 0 ;
1 i[z0_38][b0] >= 0 ;
1 i[z11_26][b0] >= 0 ;
1 i[z13_47][b0] >= 0 ;
1 i[b38][b0] >= 0 ;
1 i[z0_39][b0] >= 0 ;
1 i[z5_46][b0] >= 0 ;
1 i[z6_20][b0] >= 0 ;
1 i[z11_27][b0] >= 0 ;
1 i[z3_12][b0] >= 0 ;
1 i[z13_48][b0] >= 0 ;
1 i[z7_19][b0] >= 0 ;
1 i[z15_24][b0] >= 0 ;
1 i[z14_33][b0] >= 0 ;
1 i[z6_38][b0] >= 0 ;
1 i[z13_40][b0] >= 0 ;
1 i[b39][b0] >= 0 ;
1 i[z0_40][b0] >= 0 ;
1 i[z7_20][b0] >= 0 ;
1 i[z13_49][b0] >= 0 ;
1 i[z11_23][b0] >= 0 ;
1 i[z16_39][b0] >= 0 ;
1 i[b40][b0] >= 0 ;
1 i[z0_41][b0] >= 0 ;
1 i[z11_29][b0] >= 0 ;
1 i[z12_20][b0] >= 0 ;
1 i[z10_33][b0] >= 0 ;
1 i[z5_42][b0] >= 0 ;
1 i[z14_43][b0] >= 0 ;
1 i[b41][b0] >= 0 ;
1 i[z0_42][b0] >= 0 ;
1 i[z11_30][b0] >= 0 ;
1 i[z12_21][b0] >= 0 ;
1 i[z7_23][b0] >= 0 ;
1 i[z8_41][b0] >= 0 ;
1 i[z15_43][b0] >= 0 ;
1 i[b42][b0] >= 0 ;
1 i[z0_43][b0] >= 0 ;
1 i[z3_13][b0] >= 0 ;
1 i[z11_31][b0] >= 0 ;
1 i[z12_22][b0] >= 0 ;
1 i[z9_41][b0] >= 0 ;
1 i[z6_42][b0] >= 0 ;
1 i[b43][b0] >= 0 ;
1 i[z0_44][b0] >= 0 ;
1 i[z15_17][b0] >= 0 ;
1 i[z16_35][b0] >= 0 ;
1 i[b44][b0] >= 0 ;
1 i[z0_45][b0] >= 0 ;
1 i[z9_33][b0] >= 0 ;
1 i[z15_30][b0] >= 0 ;
1 i[b45][b0] >= 0 ;
1 i[z0_46][b0] >= 0 ;
1 i[z8_39][b0] >= 0 ;
1 i[z4_14][b0] >= 0 ;
1 i[z15_19][b0] >= 0 ;
1 i[z16_37][b0] >= 0 ;
1 i[z9_27][b0] >= 0 ;
1 i[z10_44][b0] >= 0 ;
1 i[z16_45][b0] >= 0 ;
1 i[b46][b0] >= 0 ;
1 i[z0_47][b0] >= 0 ;
1 i[z14_26][b0] >= 0 ;
1 i[z16_38][b0] >= 0 ;
1 i[b47][b0] >= 0 ;
1 i[z0_48][b0] >= 0 ;
1 i[z6_23][b0] >= 0 ;
1 i[z14_20][b0] >= 0 ;
1 i[b48][b0] >= 0 ;
1 i[z0_49][b0] >= 0 ;
1 i[z5_36][b0] >= 0 ;
1 i[z14_28][b0] >= 0 ;
1 i[z4_15][b0] >= 0 ;
1 i[z16_40][b0] >= 0 ;
1 i[z6_18][b0] >= 0 ;
1 i[z7_47][b0] >= 0 ;
1 i[z16_48][b0] >= 0 ;
1 i[b49][b0] >= 0 ;
1 i[z0_50][b0] >= 0 ;
1 i[z5_51][b0] >= 0 ;
1 i[z11_52][b0] >= 0 ;
1 i[b50][b0] >= 0 ;
1 i[z0_51][b0] >= 0 ;
1 i[z8_50][b0] >= 0 ;
1 i[z12_52][b0] >= 0 ;
1 i[b51][b0] >= 0 ;
1 i[z0_52][b0] >= 0 ;
1 i[z4_16][b0] >= 0 ;
1 i[z14_34][b0] >= 0 ;
1 i[z15_25][b0] >= 0 ;
1 i[z10_50][b0] >= 0 ;
1 i[z7_51][b0] >= 0 ;
1 i[b52][b0] >= 0 ;
1 i[z1_17][b0] >= 0 ;
1 i[z18_44][b0] >= 0 ;
1 i[z19_35][b0] >= 0 ;
1 i[b53][b0] >= 0 ;
1 i[z1_18][b0] >= 0 ;
1 i[z5_6][b0] >= 0 ;
1 i[z3_17][b0] >= 0 ;
1 i[z18_45][b0] >= 0 ;
1 i[z19_36][b0] >= 0 ;
1 i[z24_51][b0] >= 0 ;
1 i[z24_39][b0] >= 0 ;
1 i[b54][b0] >= 0 ;
1 i[z1_19][b0] >= 0 ;
1 i[z5_7][b0] >= 0 ;
1 i[z4_17][b0] >= 0 ;
1 i[z18_46][b0] >= 0 ;
1 i[z19_37][b0] >= 0 ;
1 i[z21_42][b0] >= 0 ;
1 i[z21_49][b0] >= 0 ;
1 i[b55][b0] >= 0 ;
1 i[z1_20][b0] >= 0 ;
1 i[z4_34][b0] >= 0 ;
1 i[z5_11][b0] >= 0 ;
1 i[z15_16][b0] >= 0 ;
1 i[z17_29][b0] >= 0 ;
1 i[z19_41][b0] >= 0 ;
1 i[z21_40][b0] >= 0 ;
1 i[z23_46][b0] >= 0 ;
1 i[z25_33][b0] >= 0 ;
1 i[z30_37][b0] >= 0 ;
1 i[z25_47][b0] >= 0 ;
1 i[z48_52][b0] >= 0 ;
1 i[z4_49][b0] >= 0 ;
1 i[b56][b0] >= 0 ;
1 i[z17_30][b0] >= 0 ;
1 i[z19_42][b0] >= 0 ;
1 i[b57][b0] >= 0 ;
1 i[z1_22][b0] >= 0 ;
1 i[z5_13][b0] >= 0 ;
1 i[z17_31][b0] >= 0 ;
1 i[z3_18][b0] >= 0 ;
1 i[z19_43][b0] >= 0 ;
1 i[z24_33][b0] >= 0 ;
1 i[z48_49][b0] >= 0 ;
1 i[b58][b0] >= 0 ;
1 i[z1_23][b0] >= 0 ;
1 i[z3_31][b0] >= 0 ;
1 i[z5_14][b0] >= 0 ;
1 i[z12_13][b0] >= 0 ;
1 i[z17_32][b0] >= 0 ;
1 i[z18_50][b0] >= 0 ;
1 i[z20_36][b0] >= 0 ;
1 i[z22_30][b0] >= 0 ;
1 i[z24_48][b0] >= 0 ;
1 i[z33_45][b0] >= 0 ;
1 i[z22_38][b0] >= 0 ;
1 i[z3_39][b0] >= 0 ;
1 i[z40_43][b0] >= 0 ;
1 i[b59][b0] >= 0 ;
1 i[z17_33][b0] >= 0 ;
1 i[z18_51][b0] >= 0 ;
1 i[b60][b0] >= 0 ;
1 i[z1_25][b0] >= 0 ;
1 i[z5_16][b0] >= 0 ;
1 i[z17_34][b0] >= 0 ;
1 i[z18_52][b0] >= 0 ;
1 i[z4_19][b0] >= 0 ;
1 i[z21_30][b0] >= 0 ;
1 i[z39_40][b0] >= 0 ;
1 i[b61][b0] >= 0 ;
1 i[z1_35][b0] >= 0 ;
1 i[z10_16][b0] >= 0 ;
1 i[z17_21][b0] >= 0 ;
1 i[z22_44][b0] >= 0 ;
1 i[z33_50][b0] >= 0 ;
1 i[z32_39][b0] >= 0 ;
1 i[z36_44][b0] >= 0 ;
1 i[z30_45][b0] >= 0 ;
1 i[z29_48][b0] >= 0 ;
1 i[z28_50][b0] >= 0 ;
1 i[z4_51][b0] >= 0 ;
1 i[z40_52][b0] >= 0 ;
1 i[b62][b0] >= 0 ;
1 i[z1_36][b0] >= 0 ;
1 i[z2_49][b0] >= 0 ;
1 i[z3_30][b0] >= 0 ;
1 i[z4_23][b0] >= 0 ;
1 i[z19_24][b0] >= 0 ;
1 i[z3_20][b0] >= 0 ;
1 i[z18_21][b0] >= 0 ;
1 i[z22_45][b0] >= 0 ;
1 i[z24_47][b0] >= 0 ;
1 i[z27_29][b0] >= 0 ;
1 i[z29_35][b0] >= 0 ;
1 i[z28_32][b0] >= 0 ;
1 i[z4_33][b0] >= 0 ;
1 i[z34_40][b0] >= 0 ;
1 i[z25_37][b0] >= 0 ;
1 i[z21_38][b0] >= 0 ;
1 i[z2_39][b0] >= 0 ;
1 i[z40_42][b0] >= 0 ;
1 i[z37_41][b0] >= 0 ;
1 i[z32_44][b0] >= 0 ;
1 i[z45_50][b0] >= 0 ;
1 i[z1_46][b0] >= 0 ;
1 i[z31_48][b0] >= 0 ;
1 i[z48_51][b0] >= 0 ;
1 i[b63][b0] >= 0 ;
1 i[z1_37][b0] >= 0 ;
1 i[z4_30][b0] >= 0 ;
1 i[z6_7][b0] >= 0 ;
1 i[z12_15][b0] >= 0 ;
1 i[z4_20][b0] >= 0 ;
1 i[z19_21][b0] >= 0 ;
1 i[z22_46][b0] >= 0 ;
1 i[z33_52][b0] >= 0 ;
1 i[z34_39][b0] >= 0 ;
1 i[z25_46][b0] >= 0 ;
1 i[z21_47][b0] >= 0 ;
1 i[z2_48][b0] >= 0 ;
1 i[z42_49][b0] >= 0 ;
1 i[z36_50][b0] >= 0 ;
1 i[z49_51][b0] >= 0 ;
1 i[z23_52][b0] >= 0 ;
1 i[b64][b0] >= 0 ;
1 i[z20_26][b0] >= 0 ;
1 i[z22_47][b0] >= 0 ;
1 i[b65][b0] >= 0 ;
1 i[z1_39][b0] >= 0 ;
1 i[z4_32][b0] >= 0 ;
1 i[z6_9][b0] >= 0 ;
1 i[z14_15][b0] >= 0 ;
1 i[z17_46][b0] >= 0 ;
1 i[z18_20][b0] >= 0 ;
1 i[z19_33][b0] >= 0 ;
1 i[z20_27][b0] >= 0 ;
1 i[z3_21][b0] >= 0 ;
1 i[z22_48][b0] >= 0 ;
1 i[z23_44][b0] >= 0 ;
1 i[z30_35][b0] >= 0 ;
1 i[z17_36][b0] >= 0 ;
1 i[z23_47][b0] >= 0 ;
1 i[z48_50][b0] >= 0 ;
1 i[z1_49][b0] >= 0 ;
1 i[b66][b0] >= 0 ;
1 i[z1_40][b0] >= 0 ;
1 i[z6_10][b0] >= 0 ;
1 i[z19_20][b0] >= 0 ;
1 i[z20_28][b0] >= 0 ;
1 i[z4_21][b0] >= 0 ;
1 i[z22_49][b0] >= 0 ;
1 i[z39_41][b0] >= 0 ;
1 i[z30_47][b0] >= 0 ;
1 i[z25_49][b0] >= 0 ;
1 i[b67][b0] >= 0 ;
1 i[z1_41][b0] >= 0 ;
1 i[z4_28][b0] >= 0 ;
1 i[z6_11][b0] >= 0 ;
1 i[z10_15][b0] >= 0 ;
1 i[z20_29][b0] >= 0 ;
1 i[z20_21][b0] >= 0 ;
1 i[z4_47][b0] >= 0 ;
1 i[z40_49][b0] >= 0 ;
1 i[b68][b0] >= 0 ;
1 i[z20_30][b0] >= 0 ;
1 i[b69][b0] >= 0 ;
1 i[z1_43][b0] >= 0 ;
1 i[z6_13][b0] >= 0 ;
1 i[z20_31][b0] >= 0 ;
1 i[z21_22][b0] >= 0 ;
1 i[z3_22][b0] >= 0 ;
1 i[z47_48][b0] >= 0 ;
1 i[z23_48][b0] >= 0 ;
1 i[b70][b0] >= 0 ;
1 i[z1_44][b0] >= 0 ;
1 i[z9_13][b0] >= 0 ;
1 i[z17_24][b0] >= 0 ;
1 i[z25_35][b0] >= 0 ;
1 i[z30_41][b0] >= 0 ;
1 i[z35_46][b0] >= 0 ;
1 i[z33_37][b0] >= 0 ;
1 i[z32_40][b0] >= 0 ;
1 i[z27_41][b0] >= 0 ;
1 i[z3_42][b0] >= 0 ;
1 i[z43_48][b0] >= 0 ;
1 i[z29_49][b0] >= 0 ;
1 i[b71][b0] >= 0 ;
1 i[z1_45][b0] >= 0 ;
1 i[z3_33][b0] >= 0 ;
1 i[z3_23][b0] >= 0 ;
1 i[z18_24][b0] >= 0 ;
1 i[z25_36][b0] >= 0 ;
1 i[z30_43][b0] >= 0 ;
1 i[z22_36][b0] >= 0 ;
1 i[z24_38][b0] >= 0 ;
1 i[z39_51][b0] >= 0 ;
1 i[z2_40][b0] >= 0 ;
1 i[z41_46][b0] >= 0 ;
1 i[z39_42][b0] >= 0 ;
1 i[z20_43][b0] >= 0 ;
1 i[z31_49][b0] >= 0 ;
1 i[b72][b0] >= 0 ;
1 i[b73][b0] >= 0 ;
1 i[z23_26][b0] >= 0 ;
1 i[z25_38][b0] >= 0 ;
1 i[b74][b0] >= 0 ;
1 i[z1_48][b0] >= 0 ;
1 i[z7_9][b0] >= 0 ;
1 i[z18_23][b0] >= 0 ;
1 i[z23_27][b0] >= 0 ;
1 i[z3_24][b0] >= 0 ;
1 i[z25_39][b0] >= 0 ;
1 i[z33_38][b0] >= 0 ;
1 i[z22_39][b0] >= 0 ;
1 i[z49_50][b0] >= 0 ;
1 i[b75][b0] >= 0 ;
1 i[z3_29][b0] >= 0 ;
1 i[z7_10][b0] >= 0 ;
1 i[z11_12][b0] >= 0 ;
1 i[z18_30][b0] >= 0 ;
1 i[z19_23][b0] >= 0 ;
1 i[z20_35][b0] >= 0 ;
1 i[z23_28][b0] >= 0 ;
1 i[z4_24][b0] >= 0 ;
1 i[z25_40][b0] >= 0 ;
1 i[z33_44][b0] >= 0 ;
1 i[z20_38][b0] >= 0 ;
1 i[z40_41][b0] >= 0 ;
1 i[b76][b0] >= 0 ;
1 i[z1_50][b0] >= 0 ;
1 i[z3_27][b0] >= 0 ;
1 i[z7_14][b0] >= 0 ;
1 i[z9_12][b0] >= 0 ;
1 i[z23_32][b0] >= 0 ;
1 i[z23_24][b0] >= 0 ;
1 i[z3_38][b0] >= 0 ;
1 i[z39_48][b0] >= 0 ;
1 i[b77][b0] >= 0 ;
1 i[z23_33][b0] >= 0 ;
1 i[b78][b0] >= 0 ;
1 i[z1_52][b0] >= 0 ;
1 i[z7_16][b0] >= 0 ;
1 i[z23_34][b0] >= 0 ;
1 i[z24_25][b0] >= 0 ;
1 i[z4_25][b0] >= 0 ;
1 i[z38_40][b0] >= 0 ;
1 i[z20_40][b0] >= 0 ;
1 i[b79][b0] >= 0 ;
1 i[z2_26][b0] >= 0 ;
1 i[z27_47][b0] >= 0 ;
1 i[z28_38][b0] >= 0 ;
1 i[b80][b0] >= 0 ;
1 i[z2_27][b0] >= 0 ;
1 i[z8_9][b0] >= 0 ;
1 i[z3_26][b0] >= 0 ;
1 i[z27_48][b0] >= 0 ;
1 i[z28_39][b0] >= 0 ;
1 i[z32_50][b0] >= 0 ;
1 i[z32_36][b0] >= 0 ;
1 i[b81][b0] >= 0 ;
1 i[z2_28][b0] >= 0 ;
1 i[z8_10][b0] >= 0 ;
1 i[z4_26][b0] >= 0 ;
1 i[z27_49][b0] >= 0 ;
1 i[z28_40][b0] >= 0 ;
1 i[z29_41][b0] >= 0 ;
1 i[z29_46][b0] >= 0 ;
1 i[b82][b0] >= 0 ;
1 i[z28_41][b0] >= 0 ;
1 i[b83][b0] >= 0 ;
1 i[z2_30][b0] >= 0 ;
1 i[z8_12][b0] >= 0 ;
1 i[z14_16][b0] >= 0 ;
1 i[z21_26][b0] >= 0 ;
1 i[z28_42][b0] >= 0 ;
1 i[z29_37][b0] >= 0 ;
1 i[z33_49][b0] >= 0 ;
1 i[z34_44][b0] >= 0 ;
1 i[z45_52][b0] >= 0 ;
1 i[z4_46][b0] >= 0 ;
1 i[b84][b0] >= 0 ;
1 i[z2_31][b0] >= 0 ;
1 i[z8_13][b0] >= 0 ;
1 i[z22_26][b0] >= 0 ;
1 i[z28_43][b0] >= 0 ;
1 i[z45_46][b0] >= 0 ;
1 i[b85][b0] >= 0 ;
1 i[z27_50][b0] >= 0 ;
1 i[b86][b0] >= 0 ;
1 i[z2_33][b0] >= 0 ;
1 i[z8_15][b0] >= 0 ;
1 i[z11_13][b0] >= 0 ;
1 i[z24_26][b0] >= 0 ;
1 i[z27_51][b0] >= 0 ;
1 i[z30_39][b0] >= 0 ;
1 i[z32_45][b0] >= 0 ;
1 i[z31_35][b0] >= 0 ;
1 i[z3_36][b0] >= 0 ;
1 i[z37_43][b0] >= 0 ;
1 i[b87][b0] >= 0 ;
1 i[z2_34][b0] >= 0 ;
1 i[z8_16][b0] >= 0 ;
1 i[z25_26][b0] >= 0 ;
1 i[z27_52][b0] >= 0 ;
1 i[z36_37][b0] >= 0 ;
1 i[b88][b0] >= 0 ;
1 i[z31_44][b0] >= 0 ;
1 i[b89][b0] >= 0 ;
1 i[z2_36][b0] >= 0 ;
1 i[z26_49][b0] >= 0 ;
1 i[z27_30][b0] >= 0 ;
1 i[z31_45][b0] >= 0 ;
1 i[z33_47][b0] >= 0 ;
1 i[z26_39][b0] >= 0 ;
1 i[z45_51][b0] >= 0 ;
1 i[z2_46][b0] >= 0 ;
1 i[b90][b0] >= 0 ;
1 i[z2_37][b0] >= 0 ;
1 i[z28_30][b0] >= 0 ;
1 i[z4_29][b0] >= 0 ;
1 i[z19_30][b0] >= 0 ;
1 i[z31_46][b0] >= 0 ;
1 i[z36_42][b0] >= 0 ;
1 i[z20_44][b0] >= 0 ;
1 i[z34_46][b0] >= 0 ;
1 i[b91][b0] >= 0 ;
1 i[z2_38][b0] >= 0 ;
1 i[z23_51][b0] >= 0 ;
1 i[z26_29][b0] >= 0 ;
1 i[z31_47][b0] >= 0 ;
1 i[z24_36][b0] >= 0 ;
1 i[z21_45][b0] >= 0 ;
1 i[z39_47][b0] >= 0 ;
1 i[z20_48][b0] >= 0 ;
1 i[z4_50][b0] >= 0 ;
1 i[z19_51][b0] >= 0 ;
1 i[z37_52][b0] >= 0 ;
1 i[b92][b0] >= 0 ;
1 i[z9_10][b0] >= 0 ;
1 i[z11_14][b0] >= 0 ;
1 i[z28_29][b0] >= 0 ;
1 i[z29_44][b0] >= 0 ;
1 i[z34_49][b0] >= 0 ;
1 i[z46_50][b0] >= 0 ;
1 i[b93][b0] >= 0 ;
1 i[b94][b0] >= 0 ;
1 i[z2_42][b0] >= 0 ;
1 i[z29_30][b0] >= 0 ;
1 i[z4_44][b0] >= 0 ;
1 i[z37_46][b0] >= 0 ;
1 i[b95][b0] >= 0 ;
1 i[z2_43][b0] >= 0 ;
1 i[z29_31][b0] >= 0 ;
1 i[z44_45][b0] >= 0 ;
1 i[b96][b0] >= 0 ;
1 i[z34_35][b0] >= 0 ;
1 i[b97][b0] >= 0 ;
1 i[z2_45][b0] >= 0 ;
1 i[z27_33][b0] >= 0 ;
1 i[z3_32][b0] >= 0 ;
1 i[z18_33][b0] >= 0 ;
1 i[z34_36][b0] >= 0 ;
1 i[z23_35][b0] >= 0 ;
1 i[z31_36][b0] >= 0 ;
1 i[z46_51][b0] >= 0 ;
1 i[b98][b0] >= 0 ;
1 i[z28_33][b0] >= 0 ;
1 i[z30_38][b0] >= 0 ;
1 i[z34_37][b0] >= 0 ;
1 i[z37_42][b0] >= 0 ;
1 i[b99][b0] >= 0 ;
1 i[z2_47][b0] >= 0 ;
1 i[z20_42][b0] >= 0 ;
1 i[z26_32][b0] >= 0 ;
1 i[z34_38][b0] >= 0 ;
1 i[z24_37][b0] >= 0 ;
1 i[z38_49][b0] >= 0 ;
1 i[z23_40][b0] >= 0 ;
1 i[z3_41][b0] >= 0 ;
1 i[z18_42][b0] >= 0 ;
1 i[z43_45][b0] >= 0 ;
1 i[z21_46][b0] >= 0 ;
1 i[b100][b0] >= 0 ;
1 i[z27_32][b0] >= 0 ;
1 i[z32_35][b0] >= 0 ;
1 i[z31_39][b0] >= 0 ;
1 i[z36_41][b0] >= 0 ;
1 i[b101][b0] >= 0 ;
1 i[b102][b0] >= 0 ;
1 i[z2_51][b0] >= 0 ;
1 i[z32_33][b0] >= 0 ;
1 i[z3_35][b0] >= 0 ;
1 i[z36_45][b0] >= 0 ;
1 i[b103][b0] >= 0 ;
1 i[z2_52][b0] >= 0 ;
1 i[z32_34][b0] >= 0 ;
1 i[z35_37][b0] >= 0 ;
1 i[b104][b0] >= 0 ;
1 i[b105][b0] >= 0 ;
1 i[z36_46][b0] >= 0 ;
1 i[b106][b0] >= 0 ;
1 i[z11_15][b0] >= 0 ;
1 i[z33_35][b0] >= 0 ;
1 i[z36_51][b0] >= 0 ;
1 i[b107][b0] >= 0 ;
1 i[z36_52][b0] >= 0 ;
1 i[b108][b0] >= 0 ;
1 i[b109][b0] >= 0 ;
1 i[z39_49][b0] >= 0 ;
1 i[b110][b0] >= 0 ;
1 i[z12_14][b0] >= 0 ;
1 i[z23_38][b0] >= 0 ;
1 i[z39_50][b0] >= 0 ;
1 i[b111][b0] >= 0 ;
1 i[z39_52][b0] >= 0 ;
1 i[b112][b0] >= 0 ;
1 i[z17_42][b0] >= 0 ;
1 i[z43_44][b0] >= 0 ;
1 i[b113][b0] >= 0 ;
1 i[z43_46][b0] >= 0 ;
1 i[b114][b0] >= 0 ;
1 i[z26_41][b0] >= 0 ;
1 i[z43_47][b0] >= 0 ;
1 i[b115][b0] >= 0 ;
1 i[z43_49][b0] >= 0 ;
1 i[b116][b0] >= 0 ;
1 i[b117][b0] >= 0 ;
1 i[b118][b0] >= 0 ;
1 i[z3_43][b0] >= 0 ;
1 i[z31_41][b0] >= 0 ;
1 i[z22_42][b0] >= 0 ;
1 i[b119][b0] >= 0 ;
1 i[b120][b0] >= 0 ;
1 i[b121][b0] >= 0 ;
1 i[z30_44][b0] >= 0 ;
1 i[z42_46][b0] >= 0 ;
1 i[b122][b0] >= 0 ;
1 i[b123][b0] >= 0 ;
1 i[b124][b0] >= 0 ;
1 i[b125][b0] >= 0 ;
1 i[z20_47][b0] >= 0 ;
1 i[z41_49][b0] >= 0 ;
1 i[b126][b0] >= 0 ;
1 i[b127][b0] >= 0 ;
1 i[z17_51][b0] >= 0 ;
1 i[z35_52][b0] >= 0 ;
1 i[b128][b0] >= 0 ;
1 i[b129][b0] >= 0 ;
1 i[z26_50][b0] >= 0 ;
1 i[z38_52][b0] >= 0 ;
1 i[b130][b0] >= 0 ;
1 i[b131][b0] >= 0 ;
1 i[b132][b0] >= 0 ;
1 i[b133][b0] >= 0 ;
1 i[z4_52][b0] >= 0 ;
1 i[z34_50][b0] >= 0 ;
1 i[z25_51][b0] >= 0 ;
1 i[b134][b0] >= 0 ;
1 i[z5_17][b0] >= 0 ;
1 i[b135][b0] >= 0 ;
1 i[z5_18][b0] >= 0 ;
1 i[z6_17][b0] >= 0 ;
1 i[b136][b0] >= 0 ;
1 i[z5_19][b0] >= 0 ;
1 i[z7_17][b0] >= 0 ;
1 i[b137][b0] >= 0 ;
1 i[z5_20][b0] >= 0 ;
1 i[z7_34][b0] >= 0 ;
1 i[z11_17][b0] >= 0 ;
1 i[z16_24][b0] >= 0 ;
1 i[b138][b0] >= 0 ;
1 i[b139][b0] >= 0 ;
1 i[z5_22][b0] >= 0 ;
1 i[z13_17][b0] >= 0 ;
1 i[b140][b0] >= 0 ;
1 i[z5_23][b0] >= 0 ;
1 i[z6_31][b0] >= 0 ;
1 i[z14_17][b0] >= 0 ;
1 i[z13_21][b0] >= 0 ;
1 i[b141][b0] >= 0 ;
1 i[b142][b0] >= 0 ;
1 i[z5_25][b0] >= 0 ;
1 i[z16_17][b0] >= 0 ;
1 i[b143][b0] >= 0 ;
1 i[z5_35][b0] >= 0 ;
1 i[z15_50][b0] >= 0 ;
1 i[z10_25][b0] >= 0 ;
1 i[b144][b0] >= 0 ;
1 i[z5_37][b0] >= 0 ;
1 i[z15_52][b0] >= 0 ;
1 i[z7_18][b0] >= 0 ;
1 i[z16_49][b0] >= 0 ;
1 i[b145][b0] >= 0 ;
1 i[b146][b0] >= 0 ;
1 i[z5_39][b0] >= 0 ;
1 i[z7_32][b0] >= 0 ;
1 i[z12_35][b0] >= 0 ;
1 i[z9_18][b0] >= 0 ;
1 i[z14_24][b0] >= 0 ;
1 i[b147][b0] >= 0 ;
1 i[z5_40][b0] >= 0 ;
1 i[z10_18][b0] >= 0 ;
1 i[b148][b0] >= 0 ;
1 i[z5_41][b0] >= 0 ;
1 i[z7_28][b0] >= 0 ;
1 i[z11_18][b0] >= 0 ;
1 i[z10_24][b0] >= 0 ;
1 i[b149][b0] >= 0 ;
1 i[b150][b0] >= 0 ;
1 i[z5_43][b0] >= 0 ;
1 i[z13_18][b0] >= 0 ;
1 i[b151][b0] >= 0 ;
1 i[z5_44][b0] >= 0 ;
1 i[z12_41][b0] >= 0 ;
1 i[z9_22][b0] >= 0 ;
1 i[b152][b0] >= 0 ;
1 i[z5_45][b0] >= 0 ;
1 i[z12_43][b0] >= 0 ;
1 i[z6_19][b0] >= 0 ;
1 i[z13_39][b0] >= 0 ;
1 i[b153][b0] >= 0 ;
1 i[b154][b0] >= 0 ;
1 i[z5_48][b0] >= 0 ;
1 i[z9_19][b0] >= 0 ;
1 i[b155][b0] >= 0 ;
1 i[z5_49][b0] >= 0 ;
1 i[z6_29][b0] >= 0 ;
1 i[z15_44][b0] >= 0 ;
1 i[z10_19][b0] >= 0 ;
1 i[z11_21][b0] >= 0 ;
1 i[b156][b0] >= 0 ;
1 i[z5_50][b0] >= 0 ;
1 i[z6_27][b0] >= 0 ;
1 i[z14_19][b0] >= 0 ;
1 i[z9_21][b0] >= 0 ;
1 i[b157][b0] >= 0 ;
1 i[b158][b0] >= 0 ;
1 i[z5_52][b0] >= 0 ;
1 i[z16_19][b0] >= 0 ;
1 i[b159][b0] >= 0 ;
1 i[z16_32][b0] >= 0 ;
1 i[z14_51][b0] >= 0 ;
1 i[b160][b0] >= 0 ;
1 i[z16_34][b0] >= 0 ;
1 i[z11_44][b0] >= 0 ;
1 i[z16_51][b0] >= 0 ;
1 i[b161][b0] >= 0 ;
1 i[z15_38][b0] >= 0 ;
1 i[z16_46][b0] >= 0 ;
1 i[z8_48][b0] >= 0 ;
1 i[z7_52][b0] >= 0 ;
1 i[b162][b0] >= 0 ;
1 i[z6_25][b0] >= 0 ;
1 i[z15_40][b0] >= 0 ;
1 i[z16_20][b0] >= 0 ;
1 i[z10_48][b0] >= 0 ;
1 i[z11_50][b0] >= 0 ;
1 i[b163][b0] >= 0 ;
1 i[b164][b0] >= 0 ;
1 i[z6_28][b0] >= 0 ;
1 i[z15_29][b0] >= 0 ;
1 i[z10_21][b0] >= 0 ;
1 i[z11_47][b0] >= 0 ;
1 i[b165][b0] >= 0 ;
1 i[z6_32][b0] >= 0 ;
1 i[z14_21][b0] >= 0 ;
1 i[b166][b0] >= 0 ;
1 i[z6_34][b0] >= 0 ;
1 i[z16_21][b0] >= 0 ;
1 i[b167][b0] >= 0 ;
1 i[z6_35][b0] >= 0 ;
1 i[z15_32][b0] >= 0 ;
1 i[z14_47][b0] >= 0 ;
1 i[b168][b0] >= 0 ;
1 i[z6_37][b0] >= 0 ;
1 i[z15_34][b0] >= 0 ;
1 i[z7_22][b0] >= 0 ;
1 i[z16_47][b0] >= 0 ;
1 i[b169][b0] >= 0 ;
1 i[b170][b0] >= 0 ;
1 i[z6_40][b0] >= 0 ;
1 i[z15_41][b0] >= 0 ;
1 i[z10_22][b0] >= 0 ;
1 i[z11_48][b0] >= 0 ;
1 i[b171][b0] >= 0 ;
1 i[z6_41][b0] >= 0 ;
1 i[z11_22][b0] >= 0 ;
1 i[b172][b0] >= 0 ;
1 i[z15_37][b0] >= 0 ;
1 i[z7_48][b0] >= 0 ;
1 i[b173][b0] >= 0 ;
1 i[z6_43][b0] >= 0 ;
1 i[z13_22][b0] >= 0 ;
1 i[b174][b0] >= 0 ;
1 i[z13_29][b0] >= 0 ;
1 i[z11_42][b0] >= 0 ;
1 i[b175][b0] >= 0 ;
1 i[z13_31][b0] >= 0 ;
1 i[z14_35][b0] >= 0 ;
1 i[z13_42][b0] >= 0 ;
1 i[b176][b0] >= 0 ;
1 i[z12_47][b0] >= 0 ;
1 i[z13_36][b0] >= 0 ;
1 i[z8_40][b0] >= 0 ;
1 i[b177][b0] >= 0 ;
1 i[z12_48][b0] >= 0 ;
1 i[z13_23][b0] >= 0 ;
1 i[z9_40][b0] >= 0 ;
1 i[z14_41][b0] >= 0 ;
1 i[b178][b0] >= 0 ;
1 i[b179][b0] >= 0 ;
1 i[z7_27][b0] >= 0 ;
1 i[z12_32][b0] >= 0 ;
1 i[z9_24][b0] >= 0 ;
1 i[z14_38][b0] >= 0 ;
1 i[b180][b0] >= 0 ;
1 i[z7_29][b0] >= 0 ;
1 i[z11_24][b0] >= 0 ;
1 i[b181][b0] >= 0 ;
1 i[z7_31][b0] >= 0 ;
1 i[z13_24][b0] >= 0 ;
1 i[b182][b0] >= 0 ;
1 i[z7_44][b0] >= 0 ;
1 i[z12_29][b0] >= 0 ;
1 i[z11_38][b0] >= 0 ;
1 i[b183][b0] >= 0 ;
1 i[z7_45][b0] >= 0 ;
1 i[z12_31][b0] >= 0 ;
1 i[z13_38][b0] >= 0 ;
1 i[b184][b0] >= 0 ;
1 i[b185][b0] >= 0 ;
1 i[z12_50][b0] >= 0 ;
1 i[z9_25][b0] >= 0 ;
1 i[z14_40][b0] >= 0 ;
1 i[b186][b0] >= 0 ;
1 i[z7_50][b0] >= 0 ;
1 i[z14_25][b0] >= 0 ;
1 i[b187][b0] >= 0 ;
1 i[z12_45][b0] >= 0 ;
1 i[b188][b0] >= 0 ;
1 i[z16_25][b0] >= 0 ;
1 i[b189][b0] >= 0 ;
1 i[z8_26][b0] >= 0 ;
1 i[b190][b0] >= 0 ;
1 i[z8_27][b0] >= 0 ;
1 i[z9_26][b0] >= 0 ;
1 i[b191][b0] >= 0 ;
1 i[z8_28][b0] >= 0 ;
1 i[z10_26][b0] >= 0 ;
1 i[b192][b0] >= 0 ;
1 i[b193][b0] >= 0 ;
1 i[z8_30][b0] >= 0 ;
1 i[z12_26][b0] >= 0 ;
1 i[b194][b0] >= 0 ;
1 i[z8_31][b0] >= 0 ;
1 i[z13_26][b0] >= 0 ;
1 i[b195][b0] >= 0 ;
1 i[b196][b0] >= 0 ;
1 i[z8_33][b0] >= 0 ;
1 i[z15_26][b0] >= 0 ;
1 i[b197][b0] >= 0 ;
1 i[z8_34][b0] >= 0 ;
1 i[z16_26][b0] >= 0 ;
1 i[b198][b0] >= 0 ;
1 i[b199][b0] >= 0 ;
1 i[z8_36][b0] >= 0 ;
1 i[b200][b0] >= 0 ;
1 i[z8_37][b0] >= 0 ;
1 i[b201][b0] >= 0 ;
1 i[z8_38][b0] >= 0 ;
1 i[b202][b0] >= 0 ;
1 i[z14_52][b0] >= 0 ;
1 i[z10_27][b0] >= 0 ;
1 i[b203][b0] >= 0 ;
1 i[b204][b0] >= 0 ;
1 i[z8_42][b0] >= 0 ;
1 i[z12_27][b0] >= 0 ;
1 i[b205][b0] >= 0 ;
1 i[z8_43][b0] >= 0 ;
1 i[z13_27][b0] >= 0 ;
1 i[b206][b0] >= 0 ;
1 i[b207][b0] >= 0 ;
1 i[z8_45][b0] >= 0 ;
1 i[b208][b0] >= 0 ;
1 i[z8_46][b0] >= 0 ;
1 i[b209][b0] >= 0 ;
1 i[z8_47][b0] >= 0 ;
1 i[b210][b0] >= 0 ;
1 i[z11_43][b0] >= 0 ;
1 i[z9_28][b0] >= 0 ;
1 i[b211][b0] >= 0 ;
1 i[b212][b0] >= 0 ;
1 i[z8_51][b0] >= 0 ;
1 i[z15_28][b0] >= 0 ;
1 i[b213][b0] >= 0 ;
1 i[z8_52][b0] >= 0 ;
1 i[z16_28][b0] >= 0 ;
1 i[b214][b0] >= 0 ;
1 i[b215][b0] >= 0 ;
1 i[z12_44][b0] >= 0 ;
1 i[b216][b0] >= 0 ;
1 i[b217][b0] >= 0 ;
1 i[z16_29][b0] >= 0 ;
1 i[b218][b0] >= 0 ;
1 i[b219][b0] >= 0 ;
1 i[z16_50][b0] >= 0 ;
1 i[b220][b0] >= 0 ;
1 i[z10_52][b0] >= 0 ;
1 i[b221][b0] >= 0 ;
1 i[z9_34][b0] >= 0 ;
1 i[z14_37][b0] >= 0 ;
1 i[z16_30][b0] >= 0 ;
1 i[z12_51][b0] >= 0 ;
1 i[b222][b0] >= 0 ;
1 i[b223][b0] >= 0 ;
1 i[z9_37][b0] >= 0 ;
1 i[z14_42][b0] >= 0 ;
1 i[b224][b0] >= 0 ;
1 i[z9_38][b0] >= 0 ;
1 i[b225][b0] >= 0 ;
1 i[z10_31][b0] >= 0 ;
1 i[z16_44][b0] >= 0 ;
1 i[b226][b0] >= 0 ;
1 i[z10_45][b0] >= 0 ;
1 i[b227][b0] >= 0 ;
1 i[z9_42][b0] >= 0 ;
1 i[b228][b0] >= 0 ;
1 i[z9_43][b0] >= 0 ;
1 i[b229][b0] >= 0 ;
1 i[b230][b0] >= 0 ;
1 i[z15_35][b0] >= 0 ;
1 i[b231][b0] >= 0 ;
1 i[b232][b0] >= 0 ;
1 i[z13_32][b0] >= 0 ;
1 i[b233][b0] >= 0 ;
1 i[b234][b0] >= 0 ;
1 i[z13_41][b0] >= 0 ;
1 i[b235][b0] >= 0 ;
1 i[b236][b0] >= 0 ;
1 i[z11_45][b0] >= 0 ;
1 i[z13_33][b0] >= 0 ;
1 i[z15_42][b0] >= 0 ;
1 i[b237][b0] >= 0 ;
1 i[b238][b0] >= 0 ;
1 i[z11_51][b0] >= 0 ;
1 i[b239][b0] >= 0 ;
1 i[z10_47][b0] >= 0 ;
1 i[b240][b0] >= 0 ;
1 i[z13_35][b0] >= 0 ;
1 i[b241][b0] >= 0 ;
1 i[b242][b0] >= 0 ;
1 i[z10_51][b0] >= 0 ;
1 i[b243][b0] >= 0 ;
1 i[b244][b0] >= 0 ;
1 i[b245][b0] >= 0 ;
1 i[b246][b0] >= 0 ;
1 i[b247][b0] >= 0 ;
1 i[b248][b0] >= 0 ;
1 i[b249][b0] >= 0 ;
1 i[b250][b0] >= 0 ;
1 i[b251][b0] >= 0 ;
1 i[b252][b0] >= 0 ;
1 i[b253][b0] >= 0 ;
1 i[b254][b0] >= 0 ;
1 i[b255][b0] >= 0 ;
1 i[b256][b0] >= 0 ;
1 i[b257][b0] >= 0 ;
1 i[b258][b0] >= 0 ;
1 i[b259][b0] >= 0 ;
1 i[b260][b0] >= 0 ;
1 i[b261][b0] >= 0 ;
1 i[b262][b0] >= 0 ;
1 i[b263][b0] >= 0 ;
1 i[b264][b0] >= 0 ;
1 i[b265][b0] >= 0 ;
1 i[b266][b0] >= 0 ;
1 i[b267][b0] >= 0 ;
1 i[b268][b0] >= 0 ;
1 i[b269][b0] >= 0 ;
1 i[b270][b0] >= 0 ;
1 i[z13_43][b0] >= 0 ;
1 i[b271][b0] >= 0 ;
1 i[b272][b0] >= 0 ;
1 i[b273][b0] >= 0 ;
1 i[b274][b0] >= 0 ;
1 i[b275][b0] >= 0 ;
1 i[b276][b0] >= 0 ;
1 i[b277][b0] >= 0 ;
1 i[b278][b0] >= 0 ;
1 i[b279][b0] >= 0 ;
1 i[b280][b0] >= 0 ;
1 i[b281][b0] >= 0 ;
1 i[b282][b0] >= 0 ;
1 i[b283][b0] >= 0 ;
1 i[b284][b0] >= 0 ;
1 i[b285][b0] >= 0 ;
1 i[b286][b0] >= 0 ;
1 i[b287][b0] >= 0 ;
1 i[b288][b0] >= 0 ;
1 i[b289][b0] >= 0 ;
1 i[b290][b0] >= 0 ;
1 i[b291][b0] >= 0 ;
1 i[b292][b0] >= 0 ;
1 i[b293][b0] >= 0 ;
1 i[b294][b0] >= 0 ;
1 i[b295][b0] >= 0 ;
1 i[b296][b0] >= 0 ;
1 i[b297][b0] >= 0 ;
1 i[z16_52][b0] >= 0 ;
1 i[b298][b0] >= 0 ;
1 i[b299][b0] >= 0 ;
1 i[z17_18][b0] >= 0 ;
1 i[b300][b0] >= 0 ;
1 i[z17_19][b0] >= 0 ;
1 i[b301][b0] >= 0 ;
1 i[z17_20][b0] >= 0 ;
1 i[z19_34][b0] >= 0 ;
1 i[z21_37][b0] >= 0 ;
1 i[z42_47][b0] >= 0 ;
1 i[z19_49][b0] >= 0 ;
1 i[b302][b0] >= 0 ;
1 i[b303][b0] >= 0 ;
1 i[z17_22][b0] >= 0 ;
1 i[b304][b0] >= 0 ;
1 i[z17_23][b0] >= 0 ;
1 i[z18_31][b0] >= 0 ;
1 i[z24_45][b0] >= 0 ;
1 i[z38_51][b0] >= 0 ;
1 i[z18_39][b0] >= 0 ;
1 i[b305][b0] >= 0 ;
1 i[b306][b0] >= 0 ;
1 i[z17_25][b0] >= 0 ;
1 i[b307][b0] >= 0 ;
1 i[z17_35][b0] >= 0 ;
1 i[z24_50][b0] >= 0 ;
1 i[z31_33][b0] >= 0 ;
1 i[z38_48][b0] >= 0 ;
1 i[z23_39][b0] >= 0 ;
1 i[z41_43][b0] >= 0 ;
1 i[b308][b0] >= 0 ;
1 i[z17_37][b0] >= 0 ;
1 i[z24_52][b0] >= 0 ;
1 i[b309][b0] >= 0 ;
1 i[b310][b0] >= 0 ;
1 i[z17_39][b0] >= 0 ;
1 i[z19_32][b0] >= 0 ;
1 i[z21_35][b0] >= 0 ;
1 i[z17_49][b0] >= 0 ;
1 i[b311][b0] >= 0 ;
1 i[z17_40][b0] >= 0 ;
1 i[b312][b0] >= 0 ;
1 i[z17_41][b0] >= 0 ;
1 i[z19_28][b0] >= 0 ;
1 i[b313][b0] >= 0 ;
1 i[b314][b0] >= 0 ;
1 i[z17_43][b0] >= 0 ;
1 i[b315][b0] >= 0 ;
1 i[z17_44][b0] >= 0 ;
1 i[z21_41][b0] >= 0 ;
1 i[z30_34][b0] >= 0 ;
1 i[z40_47][b0] >= 0 ;
1 i[z20_49][b0] >= 0 ;
1 i[z50_52][b0] >= 0 ;
1 i[b316][b0] >= 0 ;
1 i[z17_45][b0] >= 0 ;
1 i[z21_43][b0] >= 0 ;
1 i[b317][b0] >= 0 ;
1 i[b318][b0] >= 0 ;
1 i[z17_48][b0] >= 0 ;
1 i[b319][b0] >= 0 ;
1 i[z18_29][b0] >= 0 ;
1 i[z24_44][b0] >= 0 ;
1 i[b320][b0] >= 0 ;
1 i[z17_50][b0] >= 0 ;
1 i[z18_27][b0] >= 0 ;
1 i[b321][b0] >= 0 ;
1 i[b322][b0] >= 0 ;
1 i[z17_52][b0] >= 0 ;
1 i[b323][b0] >= 0 ;
1 i[z25_32][b0] >= 0 ;
1 i[z27_40][b0] >= 0 ;
1 i[z33_42][b0] >= 0 ;
1 i[z22_43][b0] >= 0 ;
1 i[z44_49][b0] >= 0 ;
1 i[b324][b0] >= 0 ;
1 i[z18_19][b0] >= 0 ;
1 i[z20_23][b0] >= 0 ;
1 i[z25_34][b0] >= 0 ;
1 i[z27_28][b0] >= 0 ;
1 i[z30_33][b0] >= 0 ;
1 i[z22_31][b0] >= 0 ;
1 i[z35_44][b0] >= 0 ;
1 i[z36_39][b0] >= 0 ;
1 i[z41_42][b0] >= 0 ;
1 i[z38_47][b0] >= 0 ;
1 i[z46_49][b0] >= 0 ;
1 i[z50_51][b0] >= 0 ;
1 i[b325][b0] >= 0 ;
1 i[b326][b0] >= 0 ;
1 i[z18_25][b0] >= 0 ;
1 i[z24_40][b0] >= 0 ;
1 i[z20_25][b0] >= 0 ;
1 i[z38_41][b0] >= 0 ;
1 i[z49_52][b0] >= 0 ;
1 i[b327][b0] >= 0 ;
1 i[b328][b0] >= 0 ;
1 i[z18_28][b0] >= 0 ;
1 i[z24_29][b0] >= 0 ;
1 i[z38_44][b0] >= 0 ;
1 i[b329][b0] >= 0 ;
1 i[z18_32][b0] >= 0 ;
1 i[z24_27][b0] >= 0 ;
1 i[b330][b0] >= 0 ;
1 i[z18_34][b0] >= 0 ;
1 i[b331][b0] >= 0 ;
1 i[z18_35][b0] >= 0 ;
1 i[z24_32][b0] >= 0 ;
1 i[z27_38][b0] >= 0 ;
1 i[b332][b0] >= 0 ;
1 i[z18_37][b0] >= 0 ;
1 i[z24_34][b0] >= 0 ;
1 i[b333][b0] >= 0 ;
1 i[b334][b0] >= 0 ;
1 i[z18_40][b0] >= 0 ;
1 i[z24_41][b0] >= 0 ;
1 i[b335][b0] >= 0 ;
1 i[z18_41][b0] >= 0 ;
1 i[b336][b0] >= 0 ;
1 i[b337][b0] >= 0 ;
1 i[z18_43][b0] >= 0 ;
1 i[b338][b0] >= 0 ;
1 i[z22_29][b0] >= 0 ;
1 i[z35_39][b0] >= 0 ;
1 i[z28_48][b0] >= 0 ;
1 i[z30_51][b0] >= 0 ;
1 i[z25_52][b0] >= 0 ;
1 i[b339][b0] >= 0 ;
1 i[b340][b0] >= 0 ;
1 i[b341][b0] >= 0 ;
1 i[z19_22][b0] >= 0 ;
1 i[z21_48][b0] >= 0 ;
1 i[z22_23][b0] >= 0 ;
1 i[z39_43][b0] >= 0 ;
1 i[z47_50][b0] >= 0 ;
1 i[b342][b0] >= 0 ;
1 i[b343][b0] >= 0 ;
1 i[z19_27][b0] >= 0 ;
1 i[z21_32][b0] >= 0 ;
1 i[z35_47][b0] >= 0 ;
1 i[b344][b0] >= 0 ;
1 i[z19_29][b0] >= 0 ;
1 i[z21_28][b0] >= 0 ;
1 i[b345][b0] >= 0 ;
1 i[z19_31][b0] >= 0 ;
1 i[b346][b0] >= 0 ;
1 i[z19_44][b0] >= 0 ;
1 i[z21_29][b0] >= 0 ;
1 i[z28_47][b0] >= 0 ;
1 i[b347][b0] >= 0 ;
1 i[z19_45][b0] >= 0 ;
1 i[z21_31][b0] >= 0 ;
1 i[b348][b0] >= 0 ;
1 i[b349][b0] >= 0 ;
1 i[z19_48][b0] >= 0 ;
1 i[z21_50][b0] >= 0 ;
1 i[b350][b0] >= 0 ;
1 i[z19_50][b0] >= 0 ;
1 i[b351][b0] >= 0 ;
1 i[b352][b0] >= 0 ;
1 i[z19_52][b0] >= 0 ;
1 i[b353][b0] >= 0 ;
1 i[z28_31][b0] >= 0 ;
1 i[z29_45][b0] >= 0 ;
1 i[z44_51][b0] >= 0 ;
1 i[b354][b0] >= 0 ;
1 i[b355][b0] >= 0 ;
1 i[z26_47][b0] >= 0 ;
1 i[z27_36][b0] >= 0 ;
1 i[z29_42][b0] >= 0 ;
1 i[z37_44][b0] >= 0 ;
1 i[z30_46][b0] >= 0 ;
1 i[z51_52][b0] >= 0 ;
1 i[b356][b0] >= 0 ;
1 i[z26_48][b0] >= 0 ;
1 i[b357][b0] >= 0 ;
1 i[z20_50][b0] >= 0 ;
1 i[z22_27][b0] >= 0 ;
1 i[z32_48][b0] >= 0 ;
1 i[z35_50][b0] >= 0 ;
1 i[b358][b0] >= 0 ;
1 i[z20_52][b0] >= 0 ;
1 i[z34_48][b0] >= 0 ;
1 i[z37_50][b0] >= 0 ;
1 i[z30_52][b0] >= 0 ;
1 i[b359][b0] >= 0 ;
1 i[b360][b0] >= 0 ;
1 i[z21_27][b0] >= 0 ;
1 i[z32_47][b0] >= 0 ;
1 i[b361][b0] >= 0 ;
1 i[z21_34][b0] >= 0 ;
1 i[z37_47][b0] >= 0 ;
1 i[b362][b0] >= 0 ;
1 i[z21_44][b0] >= 0 ;
1 i[z29_47][b0] >= 0 ;
1 i[b363][b0] >= 0 ;
1 i[b364][b0] >= 0 ;
1 i[z21_52][b0] >= 0 ;
1 i[b365][b0] >= 0 ;
1 i[z44_47][b0] >= 0 ;
1 i[b366][b0] >= 0 ;
1 i[z26_30][b0] >= 0 ;
1 i[z46_47][b0] >= 0 ;
1 i[b367][b0] >= 0 ;
1 i[b368][b0] >= 0 ;
1 i[z22_25][b0] >= 0 ;
1 i[z47_52][b0] >= 0 ;
1 i[b369][b0] >= 0 ;
1 i[b370][b0] >= 0 ;
1 i[z22_28][b0] >= 0 ;
1 i[b371][b0] >= 0 ;
1 i[z22_32][b0] >= 0 ;
1 i[z35_48][b0] >= 0 ;
1 i[b372][b0] >= 0 ;
1 i[z22_34][b0] >= 0 ;
1 i[z37_48][b0] >= 0 ;
1 i[z42_50][b0] >= 0 ;
1 i[b373][b0] >= 0 ;
1 i[z22_35][b0] >= 0 ;
1 i[b374][b0] >= 0 ;
1 i[z22_37][b0] >= 0 ;
1 i[z42_48][b0] >= 0 ;
1 i[b375][b0] >= 0 ;
1 i[b376][b0] >= 0 ;
1 i[z22_40][b0] >= 0 ;
1 i[z25_48][b0] >= 0 ;
1 i[b377][b0] >= 0 ;
1 i[z22_41][b0] >= 0 ;
1 i[z40_48][b0] >= 0 ;
1 i[z25_50][b0] >= 0 ;
1 i[b378][b0] >= 0 ;
1 i[b379][b0] >= 0 ;
1 i[b380][b0] >= 0 ;
1 i[z27_34][b0] >= 0 ;
1 i[z32_37][b0] >= 0 ;
1 i[z35_42][b0] >= 0 ;
1 i[b381][b0] >= 0 ;
1 i[b382][b0] >= 0 ;
1 i[z26_38][b0] >= 0 ;
1 i[z28_46][b0] >= 0 ;
1 i[z32_51][b0] >= 0 ;
1 i[z35_45][b0] >= 0 ;
1 i[z33_36][b0] >= 0 ;
1 i[z42_43][b0] >= 0 ;
1 i[b383][b0] >= 0 ;
1 i[z26_40][b0] >= 0 ;
1 i[b384][b0] >= 0 ;
1 i[z23_41][b0] >= 0 ;
1 i[z25_28][b0] >= 0 ;
1 i[z29_40][b0] >= 0 ;
1 i[z41_44][b0] >= 0 ;
1 i[b385][b0] >= 0 ;
1 i[z23_43][b0] >= 0 ;
1 i[z31_40][b0] >= 0 ;
1 i[z41_45][b0] >= 0 ;
1 i[z33_43][b0] >= 0 ;
1 i[b386][b0] >= 0 ;
1 i[b387][b0] >= 0 ;
1 i[z24_28][b0] >= 0 ;
1 i[z29_38][b0] >= 0 ;
1 i[b388][b0] >= 0 ;
1 i[z24_31][b0] >= 0 ;
1 i[z38_45][b0] >= 0 ;
1 i[b389][b0] >= 0 ;
1 i[z24_35][b0] >= 0 ;
1 i[z32_38][b0] >= 0 ;
1 i[b390][b0] >= 0 ;
1 i[b391][b0] >= 0 ;
1 i[z24_43][b0] >= 0 ;
1 i[b392][b0] >= 0 ;
1 i[z35_38][b0] >= 0 ;
1 i[b393][b0] >= 0 ;
1 i[z26_33][b0] >= 0 ;
1 i[z36_38][b0] >= 0 ;
1 i[b394][b0] >= 0 ;
1 i[b395][b0] >= 0 ;
1 i[z38_43][b0] >= 0 ;
1 i[b396][b0] >= 0 ;
1 i[b397][b0] >= 0 ;
1 i[z25_27][b0] >= 0 ;
1 i[b398][b0] >= 0 ;
1 i[z25_29][b0] >= 0 ;
1 i[z40_44][b0] >= 0 ;
1 i[b399][b0] >= 0 ;
1 i[z25_31][b0] >= 0 ;
1 i[z40_45][b0] >= 0 ;
1 i[z41_51][b0] >= 0 ;
1 i[b400][b0] >= 0 ;
1 i[z25_44][b0] >= 0 ;
1 i[b401][b0] >= 0 ;
1 i[z25_45][b0] >= 0 ;
1 i[z40_51][b0] >= 0 ;
1 i[b402][b0] >= 0 ;
1 i[b403][b0] >= 0 ;
1 i[b404][b0] >= 0 ;
1 i[b405][b0] >= 0 ;
1 i[b406][b0] >= 0 ;
1 i[b407][b0] >= 0 ;
1 i[b408][b0] >= 0 ;
1 i[z26_27][b0] >= 0 ;
1 i[b409][b0] >= 0 ;
1 i[z26_28][b0] >= 0 ;
1 i[b410][b0] >= 0 ;
1 i[b411][b0] >= 0 ;
1 i[b412][b0] >= 0 ;
1 i[z26_31][b0] >= 0 ;
1 i[b413][b0] >= 0 ;
1 i[b414][b0] >= 0 ;
1 i[b415][b0] >= 0 ;
1 i[z26_34][b0] >= 0 ;
1 i[b416][b0] >= 0 ;
1 i[b417][b0] >= 0 ;
1 i[z26_36][b0] >= 0 ;
1 i[z26_46][b0] >= 0 ;
1 i[b418][b0] >= 0 ;
1 i[z26_37][b0] >= 0 ;
1 i[b419][b0] >= 0 ;
1 i[z32_52][b0] >= 0 ;
1 i[b420][b0] >= 0 ;
1 i[b421][b0] >= 0 ;
1 i[z26_42][b0] >= 0 ;
1 i[b422][b0] >= 0 ;
1 i[z26_43][b0] >= 0 ;
1 i[b423][b0] >= 0 ;
1 i[b424][b0] >= 0 ;
1 i[z26_45][b0] >= 0 ;
1 i[b425][b0] >= 0 ;
1 i[b426][b0] >= 0 ;
1 i[z29_43][b0] >= 0 ;
1 i[b427][b0] >= 0 ;
1 i[b428][b0] >= 0 ;
1 i[z26_51][b0] >= 0 ;
1 i[b429][b0] >= 0 ;
1 i[z26_52][b0] >= 0 ;
1 i[b430][b0] >= 0 ;
1 i[b431][b0] >= 0 ;
1 i[b432][b0] >= 0 ;
1 i[b433][b0] >= 0 ;
1 i[b434][b0] >= 0 ;
1 i[z31_43][b0] >= 0 ;
1 i[b435][b0] >= 0 ;
1 i[b436][b0] >= 0 ;
1 i[z46_52][b0] >= 0 ;
1 i[b437][b0] >= 0 ;
1 i[b438][b0] >= 0 ;
1 i[z27_37][b0] >= 0 ;
1 i[z32_42][b0] >= 0 ;
1 i[b439][b0] >= 0 ;
1 i[b440][b0] >= 0 ;
1 i[b441][b0] >= 0 ;
1 i[b442][b0] >= 0 ;
1 i[z27_42][b0] >= 0 ;
1 i[b443][b0] >= 0 ;
1 i[z27_43][b0] >= 0 ;
1 i[b444][b0] >= 0 ;
1 i[b445][b0] >= 0 ;
1 i[b446][b0] >= 0 ;
1 i[b447][b0] >= 0 ;
1 i[b448][b0] >= 0 ;
1 i[z34_52][b0] >= 0 ;
1 i[b449][b0] >= 0 ;
1 i[b450][b0] >= 0 ;
1 i[z36_43][b0] >= 0 ;
1 i[b451][b0] >= 0 ;
1 i[b452][b0] >= 0 ;
1 i[z28_45][b0] >= 0 ;
1 i[z29_51][b0] >= 0 ;
1 i[b453][b0] >= 0 ;
1 i[b454][b0] >= 0 ;
1 i[b455][b0] >= 0 ;
1 i[b456][b0] >= 0 ;
1 i[z28_51][b0] >= 0 ;
1 i[b457][b0] >= 0 ;
1 i[z28_52][b0] >= 0 ;
1 i[b458][b0] >= 0 ;
1 i[b459][b0] >= 0 ;
1 i[b460][b0] >= 0 ;
1 i[b461][b0] >= 0 ;
1 i[b462][b0] >= 0 ;
1 i[b463][b0] >= 0 ;
1 i[z29_52][b0] >= 0 ;
1 i[b464][b0] >= 0 ;
1 i[b465][b0] >= 0 ;
1 i[b466][b0] >= 0 ;
1 i[b467][b0] >= 0 ;
1 i[b468][b0] >= 0 ;
1 i[b469][b0] >= 0 ;
1 i[b470][b0] >= 0 ;
1 i[b471][b0] >= 0 ;
1 i[b472][b0] >= 0 ;
1 i[b473][b0] >= 0 ;
1 i[b474][b0] >= 0 ;
1 i[z31_34][b0] >= 0 ;
1 i[z44_52][b0] >= 0 ;
1 i[b475][b0] >= 0 ;
1 i[b476][b0] >= 0 ;
1 i[z31_37][b0] >= 0 ;
1 i[z34_45][b0] >= 0 ;
1 i[b477][b0] >= 0 ;
1 i[z31_38][b0] >= 0 ;
1 i[b478][b0] >= 0 ;
1 i[b479][b0] >= 0 ;
1 i[b480][b0] >= 0 ;
1 i[z31_42][b0] >= 0 ;
1 i[z37_45][b0] >= 0 ;
1 i[z34_51][b0] >= 0 ;
1 i[b481][b0] >= 0 ;
1 i[b482][b0] >= 0 ;
1 i[b483][b0] >= 0 ;
1 i[b484][b0] >= 0 ;
1 i[b485][b0] >= 0 ;
1 i[b486][b0] >= 0 ;
1 i[b487][b0] >= 0 ;
1 i[z32_43][b0] >= 0 ;
1 i[b488][b0] >= 0 ;
1 i[b489][b0] >= 0 ;
1 i[b490][b0] >= 0 ;
1 i[b491][b0] >= 0 ;
1 i[b492][b0] >= 0 ;
1 i[b493][b0] >= 0 ;
1 i[b494][b0] >= 0 ;
1 i[b495][b0] >= 0 ;
1 i[b496][b0] >= 0 ;
1 i[b497][b0] >= 0 ;
1 i[b498][b0] >= 0 ;
1 i[z35_43][b0] >= 0 ;
1 i[b499][b0] >= 0 ;
1 i[b500][b0] >= 0 ;
1 i[b501][b0] >= 0 ;
1 i[z34_47][b0] >= 0 ;
1 i[b502][b0] >= 0 ;
1 i[b503][b0] >= 0 ;
1 i[b504][b0] >= 0 ;
1 i[b505][b0] >= 0 ;
1 i[b506][b0] >= 0 ;
1 i[b507][b0] >= 0 ;
1 i[b508][b0] >= 0 ;
1 i[b509][b0] >= 0 ;
1 i[z35_51][b0] >= 0 ;
1 i[b510][b0] >= 0 ;
1 i[b511][b0] >= 0 ;
1 i[b512][b0] >= 0 ;
1 i[b513][b0] >= 0 ;
1 i[z37_51][b0] >= 0 ;
1 i[z42_45][b0] >= 0 ;
1 i[b514][b0] >= 0 ;
1 i[b515][b0] >= 0 ;
1 i[b516][b0] >= 0 ;
1 i[b517][b0] >= 0 ;
1 i[b518][b0] >= 0 ;
1 i[z38_50][b0] >= 0 ;
1 i[b519][b0] >= 0 ;
1 i[b520][b0] >= 0 ;
1 i[b521][b0] >= 0 ;
1 i[b522][b0] >= 0 ;
1 i[z40_50][b0] >= 0 ;
1 i[z41_48][b0] >= 0 ;
1 i[b523][b0] >= 0 ;
1 i[b524][b0] >= 0 ;
1 i[b525][b0] >= 0 ;
1 i[b526][b0] >= 0 ;
1 i[b527][b0] >= 0 ;
1 i[z41_47][b0] >= 0 ;
1 i[b528][b0] >= 0 ;
1 i[z41_50][b0] >= 0 ;
1 i[b529][b0] >= 0 ;
1 i[b530][b0] >= 0 ;
1 i[b531][b0] >= 0 ;
1 i[b532][b0] >= 0 ;
1 i[b533][b0] >= 0 ;
1 i[z42_44][b0] >= 0 ;
1 i[b534][b0] >= 0 ;
1 i[z42_51][b0] >= 0 ;
1 i[b535][b0] >= 0 ;
1 i[b536][b0] >= 0 ;
1 i[b537][b0] >= 0 ;
1 i[b538][b0] >= 0 ;
1 i[b539][b0] >= 0 ;
1 i[b540][b0] >= 0 ;
1 i[b541][b0] >= 0 ;
1 i[b542][b0] >= 0 ;
1 i[b543][b0] >= 0 ;
1 i[b544][b0] >= 0 ;
1 i[b545][b0] >= 0 ;
1 i[b546][b0] >= 0 ;
1 i[b547][b0] >= 0 ;
1 i[b548][b0] >= 0 ;
1 i[b549][b0] >= 0 ;
1 i[b550][b0] >= 0 ;
1 i[b551][b0] >= 0 ;
1 i[b552][b0] >= 0 ;
1 i[b553][b0] >= 0 ;
1 i[b554][b0] >= 0 ;
1 i[b555][b0] >= 0 ;
1 i[b556][b0] >= 0 ;
1 i[b557][b0] >= 0 ;
1 i[b558][b0] >= 0 ;
1 i[b559][b0] >= 0 ;
1 i[b560][b0] >= 0 ;
1 i[b561][b0] >= 0 ;
1 i[b562][b0] >= 0 ;
1 i[b563][b0] >= 0 ;
1 i[b564][b0] >= 0 ;
1 i[b565][b0] >= 0 ;
1 i[b566][b0] >= 0 ;
1 i[b567][b0] >= 0 ;
1 i[b568][b0] >= 0 ;
1 i[b569][b0] >= 0 ;
1 i[b570][b0] >= 0 ;
1 i[b571][b0] >= 0 ;
1 i[b572][b0] >= 0 ;
1 i[b573][b0] >= 0 ;
1 i[b574][b0] >= 0 ;
1 i[b575][b0] >= 0 ;
1 i[b576][b0] >= 0 ;
1 i[b577][b0] >= 0 ;
1 i[b578][b0] >= 0 ;
1 i[b579][b0] >= 0 ;
1 i[b580][b0] >= 0 ;
1 i[b581][b0] >= 0 ;
1 i[b582][b0] >= 0 ;
1 i[b583][b0] >= 0 ;
1 i[b584][b0] >= 0 ;
1 i[b585][b0] >= 0 ;
1 i[b586][b0] >= 0 ;
1 i[b587][b0] >= 0 ;
1 i[b588][b0] >= 0 ;
1 i[b589][b0] >= 0 ;
1 i[b590][b0] >= 0 ;
1 i[b591][b0] >= 0 ;
1 i[b592][b0] >= 0 ;
* constraint lin_equals _1
@c[_1][le] -1 i[s0][b0] -1 i[s1][b0] -1 i[s2][b0] -1 i[s3][b0] -1 i[s4][b0] -1 i[s5][b0] -1 i[s6][b0] -1 i[s7][b0] -1 i[s8][b0] -1 i[s9][b0] -1 i[s10][b0] -1 i[s11][b0] -1 i[s12][b0] -1 i[s13][b0] -1 i[s14][b0] -1 i[s15][b0] -1 i[s16][b0] -1 i[s17][b0] -1 i[s18][b0] -1 i[s19][b0] -1 i[s20][b0] -1 i[s21][b0] -1 i[s22][b0] -1 i[s23][b0] -1 i[s24][b0] -1 i[s25][b0] -1 i[s26][b0] -1 i[s27][b0] -1 i[s28][b0] -1 i[s29][b0] -1 i[s30][b0] -1 i[s31][b0] -1 i[s32][b0] -1 i[s33][b0] -1 i[s34][b0] -1 i[s35][b0] -1 i[s36][b0] -1 i[s37][b0] -1 i[s38][b0] -1 i[s39][b0] -1 i[s40][b0] -1 i[s41][b0] -1 i[s42][b0] -1 i[s43][b0] -1 i[s44][b0] -1 i[s45][b0] -1 i[s46][b0] -1 i[s47][b0] -1 i[s48][b0] -1 i[s49][b0] -1 i[s50][b0] -1 i[s51][b0] -1 i[s52][b0] >= -8;
@c[_1][ge] 1 i[s0][b0] 1 i[s1][b0] 1 i[s2][b0] 1 i[s3][b0] 1 i[s4][b0] 1 i[s5][b0] 1 i[s6][b0] 1 i[s7][b0] 1 i[s8][b0] 1 i[s9][b0] 1 i[s10][b0] 1 i[s11][b0] 1 i[s12][b0] 1 i[s13][b0] 1 i[s14][b0] 1 i[s15][b0] 1 i[s16][b0] 1 i[s17][b0] 1 i[s18][b0] 1 i[s19][b0] 1 i[s20][b0] 1 i[s21][b0] 1 i[s22][b0] 1 i[s23][b0] 1 i[s24][b0] 1 i[s25][b0] 1 i[s26][b0] 1 i[s27][b0] 1 i[s28][b0] 1 i[s29][b0] 1 i[s30][b0] 1 i[s31][b0] 1 i[s32][b0] 1 i[s33][b0] 1 i[s34][b0] 1 i[s35][b0] 1 i[s36][b0] 1 i[s37][b0] 1 i[s38][b0] 1 i[s39][b0] 1 i[s40][b0] 1 i[s41][b0] 1 i[s42][b0] 1 i[s43][b0] 1 i[s44][b0] 1 i[s45][b0] 1 i[s46][b0] 1 i[s47][b0] 1 i[s48][b0] 1 i[s49][b0] 1 i[s50][b0] 1 i[s51][b0] 1 i[s52][b0] >= 8;
* constraint lin_less_equal _2
@c[_2] -1 i[z1_2][b0] 1 i[s1][b0] >= 0;
* constraint lin_less_equal _3
@c[_3] -1 i[z1_2][b0] 1 i[s2][b0] >= 0;
* constraint lin_less_equal _4
@c[_4] 1 i[z1_2][b0] -1 i[s1][b0] -1 i[s2][b0] >= -1;
* constraint lin_less_equal _5
@c[_5] -1 i[z3_4][b0] 1 i[s3][b0] >= 0;
* constraint lin_less_equal _6
@c[_6] -1 i[z3_4][b0] 1 i[s4][b0] >= 0;
* constraint lin_less_equal _7
@c[_7] 1 i[z3_4][b0] -1 i[s3][b0] -1 i[s4][b0] >= -1;
* constraint lin_less_equal _8
@c[_8] -1 i[z5_8][b0] 1 i[s5][b0] >= 0;
* constraint lin_less_equal _9
@c[_9] -1 i[z5_8][b0] 1 i[s8][b0] >= 0;
* constraint lin_less_equal _10
@c[_10] 1 i[z5_8][b0] -1 i[s5][b0] -1 i[s8][b0] >= -1;
* constraint lin_less_equal _11
@c[_11] -1 i[z6_15][b0] 1 i[s6][b0] >= 0;
* constraint lin_less_equal _12
@c[_12] -1 i[z6_15][b0] 1 i[s15][b0] >= 0;
* constraint lin_less_equal _13
@c[_13] 1 i[z6_15][b0] -1 i[s6][b0] -1 i[s15][b0] >= -1;
* constraint lin_less_equal _14
@c[_14] -1 i[z7_12][b0] 1 i[s7][b0] >= 0;
* constraint lin_less_equal _15
@c[_15] -1 i[z7_12][b0] 1 i[s12][b0] >= 0;
* constraint lin_less_equal _16
@c[_16] 1 i[z7_12][b0] -1 i[s7][b0] -1 i[s12][b0] >= -1;
* constraint lin_less_equal _17
@c[_17] -1 i[z9_14][b0] 1 i[s9][b0] >= 0;
* constraint lin_less_equal _18
@c[_18] -1 i[z9_14][b0] 1 i[s14][b0] >= 0;
* constraint lin_less_equal _19
@c[_19] 1 i[z9_14][b0] -1 i[s9][b0] -1 i[s14][b0] >= -1;
* constraint lin_less_equal _20
@c[_20] -1 i[z10_11][b0] 1 i[s10][b0] >= 0;
* constraint lin_less_equal _21
@c[_21] -1 i[z10_11][b0] 1 i[s11][b0] >= 0;
* constraint lin_less_equal _22
@c[_22] 1 i[z10_11][b0] -1 i[s10][b0] -1 i[s11][b0] >= -1;
* constraint lin_less_equal _23
@c[_23] -1 i[z13_16][b0] 1 i[s13][b0] >= 0;
* constraint lin_less_equal _24
@c[_24] -1 i[z13_16][b0] 1 i[s16][b0] >= 0;
* constraint lin_less_equal _25
@c[_25] 1 i[z13_16][b0] -1 i[s13][b0] -1 i[s16][b0] >= -1;
* constraint lin_less_equal _26
@c[_26] -1 i[z17_26][b0] 1 i[s17][b0] >= 0;
* constraint lin_less_equal _27
@c[_27] -1 i[z17_26][b0] 1 i[s26][b0] >= 0;
* constraint lin_less_equal _28
@c[_28] 1 i[z17_26][b0] -1 i[s17][b0] -1 i[s26][b0] >= -1;
* constraint lin_less_equal _29
@c[_29] -1 i[z18_47][b0] 1 i[s18][b0] >= 0;
* constraint lin_less_equal _30
@c[_30] -1 i[z18_47][b0] 1 i[s47][b0] >= 0;
* constraint lin_less_equal _31
@c[_31] 1 i[z18_47][b0] -1 i[s18][b0] -1 i[s47][b0] >= -1;
* constraint lin_less_equal _32
@c[_32] -1 i[z19_38][b0] 1 i[s19][b0] >= 0;
* constraint lin_less_equal _33
@c[_33] -1 i[z19_38][b0] 1 i[s38][b0] >= 0;
* constraint lin_less_equal _34
@c[_34] 1 i[z19_38][b0] -1 i[s19][b0] -1 i[s38][b0] >= -1;
* constraint lin_less_equal _35
@c[_35] -1 i[z20_33][b0] 1 i[s20][b0] >= 0;
* constraint lin_less_equal _36
@c[_36] -1 i[z20_33][b0] 1 i[s33][b0] >= 0;
* constraint lin_less_equal _37
@c[_37] 1 i[z20_33][b0] -1 i[s20][b0] -1 i[s33][b0] >= -1;
* constraint lin_less_equal _38
@c[_38] -1 i[z21_24][b0] 1 i[s21][b0] >= 0;
* constraint lin_less_equal _39
@c[_39] -1 i[z21_24][b0] 1 i[s24][b0] >= 0;
* constraint lin_less_equal _40
@c[_40] 1 i[z21_24][b0] -1 i[s21][b0] -1 i[s24][b0] >= -1;
* constraint lin_less_equal _41
@c[_41] -1 i[z22_51][b0] 1 i[s22][b0] >= 0;
* constraint lin_less_equal _42
@c[_42] -1 i[z22_51][b0] 1 i[s51][b0] >= 0;
* constraint lin_less_equal _43
@c[_43] 1 i[z22_51][b0] -1 i[s22][b0] -1 i[s51][b0] >= -1;
* constraint lin_less_equal _44
@c[_44] -1 i[z23_30][b0] 1 i[s23][b0] >= 0;
* constraint lin_less_equal _45
@c[_45] -1 i[z23_30][b0] 1 i[s30][b0] >= 0;
* constraint lin_less_equal _46
@c[_46] 1 i[z23_30][b0] -1 i[s23][b0] -1 i[s30][b0] >= -1;
* constraint lin_less_equal _47
@c[_47] -1 i[z25_42][b0] 1 i[s25][b0] >= 0;
* constraint lin_less_equal _48
@c[_48] -1 i[z25_42][b0] 1 i[s42][b0] >= 0;
* constraint lin_less_equal _49
@c[_49] 1 i[z25_42][b0] -1 i[s25][b0] -1 i[s42][b0] >= -1;
* constraint lin_less_equal _50
@c[_50] -1 i[z27_44][b0] 1 i[s27][b0] >= 0;
* constraint lin_less_equal _51
@c[_51] -1 i[z27_44][b0] 1 i[s44][b0] >= 0;
* constraint lin_less_equal _52
@c[_52] 1 i[z27_44][b0] -1 i[s27][b0] -1 i[s44][b0] >= -1;
* constraint lin_less_equal _53
@c[_53] -1 i[z28_35][b0] 1 i[s28][b0] >= 0;
* constraint lin_less_equal _54
@c[_54] -1 i[z28_35][b0] 1 i[s35][b0] >= 0;
* constraint lin_less_equal _55
@c[_55] 1 i[z28_35][b0] -1 i[s28][b0] -1 i[s35][b0] >= -1;
* constraint lin_less_equal _56
@c[_56] -1 i[z29_32][b0] 1 i[s29][b0] >= 0;
* constraint lin_less_equal _57
@c[_57] -1 i[z29_32][b0] 1 i[s32][b0] >= 0;
* constraint lin_less_equal _58
@c[_58] 1 i[z29_32][b0] -1 i[s29][b0] -1 i[s32][b0] >= -1;
* constraint lin_less_equal _59
@c[_59] -1 i[z31_50][b0] 1 i[s31][b0] >= 0;
* constraint lin_less_equal _60
@c[_60] -1 i[z31_50][b0] 1 i[s50][b0] >= 0;
* constraint lin_less_equal _61
@c[_61] 1 i[z31_50][b0] -1 i[s31][b0] -1 i[s50][b0] >= -1;
* constraint lin_less_equal _62
@c[_62] -1 i[z34_41][b0] 1 i[s34][b0] >= 0;
* constraint lin_less_equal _63
@c[_63] -1 i[z34_41][b0] 1 i[s41][b0] >= 0;
* constraint lin_less_equal _64
@c[_64] 1 i[z34_41][b0] -1 i[s34][b0] -1 i[s41][b0] >= -1;
* constraint lin_less_equal _65
@c[_65] -1 i[z36_49][b0] 1 i[s36][b0] >= 0;
* constraint lin_less_equal _66
@c[_66] -1 i[z36_49][b0] 1 i[s49][b0] >= 0;
* constraint lin_less_equal _67
@c[_67] 1 i[z36_49][b0] -1 i[s36][b0] -1 i[s49][b0] >= -1;
* constraint lin_less_equal _68
@c[_68] -1 i[z37_40][b0] 1 i[s37][b0] >= 0;
* constraint lin_less_equal _69
@c[_69] -1 i[z37_40][b0] 1 i[s40][b0] >= 0;
* constraint lin_less_equal _70
@c[_70] 1 i[z37_40][b0] -1 i[s37][b0] -1 i[s40][b0] >= -1;
* constraint lin_less_equal _71
@c[_71] -1 i[z39_46][b0] 1 i[s39][b0] >= 0;
* constraint lin_less_equal _72
@c[_72] -1 i[z39_46][b0] 1 i[s46][b0] >= 0;
* constraint lin_less_equal _73
@c[_73] 1 i[z39_46][b0] -1 i[s39][b0] -1 i[s46][b0] >= -1;
* constraint lin_less_equal _74
@c[_74] -1 i[z43_52][b0] 1 i[s43][b0] >= 0;
* constraint lin_less_equal _75
@c[_75] -1 i[z43_52][b0] 1 i[s52][b0] >= 0;
* constraint lin_less_equal _76
@c[_76] 1 i[z43_52][b0] -1 i[s43][b0] -1 i[s52][b0] >= -1;
* constraint lin_less_equal _77
@c[_77] -1 i[z45_48][b0] 1 i[s45][b0] >= 0;
* constraint lin_less_equal _78
@c[_78] -1 i[z45_48][b0] 1 i[s48][b0] >= 0;
* constraint lin_less_equal _79
@c[_79] 1 i[z45_48][b0] -1 i[s45][b0] -1 i[s48][b0] >= -1;
* constraint lin_less_equal _80
@c[_80] 1 i[s0][b0] 1 i[z1_2][b0] 1 i[z1_2][b0] 1 i[z3_4][b0] 1 i[z3_4][b0] 1 i[z5_8][b0] 1 i[z6_15][b0] 1 i[z7_12][b0] 1 i[z5_8][b0] 1 i[z9_14][b0] 1 i[z10_11][b0] 1 i[z10_11][b0] 1 i[z7_12][b0] 1 i[z13_16][b0] 1 i[z9_14][b0] 1 i[z6_15][b0] 1 i[z13_16][b0] 1 i[z17_26][b0] 1 i[z18_47][b0] 1 i[z19_38][b0] 1 i[z20_33][b0] 1 i[z21_24][b0] 1 i[z22_51][b0] 1 i[z23_30][b0] 1 i[z21_24][b0] 1 i[z25_42][b0] 1 i[z17_26][b0] 1 i[z27_44][b0] 1 i[z28_35][b0] 1 i[z29_32][b0] 1 i[z23_30][b0] 1 i[z31_50][b0] 1 i[z29_32][b0] 1 i[z20_33][b0] 1 i[z34_41][b0] 1 i[z28_35][b0] 1 i[z36_49][b0] 1 i[z37_40][b0] 1 i[z19_38][b0] 1 i[z39_46][b0] 1 i[z37_40][b0] 1 i[z34_41][b0] 1 i[z25_42][b0] 1 i[z43_52][b0] 1 i[z27_44][b0] 1 i[z45_48][b0] 1 i[z39_46][b0] 1 i[z18_47][b0] 1 i[z45_48][b0] 1 i[z36_49][b0] 1 i[z31_50][b0] 1 i[z22_51][b0] 1 i[z43_52][b0] -2 i[b0][b0] >= 0;
* constraint lin_less_equal _81
@c[_81] -1 i[s0][b0] -1 i[z1_2][b0] -1 i[z1_2][b0] -1 i[z3_4][b0] -1 i[z3_4][b0] -1 i[z5_8][b0] -1 i[z6_15][b0] -1 i[z7_12][b0] -1 i[z5_8][b0] -1 i[z9_14][b0] -1 i[z10_11][b0] -1 i[z10_11][b0] -1 i[z7_12][b0] -1 i[z13_16][b0] -1 i[z9_14][b0] -1 i[z6_15][b0] -1 i[z13_16][b0] -1 i[z17_26][b0] -1 i[z18_47][b0] -1 i[z19_38][b0] -1 i[z20_33][b0] -1 i[z21_24][b0] -1 i[z22_51][b0] -1 i[z23_30][b0] -1 i[z21_24][b0] -1 i[z25_42][b0] -1 i[z17_26][b0] -1 i[z27_44][b0] -1 i[z28_35][b0] -1 i[z29_32][b0] -1 i[z23_30][b0] -1 i[z31_50][b0] -1 i[z29_32][b0] -1 i[z20_33][b0] -1 i[z34_41][b0] -1 i[z28_35][b0] -1 i[z36_49][b0] -1 i[z37_40][b0] -1 i[z19_38][b0] -1 i[z39_46][b0] -1 i[z37_40][b0] -1 i[z34_41][b0] -1 i[z25_42][b0] -1 i[z43_52][b0] -1 i[z27_44][b0] -1 i[z45_48][b0] -1 i[z39_46][b0] -1 i[z18_47][b0] -1 i[z45_48][b0] -1 i[z36_49][b0] -1 i[z31_50][b0] -1 i[z22_51][b0] -1 i[z43_52][b0] 53 i[b0][b0] >= 0;
* constraint lin_less_equal _82
@c[_82] -1 i[z0_1][b0] 1 i[s0][b0] >= 0;
* constraint lin_less_equal _83
@c[_83] -1 i[z0_1][b0] 1 i[s1][b0] >= 0;
* constraint lin_less_equal _84
@c[_84] 1 i[z0_1][b0] -1 i[s0][b0] -1 i[s1][b0] >= -1;
* constraint lin_less_equal _85
@c[_85] -1 i[z2_5][b0] 1 i[s2][b0] >= 0;
* constraint lin_less_equal _86
@c[_86] -1 i[z2_5][b0] 1 i[s5][b0] >= 0;
* constraint lin_less_equal _87
@c[_87] 1 i[z2_5][b0] -1 i[s2][b0] -1 i[s5][b0] >= -1;
* constraint lin_less_equal _88
@c[_88] -1 i[z3_14][b0] 1 i[s3][b0] >= 0;
* constraint lin_less_equal _89
@c[_89] -1 i[z3_14][b0] 1 i[s14][b0] >= 0;
* constraint lin_less_equal _90
@c[_90] 1 i[z3_14][b0] -1 i[s3][b0] -1 i[s14][b0] >= -1;
* constraint lin_less_equal _91
@c[_91] -1 i[z4_11][b0] 1 i[s4][b0] >= 0;
* constraint lin_less_equal _92
@c[_92] -1 i[z4_11][b0] 1 i[s11][b0] >= 0;
* constraint lin_less_equal _93
@c[_93] 1 i[z4_11][b0] -1 i[s4][b0] -1 i[s11][b0] >= -1;
* constraint lin_less_equal _94
@c[_94] -1 i[z4_6][b0] 1 i[s4][b0] >= 0;
* constraint lin_less_equal _95
@c[_95] -1 i[z4_6][b0] 1 i[s6][b0] >= 0;
* constraint lin_less_equal _96
@c[_96] 1 i[z4_6][b0] -1 i[s4][b0] -1 i[s6][b0] >= -1;
* constraint lin_less_equal _97
@c[_97] -1 i[z3_7][b0] 1 i[s3][b0] >= 0;
* constraint lin_less_equal _98
@c[_98] -1 i[z3_7][b0] 1 i[s7][b0] >= 0;
* constraint lin_less_equal _99
@c[_99] 1 i[z3_7][b0] -1 i[s3][b0] -1 i[s7][b0] >= -1;
* constraint lin_less_equal _100
@c[_100] -1 i[z8_17][b0] 1 i[s8][b0] >= 0;
* constraint lin_less_equal _101
@c[_101] -1 i[z8_17][b0] 1 i[s17][b0] >= 0;
* constraint lin_less_equal _102
@c[_102] 1 i[z8_17][b0] -1 i[s8][b0] -1 i[s17][b0] >= -1;
* constraint lin_less_equal _103
@c[_103] -1 i[z9_44][b0] 1 i[s9][b0] >= 0;
* constraint lin_less_equal _104
@c[_104] -1 i[z9_44][b0] 1 i[s44][b0] >= 0;
* constraint lin_less_equal _105
@c[_105] 1 i[z9_44][b0] -1 i[s9][b0] -1 i[s44][b0] >= -1;
* constraint lin_less_equal _106
@c[_106] -1 i[z10_35][b0] 1 i[s10][b0] >= 0;
* constraint lin_less_equal _107
@c[_107] -1 i[z10_35][b0] 1 i[s35][b0] >= 0;
* constraint lin_less_equal _108
@c[_108] 1 i[z10_35][b0] -1 i[s10][b0] -1 i[s35][b0] >= -1;
* constraint lin_less_equal _109
@c[_109] -1 i[z11_32][b0] 1 i[s11][b0] >= 0;
* constraint lin_less_equal _110
@c[_110] -1 i[z11_32][b0] 1 i[s32][b0] >= 0;
* constraint lin_less_equal _111
@c[_111] 1 i[z11_32][b0] -1 i[s11][b0] -1 i[s32][b0] >= -1;
* constraint lin_less_equal _112
@c[_112] -1 i[z12_23][b0] 1 i[s12][b0] >= 0;
* constraint lin_less_equal _113
@c[_113] -1 i[z12_23][b0] 1 i[s23][b0] >= 0;
* constraint lin_less_equal _114
@c[_114] 1 i[z12_23][b0] -1 i[s12][b0] -1 i[s23][b0] >= -1;
* constraint lin_less_equal _115
@c[_115] -1 i[z13_50][b0] 1 i[s13][b0] >= 0;
* constraint lin_less_equal _116
@c[_116] -1 i[z13_50][b0] 1 i[s50][b0] >= 0;
* constraint lin_less_equal _117
@c[_117] 1 i[z13_50][b0] -1 i[s13][b0] -1 i[s50][b0] >= -1;
* constraint lin_less_equal _118
@c[_118] -1 i[z14_29][b0] 1 i[s14][b0] >= 0;
* constraint lin_less_equal _119
@c[_119] -1 i[z14_29][b0] 1 i[s29][b0] >= 0;
* constraint lin_less_equal _120
@c[_120] 1 i[z14_29][b0] -1 i[s14][b0] -1 i[s29][b0] >= -1;
* constraint lin_less_equal _121
@c[_121] -1 i[z15_20][b0] 1 i[s15][b0] >= 0;
* constraint lin_less_equal _122
@c[_122] -1 i[z15_20][b0] 1 i[s20][b0] >= 0;
* constraint lin_less_equal _123
@c[_123] 1 i[z15_20][b0] -1 i[s15][b0] -1 i[s20][b0] >= -1;
* constraint lin_less_equal _124
@c[_124] -1 i[z16_41][b0] 1 i[s16][b0] >= 0;
* constraint lin_less_equal _125
@c[_125] -1 i[z16_41][b0] 1 i[s41][b0] >= 0;
* constraint lin_less_equal _126
@c[_126] 1 i[z16_41][b0] -1 i[s16][b0] -1 i[s41][b0] >= -1;
* constraint lin_less_equal _127
@c[_127] -1 i[z15_18][b0] 1 i[s15][b0] >= 0;
* constraint lin_less_equal _128
@c[_128] -1 i[z15_18][b0] 1 i[s18][b0] >= 0;
* constraint lin_less_equal _129
@c[_129] 1 i[z15_18][b0] -1 i[s15][b0] -1 i[s18][b0] >= -1;
* constraint lin_less_equal _130
@c[_130] -1 i[z12_19][b0] 1 i[s12][b0] >= 0;
* constraint lin_less_equal _131
@c[_131] -1 i[z12_19][b0] 1 i[s19][b0] >= 0;
* constraint lin_less_equal _132
@c[_132] 1 i[z12_19][b0] -1 i[s12][b0] -1 i[s19][b0] >= -1;
* constraint lin_less_equal _133
@c[_133] -1 i[z10_20][b0] 1 i[s10][b0] >= 0;
* constraint lin_less_equal _134
@c[_134] -1 i[z10_20][b0] 1 i[s20][b0] >= 0;
* constraint lin_less_equal _135
@c[_135] 1 i[z10_20][b0] -1 i[s10][b0] -1 i[s20][b0] >= -1;
* constraint lin_less_equal _136
@c[_136] -1 i[z7_21][b0] 1 i[s7][b0] >= 0;
* constraint lin_less_equal _137
@c[_137] -1 i[z7_21][b0] 1 i[s21][b0] >= 0;
* constraint lin_less_equal _138
@c[_138] 1 i[z7_21][b0] -1 i[s7][b0] -1 i[s21][b0] >= -1;
* constraint lin_less_equal _139
@c[_139] -1 i[z16_22][b0] 1 i[s16][b0] >= 0;
* constraint lin_less_equal _140
@c[_140] -1 i[z16_22][b0] 1 i[s22][b0] >= 0;
* constraint lin_less_equal _141
@c[_141] 1 i[z16_22][b0] -1 i[s16][b0] -1 i[s22][b0] >= -1;
* constraint lin_less_equal _142
@c[_142] -1 i[z9_23][b0] 1 i[s9][b0] >= 0;
* constraint lin_less_equal _143
@c[_143] -1 i[z9_23][b0] 1 i[s23][b0] >= 0;
* constraint lin_less_equal _144
@c[_144] 1 i[z9_23][b0] -1 i[s9][b0] -1 i[s23][b0] >= -1;
* constraint lin_less_equal _145
@c[_145] -1 i[z6_24][b0] 1 i[s6][b0] >= 0;
* constraint lin_less_equal _146
@c[_146] -1 i[z6_24][b0] 1 i[s24][b0] >= 0;
* constraint lin_less_equal _147
@c[_147] 1 i[z6_24][b0] -1 i[s6][b0] -1 i[s24][b0] >= -1;
* constraint lin_less_equal _148
@c[_148] -1 i[z13_25][b0] 1 i[s13][b0] >= 0;
* constraint lin_less_equal _149
@c[_149] -1 i[z13_25][b0] 1 i[s25][b0] >= 0;
* constraint lin_less_equal _150
@c[_150] 1 i[z13_25][b0] -1 i[s13][b0] -1 i[s25][b0] >= -1;
* constraint lin_less_equal _151
@c[_151] 1 i[z0_1][b0] 1 i[z0_1][b0] 1 i[z2_5][b0] 1 i[z3_14][b0] 1 i[z4_11][b0] 1 i[z2_5][b0] 1 i[z4_6][b0] 1 i[z3_7][b0] 1 i[z8_17][b0] 1 i[z9_44][b0] 1 i[z10_35][b0] 1 i[z11_32][b0] 1 i[z12_23][b0] 1 i[z13_50][b0] 1 i[z14_29][b0] 1 i[z15_20][b0] 1 i[z16_41][b0] 1 i[z8_17][b0] 1 i[z15_18][b0] 1 i[z12_19][b0] 1 i[z10_20][b0] 1 i[z7_21][b0] 1 i[z16_22][b0] 1 i[z9_23][b0] 1 i[z6_24][b0] 1 i[z13_25][b0] -2 i[b1][b0] >= 0;
* constraint lin_less_equal _152
@c[_152] -1 i[z0_1][b0] -1 i[z0_1][b0] -1 i[z2_5][b0] -1 i[z3_14][b0] -1 i[z4_11][b0] -1 i[z2_5][b0] -1 i[z4_6][b0] -1 i[z3_7][b0] -1 i[z8_17][b0] -1 i[z9_44][b0] -1 i[z10_35][b0] -1 i[z11_32][b0] -1 i[z12_23][b0] -1 i[z13_50][b0] -1 i[z14_29][b0] -1 i[z15_20][b0] -1 i[z16_41][b0] -1 i[z8_17][b0] -1 i[z15_18][b0] -1 i[z12_19][b0] -1 i[z10_20][b0] -1 i[z7_21][b0] -1 i[z16_22][b0] -1 i[z9_23][b0] -1 i[z6_24][b0] -1 i[z13_25][b0] 26 i[b1][b0] >= 0;
* constraint lin_less_equal _153
@c[_153] -1 i[z0_2][b0] 1 i[s0][b0] >= 0;
* constraint lin_less_equal _154
@c[_154] -1 i[z0_2][b0] 1 i[s2][b0] >= 0;
* constraint lin_less_equal _155
@c[_155] 1 i[z0_2][b0] -1 i[s0][b0] -1 i[s2][b0] >= -1;
* constraint lin_less_equal _156
@c[_156] -1 i[z1_8][b0] 1 i[s1][b0] >= 0;
* constraint lin_less_equal _157
@c[_157] -1 i[z1_8][b0] 1 i[s8][b0] >= 0;
* constraint lin_less_equal _158
@c[_158] 1 i[z1_8][b0] -1 i[s1][b0] -1 i[s8][b0] >= -1;
* constraint lin_less_equal _159
@c[_159] -1 i[z3_15][b0] 1 i[s3][b0] >= 0;
* constraint lin_less_equal _160
@c[_160] -1 i[z3_15][b0] 1 i[s15][b0] >= 0;
* constraint lin_less_equal _161
@c[_161] 1 i[z3_15][b0] -1 i[s3][b0] -1 i[s15][b0] >= -1;
* constraint lin_less_equal _162
@c[_162] -1 i[z4_12][b0] 1 i[s4][b0] >= 0;
* constraint lin_less_equal _163
@c[_163] -1 i[z4_12][b0] 1 i[s12][b0] >= 0;
* constraint lin_less_equal _164
@c[_164] 1 i[z4_12][b0] -1 i[s4][b0] -1 i[s12][b0] >= -1;
* constraint lin_less_equal _165
@c[_165] -1 i[z5_26][b0] 1 i[s5][b0] >= 0;
* constraint lin_less_equal _166
@c[_166] -1 i[z5_26][b0] 1 i[s26][b0] >= 0;
* constraint lin_less_equal _167
@c[_167] 1 i[z5_26][b0] -1 i[s5][b0] -1 i[s26][b0] >= -1;
* constraint lin_less_equal _168
@c[_168] -1 i[z6_47][b0] 1 i[s6][b0] >= 0;
* constraint lin_less_equal _169
@c[_169] -1 i[z6_47][b0] 1 i[s47][b0] >= 0;
* constraint lin_less_equal _170
@c[_170] 1 i[z6_47][b0] -1 i[s6][b0] -1 i[s47][b0] >= -1;
* constraint lin_less_equal _171
@c[_171] -1 i[z7_38][b0] 1 i[s7][b0] >= 0;
* constraint lin_less_equal _172
@c[_172] -1 i[z7_38][b0] 1 i[s38][b0] >= 0;
* constraint lin_less_equal _173
@c[_173] 1 i[z7_38][b0] -1 i[s7][b0] -1 i[s38][b0] >= -1;
* constraint lin_less_equal _174
@c[_174] -1 i[z4_9][b0] 1 i[s4][b0] >= 0;
* constraint lin_less_equal _175
@c[_175] -1 i[z4_9][b0] 1 i[s9][b0] >= 0;
* constraint lin_less_equal _176
@c[_176] 1 i[z4_9][b0] -1 i[s4][b0] -1 i[s9][b0] >= -1;
* constraint lin_less_equal _177
@c[_177] -1 i[z3_10][b0] 1 i[s3][b0] >= 0;
* constraint lin_less_equal _178
@c[_178] -1 i[z3_10][b0] 1 i[s10][b0] >= 0;
* constraint lin_less_equal _179
@c[_179] 1 i[z3_10][b0] -1 i[s3][b0] -1 i[s10][b0] >= -1;
* constraint lin_less_equal _180
@c[_180] -1 i[z11_33][b0] 1 i[s11][b0] >= 0;
* constraint lin_less_equal _181
@c[_181] -1 i[z11_33][b0] 1 i[s33][b0] >= 0;
* constraint lin_less_equal _182
@c[_182] 1 i[z11_33][b0] -1 i[s11][b0] -1 i[s33][b0] >= -1;
* constraint lin_less_equal _183
@c[_183] -1 i[z12_24][b0] 1 i[s12][b0] >= 0;
* constraint lin_less_equal _184
@c[_184] -1 i[z12_24][b0] 1 i[s24][b0] >= 0;
* constraint lin_less_equal _185
@c[_185] 1 i[z12_24][b0] -1 i[s12][b0] -1 i[s24][b0] >= -1;
* constraint lin_less_equal _186
@c[_186] -1 i[z13_51][b0] 1 i[s13][b0] >= 0;
* constraint lin_less_equal _187
@c[_187] -1 i[z13_51][b0] 1 i[s51][b0] >= 0;
* constraint lin_less_equal _188
@c[_188] 1 i[z13_51][b0] -1 i[s13][b0] -1 i[s51][b0] >= -1;
* constraint lin_less_equal _189
@c[_189] -1 i[z14_30][b0] 1 i[s14][b0] >= 0;
* constraint lin_less_equal _190
@c[_190] -1 i[z14_30][b0] 1 i[s30][b0] >= 0;
* constraint lin_less_equal _191
@c[_191] 1 i[z14_30][b0] -1 i[s14][b0] -1 i[s30][b0] >= -1;
* constraint lin_less_equal _192
@c[_192] -1 i[z15_21][b0] 1 i[s15][b0] >= 0;
* constraint lin_less_equal _193
@c[_193] -1 i[z15_21][b0] 1 i[s21][b0] >= 0;
* constraint lin_less_equal _194
@c[_194] 1 i[z15_21][b0] -1 i[s15][b0] -1 i[s21][b0] >= -1;
* constraint lin_less_equal _195
@c[_195] -1 i[z16_42][b0] 1 i[s16][b0] >= 0;
* constraint lin_less_equal _196
@c[_196] -1 i[z16_42][b0] 1 i[s42][b0] >= 0;
* constraint lin_less_equal _197
@c[_197] 1 i[z16_42][b0] -1 i[s16][b0] -1 i[s42][b0] >= -1;
* constraint lin_less_equal _198
@c[_198] -1 i[z14_27][b0] 1 i[s14][b0] >= 0;
* constraint lin_less_equal _199
@c[_199] -1 i[z14_27][b0] 1 i[s27][b0] >= 0;
* constraint lin_less_equal _200
@c[_200] 1 i[z14_27][b0] -1 i[s14][b0] -1 i[s27][b0] >= -1;
* constraint lin_less_equal _201
@c[_201] -1 i[z11_28][b0] 1 i[s11][b0] >= 0;
* constraint lin_less_equal _202
@c[_202] -1 i[z11_28][b0] 1 i[s28][b0] >= 0;
* constraint lin_less_equal _203
@c[_203] 1 i[z11_28][b0] -1 i[s11][b0] -1 i[s28][b0] >= -1;
* constraint lin_less_equal _204
@c[_204] -1 i[z10_29][b0] 1 i[s10][b0] >= 0;
* constraint lin_less_equal _205
@c[_205] -1 i[z10_29][b0] 1 i[s29][b0] >= 0;
* constraint lin_less_equal _206
@c[_206] 1 i[z10_29][b0] -1 i[s10][b0] -1 i[s29][b0] >= -1;
* constraint lin_less_equal _207
@c[_207] -1 i[z7_30][b0] 1 i[s7][b0] >= 0;
* constraint lin_less_equal _208
@c[_208] -1 i[z7_30][b0] 1 i[s30][b0] >= 0;
* constraint lin_less_equal _209
@c[_209] 1 i[z7_30][b0] -1 i[s7][b0] -1 i[s30][b0] >= -1;
* constraint lin_less_equal _210
@c[_210] -1 i[z16_31][b0] 1 i[s16][b0] >= 0;
* constraint lin_less_equal _211
@c[_211] -1 i[z16_31][b0] 1 i[s31][b0] >= 0;
* constraint lin_less_equal _212
@c[_212] 1 i[z16_31][b0] -1 i[s16][b0] -1 i[s31][b0] >= -1;
* constraint lin_less_equal _213
@c[_213] -1 i[z9_32][b0] 1 i[s9][b0] >= 0;
* constraint lin_less_equal _214
@c[_214] -1 i[z9_32][b0] 1 i[s32][b0] >= 0;
* constraint lin_less_equal _215
@c[_215] 1 i[z9_32][b0] -1 i[s9][b0] -1 i[s32][b0] >= -1;
* constraint lin_less_equal _216
@c[_216] -1 i[z6_33][b0] 1 i[s6][b0] >= 0;
* constraint lin_less_equal _217
@c[_217] -1 i[z6_33][b0] 1 i[s33][b0] >= 0;
* constraint lin_less_equal _218
@c[_218] 1 i[z6_33][b0] -1 i[s6][b0] -1 i[s33][b0] >= -1;
* constraint lin_less_equal _219
@c[_219] -1 i[z13_34][b0] 1 i[s13][b0] >= 0;
* constraint lin_less_equal _220
@c[_220] -1 i[z13_34][b0] 1 i[s34][b0] >= 0;
* constraint lin_less_equal _221
@c[_221] 1 i[z13_34][b0] -1 i[s13][b0] -1 i[s34][b0] >= -1;
* constraint lin_less_equal _222
@c[_222] 1 i[z0_2][b0] 1 i[z1_8][b0] 1 i[z0_2][b0] 1 i[z3_15][b0] 1 i[z4_12][b0] 1 i[z5_26][b0] 1 i[z6_47][b0] 1 i[z7_38][b0] 1 i[z1_8][b0] 1 i[z4_9][b0] 1 i[z3_10][b0] 1 i[z11_33][b0] 1 i[z12_24][b0] 1 i[z13_51][b0] 1 i[z14_30][b0] 1 i[z15_21][b0] 1 i[z16_42][b0] 1 i[z5_26][b0] 1 i[z14_27][b0] 1 i[z11_28][b0] 1 i[z10_29][b0] 1 i[z7_30][b0] 1 i[z16_31][b0] 1 i[z9_32][b0] 1 i[z6_33][b0] 1 i[z13_34][b0] -2 i[b2][b0] >= 0;
* constraint lin_less_equal _223
@c[_223] -1 i[z0_2][b0] -1 i[z1_8][b0] -1 i[z0_2][b0] -1 i[z3_15][b0] -1 i[z4_12][b0] -1 i[z5_26][b0] -1 i[z6_47][b0] -1 i[z7_38][b0] -1 i[z1_8][b0] -1 i[z4_9][b0] -1 i[z3_10][b0] -1 i[z11_33][b0] -1 i[z12_24][b0] -1 i[z13_51][b0] -1 i[z14_30][b0] -1 i[z15_21][b0] -1 i[z16_42][b0] -1 i[z5_26][b0] -1 i[z14_27][b0] -1 i[z11_28][b0] -1 i[z10_29][b0] -1 i[z7_30][b0] -1 i[z16_31][b0] -1 i[z9_32][b0] -1 i[z6_33][b0] -1 i[z13_34][b0] 26 i[b2][b0] >= 0;
* constraint lin_less_equal _224
@c[_224] -1 i[z0_3][b0] 1 i[s0][b0] >= 0;
* constraint lin_less_equal _225
@c[_225] -1 i[z0_3][b0] 1 i[s3][b0] >= 0;
* constraint lin_less_equal _226
@c[_226] 1 i[z0_3][b0] -1 i[s0][b0] -1 i[s3][b0] >= -1;
* constraint lin_less_equal _227
@c[_227] -1 i[z1_9][b0] 1 i[s1][b0] >= 0;
* constraint lin_less_equal _228
@c[_228] -1 i[z1_9][b0] 1 i[s9][b0] >= 0;
* constraint lin_less_equal _229
@c[_229] 1 i[z1_9][b0] -1 i[s1][b0] -1 i[s9][b0] >= -1;
* constraint lin_less_equal _230
@c[_230] -1 i[z2_6][b0] 1 i[s2][b0] >= 0;
* constraint lin_less_equal _231
@c[_231] -1 i[z2_6][b0] 1 i[s6][b0] >= 0;
* constraint lin_less_equal _232
@c[_232] 1 i[z2_6][b0] -1 i[s2][b0] -1 i[s6][b0] >= -1;
* constraint lin_less_equal _233
@c[_233] -1 i[z4_13][b0] 1 i[s4][b0] >= 0;
* constraint lin_less_equal _234
@c[_234] -1 i[z4_13][b0] 1 i[s13][b0] >= 0;
* constraint lin_less_equal _235
@c[_235] 1 i[z4_13][b0] -1 i[s4][b0] -1 i[s13][b0] >= -1;
* constraint lin_less_equal _236
@c[_236] -1 i[z5_27][b0] 1 i[s5][b0] >= 0;
* constraint lin_less_equal _237
@c[_237] -1 i[z5_27][b0] 1 i[s27][b0] >= 0;
* constraint lin_less_equal _238
@c[_238] 1 i[z5_27][b0] -1 i[s5][b0] -1 i[s27][b0] >= -1;
* constraint lin_less_equal _239
@c[_239] -1 i[z6_48][b0] 1 i[s6][b0] >= 0;
* constraint lin_less_equal _240
@c[_240] -1 i[z6_48][b0] 1 i[s48][b0] >= 0;
* constraint lin_less_equal _241
@c[_241] 1 i[z6_48][b0] -1 i[s6][b0] -1 i[s48][b0] >= -1;
* constraint lin_less_equal _242
@c[_242] -1 i[z7_39][b0] 1 i[s7][b0] >= 0;
* constraint lin_less_equal _243
@c[_243] -1 i[z7_39][b0] 1 i[s39][b0] >= 0;
* constraint lin_less_equal _244
@c[_244] 1 i[z7_39][b0] -1 i[s7][b0] -1 i[s39][b0] >= -1;
* constraint lin_less_equal _245
@c[_245] -1 i[z8_18][b0] 1 i[s8][b0] >= 0;
* constraint lin_less_equal _246
@c[_246] -1 i[z8_18][b0] 1 i[s18][b0] >= 0;
* constraint lin_less_equal _247
@c[_247] 1 i[z8_18][b0] -1 i[s8][b0] -1 i[s18][b0] >= -1;
* constraint lin_less_equal _248
@c[_248] -1 i[z9_45][b0] 1 i[s9][b0] >= 0;
* constraint lin_less_equal _249
@c[_249] -1 i[z9_45][b0] 1 i[s45][b0] >= 0;
* constraint lin_less_equal _250
@c[_250] 1 i[z9_45][b0] -1 i[s9][b0] -1 i[s45][b0] >= -1;
* constraint lin_less_equal _251
@c[_251] -1 i[z10_36][b0] 1 i[s10][b0] >= 0;
* constraint lin_less_equal _252
@c[_252] -1 i[z10_36][b0] 1 i[s36][b0] >= 0;
* constraint lin_less_equal _253
@c[_253] 1 i[z10_36][b0] -1 i[s10][b0] -1 i[s36][b0] >= -1;
* constraint lin_less_equal _254
@c[_254] -1 i[z2_11][b0] 1 i[s2][b0] >= 0;
* constraint lin_less_equal _255
@c[_255] -1 i[z2_11][b0] 1 i[s11][b0] >= 0;
* constraint lin_less_equal _256
@c[_256] 1 i[z2_11][b0] -1 i[s2][b0] -1 i[s11][b0] >= -1;
* constraint lin_less_equal _257
@c[_257] -1 i[z1_12][b0] 1 i[s1][b0] >= 0;
* constraint lin_less_equal _258
@c[_258] -1 i[z1_12][b0] 1 i[s12][b0] >= 0;
* constraint lin_less_equal _259
@c[_259] 1 i[z1_12][b0] -1 i[s1][b0] -1 i[s12][b0] >= -1;
* constraint lin_less_equal _260
@c[_260] -1 i[z14_31][b0] 1 i[s14][b0] >= 0;
* constraint lin_less_equal _261
@c[_261] -1 i[z14_31][b0] 1 i[s31][b0] >= 0;
* constraint lin_less_equal _262
@c[_262] 1 i[z14_31][b0] -1 i[s14][b0] -1 i[s31][b0] >= -1;
* constraint lin_less_equal _263
@c[_263] -1 i[z15_22][b0] 1 i[s15][b0] >= 0;
* constraint lin_less_equal _264
@c[_264] -1 i[z15_22][b0] 1 i[s22][b0] >= 0;
* constraint lin_less_equal _265
@c[_265] 1 i[z15_22][b0] -1 i[s15][b0] -1 i[s22][b0] >= -1;
* constraint lin_less_equal _266
@c[_266] -1 i[z16_43][b0] 1 i[s16][b0] >= 0;
* constraint lin_less_equal _267
@c[_267] -1 i[z16_43][b0] 1 i[s43][b0] >= 0;
* constraint lin_less_equal _268
@c[_268] 1 i[z16_43][b0] -1 i[s16][b0] -1 i[s43][b0] >= -1;
* constraint lin_less_equal _269
@c[_269] -1 i[z8_35][b0] 1 i[s8][b0] >= 0;
* constraint lin_less_equal _270
@c[_270] -1 i[z8_35][b0] 1 i[s35][b0] >= 0;
* constraint lin_less_equal _271
@c[_271] 1 i[z8_35][b0] -1 i[s8][b0] -1 i[s35][b0] >= -1;
* constraint lin_less_equal _272
@c[_272] -1 i[z15_36][b0] 1 i[s15][b0] >= 0;
* constraint lin_less_equal _273
@c[_273] -1 i[z15_36][b0] 1 i[s36][b0] >= 0;
* constraint lin_less_equal _274
@c[_274] 1 i[z15_36][b0] -1 i[s15][b0] -1 i[s36][b0] >= -1;
* constraint lin_less_equal _275
@c[_275] -1 i[z12_37][b0] 1 i[s12][b0] >= 0;
* constraint lin_less_equal _276
@c[_276] -1 i[z12_37][b0] 1 i[s37][b0] >= 0;
* constraint lin_less_equal _277
@c[_277] 1 i[z12_37][b0] -1 i[s12][b0] -1 i[s37][b0] >= -1;
* constraint lin_less_equal _278
@c[_278] -1 i[z5_38][b0] 1 i[s5][b0] >= 0;
* constraint lin_less_equal _279
@c[_279] -1 i[z5_38][b0] 1 i[s38][b0] >= 0;
* constraint lin_less_equal _280
@c[_280] 1 i[z5_38][b0] -1 i[s5][b0] -1 i[s38][b0] >= -1;
* constraint lin_less_equal _281
@c[_281] -1 i[z14_39][b0] 1 i[s14][b0] >= 0;
* constraint lin_less_equal _282
@c[_282] -1 i[z14_39][b0] 1 i[s39][b0] >= 0;
* constraint lin_less_equal _283
@c[_283] 1 i[z14_39][b0] -1 i[s14][b0] -1 i[s39][b0] >= -1;
* constraint lin_less_equal _284
@c[_284] -1 i[z11_40][b0] 1 i[s11][b0] >= 0;
* constraint lin_less_equal _285
@c[_285] -1 i[z11_40][b0] 1 i[s40][b0] >= 0;
* constraint lin_less_equal _286
@c[_286] 1 i[z11_40][b0] -1 i[s11][b0] -1 i[s40][b0] >= -1;
* constraint lin_less_equal _287
@c[_287] -1 i[z10_41][b0] 1 i[s10][b0] >= 0;
* constraint lin_less_equal _288
@c[_288] -1 i[z10_41][b0] 1 i[s41][b0] >= 0;
* constraint lin_less_equal _289
@c[_289] 1 i[z10_41][b0] -1 i[s10][b0] -1 i[s41][b0] >= -1;
* constraint lin_less_equal _290
@c[_290] -1 i[z7_42][b0] 1 i[s7][b0] >= 0;
* constraint lin_less_equal _291
@c[_291] -1 i[z7_42][b0] 1 i[s42][b0] >= 0;
* constraint lin_less_equal _292
@c[_292] 1 i[z7_42][b0] -1 i[s7][b0] -1 i[s42][b0] >= -1;
* constraint lin_less_equal _293
@c[_293] 1 i[z0_3][b0] 1 i[z1_9][b0] 1 i[z2_6][b0] 1 i[z0_3][b0] 1 i[z4_13][b0] 1 i[z5_27][b0] 1 i[z6_48][b0] 1 i[z7_39][b0] 1 i[z8_18][b0] 1 i[z9_45][b0] 1 i[z10_36][b0] 1 i[z2_11][b0] 1 i[z1_12][b0] 1 i[z4_13][b0] 1 i[z14_31][b0] 1 i[z15_22][b0] 1 i[z16_43][b0] 1 i[z8_35][b0] 1 i[z15_36][b0] 1 i[z12_37][b0] 1 i[z5_38][b0] 1 i[z14_39][b0] 1 i[z11_40][b0] 1 i[z10_41][b0] 1 i[z7_42][b0] 1 i[z16_43][b0] -2 i[b3][b0] >= 0;
* constraint lin_less_equal _294
@c[_294] -1 i[z0_3][b0] -1 i[z1_9][b0] -1 i[z2_6][b0] -1 i[z0_3][b0] -1 i[z4_13][b0] -1 i[z5_27][b0] -1 i[z6_48][b0] -1 i[z7_39][b0] -1 i[z8_18][b0] -1 i[z9_45][b0] -1 i[z10_36][b0] -1 i[z2_11][b0] -1 i[z1_12][b0] -1 i[z4_13][b0] -1 i[z14_31][b0] -1 i[z15_22][b0] -1 i[z16_43][b0] -1 i[z8_35][b0] -1 i[z15_36][b0] -1 i[z12_37][b0] -1 i[z5_38][b0] -1 i[z14_39][b0] -1 i[z11_40][b0] -1 i[z10_41][b0] -1 i[z7_42][b0] -1 i[z16_43][b0] 26 i[b3][b0] >= 0;
* constraint lin_less_equal _295
@c[_295] -1 i[z0_4][b0] 1 i[s0][b0] >= 0;
* constraint lin_less_equal _296
@c[_296] -1 i[z0_4][b0] 1 i[s4][b0] >= 0;
* constraint lin_less_equal _297
@c[_297] 1 i[z0_4][b0] -1 i[s0][b0] -1 i[s4][b0] >= -1;
* constraint lin_less_equal _298
@c[_298] -1 i[z1_10][b0] 1 i[s1][b0] >= 0;
* constraint lin_less_equal _299
@c[_299] -1 i[z1_10][b0] 1 i[s10][b0] >= 0;
* constraint lin_less_equal _300
@c[_300] 1 i[z1_10][b0] -1 i[s1][b0] -1 i[s10][b0] >= -1;
* constraint lin_less_equal _301
@c[_301] -1 i[z2_7][b0] 1 i[s2][b0] >= 0;
* constraint lin_less_equal _302
@c[_302] -1 i[z2_7][b0] 1 i[s7][b0] >= 0;
* constraint lin_less_equal _303
@c[_303] 1 i[z2_7][b0] -1 i[s2][b0] -1 i[s7][b0] >= -1;
* constraint lin_less_equal _304
@c[_304] -1 i[z3_16][b0] 1 i[s3][b0] >= 0;
* constraint lin_less_equal _305
@c[_305] -1 i[z3_16][b0] 1 i[s16][b0] >= 0;
* constraint lin_less_equal _306
@c[_306] 1 i[z3_16][b0] -1 i[s3][b0] -1 i[s16][b0] >= -1;
* constraint lin_less_equal _307
@c[_307] -1 i[z5_28][b0] 1 i[s5][b0] >= 0;
* constraint lin_less_equal _308
@c[_308] -1 i[z5_28][b0] 1 i[s28][b0] >= 0;
* constraint lin_less_equal _309
@c[_309] 1 i[z5_28][b0] -1 i[s5][b0] -1 i[s28][b0] >= -1;
* constraint lin_less_equal _310
@c[_310] -1 i[z6_49][b0] 1 i[s6][b0] >= 0;
* constraint lin_less_equal _311
@c[_311] -1 i[z6_49][b0] 1 i[s49][b0] >= 0;
* constraint lin_less_equal _312
@c[_312] 1 i[z6_49][b0] -1 i[s6][b0] -1 i[s49][b0] >= -1;
* constraint lin_less_equal _313
@c[_313] -1 i[z7_40][b0] 1 i[s7][b0] >= 0;
* constraint lin_less_equal _314
@c[_314] -1 i[z7_40][b0] 1 i[s40][b0] >= 0;
* constraint lin_less_equal _315
@c[_315] 1 i[z7_40][b0] -1 i[s7][b0] -1 i[s40][b0] >= -1;
* constraint lin_less_equal _316
@c[_316] -1 i[z8_19][b0] 1 i[s8][b0] >= 0;
* constraint lin_less_equal _317
@c[_317] -1 i[z8_19][b0] 1 i[s19][b0] >= 0;
* constraint lin_less_equal _318
@c[_318] 1 i[z8_19][b0] -1 i[s8][b0] -1 i[s19][b0] >= -1;
* constraint lin_less_equal _319
@c[_319] -1 i[z9_46][b0] 1 i[s9][b0] >= 0;
* constraint lin_less_equal _320
@c[_320] -1 i[z9_46][b0] 1 i[s46][b0] >= 0;
* constraint lin_less_equal _321
@c[_321] 1 i[z9_46][b0] -1 i[s9][b0] -1 i[s46][b0] >= -1;
* constraint lin_less_equal _322
@c[_322] -1 i[z10_37][b0] 1 i[s10][b0] >= 0;
* constraint lin_less_equal _323
@c[_323] -1 i[z10_37][b0] 1 i[s37][b0] >= 0;
* constraint lin_less_equal _324
@c[_324] 1 i[z10_37][b0] -1 i[s10][b0] -1 i[s37][b0] >= -1;
* constraint lin_less_equal _325
@c[_325] -1 i[z11_34][b0] 1 i[s11][b0] >= 0;
* constraint lin_less_equal _326
@c[_326] -1 i[z11_34][b0] 1 i[s34][b0] >= 0;
* constraint lin_less_equal _327
@c[_327] 1 i[z11_34][b0] -1 i[s11][b0] -1 i[s34][b0] >= -1;
* constraint lin_less_equal _328
@c[_328] -1 i[z12_25][b0] 1 i[s12][b0] >= 0;
* constraint lin_less_equal _329
@c[_329] -1 i[z12_25][b0] 1 i[s25][b0] >= 0;
* constraint lin_less_equal _330
@c[_330] 1 i[z12_25][b0] -1 i[s12][b0] -1 i[s25][b0] >= -1;
* constraint lin_less_equal _331
@c[_331] -1 i[z13_52][b0] 1 i[s13][b0] >= 0;
* constraint lin_less_equal _332
@c[_332] -1 i[z13_52][b0] 1 i[s52][b0] >= 0;
* constraint lin_less_equal _333
@c[_333] 1 i[z13_52][b0] -1 i[s13][b0] -1 i[s52][b0] >= -1;
* constraint lin_less_equal _334
@c[_334] -1 i[z2_14][b0] 1 i[s2][b0] >= 0;
* constraint lin_less_equal _335
@c[_335] -1 i[z2_14][b0] 1 i[s14][b0] >= 0;
* constraint lin_less_equal _336
@c[_336] 1 i[z2_14][b0] -1 i[s2][b0] -1 i[s14][b0] >= -1;
* constraint lin_less_equal _337
@c[_337] -1 i[z1_15][b0] 1 i[s1][b0] >= 0;
* constraint lin_less_equal _338
@c[_338] -1 i[z1_15][b0] 1 i[s15][b0] >= 0;
* constraint lin_less_equal _339
@c[_339] 1 i[z1_15][b0] -1 i[s1][b0] -1 i[s15][b0] >= -1;
* constraint lin_less_equal _340
@c[_340] -1 i[z8_44][b0] 1 i[s8][b0] >= 0;
* constraint lin_less_equal _341
@c[_341] -1 i[z8_44][b0] 1 i[s44][b0] >= 0;
* constraint lin_less_equal _342
@c[_342] 1 i[z8_44][b0] -1 i[s8][b0] -1 i[s44][b0] >= -1;
* constraint lin_less_equal _343
@c[_343] -1 i[z15_45][b0] 1 i[s15][b0] >= 0;
* constraint lin_less_equal _344
@c[_344] -1 i[z15_45][b0] 1 i[s45][b0] >= 0;
* constraint lin_less_equal _345
@c[_345] 1 i[z15_45][b0] -1 i[s15][b0] -1 i[s45][b0] >= -1;
* constraint lin_less_equal _346
@c[_346] -1 i[z12_46][b0] 1 i[s12][b0] >= 0;
* constraint lin_less_equal _347
@c[_347] -1 i[z12_46][b0] 1 i[s46][b0] >= 0;
* constraint lin_less_equal _348
@c[_348] 1 i[z12_46][b0] -1 i[s12][b0] -1 i[s46][b0] >= -1;
* constraint lin_less_equal _349
@c[_349] -1 i[z5_47][b0] 1 i[s5][b0] >= 0;
* constraint lin_less_equal _350
@c[_350] -1 i[z5_47][b0] 1 i[s47][b0] >= 0;
* constraint lin_less_equal _351
@c[_351] 1 i[z5_47][b0] -1 i[s5][b0] -1 i[s47][b0] >= -1;
* constraint lin_less_equal _352
@c[_352] -1 i[z14_48][b0] 1 i[s14][b0] >= 0;
* constraint lin_less_equal _353
@c[_353] -1 i[z14_48][b0] 1 i[s48][b0] >= 0;
* constraint lin_less_equal _354
@c[_354] 1 i[z14_48][b0] -1 i[s14][b0] -1 i[s48][b0] >= -1;
* constraint lin_less_equal _355
@c[_355] -1 i[z11_49][b0] 1 i[s11][b0] >= 0;
* constraint lin_less_equal _356
@c[_356] -1 i[z11_49][b0] 1 i[s49][b0] >= 0;
* constraint lin_less_equal _357
@c[_357] 1 i[z11_49][b0] -1 i[s11][b0] -1 i[s49][b0] >= -1;
* constraint lin_less_equal _358
@c[_358] -1 i[z9_50][b0] 1 i[s9][b0] >= 0;
* constraint lin_less_equal _359
@c[_359] -1 i[z9_50][b0] 1 i[s50][b0] >= 0;
* constraint lin_less_equal _360
@c[_360] 1 i[z9_50][b0] -1 i[s9][b0] -1 i[s50][b0] >= -1;
* constraint lin_less_equal _361
@c[_361] -1 i[z6_51][b0] 1 i[s6][b0] >= 0;
* constraint lin_less_equal _362
@c[_362] -1 i[z6_51][b0] 1 i[s51][b0] >= 0;
* constraint lin_less_equal _363
@c[_363] 1 i[z6_51][b0] -1 i[s6][b0] -1 i[s51][b0] >= -1;
* constraint lin_less_equal _364
@c[_364] 1 i[z0_4][b0] 1 i[z1_10][b0] 1 i[z2_7][b0] 1 i[z3_16][b0] 1 i[z0_4][b0] 1 i[z5_28][b0] 1 i[z6_49][b0] 1 i[z7_40][b0] 1 i[z8_19][b0] 1 i[z9_46][b0] 1 i[z10_37][b0] 1 i[z11_34][b0] 1 i[z12_25][b0] 1 i[z13_52][b0] 1 i[z2_14][b0] 1 i[z1_15][b0] 1 i[z3_16][b0] 1 i[z8_44][b0] 1 i[z15_45][b0] 1 i[z12_46][b0] 1 i[z5_47][b0] 1 i[z14_48][b0] 1 i[z11_49][b0] 1 i[z9_50][b0] 1 i[z6_51][b0] 1 i[z13_52][b0] -2 i[b4][b0] >= 0;
* constraint lin_less_equal _365
@c[_365] -1 i[z0_4][b0] -1 i[z1_10][b0] -1 i[z2_7][b0] -1 i[z3_16][b0] -1 i[z0_4][b0] -1 i[z5_28][b0] -1 i[z6_49][b0] -1 i[z7_40][b0] -1 i[z8_19][b0] -1 i[z9_46][b0] -1 i[z10_37][b0] -1 i[z11_34][b0] -1 i[z12_25][b0] -1 i[z13_52][b0] -1 i[z2_14][b0] -1 i[z1_15][b0] -1 i[z3_16][b0] -1 i[z8_44][b0] -1 i[z15_45][b0] -1 i[z12_46][b0] -1 i[z5_47][b0] -1 i[z14_48][b0] -1 i[z11_49][b0] -1 i[z9_50][b0] -1 i[z6_51][b0] -1 i[z13_52][b0] 26 i[b4][b0] >= 0;
* constraint lin_less_equal _366
@c[_366] -1 i[z0_5][b0] 1 i[s0][b0] >= 0;
* constraint lin_less_equal _367
@c[_367] -1 i[z0_5][b0] 1 i[s5][b0] >= 0;
* constraint lin_less_equal _368
@c[_368] 1 i[z0_5][b0] -1 i[s0][b0] -1 i[s5][b0] >= -1;
* constraint lin_less_equal _369
@c[_369] -1 i[z2_17][b0] 1 i[s2][b0] >= 0;
* constraint lin_less_equal _370
@c[_370] -1 i[z2_17][b0] 1 i[s17][b0] >= 0;
* constraint lin_less_equal _371
@c[_371] 1 i[z2_17][b0] -1 i[s2][b0] -1 i[s17][b0] >= -1;
* constraint lin_less_equal _372
@c[_372] -1 i[z3_44][b0] 1 i[s3][b0] >= 0;
* constraint lin_less_equal _373
@c[_373] -1 i[z3_44][b0] 1 i[s44][b0] >= 0;
* constraint lin_less_equal _374
@c[_374] 1 i[z3_44][b0] -1 i[s3][b0] -1 i[s44][b0] >= -1;
* constraint lin_less_equal _375
@c[_375] -1 i[z4_35][b0] 1 i[s4][b0] >= 0;
* constraint lin_less_equal _376
@c[_376] -1 i[z4_35][b0] 1 i[s35][b0] >= 0;
* constraint lin_less_equal _377
@c[_377] 1 i[z4_35][b0] -1 i[s4][b0] -1 i[s35][b0] >= -1;
* constraint lin_less_equal _378
@c[_378] -1 i[z6_14][b0] 1 i[s6][b0] >= 0;
* constraint lin_less_equal _379
@c[_379] -1 i[z6_14][b0] 1 i[s14][b0] >= 0;
* constraint lin_less_equal _380
@c[_380] 1 i[z6_14][b0] -1 i[s6][b0] -1 i[s14][b0] >= -1;
* constraint lin_less_equal _381
@c[_381] -1 i[z7_11][b0] 1 i[s7][b0] >= 0;
* constraint lin_less_equal _382
@c[_382] -1 i[z7_11][b0] 1 i[s11][b0] >= 0;
* constraint lin_less_equal _383
@c[_383] 1 i[z7_11][b0] -1 i[s7][b0] -1 i[s11][b0] >= -1;
* constraint lin_less_equal _384
@c[_384] -1 i[z4_18][b0] 1 i[s4][b0] >= 0;
* constraint lin_less_equal _385
@c[_385] -1 i[z4_18][b0] 1 i[s18][b0] >= 0;
* constraint lin_less_equal _386
@c[_386] 1 i[z4_18][b0] -1 i[s4][b0] -1 i[s18][b0] >= -1;
* constraint lin_less_equal _387
@c[_387] -1 i[z3_19][b0] 1 i[s3][b0] >= 0;
* constraint lin_less_equal _388
@c[_388] -1 i[z3_19][b0] 1 i[s19][b0] >= 0;
* constraint lin_less_equal _389
@c[_389] 1 i[z3_19][b0] -1 i[s3][b0] -1 i[s19][b0] >= -1;
* constraint lin_less_equal _390
@c[_390] -1 i[z20_32][b0] 1 i[s20][b0] >= 0;
* constraint lin_less_equal _391
@c[_391] -1 i[z20_32][b0] 1 i[s32][b0] >= 0;
* constraint lin_less_equal _392
@c[_392] 1 i[z20_32][b0] -1 i[s20][b0] -1 i[s32][b0] >= -1;
* constraint lin_less_equal _393
@c[_393] -1 i[z21_23][b0] 1 i[s21][b0] >= 0;
* constraint lin_less_equal _394
@c[_394] -1 i[z21_23][b0] 1 i[s23][b0] >= 0;
* constraint lin_less_equal _395
@c[_395] 1 i[z21_23][b0] -1 i[s21][b0] -1 i[s23][b0] >= -1;
* constraint lin_less_equal _396
@c[_396] -1 i[z22_50][b0] 1 i[s22][b0] >= 0;
* constraint lin_less_equal _397
@c[_397] -1 i[z22_50][b0] 1 i[s50][b0] >= 0;
* constraint lin_less_equal _398
@c[_398] 1 i[z22_50][b0] -1 i[s22][b0] -1 i[s50][b0] >= -1;
* constraint lin_less_equal _399
@c[_399] -1 i[z23_29][b0] 1 i[s23][b0] >= 0;
* constraint lin_less_equal _400
@c[_400] -1 i[z23_29][b0] 1 i[s29][b0] >= 0;
* constraint lin_less_equal _401
@c[_401] 1 i[z23_29][b0] -1 i[s23][b0] -1 i[s29][b0] >= -1;
* constraint lin_less_equal _402
@c[_402] -1 i[z20_24][b0] 1 i[s20][b0] >= 0;
* constraint lin_less_equal _403
@c[_403] -1 i[z20_24][b0] 1 i[s24][b0] >= 0;
* constraint lin_less_equal _404
@c[_404] 1 i[z20_24][b0] -1 i[s20][b0] -1 i[s24][b0] >= -1;
* constraint lin_less_equal _405
@c[_405] -1 i[z25_41][b0] 1 i[s25][b0] >= 0;
* constraint lin_less_equal _406
@c[_406] -1 i[z25_41][b0] 1 i[s41][b0] >= 0;
* constraint lin_less_equal _407
@c[_407] 1 i[z25_41][b0] -1 i[s25][b0] -1 i[s41][b0] >= -1;
* constraint lin_less_equal _408
@c[_408] 1 i[z0_5][b0] 1 i[s1][b0] 1 i[z2_17][b0] 1 i[z3_44][b0] 1 i[z4_35][b0] 1 i[z0_5][b0] 1 i[z6_14][b0] 1 i[z7_11][b0] 1 i[z2_17][b0] 1 i[z4_18][b0] 1 i[z3_19][b0] 1 i[z20_32][b0] 1 i[z21_23][b0] 1 i[z22_50][b0] 1 i[z23_29][b0] 1 i[z20_24][b0] 1 i[z25_41][b0] 1 i[s39][b0] 1 i[s49][b0] -2 i[b5][b0] >= 0;
* constraint lin_less_equal _409
@c[_409] -1 i[z0_5][b0] -1 i[s1][b0] -1 i[z2_17][b0] -1 i[z3_44][b0] -1 i[z4_35][b0] -1 i[z0_5][b0] -1 i[z6_14][b0] -1 i[z7_11][b0] -1 i[z2_17][b0] -1 i[z4_18][b0] -1 i[z3_19][b0] -1 i[z20_32][b0] -1 i[z21_23][b0] -1 i[z22_50][b0] -1 i[z23_29][b0] -1 i[z20_24][b0] -1 i[z25_41][b0] -1 i[s39][b0] -1 i[s49][b0] 19 i[b5][b0] >= 0;
* constraint lin_less_equal _410
@c[_410] -1 i[z0_6][b0] 1 i[s0][b0] >= 0;
* constraint lin_less_equal _411
@c[_411] -1 i[z0_6][b0] 1 i[s6][b0] >= 0;
* constraint lin_less_equal _412
@c[_412] 1 i[z0_6][b0] -1 i[s0][b0] -1 i[s6][b0] >= -1;
* constraint lin_less_equal _413
@c[_413] -1 i[z1_3][b0] 1 i[s1][b0] >= 0;
* constraint lin_less_equal _414
@c[_414] -1 i[z1_3][b0] 1 i[s3][b0] >= 0;
* constraint lin_less_equal _415
@c[_415] 1 i[z1_3][b0] -1 i[s1][b0] -1 i[s3][b0] >= -1;
* constraint lin_less_equal _416
@c[_416] -1 i[z2_18][b0] 1 i[s2][b0] >= 0;
* constraint lin_less_equal _417
@c[_417] -1 i[z2_18][b0] 1 i[s18][b0] >= 0;
* constraint lin_less_equal _418
@c[_418] 1 i[z2_18][b0] -1 i[s2][b0] -1 i[s18][b0] >= -1;
* constraint lin_less_equal _419
@c[_419] -1 i[z3_45][b0] 1 i[s3][b0] >= 0;
* constraint lin_less_equal _420
@c[_420] -1 i[z3_45][b0] 1 i[s45][b0] >= 0;
* constraint lin_less_equal _421
@c[_421] 1 i[z3_45][b0] -1 i[s3][b0] -1 i[s45][b0] >= -1;
* constraint lin_less_equal _422
@c[_422] -1 i[z4_36][b0] 1 i[s4][b0] >= 0;
* constraint lin_less_equal _423
@c[_423] -1 i[z4_36][b0] 1 i[s36][b0] >= 0;
* constraint lin_less_equal _424
@c[_424] 1 i[z4_36][b0] -1 i[s4][b0] -1 i[s36][b0] >= -1;
* constraint lin_less_equal _425
@c[_425] -1 i[z5_9][b0] 1 i[s5][b0] >= 0;
* constraint lin_less_equal _426
@c[_426] -1 i[z5_9][b0] 1 i[s9][b0] >= 0;
* constraint lin_less_equal _427
@c[_427] 1 i[z5_9][b0] -1 i[s5][b0] -1 i[s9][b0] >= -1;
* constraint lin_less_equal _428
@c[_428] -1 i[z7_13][b0] 1 i[s7][b0] >= 0;
* constraint lin_less_equal _429
@c[_429] -1 i[z7_13][b0] 1 i[s13][b0] >= 0;
* constraint lin_less_equal _430
@c[_430] 1 i[z7_13][b0] -1 i[s7][b0] -1 i[s13][b0] >= -1;
* constraint lin_less_equal _431
@c[_431] -1 i[z17_27][b0] 1 i[s17][b0] >= 0;
* constraint lin_less_equal _432
@c[_432] -1 i[z17_27][b0] 1 i[s27][b0] >= 0;
* constraint lin_less_equal _433
@c[_433] 1 i[z17_27][b0] -1 i[s17][b0] -1 i[s27][b0] >= -1;
* constraint lin_less_equal _434
@c[_434] -1 i[z18_48][b0] 1 i[s18][b0] >= 0;
* constraint lin_less_equal _435
@c[_435] -1 i[z18_48][b0] 1 i[s48][b0] >= 0;
* constraint lin_less_equal _436
@c[_436] 1 i[z18_48][b0] -1 i[s18][b0] -1 i[s48][b0] >= -1;
* constraint lin_less_equal _437
@c[_437] -1 i[z19_39][b0] 1 i[s19][b0] >= 0;
* constraint lin_less_equal _438
@c[_438] -1 i[z19_39][b0] 1 i[s39][b0] >= 0;
* constraint lin_less_equal _439
@c[_439] 1 i[z19_39][b0] -1 i[s19][b0] -1 i[s39][b0] >= -1;
* constraint lin_less_equal _440
@c[_440] -1 i[z2_20][b0] 1 i[s2][b0] >= 0;
* constraint lin_less_equal _441
@c[_441] -1 i[z2_20][b0] 1 i[s20][b0] >= 0;
* constraint lin_less_equal _442
@c[_442] 1 i[z2_20][b0] -1 i[s2][b0] -1 i[s20][b0] >= -1;
* constraint lin_less_equal _443
@c[_443] -1 i[z1_21][b0] 1 i[s1][b0] >= 0;
* constraint lin_less_equal _444
@c[_444] -1 i[z1_21][b0] 1 i[s21][b0] >= 0;
* constraint lin_less_equal _445
@c[_445] 1 i[z1_21][b0] -1 i[s1][b0] -1 i[s21][b0] >= -1;
* constraint lin_less_equal _446
@c[_446] -1 i[z4_22][b0] 1 i[s4][b0] >= 0;
* constraint lin_less_equal _447
@c[_447] -1 i[z4_22][b0] 1 i[s22][b0] >= 0;
* constraint lin_less_equal _448
@c[_448] 1 i[z4_22][b0] -1 i[s4][b0] -1 i[s22][b0] >= -1;
* constraint lin_less_equal _449
@c[_449] -1 i[z23_31][b0] 1 i[s23][b0] >= 0;
* constraint lin_less_equal _450
@c[_450] -1 i[z23_31][b0] 1 i[s31][b0] >= 0;
* constraint lin_less_equal _451
@c[_451] 1 i[z23_31][b0] -1 i[s23][b0] -1 i[s31][b0] >= -1;
* constraint lin_less_equal _452
@c[_452] -1 i[z22_24][b0] 1 i[s22][b0] >= 0;
* constraint lin_less_equal _453
@c[_453] -1 i[z22_24][b0] 1 i[s24][b0] >= 0;
* constraint lin_less_equal _454
@c[_454] 1 i[z22_24][b0] -1 i[s22][b0] -1 i[s24][b0] >= -1;
* constraint lin_less_equal _455
@c[_455] -1 i[z25_43][b0] 1 i[s25][b0] >= 0;
* constraint lin_less_equal _456
@c[_456] -1 i[z25_43][b0] 1 i[s43][b0] >= 0;
* constraint lin_less_equal _457
@c[_457] 1 i[z25_43][b0] -1 i[s25][b0] -1 i[s43][b0] >= -1;
* constraint lin_less_equal _458
@c[_458] -1 i[z33_51][b0] 1 i[s33][b0] >= 0;
* constraint lin_less_equal _459
@c[_459] -1 i[z33_51][b0] 1 i[s51][b0] >= 0;
* constraint lin_less_equal _460
@c[_460] 1 i[z33_51][b0] -1 i[s33][b0] -1 i[s51][b0] >= -1;
* constraint lin_less_equal _461
@c[_461] -1 i[z33_39][b0] 1 i[s33][b0] >= 0;
* constraint lin_less_equal _462
@c[_462] -1 i[z33_39][b0] 1 i[s39][b0] >= 0;
* constraint lin_less_equal _463
@c[_463] 1 i[z33_39][b0] -1 i[s33][b0] -1 i[s39][b0] >= -1;
* constraint lin_less_equal _464
@c[_464] -1 i[z24_46][b0] 1 i[s24][b0] >= 0;
* constraint lin_less_equal _465
@c[_465] -1 i[z24_46][b0] 1 i[s46][b0] >= 0;
* constraint lin_less_equal _466
@c[_466] 1 i[z24_46][b0] -1 i[s24][b0] -1 i[s46][b0] >= -1;
* constraint lin_less_equal _467
@c[_467] -1 i[z47_49][b0] 1 i[s47][b0] >= 0;
* constraint lin_less_equal _468
@c[_468] -1 i[z47_49][b0] 1 i[s49][b0] >= 0;
* constraint lin_less_equal _469
@c[_469] 1 i[z47_49][b0] -1 i[s47][b0] -1 i[s49][b0] >= -1;
* constraint lin_less_equal _470
@c[_470] -1 i[z30_48][b0] 1 i[s30][b0] >= 0;
* constraint lin_less_equal _471
@c[_471] -1 i[z30_48][b0] 1 i[s48][b0] >= 0;
* constraint lin_less_equal _472
@c[_472] 1 i[z30_48][b0] -1 i[s30][b0] -1 i[s48][b0] >= -1;
* constraint lin_less_equal _473
@c[_473] -1 i[z23_49][b0] 1 i[s23][b0] >= 0;
* constraint lin_less_equal _474
@c[_474] -1 i[z23_49][b0] 1 i[s49][b0] >= 0;
* constraint lin_less_equal _475
@c[_475] 1 i[z23_49][b0] -1 i[s23][b0] -1 i[s49][b0] >= -1;
* constraint lin_less_equal _476
@c[_476] -1 i[z47_51][b0] 1 i[s47][b0] >= 0;
* constraint lin_less_equal _477
@c[_477] -1 i[z47_51][b0] 1 i[s51][b0] >= 0;
* constraint lin_less_equal _478
@c[_478] 1 i[z47_51][b0] -1 i[s47][b0] -1 i[s51][b0] >= -1;
* constraint lin_less_equal _479
@c[_479] 1 i[z0_6][b0] 1 i[z1_3][b0] 1 i[z2_18][b0] 1 i[z3_45][b0] 1 i[z4_36][b0] 1 i[z5_9][b0] 1 i[z0_6][b0] 1 i[z7_13][b0] 1 i[z17_27][b0] 1 i[z18_48][b0] 1 i[z19_39][b0] 1 i[z2_20][b0] 1 i[z1_21][b0] 1 i[z4_22][b0] 1 i[z23_31][b0] 1 i[z22_24][b0] 1 i[z25_43][b0] 1 i[z33_51][b0] 1 i[z33_39][b0] 1 i[z24_46][b0] 1 i[z47_49][b0] 1 i[z30_48][b0] 1 i[z23_49][b0] 1 i[z47_51][b0] -2 i[b6][b0] >= 0;
* constraint lin_less_equal _480
@c[_480] -1 i[z0_6][b0] -1 i[z1_3][b0] -1 i[z2_18][b0] -1 i[z3_45][b0] -1 i[z4_36][b0] -1 i[z5_9][b0] -1 i[z0_6][b0] -1 i[z7_13][b0] -1 i[z17_27][b0] -1 i[z18_48][b0] -1 i[z19_39][b0] -1 i[z2_20][b0] -1 i[z1_21][b0] -1 i[z4_22][b0] -1 i[z23_31][b0] -1 i[z22_24][b0] -1 i[z25_43][b0] -1 i[z33_51][b0] -1 i[z33_39][b0] -1 i[z24_46][b0] -1 i[z47_49][b0] -1 i[z30_48][b0] -1 i[z23_49][b0] -1 i[z47_51][b0] 24 i[b6][b0] >= 0;
* constraint lin_less_equal _481
@c[_481] -1 i[z0_7][b0] 1 i[s0][b0] >= 0;
* constraint lin_less_equal _482
@c[_482] -1 i[z0_7][b0] 1 i[s7][b0] >= 0;
* constraint lin_less_equal _483
@c[_483] 1 i[z0_7][b0] -1 i[s0][b0] -1 i[s7][b0] >= -1;
* constraint lin_less_equal _484
@c[_484] -1 i[z1_4][b0] 1 i[s1][b0] >= 0;
* constraint lin_less_equal _485
@c[_485] -1 i[z1_4][b0] 1 i[s4][b0] >= 0;
* constraint lin_less_equal _486
@c[_486] 1 i[z1_4][b0] -1 i[s1][b0] -1 i[s4][b0] >= -1;
* constraint lin_less_equal _487
@c[_487] -1 i[z2_19][b0] 1 i[s2][b0] >= 0;
* constraint lin_less_equal _488
@c[_488] -1 i[z2_19][b0] 1 i[s19][b0] >= 0;
* constraint lin_less_equal _489
@c[_489] 1 i[z2_19][b0] -1 i[s2][b0] -1 i[s19][b0] >= -1;
* constraint lin_less_equal _490
@c[_490] -1 i[z3_46][b0] 1 i[s3][b0] >= 0;
* constraint lin_less_equal _491
@c[_491] -1 i[z3_46][b0] 1 i[s46][b0] >= 0;
* constraint lin_less_equal _492
@c[_492] 1 i[z3_46][b0] -1 i[s3][b0] -1 i[s46][b0] >= -1;
* constraint lin_less_equal _493
@c[_493] -1 i[z4_37][b0] 1 i[s4][b0] >= 0;
* constraint lin_less_equal _494
@c[_494] -1 i[z4_37][b0] 1 i[s37][b0] >= 0;
* constraint lin_less_equal _495
@c[_495] 1 i[z4_37][b0] -1 i[s4][b0] -1 i[s37][b0] >= -1;
* constraint lin_less_equal _496
@c[_496] -1 i[z5_10][b0] 1 i[s5][b0] >= 0;
* constraint lin_less_equal _497
@c[_497] -1 i[z5_10][b0] 1 i[s10][b0] >= 0;
* constraint lin_less_equal _498
@c[_498] 1 i[z5_10][b0] -1 i[s5][b0] -1 i[s10][b0] >= -1;
* constraint lin_less_equal _499
@c[_499] -1 i[z6_16][b0] 1 i[s6][b0] >= 0;
* constraint lin_less_equal _500
@c[_500] -1 i[z6_16][b0] 1 i[s16][b0] >= 0;
* constraint lin_less_equal _501
@c[_501] 1 i[z6_16][b0] -1 i[s6][b0] -1 i[s16][b0] >= -1;
* constraint lin_less_equal _502
@c[_502] -1 i[z17_28][b0] 1 i[s17][b0] >= 0;
* constraint lin_less_equal _503
@c[_503] -1 i[z17_28][b0] 1 i[s28][b0] >= 0;
* constraint lin_less_equal _504
@c[_504] 1 i[z17_28][b0] -1 i[s17][b0] -1 i[s28][b0] >= -1;
* constraint lin_less_equal _505
@c[_505] -1 i[z18_49][b0] 1 i[s18][b0] >= 0;
* constraint lin_less_equal _506
@c[_506] -1 i[z18_49][b0] 1 i[s49][b0] >= 0;
* constraint lin_less_equal _507
@c[_507] 1 i[z18_49][b0] -1 i[s18][b0] -1 i[s49][b0] >= -1;
* constraint lin_less_equal _508
@c[_508] -1 i[z19_40][b0] 1 i[s19][b0] >= 0;
* constraint lin_less_equal _509
@c[_509] -1 i[z19_40][b0] 1 i[s40][b0] >= 0;
* constraint lin_less_equal _510
@c[_510] 1 i[z19_40][b0] -1 i[s19][b0] -1 i[s40][b0] >= -1;
* constraint lin_less_equal _511
@c[_511] -1 i[z20_34][b0] 1 i[s20][b0] >= 0;
* constraint lin_less_equal _512
@c[_512] -1 i[z20_34][b0] 1 i[s34][b0] >= 0;
* constraint lin_less_equal _513
@c[_513] 1 i[z20_34][b0] -1 i[s20][b0] -1 i[s34][b0] >= -1;
* constraint lin_less_equal _514
@c[_514] -1 i[z21_25][b0] 1 i[s21][b0] >= 0;
* constraint lin_less_equal _515
@c[_515] -1 i[z21_25][b0] 1 i[s25][b0] >= 0;
* constraint lin_less_equal _516
@c[_516] 1 i[z21_25][b0] -1 i[s21][b0] -1 i[s25][b0] >= -1;
* constraint lin_less_equal _517
@c[_517] -1 i[z22_52][b0] 1 i[s22][b0] >= 0;
* constraint lin_less_equal _518
@c[_518] -1 i[z22_52][b0] 1 i[s52][b0] >= 0;
* constraint lin_less_equal _519
@c[_519] 1 i[z22_52][b0] -1 i[s22][b0] -1 i[s52][b0] >= -1;
* constraint lin_less_equal _520
@c[_520] -1 i[z2_23][b0] 1 i[s2][b0] >= 0;
* constraint lin_less_equal _521
@c[_521] -1 i[z2_23][b0] 1 i[s23][b0] >= 0;
* constraint lin_less_equal _522
@c[_522] 1 i[z2_23][b0] -1 i[s2][b0] -1 i[s23][b0] >= -1;
* constraint lin_less_equal _523
@c[_523] -1 i[z1_24][b0] 1 i[s1][b0] >= 0;
* constraint lin_less_equal _524
@c[_524] -1 i[z1_24][b0] 1 i[s24][b0] >= 0;
* constraint lin_less_equal _525
@c[_525] 1 i[z1_24][b0] -1 i[s1][b0] -1 i[s24][b0] >= -1;
* constraint lin_less_equal _526
@c[_526] -1 i[z3_25][b0] 1 i[s3][b0] >= 0;
* constraint lin_less_equal _527
@c[_527] -1 i[z3_25][b0] 1 i[s25][b0] >= 0;
* constraint lin_less_equal _528
@c[_528] 1 i[z3_25][b0] -1 i[s3][b0] -1 i[s25][b0] >= -1;
* constraint lin_less_equal _529
@c[_529] -1 i[z30_42][b0] 1 i[s30][b0] >= 0;
* constraint lin_less_equal _530
@c[_530] -1 i[z30_42][b0] 1 i[s42][b0] >= 0;
* constraint lin_less_equal _531
@c[_531] 1 i[z30_42][b0] -1 i[s30][b0] -1 i[s42][b0] >= -1;
* constraint lin_less_equal _532
@c[_532] -1 i[z21_36][b0] 1 i[s21][b0] >= 0;
* constraint lin_less_equal _533
@c[_533] -1 i[z21_36][b0] 1 i[s36][b0] >= 0;
* constraint lin_less_equal _534
@c[_534] 1 i[z21_36][b0] -1 i[s21][b0] -1 i[s36][b0] >= -1;
* constraint lin_less_equal _535
@c[_535] -1 i[z38_39][b0] 1 i[s38][b0] >= 0;
* constraint lin_less_equal _536
@c[_536] -1 i[z38_39][b0] 1 i[s39][b0] >= 0;
* constraint lin_less_equal _537
@c[_537] 1 i[z38_39][b0] -1 i[s38][b0] -1 i[s39][b0] >= -1;
* constraint lin_less_equal _538
@c[_538] -1 i[z20_39][b0] 1 i[s20][b0] >= 0;
* constraint lin_less_equal _539
@c[_539] -1 i[z20_39][b0] 1 i[s39][b0] >= 0;
* constraint lin_less_equal _540
@c[_540] 1 i[z20_39][b0] -1 i[s20][b0] -1 i[s39][b0] >= -1;
* constraint lin_less_equal _541
@c[_541] -1 i[z33_40][b0] 1 i[s33][b0] >= 0;
* constraint lin_less_equal _542
@c[_542] -1 i[z33_40][b0] 1 i[s40][b0] >= 0;
* constraint lin_less_equal _543
@c[_543] 1 i[z33_40][b0] -1 i[s33][b0] -1 i[s40][b0] >= -1;
* constraint lin_less_equal _544
@c[_544] -1 i[z38_42][b0] 1 i[s38][b0] >= 0;
* constraint lin_less_equal _545
@c[_545] -1 i[z38_42][b0] 1 i[s42][b0] >= 0;
* constraint lin_less_equal _546
@c[_546] 1 i[z38_42][b0] -1 i[s38][b0] -1 i[s42][b0] >= -1;
* constraint lin_less_equal _547
@c[_547] -1 i[z30_49][b0] 1 i[s30][b0] >= 0;
* constraint lin_less_equal _548
@c[_548] -1 i[z30_49][b0] 1 i[s49][b0] >= 0;
* constraint lin_less_equal _549
@c[_549] 1 i[z30_49][b0] -1 i[s30][b0] -1 i[s49][b0] >= -1;
* constraint lin_less_equal _550
@c[_550] 1 i[z0_7][b0] 1 i[z1_4][b0] 1 i[z2_19][b0] 1 i[z3_46][b0] 1 i[z4_37][b0] 1 i[z5_10][b0] 1 i[z6_16][b0] 1 i[z0_7][b0] 1 i[z17_28][b0] 1 i[z18_49][b0] 1 i[z19_40][b0] 1 i[z20_34][b0] 1 i[z21_25][b0] 1 i[z22_52][b0] 1 i[z2_23][b0] 1 i[z1_24][b0] 1 i[z3_25][b0] 1 i[z30_42][b0] 1 i[z21_36][b0] 1 i[z38_39][b0] 1 i[z20_39][b0] 1 i[z33_40][b0] 1 i[z38_42][b0] 1 i[z30_49][b0] -2 i[b7][b0] >= 0;
* constraint lin_less_equal _551
@c[_551] -1 i[z0_7][b0] -1 i[z1_4][b0] -1 i[z2_19][b0] -1 i[z3_46][b0] -1 i[z4_37][b0] -1 i[z5_10][b0] -1 i[z6_16][b0] -1 i[z0_7][b0] -1 i[z17_28][b0] -1 i[z18_49][b0] -1 i[z19_40][b0] -1 i[z20_34][b0] -1 i[z21_25][b0] -1 i[z22_52][b0] -1 i[z2_23][b0] -1 i[z1_24][b0] -1 i[z3_25][b0] -1 i[z30_42][b0] -1 i[z21_36][b0] -1 i[z38_39][b0] -1 i[z20_39][b0] -1 i[z33_40][b0] -1 i[z38_42][b0] -1 i[z30_49][b0] 24 i[b7][b0] >= 0;
* constraint lin_less_equal _552
@c[_552] -1 i[z0_8][b0] 1 i[s0][b0] >= 0;
* constraint lin_less_equal _553
@c[_553] -1 i[z0_8][b0] 1 i[s8][b0] >= 0;
* constraint lin_less_equal _554
@c[_554] 1 i[z0_8][b0] -1 i[s0][b0] -1 i[s8][b0] >= -1;
* constraint lin_less_equal _555
@c[_555] -1 i[z1_26][b0] 1 i[s1][b0] >= 0;
* constraint lin_less_equal _556
@c[_556] -1 i[z1_26][b0] 1 i[s26][b0] >= 0;
* constraint lin_less_equal _557
@c[_557] 1 i[z1_26][b0] -1 i[s1][b0] -1 i[s26][b0] >= -1;
* constraint lin_less_equal _558
@c[_558] -1 i[z3_47][b0] 1 i[s3][b0] >= 0;
* constraint lin_less_equal _559
@c[_559] -1 i[z3_47][b0] 1 i[s47][b0] >= 0;
* constraint lin_less_equal _560
@c[_560] 1 i[z3_47][b0] -1 i[s3][b0] -1 i[s47][b0] >= -1;
* constraint lin_less_equal _561
@c[_561] -1 i[z4_38][b0] 1 i[s4][b0] >= 0;
* constraint lin_less_equal _562
@c[_562] -1 i[z4_38][b0] 1 i[s38][b0] >= 0;
* constraint lin_less_equal _563
@c[_563] 1 i[z4_38][b0] -1 i[s4][b0] -1 i[s38][b0] >= -1;
* constraint lin_less_equal _564
@c[_564] -1 i[z9_15][b0] 1 i[s9][b0] >= 0;
* constraint lin_less_equal _565
@c[_565] -1 i[z9_15][b0] 1 i[s15][b0] >= 0;
* constraint lin_less_equal _566
@c[_566] 1 i[z9_15][b0] -1 i[s9][b0] -1 i[s15][b0] >= -1;
* constraint lin_less_equal _567
@c[_567] -1 i[z10_12][b0] 1 i[s10][b0] >= 0;
* constraint lin_less_equal _568
@c[_568] -1 i[z10_12][b0] 1 i[s12][b0] >= 0;
* constraint lin_less_equal _569
@c[_569] 1 i[z10_12][b0] -1 i[s10][b0] -1 i[s12][b0] >= -1;
* constraint lin_less_equal _570
@c[_570] -1 i[z4_27][b0] 1 i[s4][b0] >= 0;
* constraint lin_less_equal _571
@c[_571] -1 i[z4_27][b0] 1 i[s27][b0] >= 0;
* constraint lin_less_equal _572
@c[_572] 1 i[z4_27][b0] -1 i[s4][b0] -1 i[s27][b0] >= -1;
* constraint lin_less_equal _573
@c[_573] -1 i[z3_28][b0] 1 i[s3][b0] >= 0;
* constraint lin_less_equal _574
@c[_574] -1 i[z3_28][b0] 1 i[s28][b0] >= 0;
* constraint lin_less_equal _575
@c[_575] 1 i[z3_28][b0] -1 i[s3][b0] -1 i[s28][b0] >= -1;
* constraint lin_less_equal _576
@c[_576] -1 i[z29_33][b0] 1 i[s29][b0] >= 0;
* constraint lin_less_equal _577
@c[_577] -1 i[z29_33][b0] 1 i[s33][b0] >= 0;
* constraint lin_less_equal _578
@c[_578] 1 i[z29_33][b0] -1 i[s29][b0] -1 i[s33][b0] >= -1;
* constraint lin_less_equal _579
@c[_579] -1 i[z24_30][b0] 1 i[s24][b0] >= 0;
* constraint lin_less_equal _580
@c[_580] -1 i[z24_30][b0] 1 i[s30][b0] >= 0;
* constraint lin_less_equal _581
@c[_581] 1 i[z24_30][b0] -1 i[s24][b0] -1 i[s30][b0] >= -1;
* constraint lin_less_equal _582
@c[_582] -1 i[z31_51][b0] 1 i[s31][b0] >= 0;
* constraint lin_less_equal _583
@c[_583] -1 i[z31_51][b0] 1 i[s51][b0] >= 0;
* constraint lin_less_equal _584
@c[_584] 1 i[z31_51][b0] -1 i[s31][b0] -1 i[s51][b0] >= -1;
* constraint lin_less_equal _585
@c[_585] -1 i[z30_32][b0] 1 i[s30][b0] >= 0;
* constraint lin_less_equal _586
@c[_586] -1 i[z30_32][b0] 1 i[s32][b0] >= 0;
* constraint lin_less_equal _587
@c[_587] 1 i[z30_32][b0] -1 i[s30][b0] -1 i[s32][b0] >= -1;
* constraint lin_less_equal _588
@c[_588] -1 i[z21_33][b0] 1 i[s21][b0] >= 0;
* constraint lin_less_equal _589
@c[_589] -1 i[z21_33][b0] 1 i[s33][b0] >= 0;
* constraint lin_less_equal _590
@c[_590] 1 i[z21_33][b0] -1 i[s21][b0] -1 i[s33][b0] >= -1;
* constraint lin_less_equal _591
@c[_591] -1 i[z34_42][b0] 1 i[s34][b0] >= 0;
* constraint lin_less_equal _592
@c[_592] -1 i[z34_42][b0] 1 i[s42][b0] >= 0;
* constraint lin_less_equal _593
@c[_593] 1 i[z34_42][b0] -1 i[s34][b0] -1 i[s42][b0] >= -1;
* constraint lin_less_equal _594
@c[_594] 1 i[z0_8][b0] 1 i[z1_26][b0] 1 i[s2][b0] 1 i[z3_47][b0] 1 i[z4_38][b0] 1 i[z0_8][b0] 1 i[z9_15][b0] 1 i[z10_12][b0] 1 i[z1_26][b0] 1 i[z4_27][b0] 1 i[z3_28][b0] 1 i[z29_33][b0] 1 i[z24_30][b0] 1 i[z31_51][b0] 1 i[z30_32][b0] 1 i[z21_33][b0] 1 i[z34_42][b0] 1 i[s36][b0] 1 i[s46][b0] -2 i[b8][b0] >= 0;
* constraint lin_less_equal _595
@c[_595] -1 i[z0_8][b0] -1 i[z1_26][b0] -1 i[s2][b0] -1 i[z3_47][b0] -1 i[z4_38][b0] -1 i[z0_8][b0] -1 i[z9_15][b0] -1 i[z10_12][b0] -1 i[z1_26][b0] -1 i[z4_27][b0] -1 i[z3_28][b0] -1 i[z29_33][b0] -1 i[z24_30][b0] -1 i[z31_51][b0] -1 i[z30_32][b0] -1 i[z21_33][b0] -1 i[z34_42][b0] -1 i[s36][b0] -1 i[s46][b0] 19 i[b8][b0] >= 0;
* constraint lin_less_equal _596
@c[_596] -1 i[z0_9][b0] 1 i[s0][b0] >= 0;
* constraint lin_less_equal _597
@c[_597] -1 i[z0_9][b0] 1 i[s9][b0] >= 0;
* constraint lin_less_equal _598
@c[_598] 1 i[z0_9][b0] -1 i[s0][b0] -1 i[s9][b0] >= -1;
* constraint lin_less_equal _599
@c[_599] -1 i[z1_27][b0] 1 i[s1][b0] >= 0;
* constraint lin_less_equal _600
@c[_600] -1 i[z1_27][b0] 1 i[s27][b0] >= 0;
* constraint lin_less_equal _601
@c[_601] 1 i[z1_27][b0] -1 i[s1][b0] -1 i[s27][b0] >= -1;
* constraint lin_less_equal _602
@c[_602] -1 i[z2_3][b0] 1 i[s2][b0] >= 0;
* constraint lin_less_equal _603
@c[_603] -1 i[z2_3][b0] 1 i[s3][b0] >= 0;
* constraint lin_less_equal _604
@c[_604] 1 i[z2_3][b0] -1 i[s2][b0] -1 i[s3][b0] >= -1;
* constraint lin_less_equal _605
@c[_605] -1 i[z3_48][b0] 1 i[s3][b0] >= 0;
* constraint lin_less_equal _606
@c[_606] -1 i[z3_48][b0] 1 i[s48][b0] >= 0;
* constraint lin_less_equal _607
@c[_607] 1 i[z3_48][b0] -1 i[s3][b0] -1 i[s48][b0] >= -1;
* constraint lin_less_equal _608
@c[_608] -1 i[z4_39][b0] 1 i[s4][b0] >= 0;
* constraint lin_less_equal _609
@c[_609] -1 i[z4_39][b0] 1 i[s39][b0] >= 0;
* constraint lin_less_equal _610
@c[_610] 1 i[z4_39][b0] -1 i[s4][b0] -1 i[s39][b0] >= -1;
* constraint lin_less_equal _611
@c[_611] -1 i[z6_8][b0] 1 i[s6][b0] >= 0;
* constraint lin_less_equal _612
@c[_612] -1 i[z6_8][b0] 1 i[s8][b0] >= 0;
* constraint lin_less_equal _613
@c[_613] 1 i[z6_8][b0] -1 i[s6][b0] -1 i[s8][b0] >= -1;
* constraint lin_less_equal _614
@c[_614] -1 i[z10_13][b0] 1 i[s10][b0] >= 0;
* constraint lin_less_equal _615
@c[_615] -1 i[z10_13][b0] 1 i[s13][b0] >= 0;
* constraint lin_less_equal _616
@c[_616] 1 i[z10_13][b0] -1 i[s10][b0] -1 i[s13][b0] >= -1;
* constraint lin_less_equal _617
@c[_617] -1 i[z23_50][b0] 1 i[s23][b0] >= 0;
* constraint lin_less_equal _618
@c[_618] -1 i[z23_50][b0] 1 i[s50][b0] >= 0;
* constraint lin_less_equal _619
@c[_619] 1 i[z23_50][b0] -1 i[s23][b0] -1 i[s50][b0] >= -1;
* constraint lin_less_equal _620
@c[_620] -1 i[z18_26][b0] 1 i[s18][b0] >= 0;
* constraint lin_less_equal _621
@c[_621] -1 i[z18_26][b0] 1 i[s26][b0] >= 0;
* constraint lin_less_equal _622
@c[_622] 1 i[z18_26][b0] -1 i[s18][b0] -1 i[s26][b0] >= -1;
* constraint lin_less_equal _623
@c[_623] -1 i[z27_45][b0] 1 i[s27][b0] >= 0;
* constraint lin_less_equal _624
@c[_624] -1 i[z27_45][b0] 1 i[s45][b0] >= 0;
* constraint lin_less_equal _625
@c[_625] 1 i[z27_45][b0] -1 i[s27][b0] -1 i[s45][b0] >= -1;
* constraint lin_less_equal _626
@c[_626] -1 i[z28_36][b0] 1 i[s28][b0] >= 0;
* constraint lin_less_equal _627
@c[_627] -1 i[z28_36][b0] 1 i[s36][b0] >= 0;
* constraint lin_less_equal _628
@c[_628] 1 i[z28_36][b0] -1 i[s28][b0] -1 i[s36][b0] >= -1;
* constraint lin_less_equal _629
@c[_629] -1 i[z2_29][b0] 1 i[s2][b0] >= 0;
* constraint lin_less_equal _630
@c[_630] -1 i[z2_29][b0] 1 i[s29][b0] >= 0;
* constraint lin_less_equal _631
@c[_631] 1 i[z2_29][b0] -1 i[s2][b0] -1 i[s29][b0] >= -1;
* constraint lin_less_equal _632
@c[_632] -1 i[z1_30][b0] 1 i[s1][b0] >= 0;
* constraint lin_less_equal _633
@c[_633] -1 i[z1_30][b0] 1 i[s30][b0] >= 0;
* constraint lin_less_equal _634
@c[_634] 1 i[z1_30][b0] -1 i[s1][b0] -1 i[s30][b0] >= -1;
* constraint lin_less_equal _635
@c[_635] -1 i[z4_31][b0] 1 i[s4][b0] >= 0;
* constraint lin_less_equal _636
@c[_636] -1 i[z4_31][b0] 1 i[s31][b0] >= 0;
* constraint lin_less_equal _637
@c[_637] 1 i[z4_31][b0] -1 i[s4][b0] -1 i[s31][b0] >= -1;
* constraint lin_less_equal _638
@c[_638] -1 i[z31_32][b0] 1 i[s31][b0] >= 0;
* constraint lin_less_equal _639
@c[_639] -1 i[z31_32][b0] 1 i[s32][b0] >= 0;
* constraint lin_less_equal _640
@c[_640] 1 i[z31_32][b0] -1 i[s31][b0] -1 i[s32][b0] >= -1;
* constraint lin_less_equal _641
@c[_641] -1 i[z22_33][b0] 1 i[s22][b0] >= 0;
* constraint lin_less_equal _642
@c[_642] -1 i[z22_33][b0] 1 i[s33][b0] >= 0;
* constraint lin_less_equal _643
@c[_643] 1 i[z22_33][b0] -1 i[s22][b0] -1 i[s33][b0] >= -1;
* constraint lin_less_equal _644
@c[_644] -1 i[z34_43][b0] 1 i[s34][b0] >= 0;
* constraint lin_less_equal _645
@c[_645] -1 i[z34_43][b0] 1 i[s43][b0] >= 0;
* constraint lin_less_equal _646
@c[_646] 1 i[z34_43][b0] -1 i[s34][b0] -1 i[s43][b0] >= -1;
* constraint lin_less_equal _647
@c[_647] -1 i[z23_36][b0] 1 i[s23][b0] >= 0;
* constraint lin_less_equal _648
@c[_648] -1 i[z23_36][b0] 1 i[s36][b0] >= 0;
* constraint lin_less_equal _649
@c[_649] 1 i[z23_36][b0] -1 i[s23][b0] -1 i[s36][b0] >= -1;
* constraint lin_less_equal _650
@c[_650] -1 i[z44_46][b0] 1 i[s44][b0] >= 0;
* constraint lin_less_equal _651
@c[_651] -1 i[z44_46][b0] 1 i[s46][b0] >= 0;
* constraint lin_less_equal _652
@c[_652] 1 i[z44_46][b0] -1 i[s44][b0] -1 i[s46][b0] >= -1;
* constraint lin_less_equal _653
@c[_653] -1 i[z20_45][b0] 1 i[s20][b0] >= 0;
* constraint lin_less_equal _654
@c[_654] -1 i[z20_45][b0] 1 i[s45][b0] >= 0;
* constraint lin_less_equal _655
@c[_655] 1 i[z20_45][b0] -1 i[s20][b0] -1 i[s45][b0] >= -1;
* constraint lin_less_equal _656
@c[_656] -1 i[z33_46][b0] 1 i[s33][b0] >= 0;
* constraint lin_less_equal _657
@c[_657] -1 i[z33_46][b0] 1 i[s46][b0] >= 0;
* constraint lin_less_equal _658
@c[_658] 1 i[z33_46][b0] -1 i[s33][b0] -1 i[s46][b0] >= -1;
* constraint lin_less_equal _659
@c[_659] -1 i[z32_49][b0] 1 i[s32][b0] >= 0;
* constraint lin_less_equal _660
@c[_660] -1 i[z32_49][b0] 1 i[s49][b0] >= 0;
* constraint lin_less_equal _661
@c[_661] 1 i[z32_49][b0] -1 i[s32][b0] -1 i[s49][b0] >= -1;
* constraint lin_less_equal _662
@c[_662] -1 i[z44_50][b0] 1 i[s44][b0] >= 0;
* constraint lin_less_equal _663
@c[_663] -1 i[z44_50][b0] 1 i[s50][b0] >= 0;
* constraint lin_less_equal _664
@c[_664] 1 i[z44_50][b0] -1 i[s44][b0] -1 i[s50][b0] >= -1;
* constraint lin_less_equal _665
@c[_665] 1 i[z0_9][b0] 1 i[z1_27][b0] 1 i[z2_3][b0] 1 i[z3_48][b0] 1 i[z4_39][b0] 1 i[z6_8][b0] 1 i[z0_9][b0] 1 i[z10_13][b0] 1 i[z23_50][b0] 1 i[z18_26][b0] 1 i[z27_45][b0] 1 i[z28_36][b0] 1 i[z2_29][b0] 1 i[z1_30][b0] 1 i[z4_31][b0] 1 i[z31_32][b0] 1 i[z22_33][b0] 1 i[z34_43][b0] 1 i[z23_36][b0] 1 i[z44_46][b0] 1 i[z20_45][b0] 1 i[z33_46][b0] 1 i[z32_49][b0] 1 i[z44_50][b0] -2 i[b9][b0] >= 0;
* constraint lin_less_equal _666
@c[_666] -1 i[z0_9][b0] -1 i[z1_27][b0] -1 i[z2_3][b0] -1 i[z3_48][b0] -1 i[z4_39][b0] -1 i[z6_8][b0] -1 i[z0_9][b0] -1 i[z10_13][b0] -1 i[z23_50][b0] -1 i[z18_26][b0] -1 i[z27_45][b0] -1 i[z28_36][b0] -1 i[z2_29][b0] -1 i[z1_30][b0] -1 i[z4_31][b0] -1 i[z31_32][b0] -1 i[z22_33][b0] -1 i[z34_43][b0] -1 i[z23_36][b0] -1 i[z44_46][b0] -1 i[z20_45][b0] -1 i[z33_46][b0] -1 i[z32_49][b0] -1 i[z44_50][b0] 24 i[b9][b0] >= 0;
* constraint lin_less_equal _667
@c[_667] -1 i[z0_10][b0] 1 i[s0][b0] >= 0;
* constraint lin_less_equal _668
@c[_668] -1 i[z0_10][b0] 1 i[s10][b0] >= 0;
* constraint lin_less_equal _669
@c[_669] 1 i[z0_10][b0] -1 i[s0][b0] -1 i[s10][b0] >= -1;
* constraint lin_less_equal _670
@c[_670] -1 i[z1_28][b0] 1 i[s1][b0] >= 0;
* constraint lin_less_equal _671
@c[_671] -1 i[z1_28][b0] 1 i[s28][b0] >= 0;
* constraint lin_less_equal _672
@c[_672] 1 i[z1_28][b0] -1 i[s1][b0] -1 i[s28][b0] >= -1;
* constraint lin_less_equal _673
@c[_673] -1 i[z2_4][b0] 1 i[s2][b0] >= 0;
* constraint lin_less_equal _674
@c[_674] -1 i[z2_4][b0] 1 i[s4][b0] >= 0;
* constraint lin_less_equal _675
@c[_675] 1 i[z2_4][b0] -1 i[s2][b0] -1 i[s4][b0] >= -1;
* constraint lin_less_equal _676
@c[_676] -1 i[z3_49][b0] 1 i[s3][b0] >= 0;
* constraint lin_less_equal _677
@c[_677] -1 i[z3_49][b0] 1 i[s49][b0] >= 0;
* constraint lin_less_equal _678
@c[_678] 1 i[z3_49][b0] -1 i[s3][b0] -1 i[s49][b0] >= -1;
* constraint lin_less_equal _679
@c[_679] -1 i[z4_40][b0] 1 i[s4][b0] >= 0;
* constraint lin_less_equal _680
@c[_680] -1 i[z4_40][b0] 1 i[s40][b0] >= 0;
* constraint lin_less_equal _681
@c[_681] 1 i[z4_40][b0] -1 i[s4][b0] -1 i[s40][b0] >= -1;
* constraint lin_less_equal _682
@c[_682] -1 i[z7_8][b0] 1 i[s7][b0] >= 0;
* constraint lin_less_equal _683
@c[_683] -1 i[z7_8][b0] 1 i[s8][b0] >= 0;
* constraint lin_less_equal _684
@c[_684] 1 i[z7_8][b0] -1 i[s7][b0] -1 i[s8][b0] >= -1;
* constraint lin_less_equal _685
@c[_685] -1 i[z9_16][b0] 1 i[s9][b0] >= 0;
* constraint lin_less_equal _686
@c[_686] -1 i[z9_16][b0] 1 i[s16][b0] >= 0;
* constraint lin_less_equal _687
@c[_687] 1 i[z9_16][b0] -1 i[s9][b0] -1 i[s16][b0] >= -1;
* constraint lin_less_equal _688
@c[_688] -1 i[z20_41][b0] 1 i[s20][b0] >= 0;
* constraint lin_less_equal _689
@c[_689] -1 i[z20_41][b0] 1 i[s41][b0] >= 0;
* constraint lin_less_equal _690
@c[_690] 1 i[z20_41][b0] -1 i[s20][b0] -1 i[s41][b0] >= -1;
* constraint lin_less_equal _691
@c[_691] -1 i[z19_26][b0] 1 i[s19][b0] >= 0;
* constraint lin_less_equal _692
@c[_692] -1 i[z19_26][b0] 1 i[s26][b0] >= 0;
* constraint lin_less_equal _693
@c[_693] 1 i[z19_26][b0] -1 i[s19][b0] -1 i[s26][b0] >= -1;
* constraint lin_less_equal _694
@c[_694] -1 i[z27_46][b0] 1 i[s27][b0] >= 0;
* constraint lin_less_equal _695
@c[_695] -1 i[z27_46][b0] 1 i[s46][b0] >= 0;
* constraint lin_less_equal _696
@c[_696] 1 i[z27_46][b0] -1 i[s27][b0] -1 i[s46][b0] >= -1;
* constraint lin_less_equal _697
@c[_697] -1 i[z28_37][b0] 1 i[s28][b0] >= 0;
* constraint lin_less_equal _698
@c[_698] -1 i[z28_37][b0] 1 i[s37][b0] >= 0;
* constraint lin_less_equal _699
@c[_699] 1 i[z28_37][b0] -1 i[s28][b0] -1 i[s37][b0] >= -1;
* constraint lin_less_equal _700
@c[_700] -1 i[z29_34][b0] 1 i[s29][b0] >= 0;
* constraint lin_less_equal _701
@c[_701] -1 i[z29_34][b0] 1 i[s34][b0] >= 0;
* constraint lin_less_equal _702
@c[_702] 1 i[z29_34][b0] -1 i[s29][b0] -1 i[s34][b0] >= -1;
* constraint lin_less_equal _703
@c[_703] -1 i[z25_30][b0] 1 i[s25][b0] >= 0;
* constraint lin_less_equal _704
@c[_704] -1 i[z25_30][b0] 1 i[s30][b0] >= 0;
* constraint lin_less_equal _705
@c[_705] 1 i[z25_30][b0] -1 i[s25][b0] -1 i[s30][b0] >= -1;
* constraint lin_less_equal _706
@c[_706] -1 i[z31_52][b0] 1 i[s31][b0] >= 0;
* constraint lin_less_equal _707
@c[_707] -1 i[z31_52][b0] 1 i[s52][b0] >= 0;
* constraint lin_less_equal _708
@c[_708] 1 i[z31_52][b0] -1 i[s31][b0] -1 i[s52][b0] >= -1;
* constraint lin_less_equal _709
@c[_709] -1 i[z2_32][b0] 1 i[s2][b0] >= 0;
* constraint lin_less_equal _710
@c[_710] -1 i[z2_32][b0] 1 i[s32][b0] >= 0;
* constraint lin_less_equal _711
@c[_711] 1 i[z2_32][b0] -1 i[s2][b0] -1 i[s32][b0] >= -1;
* constraint lin_less_equal _712
@c[_712] -1 i[z1_33][b0] 1 i[s1][b0] >= 0;
* constraint lin_less_equal _713
@c[_713] -1 i[z1_33][b0] 1 i[s33][b0] >= 0;
* constraint lin_less_equal _714
@c[_714] 1 i[z1_33][b0] -1 i[s1][b0] -1 i[s33][b0] >= -1;
* constraint lin_less_equal _715
@c[_715] -1 i[z3_34][b0] 1 i[s3][b0] >= 0;
* constraint lin_less_equal _716
@c[_716] -1 i[z3_34][b0] 1 i[s34][b0] >= 0;
* constraint lin_less_equal _717
@c[_717] 1 i[z3_34][b0] -1 i[s3][b0] -1 i[s34][b0] >= -1;
* constraint lin_less_equal _718
@c[_718] -1 i[z35_36][b0] 1 i[s35][b0] >= 0;
* constraint lin_less_equal _719
@c[_719] -1 i[z35_36][b0] 1 i[s36][b0] >= 0;
* constraint lin_less_equal _720
@c[_720] 1 i[z35_36][b0] -1 i[s35][b0] -1 i[s36][b0] >= -1;
* constraint lin_less_equal _721
@c[_721] -1 i[z30_36][b0] 1 i[s30][b0] >= 0;
* constraint lin_less_equal _722
@c[_722] -1 i[z30_36][b0] 1 i[s36][b0] >= 0;
* constraint lin_less_equal _723
@c[_723] 1 i[z30_36][b0] -1 i[s30][b0] -1 i[s36][b0] >= -1;
* constraint lin_less_equal _724
@c[_724] -1 i[z23_37][b0] 1 i[s23][b0] >= 0;
* constraint lin_less_equal _725
@c[_725] -1 i[z23_37][b0] 1 i[s37][b0] >= 0;
* constraint lin_less_equal _726
@c[_726] 1 i[z23_37][b0] -1 i[s23][b0] -1 i[s37][b0] >= -1;
* constraint lin_less_equal _727
@c[_727] -1 i[z29_39][b0] 1 i[s29][b0] >= 0;
* constraint lin_less_equal _728
@c[_728] -1 i[z29_39][b0] 1 i[s39][b0] >= 0;
* constraint lin_less_equal _729
@c[_729] 1 i[z29_39][b0] -1 i[s29][b0] -1 i[s39][b0] >= -1;
* constraint lin_less_equal _730
@c[_730] -1 i[z35_41][b0] 1 i[s35][b0] >= 0;
* constraint lin_less_equal _731
@c[_731] -1 i[z35_41][b0] 1 i[s41][b0] >= 0;
* constraint lin_less_equal _732
@c[_732] 1 i[z35_41][b0] -1 i[s35][b0] -1 i[s41][b0] >= -1;
* constraint lin_less_equal _733
@c[_733] -1 i[z20_46][b0] 1 i[s20][b0] >= 0;
* constraint lin_less_equal _734
@c[_734] -1 i[z20_46][b0] 1 i[s46][b0] >= 0;
* constraint lin_less_equal _735
@c[_735] 1 i[z20_46][b0] -1 i[s20][b0] -1 i[s46][b0] >= -1;
* constraint lin_less_equal _736
@c[_736] 1 i[z0_10][b0] 1 i[z1_28][b0] 1 i[z2_4][b0] 1 i[z3_49][b0] 1 i[z4_40][b0] 1 i[z7_8][b0] 1 i[z9_16][b0] 1 i[z0_10][b0] 1 i[z20_41][b0] 1 i[z19_26][b0] 1 i[z27_46][b0] 1 i[z28_37][b0] 1 i[z29_34][b0] 1 i[z25_30][b0] 1 i[z31_52][b0] 1 i[z2_32][b0] 1 i[z1_33][b0] 1 i[z3_34][b0] 1 i[z35_36][b0] 1 i[z30_36][b0] 1 i[z23_37][b0] 1 i[z29_39][b0] 1 i[z35_41][b0] 1 i[z20_46][b0] -2 i[b10][b0] >= 0;
* constraint lin_less_equal _737
@c[_737] -1 i[z0_10][b0] -1 i[z1_28][b0] -1 i[z2_4][b0] -1 i[z3_49][b0] -1 i[z4_40][b0] -1 i[z7_8][b0] -1 i[z9_16][b0] -1 i[z0_10][b0] -1 i[z20_41][b0] -1 i[z19_26][b0] -1 i[z27_46][b0] -1 i[z28_37][b0] -1 i[z29_34][b0] -1 i[z25_30][b0] -1 i[z31_52][b0] -1 i[z2_32][b0] -1 i[z1_33][b0] -1 i[z3_34][b0] -1 i[z35_36][b0] -1 i[z30_36][b0] -1 i[z23_37][b0] -1 i[z29_39][b0] -1 i[z35_41][b0] -1 i[z20_46][b0] 24 i[b10][b0] >= 0;
* constraint lin_less_equal _738
@c[_738] -1 i[z0_11][b0] 1 i[s0][b0] >= 0;
* constraint lin_less_equal _739
@c[_739] -1 i[z0_11][b0] 1 i[s11][b0] >= 0;
* constraint lin_less_equal _740
@c[_740] 1 i[z0_11][b0] -1 i[s0][b0] -1 i[s11][b0] >= -1;
* constraint lin_less_equal _741
@c[_741] -1 i[z1_29][b0] 1 i[s1][b0] >= 0;
* constraint lin_less_equal _742
@c[_742] -1 i[z1_29][b0] 1 i[s29][b0] >= 0;
* constraint lin_less_equal _743
@c[_743] 1 i[z1_29][b0] -1 i[s1][b0] -1 i[s29][b0] >= -1;
* constraint lin_less_equal _744
@c[_744] -1 i[z4_41][b0] 1 i[s4][b0] >= 0;
* constraint lin_less_equal _745
@c[_745] -1 i[z4_41][b0] 1 i[s41][b0] >= 0;
* constraint lin_less_equal _746
@c[_746] 1 i[z4_41][b0] -1 i[s4][b0] -1 i[s41][b0] >= -1;
* constraint lin_less_equal _747
@c[_747] -1 i[z5_12][b0] 1 i[s5][b0] >= 0;
* constraint lin_less_equal _748
@c[_748] -1 i[z5_12][b0] 1 i[s12][b0] >= 0;
* constraint lin_less_equal _749
@c[_749] 1 i[z5_12][b0] -1 i[s5][b0] -1 i[s12][b0] >= -1;
* constraint lin_less_equal _750
@c[_750] -1 i[z13_14][b0] 1 i[s13][b0] >= 0;
* constraint lin_less_equal _751
@c[_751] -1 i[z13_14][b0] 1 i[s14][b0] >= 0;
* constraint lin_less_equal _752
@c[_752] 1 i[z13_14][b0] -1 i[s13][b0] -1 i[s14][b0] >= -1;
* constraint lin_less_equal _753
@c[_753] -1 i[z28_34][b0] 1 i[s28][b0] >= 0;
* constraint lin_less_equal _754
@c[_754] -1 i[z28_34][b0] 1 i[s34][b0] >= 0;
* constraint lin_less_equal _755
@c[_755] 1 i[z28_34][b0] -1 i[s28][b0] -1 i[s34][b0] >= -1;
* constraint lin_less_equal _756
@c[_756] -1 i[z30_40][b0] 1 i[s30][b0] >= 0;
* constraint lin_less_equal _757
@c[_757] -1 i[z30_40][b0] 1 i[s40][b0] >= 0;
* constraint lin_less_equal _758
@c[_758] 1 i[z30_40][b0] -1 i[s30][b0] -1 i[s40][b0] >= -1;
* constraint lin_less_equal _759
@c[_759] -1 i[z32_46][b0] 1 i[s32][b0] >= 0;
* constraint lin_less_equal _760
@c[_760] -1 i[z32_46][b0] 1 i[s46][b0] >= 0;
* constraint lin_less_equal _761
@c[_761] 1 i[z32_46][b0] -1 i[s32][b0] -1 i[s46][b0] >= -1;
* constraint lin_less_equal _762
@c[_762] -1 i[z33_34][b0] 1 i[s33][b0] >= 0;
* constraint lin_less_equal _763
@c[_763] -1 i[z33_34][b0] 1 i[s34][b0] >= 0;
* constraint lin_less_equal _764
@c[_764] 1 i[z33_34][b0] -1 i[s33][b0] -1 i[s34][b0] >= -1;
* constraint lin_less_equal _765
@c[_765] -1 i[z2_35][b0] 1 i[s2][b0] >= 0;
* constraint lin_less_equal _766
@c[_766] -1 i[z2_35][b0] 1 i[s35][b0] >= 0;
* constraint lin_less_equal _767
@c[_767] 1 i[z2_35][b0] -1 i[s2][b0] -1 i[s35][b0] >= -1;
* constraint lin_less_equal _768
@c[_768] -1 i[z3_37][b0] 1 i[s3][b0] >= 0;
* constraint lin_less_equal _769
@c[_769] -1 i[z3_37][b0] 1 i[s37][b0] >= 0;
* constraint lin_less_equal _770
@c[_770] 1 i[z3_37][b0] -1 i[s3][b0] -1 i[s37][b0] >= -1;
* constraint lin_less_equal _771
@c[_771] -1 i[z17_38][b0] 1 i[s17][b0] >= 0;
* constraint lin_less_equal _772
@c[_772] -1 i[z17_38][b0] 1 i[s38][b0] >= 0;
* constraint lin_less_equal _773
@c[_773] 1 i[z17_38][b0] -1 i[s17][b0] -1 i[s38][b0] >= -1;
* constraint lin_less_equal _774
@c[_774] -1 i[z39_44][b0] 1 i[s39][b0] >= 0;
* constraint lin_less_equal _775
@c[_775] -1 i[z39_44][b0] 1 i[s44][b0] >= 0;
* constraint lin_less_equal _776
@c[_776] 1 i[z39_44][b0] -1 i[s39][b0] -1 i[s44][b0] >= -1;
* constraint lin_less_equal _777
@c[_777] -1 i[z35_40][b0] 1 i[s35][b0] >= 0;
* constraint lin_less_equal _778
@c[_778] -1 i[z35_40][b0] 1 i[s40][b0] >= 0;
* constraint lin_less_equal _779
@c[_779] 1 i[z35_40][b0] -1 i[s35][b0] -1 i[s40][b0] >= -1;
* constraint lin_less_equal _780
@c[_780] -1 i[z32_41][b0] 1 i[s32][b0] >= 0;
* constraint lin_less_equal _781
@c[_781] -1 i[z32_41][b0] 1 i[s41][b0] >= 0;
* constraint lin_less_equal _782
@c[_782] 1 i[z32_41][b0] -1 i[s32][b0] -1 i[s41][b0] >= -1;
* constraint lin_less_equal _783
@c[_783] -1 i[z23_42][b0] 1 i[s23][b0] >= 0;
* constraint lin_less_equal _784
@c[_784] -1 i[z23_42][b0] 1 i[s42][b0] >= 0;
* constraint lin_less_equal _785
@c[_785] 1 i[z23_42][b0] -1 i[s23][b0] -1 i[s42][b0] >= -1;
* constraint lin_less_equal _786
@c[_786] -1 i[z43_50][b0] 1 i[s43][b0] >= 0;
* constraint lin_less_equal _787
@c[_787] -1 i[z43_50][b0] 1 i[s50][b0] >= 0;
* constraint lin_less_equal _788
@c[_788] 1 i[z43_50][b0] -1 i[s43][b0] -1 i[s50][b0] >= -1;
* constraint lin_less_equal _789
@c[_789] -1 i[z28_49][b0] 1 i[s28][b0] >= 0;
* constraint lin_less_equal _790
@c[_790] -1 i[z28_49][b0] 1 i[s49][b0] >= 0;
* constraint lin_less_equal _791
@c[_791] 1 i[z28_49][b0] -1 i[s28][b0] -1 i[s49][b0] >= -1;
* constraint lin_less_equal _792
@c[_792] 1 i[z0_11][b0] 1 i[z1_29][b0] 1 i[z2_20][b0] 1 i[z1_3][b0] 1 i[z4_41][b0] 1 i[z0_11][b0] 1 i[z5_12][b0] 1 i[z13_14][b0] 1 i[z23_49][b0] 1 i[z28_34][b0] 1 i[z30_40][b0] 1 i[z32_46][b0] 1 i[z33_39][b0] 1 i[z33_34][b0] 1 i[z2_35][b0] 1 i[z4_36][b0] 1 i[z3_37][b0] 1 i[z17_38][b0] 1 i[z39_44][b0] 1 i[z35_40][b0] 1 i[z32_41][b0] 1 i[z23_42][b0] 1 i[z43_50][b0] 1 i[z28_49][b0] -2 i[b11][b0] >= 0;
* constraint lin_less_equal _793
@c[_793] -1 i[z0_11][b0] -1 i[z1_29][b0] -1 i[z2_20][b0] -1 i[z1_3][b0] -1 i[z4_41][b0] -1 i[z0_11][b0] -1 i[z5_12][b0] -1 i[z13_14][b0] -1 i[z23_49][b0] -1 i[z28_34][b0] -1 i[z30_40][b0] -1 i[z32_46][b0] -1 i[z33_39][b0] -1 i[z33_34][b0] -1 i[z2_35][b0] -1 i[z4_36][b0] -1 i[z3_37][b0] -1 i[z17_38][b0] -1 i[z39_44][b0] -1 i[z35_40][b0] -1 i[z32_41][b0] -1 i[z23_42][b0] -1 i[z43_50][b0] -1 i[z28_49][b0] 24 i[b11][b0] >= 0;
* constraint lin_less_equal _794
@c[_794] -1 i[z0_12][b0] 1 i[s0][b0] >= 0;
* constraint lin_less_equal _795
@c[_795] -1 i[z0_12][b0] 1 i[s12][b0] >= 0;
* constraint lin_less_equal _796
@c[_796] 1 i[z0_12][b0] -1 i[s0][b0] -1 i[s12][b0] >= -1;
* constraint lin_less_equal _797
@c[_797] -1 i[z2_21][b0] 1 i[s2][b0] >= 0;
* constraint lin_less_equal _798
@c[_798] -1 i[z2_21][b0] 1 i[s21][b0] >= 0;
* constraint lin_less_equal _799
@c[_799] 1 i[z2_21][b0] -1 i[s2][b0] -1 i[s21][b0] >= -1;
* constraint lin_less_equal _800
@c[_800] -1 i[z4_42][b0] 1 i[s4][b0] >= 0;
* constraint lin_less_equal _801
@c[_801] -1 i[z4_42][b0] 1 i[s42][b0] >= 0;
* constraint lin_less_equal _802
@c[_802] 1 i[z4_42][b0] -1 i[s4][b0] -1 i[s42][b0] >= -1;
* constraint lin_less_equal _803
@c[_803] -1 i[z8_11][b0] 1 i[s8][b0] >= 0;
* constraint lin_less_equal _804
@c[_804] -1 i[z8_11][b0] 1 i[s11][b0] >= 0;
* constraint lin_less_equal _805
@c[_805] 1 i[z8_11][b0] -1 i[s8][b0] -1 i[s11][b0] >= -1;
* constraint lin_less_equal _806
@c[_806] -1 i[z13_15][b0] 1 i[s13][b0] >= 0;
* constraint lin_less_equal _807
@c[_807] -1 i[z13_15][b0] 1 i[s15][b0] >= 0;
* constraint lin_less_equal _808
@c[_808] 1 i[z13_15][b0] -1 i[s13][b0] -1 i[s15][b0] >= -1;
* constraint lin_less_equal _809
@c[_809] -1 i[z19_25][b0] 1 i[s19][b0] >= 0;
* constraint lin_less_equal _810
@c[_810] -1 i[z19_25][b0] 1 i[s25][b0] >= 0;
* constraint lin_less_equal _811
@c[_811] 1 i[z19_25][b0] -1 i[s19][b0] -1 i[s25][b0] >= -1;
* constraint lin_less_equal _812
@c[_812] -1 i[z20_37][b0] 1 i[s20][b0] >= 0;
* constraint lin_less_equal _813
@c[_813] -1 i[z20_37][b0] 1 i[s37][b0] >= 0;
* constraint lin_less_equal _814
@c[_814] 1 i[z20_37][b0] -1 i[s20][b0] -1 i[s37][b0] >= -1;
* constraint lin_less_equal _815
@c[_815] -1 i[z24_49][b0] 1 i[s24][b0] >= 0;
* constraint lin_less_equal _816
@c[_816] -1 i[z24_49][b0] 1 i[s49][b0] >= 0;
* constraint lin_less_equal _817
@c[_817] 1 i[z24_49][b0] -1 i[s24][b0] -1 i[s49][b0] >= -1;
* constraint lin_less_equal _818
@c[_818] -1 i[z23_25][b0] 1 i[s23][b0] >= 0;
* constraint lin_less_equal _819
@c[_819] -1 i[z23_25][b0] 1 i[s25][b0] >= 0;
* constraint lin_less_equal _820
@c[_820] 1 i[z23_25][b0] -1 i[s23][b0] -1 i[s25][b0] >= -1;
* constraint lin_less_equal _821
@c[_821] -1 i[z26_35][b0] 1 i[s26][b0] >= 0;
* constraint lin_less_equal _822
@c[_822] -1 i[z26_35][b0] 1 i[s35][b0] >= 0;
* constraint lin_less_equal _823
@c[_823] 1 i[z26_35][b0] -1 i[s26][b0] -1 i[s35][b0] >= -1;
* constraint lin_less_equal _824
@c[_824] -1 i[z36_47][b0] 1 i[s36][b0] >= 0;
* constraint lin_less_equal _825
@c[_825] -1 i[z36_47][b0] 1 i[s47][b0] >= 0;
* constraint lin_less_equal _826
@c[_826] 1 i[z36_47][b0] -1 i[s36][b0] -1 i[s47][b0] >= -1;
* constraint lin_less_equal _827
@c[_827] -1 i[z37_38][b0] 1 i[s37][b0] >= 0;
* constraint lin_less_equal _828
@c[_828] -1 i[z37_38][b0] 1 i[s38][b0] >= 0;
* constraint lin_less_equal _829
@c[_829] 1 i[z37_38][b0] -1 i[s37][b0] -1 i[s38][b0] >= -1;
* constraint lin_less_equal _830
@c[_830] -1 i[z1_38][b0] 1 i[s1][b0] >= 0;
* constraint lin_less_equal _831
@c[_831] -1 i[z1_38][b0] 1 i[s38][b0] >= 0;
* constraint lin_less_equal _832
@c[_832] 1 i[z1_38][b0] -1 i[s1][b0] -1 i[s38][b0] >= -1;
* constraint lin_less_equal _833
@c[_833] -1 i[z3_40][b0] 1 i[s3][b0] >= 0;
* constraint lin_less_equal _834
@c[_834] -1 i[z3_40][b0] 1 i[s40][b0] >= 0;
* constraint lin_less_equal _835
@c[_835] 1 i[z3_40][b0] -1 i[s3][b0] -1 i[s40][b0] >= -1;
* constraint lin_less_equal _836
@c[_836] -1 i[z33_41][b0] 1 i[s33][b0] >= 0;
* constraint lin_less_equal _837
@c[_837] -1 i[z33_41][b0] 1 i[s41][b0] >= 0;
* constraint lin_less_equal _838
@c[_838] 1 i[z33_41][b0] -1 i[s33][b0] -1 i[s41][b0] >= -1;
* constraint lin_less_equal _839
@c[_839] -1 i[z24_42][b0] 1 i[s24][b0] >= 0;
* constraint lin_less_equal _840
@c[_840] -1 i[z24_42][b0] 1 i[s42][b0] >= 0;
* constraint lin_less_equal _841
@c[_841] 1 i[z24_42][b0] -1 i[s24][b0] -1 i[s42][b0] >= -1;
* constraint lin_less_equal _842
@c[_842] -1 i[z43_51][b0] 1 i[s43][b0] >= 0;
* constraint lin_less_equal _843
@c[_843] -1 i[z43_51][b0] 1 i[s51][b0] >= 0;
* constraint lin_less_equal _844
@c[_844] 1 i[z43_51][b0] -1 i[s43][b0] -1 i[s51][b0] >= -1;
* constraint lin_less_equal _845
@c[_845] -1 i[z19_46][b0] 1 i[s19][b0] >= 0;
* constraint lin_less_equal _846
@c[_846] -1 i[z19_46][b0] 1 i[s46][b0] >= 0;
* constraint lin_less_equal _847
@c[_847] 1 i[z19_46][b0] -1 i[s19][b0] -1 i[s46][b0] >= -1;
* constraint lin_less_equal _848
@c[_848] 1 i[z0_12][b0] 1 i[z1_30][b0] 1 i[z2_21][b0] 1 i[z2_3][b0] 1 i[z4_42][b0] 1 i[z8_11][b0] 1 i[z0_12][b0] 1 i[z13_15][b0] 1 i[z19_25][b0] 1 i[z20_37][b0] 1 i[z23_36][b0] 1 i[z24_49][b0] 1 i[z23_25][b0] 1 i[z33_46][b0] 1 i[z26_35][b0] 1 i[z36_47][b0] 1 i[z37_38][b0] 1 i[z1_38][b0] 1 i[z4_39][b0] 1 i[z3_40][b0] 1 i[z33_41][b0] 1 i[z24_42][b0] 1 i[z43_51][b0] 1 i[z19_46][b0] -2 i[b12][b0] >= 0;
* constraint lin_less_equal _849
@c[_849] -1 i[z0_12][b0] -1 i[z1_30][b0] -1 i[z2_21][b0] -1 i[z2_3][b0] -1 i[z4_42][b0] -1 i[z8_11][b0] -1 i[z0_12][b0] -1 i[z13_15][b0] -1 i[z19_25][b0] -1 i[z20_37][b0] -1 i[z23_36][b0] -1 i[z24_49][b0] -1 i[z23_25][b0] -1 i[z33_46][b0] -1 i[z26_35][b0] -1 i[z36_47][b0] -1 i[z37_38][b0] -1 i[z1_38][b0] -1 i[z4_39][b0] -1 i[z3_40][b0] -1 i[z33_41][b0] -1 i[z24_42][b0] -1 i[z43_51][b0] -1 i[z19_46][b0] 24 i[b12][b0] >= 0;
* constraint lin_less_equal _850
@c[_850] -1 i[z0_13][b0] 1 i[s0][b0] >= 0;
* constraint lin_less_equal _851
@c[_851] -1 i[z0_13][b0] 1 i[s13][b0] >= 0;
* constraint lin_less_equal _852
@c[_852] 1 i[z0_13][b0] -1 i[s0][b0] -1 i[s13][b0] >= -1;
* constraint lin_less_equal _853
@c[_853] -1 i[z1_31][b0] 1 i[s1][b0] >= 0;
* constraint lin_less_equal _854
@c[_854] -1 i[z1_31][b0] 1 i[s31][b0] >= 0;
* constraint lin_less_equal _855
@c[_855] 1 i[z1_31][b0] -1 i[s1][b0] -1 i[s31][b0] >= -1;
* constraint lin_less_equal _856
@c[_856] -1 i[z2_22][b0] 1 i[s2][b0] >= 0;
* constraint lin_less_equal _857
@c[_857] -1 i[z2_22][b0] 1 i[s22][b0] >= 0;
* constraint lin_less_equal _858
@c[_858] 1 i[z2_22][b0] -1 i[s2][b0] -1 i[s22][b0] >= -1;
* constraint lin_less_equal _859
@c[_859] -1 i[z4_43][b0] 1 i[s4][b0] >= 0;
* constraint lin_less_equal _860
@c[_860] -1 i[z4_43][b0] 1 i[s43][b0] >= 0;
* constraint lin_less_equal _861
@c[_861] 1 i[z4_43][b0] -1 i[s4][b0] -1 i[s43][b0] >= -1;
* constraint lin_less_equal _862
@c[_862] -1 i[z9_11][b0] 1 i[s9][b0] >= 0;
* constraint lin_less_equal _863
@c[_863] -1 i[z9_11][b0] 1 i[s11][b0] >= 0;
* constraint lin_less_equal _864
@c[_864] 1 i[z9_11][b0] -1 i[s9][b0] -1 i[s11][b0] >= -1;
* constraint lin_less_equal _865
@c[_865] -1 i[z6_12][b0] 1 i[s6][b0] >= 0;
* constraint lin_less_equal _866
@c[_866] -1 i[z6_12][b0] 1 i[s12][b0] >= 0;
* constraint lin_less_equal _867
@c[_867] 1 i[z6_12][b0] -1 i[s6][b0] -1 i[s12][b0] >= -1;
* constraint lin_less_equal _868
@c[_868] -1 i[z27_35][b0] 1 i[s27][b0] >= 0;
* constraint lin_less_equal _869
@c[_869] -1 i[z27_35][b0] 1 i[s35][b0] >= 0;
* constraint lin_less_equal _870
@c[_870] 1 i[z27_35][b0] -1 i[s27][b0] -1 i[s35][b0] >= -1;
* constraint lin_less_equal _871
@c[_871] -1 i[z36_48][b0] 1 i[s36][b0] >= 0;
* constraint lin_less_equal _872
@c[_872] -1 i[z36_48][b0] 1 i[s48][b0] >= 0;
* constraint lin_less_equal _873
@c[_873] 1 i[z36_48][b0] -1 i[s36][b0] -1 i[s48][b0] >= -1;
* constraint lin_less_equal _874
@c[_874] -1 i[z37_39][b0] 1 i[s37][b0] >= 0;
* constraint lin_less_equal _875
@c[_875] -1 i[z37_39][b0] 1 i[s39][b0] >= 0;
* constraint lin_less_equal _876
@c[_876] 1 i[z37_39][b0] -1 i[s37][b0] -1 i[s39][b0] >= -1;
* constraint lin_less_equal _877
@c[_877] -1 i[z18_38][b0] 1 i[s18][b0] >= 0;
* constraint lin_less_equal _878
@c[_878] -1 i[z18_38][b0] 1 i[s38][b0] >= 0;
* constraint lin_less_equal _879
@c[_879] 1 i[z18_38][b0] -1 i[s18][b0] -1 i[s38][b0] >= -1;
* constraint lin_less_equal _880
@c[_880] -1 i[z39_45][b0] 1 i[s39][b0] >= 0;
* constraint lin_less_equal _881
@c[_881] -1 i[z39_45][b0] 1 i[s45][b0] >= 0;
* constraint lin_less_equal _882
@c[_882] 1 i[z39_45][b0] -1 i[s39][b0] -1 i[s45][b0] >= -1;
* constraint lin_less_equal _883
@c[_883] -1 i[z36_40][b0] 1 i[s36][b0] >= 0;
* constraint lin_less_equal _884
@c[_884] -1 i[z36_40][b0] 1 i[s40][b0] >= 0;
* constraint lin_less_equal _885
@c[_885] 1 i[z36_40][b0] -1 i[s36][b0] -1 i[s40][b0] >= -1;
* constraint lin_less_equal _886
@c[_886] -1 i[z2_41][b0] 1 i[s2][b0] >= 0;
* constraint lin_less_equal _887
@c[_887] -1 i[z2_41][b0] 1 i[s41][b0] >= 0;
* constraint lin_less_equal _888
@c[_888] 1 i[z2_41][b0] -1 i[s2][b0] -1 i[s41][b0] >= -1;
* constraint lin_less_equal _889
@c[_889] -1 i[z1_42][b0] 1 i[s1][b0] >= 0;
* constraint lin_less_equal _890
@c[_890] -1 i[z1_42][b0] 1 i[s42][b0] >= 0;
* constraint lin_less_equal _891
@c[_891] 1 i[z1_42][b0] -1 i[s1][b0] -1 i[s42][b0] >= -1;
* constraint lin_less_equal _892
@c[_892] 1 i[z0_13][b0] 1 i[z1_31][b0] 1 i[z2_22][b0] 1 i[s3][b0] 1 i[z4_43][b0] 1 i[z9_11][b0] 1 i[z6_12][b0] 1 i[z0_13][b0] 1 i[s23][b0] 1 i[s33][b0] 1 i[z27_35][b0] 1 i[z36_48][b0] 1 i[z37_39][b0] 1 i[z18_38][b0] 1 i[z39_45][b0] 1 i[z36_40][b0] 1 i[z2_41][b0] 1 i[z1_42][b0] 1 i[z4_43][b0] -2 i[b13][b0] >= 0;
* constraint lin_less_equal _893
@c[_893] -1 i[z0_13][b0] -1 i[z1_31][b0] -1 i[z2_22][b0] -1 i[s3][b0] -1 i[z4_43][b0] -1 i[z9_11][b0] -1 i[z6_12][b0] -1 i[z0_13][b0] -1 i[s23][b0] -1 i[s33][b0] -1 i[z27_35][b0] -1 i[z36_48][b0] -1 i[z37_39][b0] -1 i[z18_38][b0] -1 i[z39_45][b0] -1 i[z36_40][b0] -1 i[z2_41][b0] -1 i[z1_42][b0] -1 i[z4_43][b0] 19 i[b13][b0] >= 0;
* constraint lin_less_equal _894
@c[_894] -1 i[z0_14][b0] 1 i[s0][b0] >= 0;
* constraint lin_less_equal _895
@c[_895] -1 i[z0_14][b0] 1 i[s14][b0] >= 0;
* constraint lin_less_equal _896
@c[_896] 1 i[z0_14][b0] -1 i[s0][b0] -1 i[s14][b0] >= -1;
* constraint lin_less_equal _897
@c[_897] -1 i[z1_32][b0] 1 i[s1][b0] >= 0;
* constraint lin_less_equal _898
@c[_898] -1 i[z1_32][b0] 1 i[s32][b0] >= 0;
* constraint lin_less_equal _899
@c[_899] 1 i[z1_32][b0] -1 i[s1][b0] -1 i[s32][b0] >= -1;
* constraint lin_less_equal _900
@c[_900] -1 i[z3_50][b0] 1 i[s3][b0] >= 0;
* constraint lin_less_equal _901
@c[_901] -1 i[z3_50][b0] 1 i[s50][b0] >= 0;
* constraint lin_less_equal _902
@c[_902] 1 i[z3_50][b0] -1 i[s3][b0] -1 i[s50][b0] >= -1;
* constraint lin_less_equal _903
@c[_903] -1 i[z5_15][b0] 1 i[s5][b0] >= 0;
* constraint lin_less_equal _904
@c[_904] -1 i[z5_15][b0] 1 i[s15][b0] >= 0;
* constraint lin_less_equal _905
@c[_905] 1 i[z5_15][b0] -1 i[s5][b0] -1 i[s15][b0] >= -1;
* constraint lin_less_equal _906
@c[_906] -1 i[z11_16][b0] 1 i[s11][b0] >= 0;
* constraint lin_less_equal _907
@c[_907] -1 i[z11_16][b0] 1 i[s16][b0] >= 0;
* constraint lin_less_equal _908
@c[_908] 1 i[z11_16][b0] -1 i[s11][b0] -1 i[s16][b0] >= -1;
* constraint lin_less_equal _909
@c[_909] -1 i[z27_31][b0] 1 i[s27][b0] >= 0;
* constraint lin_less_equal _910
@c[_910] -1 i[z27_31][b0] 1 i[s31][b0] >= 0;
* constraint lin_less_equal _911
@c[_911] 1 i[z27_31][b0] -1 i[s27][b0] -1 i[s31][b0] >= -1;
* constraint lin_less_equal _912
@c[_912] -1 i[z29_36][b0] 1 i[s29][b0] >= 0;
* constraint lin_less_equal _913
@c[_913] -1 i[z29_36][b0] 1 i[s36][b0] >= 0;
* constraint lin_less_equal _914
@c[_914] 1 i[z29_36][b0] -1 i[s29][b0] -1 i[s36][b0] >= -1;
* constraint lin_less_equal _915
@c[_915] -1 i[z30_31][b0] 1 i[s30][b0] >= 0;
* constraint lin_less_equal _916
@c[_916] -1 i[z30_31][b0] 1 i[s31][b0] >= 0;
* constraint lin_less_equal _917
@c[_917] 1 i[z30_31][b0] -1 i[s30][b0] -1 i[s31][b0] >= -1;
* constraint lin_less_equal _918
@c[_918] -1 i[z33_48][b0] 1 i[s33][b0] >= 0;
* constraint lin_less_equal _919
@c[_919] -1 i[z33_48][b0] 1 i[s48][b0] >= 0;
* constraint lin_less_equal _920
@c[_920] 1 i[z33_48][b0] -1 i[s33][b0] -1 i[s48][b0] >= -1;
* constraint lin_less_equal _921
@c[_921] -1 i[z27_39][b0] 1 i[s27][b0] >= 0;
* constraint lin_less_equal _922
@c[_922] -1 i[z27_39][b0] 1 i[s39][b0] >= 0;
* constraint lin_less_equal _923
@c[_923] 1 i[z27_39][b0] -1 i[s27][b0] -1 i[s39][b0] >= -1;
* constraint lin_less_equal _924
@c[_924] -1 i[z2_44][b0] 1 i[s2][b0] >= 0;
* constraint lin_less_equal _925
@c[_925] -1 i[z2_44][b0] 1 i[s44][b0] >= 0;
* constraint lin_less_equal _926
@c[_926] 1 i[z2_44][b0] -1 i[s2][b0] -1 i[s44][b0] >= -1;
* constraint lin_less_equal _927
@c[_927] -1 i[z4_45][b0] 1 i[s4][b0] >= 0;
* constraint lin_less_equal _928
@c[_928] -1 i[z4_45][b0] 1 i[s45][b0] >= 0;
* constraint lin_less_equal _929
@c[_929] 1 i[z4_45][b0] -1 i[s4][b0] -1 i[s45][b0] >= -1;
* constraint lin_less_equal _930
@c[_930] -1 i[z17_47][b0] 1 i[s17][b0] >= 0;
* constraint lin_less_equal _931
@c[_931] -1 i[z17_47][b0] 1 i[s47][b0] >= 0;
* constraint lin_less_equal _932
@c[_932] 1 i[z17_47][b0] -1 i[s17][b0] -1 i[s47][b0] >= -1;
* constraint lin_less_equal _933
@c[_933] -1 i[z44_48][b0] 1 i[s44][b0] >= 0;
* constraint lin_less_equal _934
@c[_934] -1 i[z44_48][b0] 1 i[s48][b0] >= 0;
* constraint lin_less_equal _935
@c[_935] 1 i[z44_48][b0] -1 i[s44][b0] -1 i[s48][b0] >= -1;
* constraint lin_less_equal _936
@c[_936] -1 i[z35_49][b0] 1 i[s35][b0] >= 0;
* constraint lin_less_equal _937
@c[_937] -1 i[z35_49][b0] 1 i[s49][b0] >= 0;
* constraint lin_less_equal _938
@c[_938] 1 i[z35_49][b0] -1 i[s35][b0] -1 i[s49][b0] >= -1;
* constraint lin_less_equal _939
@c[_939] -1 i[z29_50][b0] 1 i[s29][b0] >= 0;
* constraint lin_less_equal _940
@c[_940] -1 i[z29_50][b0] 1 i[s50][b0] >= 0;
* constraint lin_less_equal _941
@c[_941] 1 i[z29_50][b0] -1 i[s29][b0] -1 i[s50][b0] >= -1;
* constraint lin_less_equal _942
@c[_942] -1 i[z20_51][b0] 1 i[s20][b0] >= 0;
* constraint lin_less_equal _943
@c[_943] -1 i[z20_51][b0] 1 i[s51][b0] >= 0;
* constraint lin_less_equal _944
@c[_944] 1 i[z20_51][b0] -1 i[s20][b0] -1 i[s51][b0] >= -1;
* constraint lin_less_equal _945
@c[_945] -1 i[z41_52][b0] 1 i[s41][b0] >= 0;
* constraint lin_less_equal _946
@c[_946] -1 i[z41_52][b0] 1 i[s52][b0] >= 0;
* constraint lin_less_equal _947
@c[_947] 1 i[z41_52][b0] -1 i[s41][b0] -1 i[s52][b0] >= -1;
* constraint lin_less_equal _948
@c[_948] 1 i[z0_14][b0] 1 i[z1_32][b0] 1 i[z2_23][b0] 1 i[z3_50][b0] 1 i[z1_4][b0] 1 i[z0_14][b0] 1 i[z5_15][b0] 1 i[z11_16][b0] 1 i[z20_39][b0] 1 i[z27_31][b0] 1 i[z29_36][b0] 1 i[z30_49][b0] 1 i[z30_31][b0] 1 i[z33_48][b0] 1 i[z27_39][b0] 1 i[z2_44][b0] 1 i[z4_45][b0] 1 i[z3_46][b0] 1 i[z17_47][b0] 1 i[z44_48][b0] 1 i[z35_49][b0] 1 i[z29_50][b0] 1 i[z20_51][b0] 1 i[z41_52][b0] -2 i[b14][b0] >= 0;
* constraint lin_less_equal _949
@c[_949] -1 i[z0_14][b0] -1 i[z1_32][b0] -1 i[z2_23][b0] -1 i[z3_50][b0] -1 i[z1_4][b0] -1 i[z0_14][b0] -1 i[z5_15][b0] -1 i[z11_16][b0] -1 i[z20_39][b0] -1 i[z27_31][b0] -1 i[z29_36][b0] -1 i[z30_49][b0] -1 i[z30_31][b0] -1 i[z33_48][b0] -1 i[z27_39][b0] -1 i[z2_44][b0] -1 i[z4_45][b0] -1 i[z3_46][b0] -1 i[z17_47][b0] -1 i[z44_48][b0] -1 i[z35_49][b0] -1 i[z29_50][b0] -1 i[z20_51][b0] -1 i[z41_52][b0] 24 i[b14][b0] >= 0;
* constraint lin_less_equal _950
@c[_950] -1 i[z0_15][b0] 1 i[s0][b0] >= 0;
* constraint lin_less_equal _951
@c[_951] -1 i[z0_15][b0] 1 i[s15][b0] >= 0;
* constraint lin_less_equal _952
@c[_952] 1 i[z0_15][b0] -1 i[s0][b0] -1 i[s15][b0] >= -1;
* constraint lin_less_equal _953
@c[_953] -1 i[z2_24][b0] 1 i[s2][b0] >= 0;
* constraint lin_less_equal _954
@c[_954] -1 i[z2_24][b0] 1 i[s24][b0] >= 0;
* constraint lin_less_equal _955
@c[_955] 1 i[z2_24][b0] -1 i[s2][b0] -1 i[s24][b0] >= -1;
* constraint lin_less_equal _956
@c[_956] -1 i[z3_51][b0] 1 i[s3][b0] >= 0;
* constraint lin_less_equal _957
@c[_957] -1 i[z3_51][b0] 1 i[s51][b0] >= 0;
* constraint lin_less_equal _958
@c[_958] 1 i[z3_51][b0] -1 i[s3][b0] -1 i[s51][b0] >= -1;
* constraint lin_less_equal _959
@c[_959] -1 i[z8_14][b0] 1 i[s8][b0] >= 0;
* constraint lin_less_equal _960
@c[_960] -1 i[z8_14][b0] 1 i[s14][b0] >= 0;
* constraint lin_less_equal _961
@c[_961] 1 i[z8_14][b0] -1 i[s8][b0] -1 i[s14][b0] >= -1;
* constraint lin_less_equal _962
@c[_962] -1 i[z12_16][b0] 1 i[s12][b0] >= 0;
* constraint lin_less_equal _963
@c[_963] -1 i[z12_16][b0] 1 i[s16][b0] >= 0;
* constraint lin_less_equal _964
@c[_964] 1 i[z12_16][b0] -1 i[s12][b0] -1 i[s16][b0] >= -1;
* constraint lin_less_equal _965
@c[_965] -1 i[z18_22][b0] 1 i[s18][b0] >= 0;
* constraint lin_less_equal _966
@c[_966] -1 i[z18_22][b0] 1 i[s22][b0] >= 0;
* constraint lin_less_equal _967
@c[_967] 1 i[z18_22][b0] -1 i[s18][b0] -1 i[s22][b0] >= -1;
* constraint lin_less_equal _968
@c[_968] -1 i[z21_39][b0] 1 i[s21][b0] >= 0;
* constraint lin_less_equal _969
@c[_969] -1 i[z21_39][b0] 1 i[s39][b0] >= 0;
* constraint lin_less_equal _970
@c[_970] 1 i[z21_39][b0] -1 i[s21][b0] -1 i[s39][b0] >= -1;
* constraint lin_less_equal _971
@c[_971] -1 i[z20_22][b0] 1 i[s20][b0] >= 0;
* constraint lin_less_equal _972
@c[_972] -1 i[z20_22][b0] 1 i[s22][b0] >= 0;
* constraint lin_less_equal _973
@c[_973] 1 i[z20_22][b0] -1 i[s20][b0] -1 i[s22][b0] >= -1;
* constraint lin_less_equal _974
@c[_974] -1 i[z23_45][b0] 1 i[s23][b0] >= 0;
* constraint lin_less_equal _975
@c[_975] -1 i[z23_45][b0] 1 i[s45][b0] >= 0;
* constraint lin_less_equal _976
@c[_976] 1 i[z23_45][b0] -1 i[s23][b0] -1 i[s45][b0] >= -1;
* constraint lin_less_equal _977
@c[_977] -1 i[z18_36][b0] 1 i[s18][b0] >= 0;
* constraint lin_less_equal _978
@c[_978] -1 i[z18_36][b0] 1 i[s36][b0] >= 0;
* constraint lin_less_equal _979
@c[_979] 1 i[z18_36][b0] -1 i[s18][b0] -1 i[s36][b0] >= -1;
* constraint lin_less_equal _980
@c[_980] -1 i[z26_44][b0] 1 i[s26][b0] >= 0;
* constraint lin_less_equal _981
@c[_981] -1 i[z26_44][b0] 1 i[s44][b0] >= 0;
* constraint lin_less_equal _982
@c[_982] 1 i[z26_44][b0] -1 i[s26][b0] -1 i[s44][b0] >= -1;
* constraint lin_less_equal _983
@c[_983] -1 i[z45_47][b0] 1 i[s45][b0] >= 0;
* constraint lin_less_equal _984
@c[_984] -1 i[z45_47][b0] 1 i[s47][b0] >= 0;
* constraint lin_less_equal _985
@c[_985] 1 i[z45_47][b0] -1 i[s45][b0] -1 i[s47][b0] >= -1;
* constraint lin_less_equal _986
@c[_986] -1 i[z38_46][b0] 1 i[s38][b0] >= 0;
* constraint lin_less_equal _987
@c[_987] -1 i[z38_46][b0] 1 i[s46][b0] >= 0;
* constraint lin_less_equal _988
@c[_988] 1 i[z38_46][b0] -1 i[s38][b0] -1 i[s46][b0] >= -1;
* constraint lin_less_equal _989
@c[_989] -1 i[z1_47][b0] 1 i[s1][b0] >= 0;
* constraint lin_less_equal _990
@c[_990] -1 i[z1_47][b0] 1 i[s47][b0] >= 0;
* constraint lin_less_equal _991
@c[_991] 1 i[z1_47][b0] -1 i[s1][b0] -1 i[s47][b0] >= -1;
* constraint lin_less_equal _992
@c[_992] -1 i[z4_48][b0] 1 i[s4][b0] >= 0;
* constraint lin_less_equal _993
@c[_993] -1 i[z4_48][b0] 1 i[s48][b0] >= 0;
* constraint lin_less_equal _994
@c[_994] 1 i[z4_48][b0] -1 i[s4][b0] -1 i[s48][b0] >= -1;
* constraint lin_less_equal _995
@c[_995] -1 i[z30_50][b0] 1 i[s30][b0] >= 0;
* constraint lin_less_equal _996
@c[_996] -1 i[z30_50][b0] 1 i[s50][b0] >= 0;
* constraint lin_less_equal _997
@c[_997] 1 i[z30_50][b0] -1 i[s30][b0] -1 i[s50][b0] >= -1;
* constraint lin_less_equal _998
@c[_998] -1 i[z21_51][b0] 1 i[s21][b0] >= 0;
* constraint lin_less_equal _999
@c[_999] -1 i[z21_51][b0] 1 i[s51][b0] >= 0;
* constraint lin_less_equal _1000
@c[_1000] 1 i[z21_51][b0] -1 i[s21][b0] -1 i[s51][b0] >= -1;
* constraint lin_less_equal _1001
@c[_1001] -1 i[z42_52][b0] 1 i[s42][b0] >= 0;
* constraint lin_less_equal _1002
@c[_1002] -1 i[z42_52][b0] 1 i[s52][b0] >= 0;
* constraint lin_less_equal _1003
@c[_1003] 1 i[z42_52][b0] -1 i[s42][b0] -1 i[s52][b0] >= -1;
* constraint lin_less_equal _1004
@c[_1004] 1 i[z0_15][b0] 1 i[z1_33][b0] 1 i[z2_24][b0] 1 i[z3_51][b0] 1 i[z2_4][b0] 1 i[z8_14][b0] 1 i[z0_15][b0] 1 i[z12_16][b0] 1 i[z18_22][b0] 1 i[z20_46][b0] 1 i[z21_39][b0] 1 i[z20_22][b0] 1 i[z23_45][b0] 1 i[z30_36][b0] 1 i[z18_36][b0] 1 i[z26_44][b0] 1 i[z45_47][b0] 1 i[z38_46][b0] 1 i[z1_47][b0] 1 i[z4_48][b0] 1 i[z3_49][b0] 1 i[z30_50][b0] 1 i[z21_51][b0] 1 i[z42_52][b0] -2 i[b15][b0] >= 0;
* constraint lin_less_equal _1005
@c[_1005] -1 i[z0_15][b0] -1 i[z1_33][b0] -1 i[z2_24][b0] -1 i[z3_51][b0] -1 i[z2_4][b0] -1 i[z8_14][b0] -1 i[z0_15][b0] -1 i[z12_16][b0] -1 i[z18_22][b0] -1 i[z20_46][b0] -1 i[z21_39][b0] -1 i[z20_22][b0] -1 i[z23_45][b0] -1 i[z30_36][b0] -1 i[z18_36][b0] -1 i[z26_44][b0] -1 i[z45_47][b0] -1 i[z38_46][b0] -1 i[z1_47][b0] -1 i[z4_48][b0] -1 i[z3_49][b0] -1 i[z30_50][b0] -1 i[z21_51][b0] -1 i[z42_52][b0] 24 i[b15][b0] >= 0;
* constraint lin_less_equal _1006
@c[_1006] -1 i[z0_16][b0] 1 i[s0][b0] >= 0;
* constraint lin_less_equal _1007
@c[_1007] -1 i[z0_16][b0] 1 i[s16][b0] >= 0;
* constraint lin_less_equal _1008
@c[_1008] 1 i[z0_16][b0] -1 i[s0][b0] -1 i[s16][b0] >= -1;
* constraint lin_less_equal _1009
@c[_1009] -1 i[z1_34][b0] 1 i[s1][b0] >= 0;
* constraint lin_less_equal _1010
@c[_1010] -1 i[z1_34][b0] 1 i[s34][b0] >= 0;
* constraint lin_less_equal _1011
@c[_1011] 1 i[z1_34][b0] -1 i[s1][b0] -1 i[s34][b0] >= -1;
* constraint lin_less_equal _1012
@c[_1012] -1 i[z2_25][b0] 1 i[s2][b0] >= 0;
* constraint lin_less_equal _1013
@c[_1013] -1 i[z2_25][b0] 1 i[s25][b0] >= 0;
* constraint lin_less_equal _1014
@c[_1014] 1 i[z2_25][b0] -1 i[s2][b0] -1 i[s25][b0] >= -1;
* constraint lin_less_equal _1015
@c[_1015] -1 i[z3_52][b0] 1 i[s3][b0] >= 0;
* constraint lin_less_equal _1016
@c[_1016] -1 i[z3_52][b0] 1 i[s52][b0] >= 0;
* constraint lin_less_equal _1017
@c[_1017] 1 i[z3_52][b0] -1 i[s3][b0] -1 i[s52][b0] >= -1;
* constraint lin_less_equal _1018
@c[_1018] -1 i[z10_14][b0] 1 i[s10][b0] >= 0;
* constraint lin_less_equal _1019
@c[_1019] -1 i[z10_14][b0] 1 i[s14][b0] >= 0;
* constraint lin_less_equal _1020
@c[_1020] 1 i[z10_14][b0] -1 i[s10][b0] -1 i[s14][b0] >= -1;
* constraint lin_less_equal _1021
@c[_1021] -1 i[z7_15][b0] 1 i[s7][b0] >= 0;
* constraint lin_less_equal _1022
@c[_1022] -1 i[z7_15][b0] 1 i[s15][b0] >= 0;
* constraint lin_less_equal _1023
@c[_1023] 1 i[z7_15][b0] -1 i[s7][b0] -1 i[s15][b0] >= -1;
* constraint lin_less_equal _1024
@c[_1024] -1 i[z28_44][b0] 1 i[s28][b0] >= 0;
* constraint lin_less_equal _1025
@c[_1025] -1 i[z28_44][b0] 1 i[s44][b0] >= 0;
* constraint lin_less_equal _1026
@c[_1026] 1 i[z28_44][b0] -1 i[s28][b0] -1 i[s44][b0] >= -1;
* constraint lin_less_equal _1027
@c[_1027] -1 i[z45_49][b0] 1 i[s45][b0] >= 0;
* constraint lin_less_equal _1028
@c[_1028] -1 i[z45_49][b0] 1 i[s49][b0] >= 0;
* constraint lin_less_equal _1029
@c[_1029] 1 i[z45_49][b0] -1 i[s45][b0] -1 i[s49][b0] >= -1;
* constraint lin_less_equal _1030
@c[_1030] -1 i[z40_46][b0] 1 i[s40][b0] >= 0;
* constraint lin_less_equal _1031
@c[_1031] -1 i[z40_46][b0] 1 i[s46][b0] >= 0;
* constraint lin_less_equal _1032
@c[_1032] 1 i[z40_46][b0] -1 i[s40][b0] -1 i[s46][b0] >= -1;
* constraint lin_less_equal _1033
@c[_1033] -1 i[z19_47][b0] 1 i[s19][b0] >= 0;
* constraint lin_less_equal _1034
@c[_1034] -1 i[z19_47][b0] 1 i[s47][b0] >= 0;
* constraint lin_less_equal _1035
@c[_1035] 1 i[z19_47][b0] -1 i[s19][b0] -1 i[s47][b0] >= -1;
* constraint lin_less_equal _1036
@c[_1036] -1 i[z46_48][b0] 1 i[s46][b0] >= 0;
* constraint lin_less_equal _1037
@c[_1037] -1 i[z46_48][b0] 1 i[s48][b0] >= 0;
* constraint lin_less_equal _1038
@c[_1038] 1 i[z46_48][b0] -1 i[s46][b0] -1 i[s48][b0] >= -1;
* constraint lin_less_equal _1039
@c[_1039] -1 i[z37_49][b0] 1 i[s37][b0] >= 0;
* constraint lin_less_equal _1040
@c[_1040] -1 i[z37_49][b0] 1 i[s49][b0] >= 0;
* constraint lin_less_equal _1041
@c[_1041] 1 i[z37_49][b0] -1 i[s37][b0] -1 i[s49][b0] >= -1;
* constraint lin_less_equal _1042
@c[_1042] -1 i[z2_50][b0] 1 i[s2][b0] >= 0;
* constraint lin_less_equal _1043
@c[_1043] -1 i[z2_50][b0] 1 i[s50][b0] >= 0;
* constraint lin_less_equal _1044
@c[_1044] 1 i[z2_50][b0] -1 i[s2][b0] -1 i[s50][b0] >= -1;
* constraint lin_less_equal _1045
@c[_1045] -1 i[z1_51][b0] 1 i[s1][b0] >= 0;
* constraint lin_less_equal _1046
@c[_1046] -1 i[z1_51][b0] 1 i[s51][b0] >= 0;
* constraint lin_less_equal _1047
@c[_1047] 1 i[z1_51][b0] -1 i[s1][b0] -1 i[s51][b0] >= -1;
* constraint lin_less_equal _1048
@c[_1048] 1 i[z0_16][b0] 1 i[z1_34][b0] 1 i[z2_25][b0] 1 i[z3_52][b0] 1 i[s4][b0] 1 i[z10_14][b0] 1 i[z7_15][b0] 1 i[z0_16][b0] 1 i[s20][b0] 1 i[s30][b0] 1 i[z28_44][b0] 1 i[z45_49][b0] 1 i[z40_46][b0] 1 i[z19_47][b0] 1 i[z46_48][b0] 1 i[z37_49][b0] 1 i[z2_50][b0] 1 i[z1_51][b0] 1 i[z3_52][b0] -2 i[b16][b0] >= 0;
* constraint lin_less_equal _1049
@c[_1049] -1 i[z0_16][b0] -1 i[z1_34][b0] -1 i[z2_25][b0] -1 i[z3_52][b0] -1 i[s4][b0] -1 i[z10_14][b0] -1 i[z7_15][b0] -1 i[z0_16][b0] -1 i[s20][b0] -1 i[s30][b0] -1 i[z28_44][b0] -1 i[z45_49][b0] -1 i[z40_46][b0] -1 i[z19_47][b0] -1 i[z46_48][b0] -1 i[z37_49][b0] -1 i[z2_50][b0] -1 i[z1_51][b0] -1 i[z3_52][b0] 19 i[b16][b0] >= 0;
* constraint lin_less_equal _1050
@c[_1050] -1 i[z0_17][b0] 1 i[s0][b0] >= 0;
* constraint lin_less_equal _1051
@c[_1051] -1 i[z0_17][b0] 1 i[s17][b0] >= 0;
* constraint lin_less_equal _1052
@c[_1052] 1 i[z0_17][b0] -1 i[s0][b0] -1 i[s17][b0] >= -1;
* constraint lin_less_equal _1053
@c[_1053] -1 i[z1_5][b0] 1 i[s1][b0] >= 0;
* constraint lin_less_equal _1054
@c[_1054] -1 i[z1_5][b0] 1 i[s5][b0] >= 0;
* constraint lin_less_equal _1055
@c[_1055] 1 i[z1_5][b0] -1 i[s1][b0] -1 i[s5][b0] >= -1;
* constraint lin_less_equal _1056
@c[_1056] -1 i[z6_44][b0] 1 i[s6][b0] >= 0;
* constraint lin_less_equal _1057
@c[_1057] -1 i[z6_44][b0] 1 i[s44][b0] >= 0;
* constraint lin_less_equal _1058
@c[_1058] 1 i[z6_44][b0] -1 i[s6][b0] -1 i[s44][b0] >= -1;
* constraint lin_less_equal _1059
@c[_1059] -1 i[z7_35][b0] 1 i[s7][b0] >= 0;
* constraint lin_less_equal _1060
@c[_1060] -1 i[z7_35][b0] 1 i[s35][b0] >= 0;
* constraint lin_less_equal _1061
@c[_1061] 1 i[z7_35][b0] -1 i[s7][b0] -1 i[s35][b0] >= -1;
* constraint lin_less_equal _1062
@c[_1062] -1 i[z14_18][b0] 1 i[s14][b0] >= 0;
* constraint lin_less_equal _1063
@c[_1063] -1 i[z14_18][b0] 1 i[s18][b0] >= 0;
* constraint lin_less_equal _1064
@c[_1064] 1 i[z14_18][b0] -1 i[s14][b0] -1 i[s18][b0] >= -1;
* constraint lin_less_equal _1065
@c[_1065] -1 i[z11_19][b0] 1 i[s11][b0] >= 0;
* constraint lin_less_equal _1066
@c[_1066] -1 i[z11_19][b0] 1 i[s19][b0] >= 0;
* constraint lin_less_equal _1067
@c[_1067] 1 i[z11_19][b0] -1 i[s11][b0] -1 i[s19][b0] >= -1;
* constraint lin_less_equal _1068
@c[_1068] 1 i[z0_17][b0] 1 i[z1_5][b0] 1 i[z1_5][b0] 1 i[z6_44][b0] 1 i[z7_35][b0] 1 i[z0_17][b0] 1 i[z14_18][b0] 1 i[z11_19][b0] -2 i[b17][b0] >= 0;
* constraint lin_less_equal _1069
@c[_1069] -1 i[z0_17][b0] -1 i[z1_5][b0] -1 i[z1_5][b0] -1 i[z6_44][b0] -1 i[z7_35][b0] -1 i[z0_17][b0] -1 i[z14_18][b0] -1 i[z11_19][b0] 8 i[b17][b0] >= 0;
* constraint lin_less_equal _1070
@c[_1070] -1 i[z0_18][b0] 1 i[s0][b0] >= 0;
* constraint lin_less_equal _1071
@c[_1071] -1 i[z0_18][b0] 1 i[s18][b0] >= 0;
* constraint lin_less_equal _1072
@c[_1072] 1 i[z0_18][b0] -1 i[s0][b0] -1 i[s18][b0] >= -1;
* constraint lin_less_equal _1073
@c[_1073] -1 i[z1_6][b0] 1 i[s1][b0] >= 0;
* constraint lin_less_equal _1074
@c[_1074] -1 i[z1_6][b0] 1 i[s6][b0] >= 0;
* constraint lin_less_equal _1075
@c[_1075] 1 i[z1_6][b0] -1 i[s1][b0] -1 i[s6][b0] >= -1;
* constraint lin_less_equal _1076
@c[_1076] -1 i[z3_5][b0] 1 i[s3][b0] >= 0;
* constraint lin_less_equal _1077
@c[_1077] -1 i[z3_5][b0] 1 i[s5][b0] >= 0;
* constraint lin_less_equal _1078
@c[_1078] 1 i[z3_5][b0] -1 i[s3][b0] -1 i[s5][b0] >= -1;
* constraint lin_less_equal _1079
@c[_1079] -1 i[z6_45][b0] 1 i[s6][b0] >= 0;
* constraint lin_less_equal _1080
@c[_1080] -1 i[z6_45][b0] 1 i[s45][b0] >= 0;
* constraint lin_less_equal _1081
@c[_1081] 1 i[z6_45][b0] -1 i[s6][b0] -1 i[s45][b0] >= -1;
* constraint lin_less_equal _1082
@c[_1082] -1 i[z7_36][b0] 1 i[s7][b0] >= 0;
* constraint lin_less_equal _1083
@c[_1083] -1 i[z7_36][b0] 1 i[s36][b0] >= 0;
* constraint lin_less_equal _1084
@c[_1084] 1 i[z7_36][b0] -1 i[s7][b0] -1 i[s36][b0] >= -1;
* constraint lin_less_equal _1085
@c[_1085] -1 i[z15_51][b0] 1 i[s15][b0] >= 0;
* constraint lin_less_equal _1086
@c[_1086] -1 i[z15_51][b0] 1 i[s51][b0] >= 0;
* constraint lin_less_equal _1087
@c[_1087] 1 i[z15_51][b0] -1 i[s15][b0] -1 i[s51][b0] >= -1;
* constraint lin_less_equal _1088
@c[_1088] -1 i[z9_17][b0] 1 i[s9][b0] >= 0;
* constraint lin_less_equal _1089
@c[_1089] -1 i[z9_17][b0] 1 i[s17][b0] >= 0;
* constraint lin_less_equal _1090
@c[_1090] 1 i[z9_17][b0] -1 i[s9][b0] -1 i[s17][b0] >= -1;
* constraint lin_less_equal _1091
@c[_1091] -1 i[z13_19][b0] 1 i[s13][b0] >= 0;
* constraint lin_less_equal _1092
@c[_1092] -1 i[z13_19][b0] 1 i[s19][b0] >= 0;
* constraint lin_less_equal _1093
@c[_1093] 1 i[z13_19][b0] -1 i[s13][b0] -1 i[s19][b0] >= -1;
* constraint lin_less_equal _1094
@c[_1094] -1 i[z15_49][b0] 1 i[s15][b0] >= 0;
* constraint lin_less_equal _1095
@c[_1095] -1 i[z15_49][b0] 1 i[s49][b0] >= 0;
* constraint lin_less_equal _1096
@c[_1096] 1 i[z15_49][b0] -1 i[s15][b0] -1 i[s49][b0] >= -1;
* constraint lin_less_equal _1097
@c[_1097] 1 i[z0_18][b0] 1 i[z1_6][b0] 1 i[z3_5][b0] 1 i[z6_45][b0] 1 i[z7_36][b0] 1 i[z15_51][b0] 1 i[z9_17][b0] 1 i[z0_18][b0] 1 i[z13_19][b0] 1 i[z15_49][b0] -2 i[b18][b0] >= 0;
* constraint lin_less_equal _1098
@c[_1098] -1 i[z0_18][b0] -1 i[z1_6][b0] -1 i[z3_5][b0] -1 i[z6_45][b0] -1 i[z7_36][b0] -1 i[z15_51][b0] -1 i[z9_17][b0] -1 i[z0_18][b0] -1 i[z13_19][b0] -1 i[z15_49][b0] 10 i[b18][b0] >= 0;
* constraint lin_less_equal _1099
@c[_1099] -1 i[z0_19][b0] 1 i[s0][b0] >= 0;
* constraint lin_less_equal _1100
@c[_1100] -1 i[z0_19][b0] 1 i[s19][b0] >= 0;
* constraint lin_less_equal _1101
@c[_1101] 1 i[z0_19][b0] -1 i[s0][b0] -1 i[s19][b0] >= -1;
* constraint lin_less_equal _1102
@c[_1102] -1 i[z1_7][b0] 1 i[s1][b0] >= 0;
* constraint lin_less_equal _1103
@c[_1103] -1 i[z1_7][b0] 1 i[s7][b0] >= 0;
* constraint lin_less_equal _1104
@c[_1104] 1 i[z1_7][b0] -1 i[s1][b0] -1 i[s7][b0] >= -1;
* constraint lin_less_equal _1105
@c[_1105] -1 i[z4_5][b0] 1 i[s4][b0] >= 0;
* constraint lin_less_equal _1106
@c[_1106] -1 i[z4_5][b0] 1 i[s5][b0] >= 0;
* constraint lin_less_equal _1107
@c[_1107] 1 i[z4_5][b0] -1 i[s4][b0] -1 i[s5][b0] >= -1;
* constraint lin_less_equal _1108
@c[_1108] -1 i[z6_46][b0] 1 i[s6][b0] >= 0;
* constraint lin_less_equal _1109
@c[_1109] -1 i[z6_46][b0] 1 i[s46][b0] >= 0;
* constraint lin_less_equal _1110
@c[_1110] 1 i[z6_46][b0] -1 i[s6][b0] -1 i[s46][b0] >= -1;
* constraint lin_less_equal _1111
@c[_1111] -1 i[z7_37][b0] 1 i[s7][b0] >= 0;
* constraint lin_less_equal _1112
@c[_1112] -1 i[z7_37][b0] 1 i[s37][b0] >= 0;
* constraint lin_less_equal _1113
@c[_1113] 1 i[z7_37][b0] -1 i[s7][b0] -1 i[s37][b0] >= -1;
* constraint lin_less_equal _1114
@c[_1114] -1 i[z12_42][b0] 1 i[s12][b0] >= 0;
* constraint lin_less_equal _1115
@c[_1115] -1 i[z12_42][b0] 1 i[s42][b0] >= 0;
* constraint lin_less_equal _1116
@c[_1116] 1 i[z12_42][b0] -1 i[s12][b0] -1 i[s42][b0] >= -1;
* constraint lin_less_equal _1117
@c[_1117] -1 i[z10_17][b0] 1 i[s10][b0] >= 0;
* constraint lin_less_equal _1118
@c[_1118] -1 i[z10_17][b0] 1 i[s17][b0] >= 0;
* constraint lin_less_equal _1119
@c[_1119] 1 i[z10_17][b0] -1 i[s10][b0] -1 i[s17][b0] >= -1;
* constraint lin_less_equal _1120
@c[_1120] -1 i[z16_18][b0] 1 i[s16][b0] >= 0;
* constraint lin_less_equal _1121
@c[_1121] -1 i[z16_18][b0] 1 i[s18][b0] >= 0;
* constraint lin_less_equal _1122
@c[_1122] 1 i[z16_18][b0] -1 i[s16][b0] -1 i[s18][b0] >= -1;
* constraint lin_less_equal _1123
@c[_1123] -1 i[z12_39][b0] 1 i[s12][b0] >= 0;
* constraint lin_less_equal _1124
@c[_1124] -1 i[z12_39][b0] 1 i[s39][b0] >= 0;
* constraint lin_less_equal _1125
@c[_1125] 1 i[z12_39][b0] -1 i[s12][b0] -1 i[s39][b0] >= -1;
* constraint lin_less_equal _1126
@c[_1126] 1 i[z0_19][b0] 1 i[z1_7][b0] 1 i[z4_5][b0] 1 i[z6_46][b0] 1 i[z7_37][b0] 1 i[z12_42][b0] 1 i[z10_17][b0] 1 i[z16_18][b0] 1 i[z0_19][b0] 1 i[z12_39][b0] -2 i[b19][b0] >= 0;
* constraint lin_less_equal _1127
@c[_1127] -1 i[z0_19][b0] -1 i[z1_7][b0] -1 i[z4_5][b0] -1 i[z6_46][b0] -1 i[z7_37][b0] -1 i[z12_42][b0] -1 i[z10_17][b0] -1 i[z16_18][b0] -1 i[z0_19][b0] -1 i[z12_39][b0] 10 i[b19][b0] >= 0;
* constraint lin_less_equal _1128
@c[_1128] -1 i[z0_20][b0] 1 i[s0][b0] >= 0;
* constraint lin_less_equal _1129
@c[_1129] -1 i[z0_20][b0] 1 i[s20][b0] >= 0;
* constraint lin_less_equal _1130
@c[_1130] 1 i[z0_20][b0] -1 i[s0][b0] -1 i[s20][b0] >= -1;
* constraint lin_less_equal _1131
@c[_1131] -1 i[z1_11][b0] 1 i[s1][b0] >= 0;
* constraint lin_less_equal _1132
@c[_1132] -1 i[z1_11][b0] 1 i[s11][b0] >= 0;
* constraint lin_less_equal _1133
@c[_1133] 1 i[z1_11][b0] -1 i[s1][b0] -1 i[s11][b0] >= -1;
* constraint lin_less_equal _1134
@c[_1134] -1 i[z5_29][b0] 1 i[s5][b0] >= 0;
* constraint lin_less_equal _1135
@c[_1135] -1 i[z5_29][b0] 1 i[s29][b0] >= 0;
* constraint lin_less_equal _1136
@c[_1136] 1 i[z5_29][b0] -1 i[s5][b0] -1 i[s29][b0] >= -1;
* constraint lin_less_equal _1137
@c[_1137] -1 i[z7_41][b0] 1 i[s7][b0] >= 0;
* constraint lin_less_equal _1138
@c[_1138] -1 i[z7_41][b0] 1 i[s41][b0] >= 0;
* constraint lin_less_equal _1139
@c[_1139] 1 i[z7_41][b0] -1 i[s7][b0] -1 i[s41][b0] >= -1;
* constraint lin_less_equal _1140
@c[_1140] -1 i[z10_34][b0] 1 i[s10][b0] >= 0;
* constraint lin_less_equal _1141
@c[_1141] -1 i[z10_34][b0] 1 i[s34][b0] >= 0;
* constraint lin_less_equal _1142
@c[_1142] 1 i[z10_34][b0] -1 i[s10][b0] -1 i[s34][b0] >= -1;
* constraint lin_less_equal _1143
@c[_1143] -1 i[z12_40][b0] 1 i[s12][b0] >= 0;
* constraint lin_less_equal _1144
@c[_1144] -1 i[z12_40][b0] 1 i[s40][b0] >= 0;
* constraint lin_less_equal _1145
@c[_1145] 1 i[z12_40][b0] -1 i[s12][b0] -1 i[s40][b0] >= -1;
* constraint lin_less_equal _1146
@c[_1146] -1 i[z14_46][b0] 1 i[s14][b0] >= 0;
* constraint lin_less_equal _1147
@c[_1147] -1 i[z14_46][b0] 1 i[s46][b0] >= 0;
* constraint lin_less_equal _1148
@c[_1148] 1 i[z14_46][b0] -1 i[s14][b0] -1 i[s46][b0] >= -1;
* constraint lin_less_equal _1149
@c[_1149] -1 i[z15_39][b0] 1 i[s15][b0] >= 0;
* constraint lin_less_equal _1150
@c[_1150] -1 i[z15_39][b0] 1 i[s39][b0] >= 0;
* constraint lin_less_equal _1151
@c[_1151] 1 i[z15_39][b0] -1 i[s15][b0] -1 i[s39][b0] >= -1;
* constraint lin_less_equal _1152
@c[_1152] -1 i[z16_33][b0] 1 i[s16][b0] >= 0;
* constraint lin_less_equal _1153
@c[_1153] -1 i[z16_33][b0] 1 i[s33][b0] >= 0;
* constraint lin_less_equal _1154
@c[_1154] 1 i[z16_33][b0] -1 i[s16][b0] -1 i[s33][b0] >= -1;
* constraint lin_less_equal _1155
@c[_1155] -1 i[z5_21][b0] 1 i[s5][b0] >= 0;
* constraint lin_less_equal _1156
@c[_1156] -1 i[z5_21][b0] 1 i[s21][b0] >= 0;
* constraint lin_less_equal _1157
@c[_1157] 1 i[z5_21][b0] -1 i[s5][b0] -1 i[s21][b0] >= -1;
* constraint lin_less_equal _1158
@c[_1158] -1 i[z14_22][b0] 1 i[s14][b0] >= 0;
* constraint lin_less_equal _1159
@c[_1159] -1 i[z14_22][b0] 1 i[s22][b0] >= 0;
* constraint lin_less_equal _1160
@c[_1160] 1 i[z14_22][b0] -1 i[s14][b0] -1 i[s22][b0] >= -1;
* constraint lin_less_equal _1161
@c[_1161] -1 i[z10_39][b0] 1 i[s10][b0] >= 0;
* constraint lin_less_equal _1162
@c[_1162] -1 i[z10_39][b0] 1 i[s39][b0] >= 0;
* constraint lin_less_equal _1163
@c[_1163] 1 i[z10_39][b0] -1 i[s10][b0] -1 i[s39][b0] >= -1;
* constraint lin_less_equal _1164
@c[_1164] -1 i[z7_46][b0] 1 i[s7][b0] >= 0;
* constraint lin_less_equal _1165
@c[_1165] -1 i[z7_46][b0] 1 i[s46][b0] >= 0;
* constraint lin_less_equal _1166
@c[_1166] 1 i[z7_46][b0] -1 i[s7][b0] -1 i[s46][b0] >= -1;
* constraint lin_less_equal _1167
@c[_1167] -1 i[z9_48][b0] 1 i[s9][b0] >= 0;
* constraint lin_less_equal _1168
@c[_1168] -1 i[z9_48][b0] 1 i[s48][b0] >= 0;
* constraint lin_less_equal _1169
@c[_1169] 1 i[z9_48][b0] -1 i[s9][b0] -1 i[s48][b0] >= -1;
* constraint lin_less_equal _1170
@c[_1170] 1 i[z0_20][b0] 1 i[z1_11][b0] 1 i[z5_29][b0] 1 i[z1_6][b0] 1 i[z7_41][b0] 1 i[z10_34][b0] 1 i[z12_40][b0] 1 i[z14_46][b0] 1 i[z15_39][b0] 1 i[z16_33][b0] 1 i[z0_20][b0] 1 i[z5_21][b0] 1 i[z14_22][b0] 1 i[z16_33][b0] 1 i[z10_39][b0] 1 i[z7_46][b0] 1 i[z9_48][b0] 1 i[z15_51][b0] -2 i[b20][b0] >= 0;
* constraint lin_less_equal _1171
@c[_1171] -1 i[z0_20][b0] -1 i[z1_11][b0] -1 i[z5_29][b0] -1 i[z1_6][b0] -1 i[z7_41][b0] -1 i[z10_34][b0] -1 i[z12_40][b0] -1 i[z14_46][b0] -1 i[z15_39][b0] -1 i[z16_33][b0] -1 i[z0_20][b0] -1 i[z5_21][b0] -1 i[z14_22][b0] -1 i[z16_33][b0] -1 i[z10_39][b0] -1 i[z7_46][b0] -1 i[z9_48][b0] -1 i[z15_51][b0] 18 i[b20][b0] >= 0;
* constraint lin_less_equal _1172
@c[_1172] -1 i[z0_21][b0] 1 i[s0][b0] >= 0;
* constraint lin_less_equal _1173
@c[_1173] -1 i[z0_21][b0] 1 i[s21][b0] >= 0;
* constraint lin_less_equal _1174
@c[_1174] 1 i[z0_21][b0] -1 i[s0][b0] -1 i[s21][b0] >= -1;
* constraint lin_less_equal _1175
@c[_1175] -1 i[z5_30][b0] 1 i[s5][b0] >= 0;
* constraint lin_less_equal _1176
@c[_1176] -1 i[z5_30][b0] 1 i[s30][b0] >= 0;
* constraint lin_less_equal _1177
@c[_1177] 1 i[z5_30][b0] -1 i[s5][b0] -1 i[s30][b0] >= -1;
* constraint lin_less_equal _1178
@c[_1178] -1 i[z15_46][b0] 1 i[s15][b0] >= 0;
* constraint lin_less_equal _1179
@c[_1179] -1 i[z15_46][b0] 1 i[s46][b0] >= 0;
* constraint lin_less_equal _1180
@c[_1180] 1 i[z15_46][b0] -1 i[s15][b0] -1 i[s46][b0] >= -1;
* constraint lin_less_equal _1181
@c[_1181] -1 i[z8_20][b0] 1 i[s8][b0] >= 0;
* constraint lin_less_equal _1182
@c[_1182] -1 i[z8_20][b0] 1 i[s20][b0] >= 0;
* constraint lin_less_equal _1183
@c[_1183] 1 i[z8_20][b0] -1 i[s8][b0] -1 i[s20][b0] >= -1;
* constraint lin_less_equal _1184
@c[_1184] -1 i[z7_49][b0] 1 i[s7][b0] >= 0;
* constraint lin_less_equal _1185
@c[_1185] -1 i[z7_49][b0] 1 i[s49][b0] >= 0;
* constraint lin_less_equal _1186
@c[_1186] 1 i[z7_49][b0] -1 i[s7][b0] -1 i[s49][b0] >= -1;
* constraint lin_less_equal _1187
@c[_1187] 1 i[z0_21][b0] 1 i[z1_12][b0] 1 i[z5_30][b0] 1 i[z2_6][b0] 1 i[z7_42][b0] 1 i[z15_46][b0] 1 i[z8_20][b0] 1 i[z0_21][b0] 1 i[z15_22][b0] 1 i[z7_49][b0] -2 i[b21][b0] >= 0;
* constraint lin_less_equal _1188
@c[_1188] -1 i[z0_21][b0] -1 i[z1_12][b0] -1 i[z5_30][b0] -1 i[z2_6][b0] -1 i[z7_42][b0] -1 i[z15_46][b0] -1 i[z8_20][b0] -1 i[z0_21][b0] -1 i[z15_22][b0] -1 i[z7_49][b0] 10 i[b21][b0] >= 0;
* constraint lin_less_equal _1189
@c[_1189] -1 i[z0_22][b0] 1 i[s0][b0] >= 0;
* constraint lin_less_equal _1190
@c[_1190] -1 i[z0_22][b0] 1 i[s22][b0] >= 0;
* constraint lin_less_equal _1191
@c[_1191] 1 i[z0_22][b0] -1 i[s0][b0] -1 i[s22][b0] >= -1;
* constraint lin_less_equal _1192
@c[_1192] -1 i[z1_13][b0] 1 i[s1][b0] >= 0;
* constraint lin_less_equal _1193
@c[_1193] -1 i[z1_13][b0] 1 i[s13][b0] >= 0;
* constraint lin_less_equal _1194
@c[_1194] 1 i[z1_13][b0] -1 i[s1][b0] -1 i[s13][b0] >= -1;
* constraint lin_less_equal _1195
@c[_1195] -1 i[z5_31][b0] 1 i[s5][b0] >= 0;
* constraint lin_less_equal _1196
@c[_1196] -1 i[z5_31][b0] 1 i[s31][b0] >= 0;
* constraint lin_less_equal _1197
@c[_1197] 1 i[z5_31][b0] -1 i[s5][b0] -1 i[s31][b0] >= -1;
* constraint lin_less_equal _1198
@c[_1198] -1 i[z3_6][b0] 1 i[s3][b0] >= 0;
* constraint lin_less_equal _1199
@c[_1199] -1 i[z3_6][b0] 1 i[s6][b0] >= 0;
* constraint lin_less_equal _1200
@c[_1200] 1 i[z3_6][b0] -1 i[s3][b0] -1 i[s6][b0] >= -1;
* constraint lin_less_equal _1201
@c[_1201] -1 i[z7_43][b0] 1 i[s7][b0] >= 0;
* constraint lin_less_equal _1202
@c[_1202] -1 i[z7_43][b0] 1 i[s43][b0] >= 0;
* constraint lin_less_equal _1203
@c[_1203] 1 i[z7_43][b0] -1 i[s7][b0] -1 i[s43][b0] >= -1;
* constraint lin_less_equal _1204
@c[_1204] -1 i[z15_33][b0] 1 i[s15][b0] >= 0;
* constraint lin_less_equal _1205
@c[_1205] -1 i[z15_33][b0] 1 i[s33][b0] >= 0;
* constraint lin_less_equal _1206
@c[_1206] 1 i[z15_33][b0] -1 i[s15][b0] -1 i[s33][b0] >= -1;
* constraint lin_less_equal _1207
@c[_1207] -1 i[z9_20][b0] 1 i[s9][b0] >= 0;
* constraint lin_less_equal _1208
@c[_1208] -1 i[z9_20][b0] 1 i[s20][b0] >= 0;
* constraint lin_less_equal _1209
@c[_1209] 1 i[z9_20][b0] -1 i[s9][b0] -1 i[s20][b0] >= -1;
* constraint lin_less_equal _1210
@c[_1210] -1 i[z6_21][b0] 1 i[s6][b0] >= 0;
* constraint lin_less_equal _1211
@c[_1211] -1 i[z6_21][b0] 1 i[s21][b0] >= 0;
* constraint lin_less_equal _1212
@c[_1212] 1 i[z6_21][b0] -1 i[s6][b0] -1 i[s21][b0] >= -1;
* constraint lin_less_equal _1213
@c[_1213] -1 i[z15_47][b0] 1 i[s15][b0] >= 0;
* constraint lin_less_equal _1214
@c[_1214] -1 i[z15_47][b0] 1 i[s47][b0] >= 0;
* constraint lin_less_equal _1215
@c[_1215] 1 i[z15_47][b0] -1 i[s15][b0] -1 i[s47][b0] >= -1;
* constraint lin_less_equal _1216
@c[_1216] 1 i[z0_22][b0] 1 i[z1_13][b0] 1 i[z5_31][b0] 1 i[z3_6][b0] 1 i[z7_43][b0] 1 i[z15_33][b0] 1 i[z9_20][b0] 1 i[z6_21][b0] 1 i[z0_22][b0] 1 i[z15_47][b0] -2 i[b22][b0] >= 0;
* constraint lin_less_equal _1217
@c[_1217] -1 i[z0_22][b0] -1 i[z1_13][b0] -1 i[z5_31][b0] -1 i[z3_6][b0] -1 i[z7_43][b0] -1 i[z15_33][b0] -1 i[z9_20][b0] -1 i[z6_21][b0] -1 i[z0_22][b0] -1 i[z15_47][b0] 10 i[b22][b0] >= 0;
* constraint lin_less_equal _1218
@c[_1218] -1 i[z0_23][b0] 1 i[s0][b0] >= 0;
* constraint lin_less_equal _1219
@c[_1219] -1 i[z0_23][b0] 1 i[s23][b0] >= 0;
* constraint lin_less_equal _1220
@c[_1220] 1 i[z0_23][b0] -1 i[s0][b0] -1 i[s23][b0] >= -1;
* constraint lin_less_equal _1221
@c[_1221] -1 i[z1_14][b0] 1 i[s1][b0] >= 0;
* constraint lin_less_equal _1222
@c[_1222] -1 i[z1_14][b0] 1 i[s14][b0] >= 0;
* constraint lin_less_equal _1223
@c[_1223] 1 i[z1_14][b0] -1 i[s1][b0] -1 i[s14][b0] >= -1;
* constraint lin_less_equal _1224
@c[_1224] -1 i[z5_32][b0] 1 i[s5][b0] >= 0;
* constraint lin_less_equal _1225
@c[_1225] -1 i[z5_32][b0] 1 i[s32][b0] >= 0;
* constraint lin_less_equal _1226
@c[_1226] 1 i[z5_32][b0] -1 i[s5][b0] -1 i[s32][b0] >= -1;
* constraint lin_less_equal _1227
@c[_1227] -1 i[z6_50][b0] 1 i[s6][b0] >= 0;
* constraint lin_less_equal _1228
@c[_1228] -1 i[z6_50][b0] 1 i[s50][b0] >= 0;
* constraint lin_less_equal _1229
@c[_1229] 1 i[z6_50][b0] -1 i[s6][b0] -1 i[s50][b0] >= -1;
* constraint lin_less_equal _1230
@c[_1230] -1 i[z9_31][b0] 1 i[s9][b0] >= 0;
* constraint lin_less_equal _1231
@c[_1231] -1 i[z9_31][b0] 1 i[s31][b0] >= 0;
* constraint lin_less_equal _1232
@c[_1232] 1 i[z9_31][b0] -1 i[s9][b0] -1 i[s31][b0] >= -1;
* constraint lin_less_equal _1233
@c[_1233] -1 i[z11_36][b0] 1 i[s11][b0] >= 0;
* constraint lin_less_equal _1234
@c[_1234] -1 i[z11_36][b0] 1 i[s36][b0] >= 0;
* constraint lin_less_equal _1235
@c[_1235] 1 i[z11_36][b0] -1 i[s11][b0] -1 i[s36][b0] >= -1;
* constraint lin_less_equal _1236
@c[_1236] -1 i[z12_49][b0] 1 i[s12][b0] >= 0;
* constraint lin_less_equal _1237
@c[_1237] -1 i[z12_49][b0] 1 i[s49][b0] >= 0;
* constraint lin_less_equal _1238
@c[_1238] 1 i[z12_49][b0] -1 i[s12][b0] -1 i[s49][b0] >= -1;
* constraint lin_less_equal _1239
@c[_1239] -1 i[z13_30][b0] 1 i[s13][b0] >= 0;
* constraint lin_less_equal _1240
@c[_1240] -1 i[z13_30][b0] 1 i[s30][b0] >= 0;
* constraint lin_less_equal _1241
@c[_1241] 1 i[z13_30][b0] -1 i[s13][b0] -1 i[s30][b0] >= -1;
* constraint lin_less_equal _1242
@c[_1242] -1 i[z15_48][b0] 1 i[s15][b0] >= 0;
* constraint lin_less_equal _1243
@c[_1243] -1 i[z15_48][b0] 1 i[s48][b0] >= 0;
* constraint lin_less_equal _1244
@c[_1244] 1 i[z15_48][b0] -1 i[s15][b0] -1 i[s48][b0] >= -1;
* constraint lin_less_equal _1245
@c[_1245] -1 i[z5_24][b0] 1 i[s5][b0] >= 0;
* constraint lin_less_equal _1246
@c[_1246] -1 i[z5_24][b0] 1 i[s24][b0] >= 0;
* constraint lin_less_equal _1247
@c[_1247] 1 i[z5_24][b0] -1 i[s5][b0] -1 i[s24][b0] >= -1;
* constraint lin_less_equal _1248
@c[_1248] -1 i[z11_25][b0] 1 i[s11][b0] >= 0;
* constraint lin_less_equal _1249
@c[_1249] -1 i[z11_25][b0] 1 i[s25][b0] >= 0;
* constraint lin_less_equal _1250
@c[_1250] 1 i[z11_25][b0] -1 i[s11][b0] -1 i[s25][b0] >= -1;
* constraint lin_less_equal _1251
@c[_1251] -1 i[z6_36][b0] 1 i[s6][b0] >= 0;
* constraint lin_less_equal _1252
@c[_1252] -1 i[z6_36][b0] 1 i[s36][b0] >= 0;
* constraint lin_less_equal _1253
@c[_1253] 1 i[z6_36][b0] -1 i[s6][b0] -1 i[s36][b0] >= -1;
* constraint lin_less_equal _1254
@c[_1254] -1 i[z10_40][b0] 1 i[s10][b0] >= 0;
* constraint lin_less_equal _1255
@c[_1255] -1 i[z10_40][b0] 1 i[s40][b0] >= 0;
* constraint lin_less_equal _1256
@c[_1256] 1 i[z10_40][b0] -1 i[s10][b0] -1 i[s40][b0] >= -1;
* constraint lin_less_equal _1257
@c[_1257] -1 i[z9_49][b0] 1 i[s9][b0] >= 0;
* constraint lin_less_equal _1258
@c[_1258] -1 i[z9_49][b0] 1 i[s49][b0] >= 0;
* constraint lin_less_equal _1259
@c[_1259] 1 i[z9_49][b0] -1 i[s9][b0] -1 i[s49][b0] >= -1;
* constraint lin_less_equal _1260
@c[_1260] 1 i[z0_23][b0] 1 i[z1_14][b0] 1 i[z5_32][b0] 1 i[z6_50][b0] 1 i[z1_7][b0] 1 i[z9_31][b0] 1 i[z11_36][b0] 1 i[z12_49][b0] 1 i[z13_30][b0] 1 i[z15_48][b0] 1 i[z0_23][b0] 1 i[z5_24][b0] 1 i[z11_25][b0] 1 i[z13_30][b0] 1 i[z6_36][b0] 1 i[z10_40][b0] 1 i[z12_42][b0] 1 i[z9_49][b0] -2 i[b23][b0] >= 0;
* constraint lin_less_equal _1261
@c[_1261] -1 i[z0_23][b0] -1 i[z1_14][b0] -1 i[z5_32][b0] -1 i[z6_50][b0] -1 i[z1_7][b0] -1 i[z9_31][b0] -1 i[z11_36][b0] -1 i[z12_49][b0] -1 i[z13_30][b0] -1 i[z15_48][b0] -1 i[z0_23][b0] -1 i[z5_24][b0] -1 i[z11_25][b0] -1 i[z13_30][b0] -1 i[z6_36][b0] -1 i[z10_40][b0] -1 i[z12_42][b0] -1 i[z9_49][b0] 18 i[b23][b0] >= 0;
* constraint lin_less_equal _1262
@c[_1262] -1 i[z0_24][b0] 1 i[s0][b0] >= 0;
* constraint lin_less_equal _1263
@c[_1263] -1 i[z0_24][b0] 1 i[s24][b0] >= 0;
* constraint lin_less_equal _1264
@c[_1264] 1 i[z0_24][b0] -1 i[s0][b0] -1 i[s24][b0] >= -1;
* constraint lin_less_equal _1265
@c[_1265] -1 i[z5_33][b0] 1 i[s5][b0] >= 0;
* constraint lin_less_equal _1266
@c[_1266] -1 i[z5_33][b0] 1 i[s33][b0] >= 0;
* constraint lin_less_equal _1267
@c[_1267] 1 i[z5_33][b0] -1 i[s5][b0] -1 i[s33][b0] >= -1;
* constraint lin_less_equal _1268
@c[_1268] -1 i[z12_36][b0] 1 i[s12][b0] >= 0;
* constraint lin_less_equal _1269
@c[_1269] -1 i[z12_36][b0] 1 i[s36][b0] >= 0;
* constraint lin_less_equal _1270
@c[_1270] 1 i[z12_36][b0] -1 i[s12][b0] -1 i[s36][b0] >= -1;
* constraint lin_less_equal _1271
@c[_1271] -1 i[z8_23][b0] 1 i[s8][b0] >= 0;
* constraint lin_less_equal _1272
@c[_1272] -1 i[z8_23][b0] 1 i[s23][b0] >= 0;
* constraint lin_less_equal _1273
@c[_1273] 1 i[z8_23][b0] -1 i[s8][b0] -1 i[s23][b0] >= -1;
* constraint lin_less_equal _1274
@c[_1274] -1 i[z6_39][b0] 1 i[s6][b0] >= 0;
* constraint lin_less_equal _1275
@c[_1275] -1 i[z6_39][b0] 1 i[s39][b0] >= 0;
* constraint lin_less_equal _1276
@c[_1276] 1 i[z6_39][b0] -1 i[s6][b0] -1 i[s39][b0] >= -1;
* constraint lin_less_equal _1277
@c[_1277] 1 i[z0_24][b0] 1 i[z1_15][b0] 1 i[z5_33][b0] 1 i[z6_51][b0] 1 i[z2_7][b0] 1 i[z12_36][b0] 1 i[z8_23][b0] 1 i[z0_24][b0] 1 i[z12_25][b0] 1 i[z6_39][b0] -2 i[b24][b0] >= 0;
* constraint lin_less_equal _1278
@c[_1278] -1 i[z0_24][b0] -1 i[z1_15][b0] -1 i[z5_33][b0] -1 i[z6_51][b0] -1 i[z2_7][b0] -1 i[z12_36][b0] -1 i[z8_23][b0] -1 i[z0_24][b0] -1 i[z12_25][b0] -1 i[z6_39][b0] 10 i[b24][b0] >= 0;
* constraint lin_less_equal _1279
@c[_1279] -1 i[z0_25][b0] 1 i[s0][b0] >= 0;
* constraint lin_less_equal _1280
@c[_1280] -1 i[z0_25][b0] 1 i[s25][b0] >= 0;
* constraint lin_less_equal _1281
@c[_1281] 1 i[z0_25][b0] -1 i[s0][b0] -1 i[s25][b0] >= -1;
* constraint lin_less_equal _1282
@c[_1282] -1 i[z1_16][b0] 1 i[s1][b0] >= 0;
* constraint lin_less_equal _1283
@c[_1283] -1 i[z1_16][b0] 1 i[s16][b0] >= 0;
* constraint lin_less_equal _1284
@c[_1284] 1 i[z1_16][b0] -1 i[s1][b0] -1 i[s16][b0] >= -1;
* constraint lin_less_equal _1285
@c[_1285] -1 i[z5_34][b0] 1 i[s5][b0] >= 0;
* constraint lin_less_equal _1286
@c[_1286] -1 i[z5_34][b0] 1 i[s34][b0] >= 0;
* constraint lin_less_equal _1287
@c[_1287] 1 i[z5_34][b0] -1 i[s5][b0] -1 i[s34][b0] >= -1;
* constraint lin_less_equal _1288
@c[_1288] -1 i[z6_52][b0] 1 i[s6][b0] >= 0;
* constraint lin_less_equal _1289
@c[_1289] -1 i[z6_52][b0] 1 i[s52][b0] >= 0;
* constraint lin_less_equal _1290
@c[_1290] 1 i[z6_52][b0] -1 i[s6][b0] -1 i[s52][b0] >= -1;
* constraint lin_less_equal _1291
@c[_1291] -1 i[z4_7][b0] 1 i[s4][b0] >= 0;
* constraint lin_less_equal _1292
@c[_1292] -1 i[z4_7][b0] 1 i[s7][b0] >= 0;
* constraint lin_less_equal _1293
@c[_1293] 1 i[z4_7][b0] -1 i[s4][b0] -1 i[s7][b0] >= -1;
* constraint lin_less_equal _1294
@c[_1294] -1 i[z12_30][b0] 1 i[s12][b0] >= 0;
* constraint lin_less_equal _1295
@c[_1295] -1 i[z12_30][b0] 1 i[s30][b0] >= 0;
* constraint lin_less_equal _1296
@c[_1296] 1 i[z12_30][b0] -1 i[s12][b0] -1 i[s30][b0] >= -1;
* constraint lin_less_equal _1297
@c[_1297] -1 i[z10_23][b0] 1 i[s10][b0] >= 0;
* constraint lin_less_equal _1298
@c[_1298] -1 i[z10_23][b0] 1 i[s23][b0] >= 0;
* constraint lin_less_equal _1299
@c[_1299] 1 i[z10_23][b0] -1 i[s10][b0] -1 i[s23][b0] >= -1;
* constraint lin_less_equal _1300
@c[_1300] -1 i[z7_24][b0] 1 i[s7][b0] >= 0;
* constraint lin_less_equal _1301
@c[_1301] -1 i[z7_24][b0] 1 i[s24][b0] >= 0;
* constraint lin_less_equal _1302
@c[_1302] 1 i[z7_24][b0] -1 i[s7][b0] -1 i[s24][b0] >= -1;
* constraint lin_less_equal _1303
@c[_1303] -1 i[z12_38][b0] 1 i[s12][b0] >= 0;
* constraint lin_less_equal _1304
@c[_1304] -1 i[z12_38][b0] 1 i[s38][b0] >= 0;
* constraint lin_less_equal _1305
@c[_1305] 1 i[z12_38][b0] -1 i[s12][b0] -1 i[s38][b0] >= -1;
* constraint lin_less_equal _1306
@c[_1306] 1 i[z0_25][b0] 1 i[z1_16][b0] 1 i[z5_34][b0] 1 i[z6_52][b0] 1 i[z4_7][b0] 1 i[z12_30][b0] 1 i[z10_23][b0] 1 i[z7_24][b0] 1 i[z0_25][b0] 1 i[z12_38][b0] -2 i[b25][b0] >= 0;
* constraint lin_less_equal _1307
@c[_1307] -1 i[z0_25][b0] -1 i[z1_16][b0] -1 i[z5_34][b0] -1 i[z6_52][b0] -1 i[z4_7][b0] -1 i[z12_30][b0] -1 i[z10_23][b0] -1 i[z7_24][b0] -1 i[z0_25][b0] -1 i[z12_38][b0] 10 i[b25][b0] >= 0;
* constraint lin_less_equal _1308
@c[_1308] -1 i[z0_26][b0] 1 i[s0][b0] >= 0;
* constraint lin_less_equal _1309
@c[_1309] -1 i[z0_26][b0] 1 i[s26][b0] >= 0;
* constraint lin_less_equal _1310
@c[_1310] 1 i[z0_26][b0] -1 i[s0][b0] -1 i[s26][b0] >= -1;
* constraint lin_less_equal _1311
@c[_1311] -1 i[z2_8][b0] 1 i[s2][b0] >= 0;
* constraint lin_less_equal _1312
@c[_1312] -1 i[z2_8][b0] 1 i[s8][b0] >= 0;
* constraint lin_less_equal _1313
@c[_1313] 1 i[z2_8][b0] -1 i[s2][b0] -1 i[s8][b0] >= -1;
* constraint lin_less_equal _1314
@c[_1314] -1 i[z9_47][b0] 1 i[s9][b0] >= 0;
* constraint lin_less_equal _1315
@c[_1315] -1 i[z9_47][b0] 1 i[s47][b0] >= 0;
* constraint lin_less_equal _1316
@c[_1316] 1 i[z9_47][b0] -1 i[s9][b0] -1 i[s47][b0] >= -1;
* constraint lin_less_equal _1317
@c[_1317] -1 i[z10_38][b0] 1 i[s10][b0] >= 0;
* constraint lin_less_equal _1318
@c[_1318] -1 i[z10_38][b0] 1 i[s38][b0] >= 0;
* constraint lin_less_equal _1319
@c[_1319] 1 i[z10_38][b0] -1 i[s10][b0] -1 i[s38][b0] >= -1;
* constraint lin_less_equal _1320
@c[_1320] -1 i[z15_27][b0] 1 i[s15][b0] >= 0;
* constraint lin_less_equal _1321
@c[_1321] -1 i[z15_27][b0] 1 i[s27][b0] >= 0;
* constraint lin_less_equal _1322
@c[_1322] 1 i[z15_27][b0] -1 i[s15][b0] -1 i[s27][b0] >= -1;
* constraint lin_less_equal _1323
@c[_1323] -1 i[z12_28][b0] 1 i[s12][b0] >= 0;
* constraint lin_less_equal _1324
@c[_1324] -1 i[z12_28][b0] 1 i[s28][b0] >= 0;
* constraint lin_less_equal _1325
@c[_1325] 1 i[z12_28][b0] -1 i[s12][b0] -1 i[s28][b0] >= -1;
* constraint lin_less_equal _1326
@c[_1326] 1 i[z0_26][b0] 1 i[z2_8][b0] 1 i[z2_8][b0] 1 i[z9_47][b0] 1 i[z10_38][b0] 1 i[z0_26][b0] 1 i[z15_27][b0] 1 i[z12_28][b0] -2 i[b26][b0] >= 0;
* constraint lin_less_equal _1327
@c[_1327] -1 i[z0_26][b0] -1 i[z2_8][b0] -1 i[z2_8][b0] -1 i[z9_47][b0] -1 i[z10_38][b0] -1 i[z0_26][b0] -1 i[z15_27][b0] -1 i[z12_28][b0] 8 i[b26][b0] >= 0;
* constraint lin_less_equal _1328
@c[_1328] -1 i[z0_27][b0] 1 i[s0][b0] >= 0;
* constraint lin_less_equal _1329
@c[_1329] -1 i[z0_27][b0] 1 i[s27][b0] >= 0;
* constraint lin_less_equal _1330
@c[_1330] 1 i[z0_27][b0] -1 i[s0][b0] -1 i[s27][b0] >= -1;
* constraint lin_less_equal _1331
@c[_1331] -1 i[z2_9][b0] 1 i[s2][b0] >= 0;
* constraint lin_less_equal _1332
@c[_1332] -1 i[z2_9][b0] 1 i[s9][b0] >= 0;
* constraint lin_less_equal _1333
@c[_1333] 1 i[z2_9][b0] -1 i[s2][b0] -1 i[s9][b0] >= -1;
* constraint lin_less_equal _1334
@c[_1334] -1 i[z3_8][b0] 1 i[s3][b0] >= 0;
* constraint lin_less_equal _1335
@c[_1335] -1 i[z3_8][b0] 1 i[s8][b0] >= 0;
* constraint lin_less_equal _1336
@c[_1336] 1 i[z3_8][b0] -1 i[s3][b0] -1 i[s8][b0] >= -1;
* constraint lin_less_equal _1337
@c[_1337] -1 i[z14_50][b0] 1 i[s14][b0] >= 0;
* constraint lin_less_equal _1338
@c[_1338] -1 i[z14_50][b0] 1 i[s50][b0] >= 0;
* constraint lin_less_equal _1339
@c[_1339] 1 i[z14_50][b0] -1 i[s14][b0] -1 i[s50][b0] >= -1;
* constraint lin_less_equal _1340
@c[_1340] -1 i[z6_26][b0] 1 i[s6][b0] >= 0;
* constraint lin_less_equal _1341
@c[_1341] -1 i[z6_26][b0] 1 i[s26][b0] >= 0;
* constraint lin_less_equal _1342
@c[_1342] 1 i[z6_26][b0] -1 i[s6][b0] -1 i[s26][b0] >= -1;
* constraint lin_less_equal _1343
@c[_1343] -1 i[z13_28][b0] 1 i[s13][b0] >= 0;
* constraint lin_less_equal _1344
@c[_1344] -1 i[z13_28][b0] 1 i[s28][b0] >= 0;
* constraint lin_less_equal _1345
@c[_1345] 1 i[z13_28][b0] -1 i[s13][b0] -1 i[s28][b0] >= -1;
* constraint lin_less_equal _1346
@c[_1346] 1 i[z0_27][b0] 1 i[z2_9][b0] 1 i[z3_8][b0] 1 i[z9_48][b0] 1 i[z10_39][b0] 1 i[z14_50][b0] 1 i[z6_26][b0] 1 i[z0_27][b0] 1 i[z13_28][b0] 1 i[z14_46][b0] -2 i[b27][b0] >= 0;
* constraint lin_less_equal _1347
@c[_1347] -1 i[z0_27][b0] -1 i[z2_9][b0] -1 i[z3_8][b0] -1 i[z9_48][b0] -1 i[z10_39][b0] -1 i[z14_50][b0] -1 i[z6_26][b0] -1 i[z0_27][b0] -1 i[z13_28][b0] -1 i[z14_46][b0] 10 i[b27][b0] >= 0;
* constraint lin_less_equal _1348
@c[_1348] -1 i[z0_28][b0] 1 i[s0][b0] >= 0;
* constraint lin_less_equal _1349
@c[_1349] -1 i[z0_28][b0] 1 i[s28][b0] >= 0;
* constraint lin_less_equal _1350
@c[_1350] 1 i[z0_28][b0] -1 i[s0][b0] -1 i[s28][b0] >= -1;
* constraint lin_less_equal _1351
@c[_1351] -1 i[z2_10][b0] 1 i[s2][b0] >= 0;
* constraint lin_less_equal _1352
@c[_1352] -1 i[z2_10][b0] 1 i[s10][b0] >= 0;
* constraint lin_less_equal _1353
@c[_1353] 1 i[z2_10][b0] -1 i[s2][b0] -1 i[s10][b0] >= -1;
* constraint lin_less_equal _1354
@c[_1354] -1 i[z4_8][b0] 1 i[s4][b0] >= 0;
* constraint lin_less_equal _1355
@c[_1355] -1 i[z4_8][b0] 1 i[s8][b0] >= 0;
* constraint lin_less_equal _1356
@c[_1356] 1 i[z4_8][b0] -1 i[s4][b0] -1 i[s8][b0] >= -1;
* constraint lin_less_equal _1357
@c[_1357] -1 i[z11_41][b0] 1 i[s11][b0] >= 0;
* constraint lin_less_equal _1358
@c[_1358] -1 i[z11_41][b0] 1 i[s41][b0] >= 0;
* constraint lin_less_equal _1359
@c[_1359] 1 i[z11_41][b0] -1 i[s11][b0] -1 i[s41][b0] >= -1;
* constraint lin_less_equal _1360
@c[_1360] -1 i[z7_26][b0] 1 i[s7][b0] >= 0;
* constraint lin_less_equal _1361
@c[_1361] -1 i[z7_26][b0] 1 i[s26][b0] >= 0;
* constraint lin_less_equal _1362
@c[_1362] 1 i[z7_26][b0] -1 i[s7][b0] -1 i[s26][b0] >= -1;
* constraint lin_less_equal _1363
@c[_1363] -1 i[z16_27][b0] 1 i[s16][b0] >= 0;
* constraint lin_less_equal _1364
@c[_1364] -1 i[z16_27][b0] 1 i[s27][b0] >= 0;
* constraint lin_less_equal _1365
@c[_1365] 1 i[z16_27][b0] -1 i[s16][b0] -1 i[s27][b0] >= -1;
* constraint lin_less_equal _1366
@c[_1366] 1 i[z0_28][b0] 1 i[z2_10][b0] 1 i[z4_8][b0] 1 i[z9_49][b0] 1 i[z10_40][b0] 1 i[z11_41][b0] 1 i[z7_26][b0] 1 i[z16_27][b0] 1 i[z0_28][b0] 1 i[z11_36][b0] -2 i[b28][b0] >= 0;
* constraint lin_less_equal _1367
@c[_1367] -1 i[z0_28][b0] -1 i[z2_10][b0] -1 i[z4_8][b0] -1 i[z9_49][b0] -1 i[z10_40][b0] -1 i[z11_41][b0] -1 i[z7_26][b0] -1 i[z16_27][b0] -1 i[z0_28][b0] -1 i[z11_36][b0] 10 i[b28][b0] >= 0;
* constraint lin_less_equal _1368
@c[_1368] -1 i[z0_29][b0] 1 i[s0][b0] >= 0;
* constraint lin_less_equal _1369
@c[_1369] -1 i[z0_29][b0] 1 i[s29][b0] >= 0;
* constraint lin_less_equal _1370
@c[_1370] 1 i[z0_29][b0] -1 i[s0][b0] -1 i[s29][b0] >= -1;
* constraint lin_less_equal _1371
@c[_1371] -1 i[z14_49][b0] 1 i[s14][b0] >= 0;
* constraint lin_less_equal _1372
@c[_1372] -1 i[z14_49][b0] 1 i[s49][b0] >= 0;
* constraint lin_less_equal _1373
@c[_1373] 1 i[z14_49][b0] -1 i[s14][b0] -1 i[s49][b0] >= -1;
* constraint lin_less_equal _1374
@c[_1374] -1 i[z10_46][b0] 1 i[s10][b0] >= 0;
* constraint lin_less_equal _1375
@c[_1375] -1 i[z10_46][b0] 1 i[s46][b0] >= 0;
* constraint lin_less_equal _1376
@c[_1376] 1 i[z10_46][b0] -1 i[s10][b0] -1 i[s46][b0] >= -1;
* constraint lin_less_equal _1377
@c[_1377] 1 i[z0_29][b0] 1 i[z2_11][b0] 1 i[z8_20][b0] 1 i[z1_9][b0] 1 i[z10_41][b0] 1 i[z14_49][b0] 1 i[z0_29][b0] 1 i[z5_30][b0] 1 i[z14_31][b0] 1 i[z10_46][b0] -2 i[b29][b0] >= 0;
* constraint lin_less_equal _1378
@c[_1378] -1 i[z0_29][b0] -1 i[z2_11][b0] -1 i[z8_20][b0] -1 i[z1_9][b0] -1 i[z10_41][b0] -1 i[z14_49][b0] -1 i[z0_29][b0] -1 i[z5_30][b0] -1 i[z14_31][b0] -1 i[z10_46][b0] 10 i[b29][b0] >= 0;
* constraint lin_less_equal _1379
@c[_1379] -1 i[z0_30][b0] 1 i[s0][b0] >= 0;
* constraint lin_less_equal _1380
@c[_1380] -1 i[z0_30][b0] 1 i[s30][b0] >= 0;
* constraint lin_less_equal _1381
@c[_1381] 1 i[z0_30][b0] -1 i[s0][b0] -1 i[s30][b0] >= -1;
* constraint lin_less_equal _1382
@c[_1382] -1 i[z2_12][b0] 1 i[s2][b0] >= 0;
* constraint lin_less_equal _1383
@c[_1383] -1 i[z2_12][b0] 1 i[s12][b0] >= 0;
* constraint lin_less_equal _1384
@c[_1384] 1 i[z2_12][b0] -1 i[s2][b0] -1 i[s12][b0] >= -1;
* constraint lin_less_equal _1385
@c[_1385] -1 i[z7_25][b0] 1 i[s7][b0] >= 0;
* constraint lin_less_equal _1386
@c[_1386] -1 i[z7_25][b0] 1 i[s25][b0] >= 0;
* constraint lin_less_equal _1387
@c[_1387] 1 i[z7_25][b0] -1 i[s7][b0] -1 i[s25][b0] >= -1;
* constraint lin_less_equal _1388
@c[_1388] -1 i[z8_21][b0] 1 i[s8][b0] >= 0;
* constraint lin_less_equal _1389
@c[_1389] -1 i[z8_21][b0] 1 i[s21][b0] >= 0;
* constraint lin_less_equal _1390
@c[_1390] 1 i[z8_21][b0] -1 i[s8][b0] -1 i[s21][b0] >= -1;
* constraint lin_less_equal _1391
@c[_1391] -1 i[z10_42][b0] 1 i[s10][b0] >= 0;
* constraint lin_less_equal _1392
@c[_1392] -1 i[z10_42][b0] 1 i[s42][b0] >= 0;
* constraint lin_less_equal _1393
@c[_1393] 1 i[z10_42][b0] -1 i[s10][b0] -1 i[s42][b0] >= -1;
* constraint lin_less_equal _1394
@c[_1394] -1 i[z11_37][b0] 1 i[s11][b0] >= 0;
* constraint lin_less_equal _1395
@c[_1395] -1 i[z11_37][b0] 1 i[s37][b0] >= 0;
* constraint lin_less_equal _1396
@c[_1396] 1 i[z11_37][b0] -1 i[s11][b0] -1 i[s37][b0] >= -1;
* constraint lin_less_equal _1397
@c[_1397] -1 i[z14_36][b0] 1 i[s14][b0] >= 0;
* constraint lin_less_equal _1398
@c[_1398] -1 i[z14_36][b0] 1 i[s36][b0] >= 0;
* constraint lin_less_equal _1399
@c[_1399] 1 i[z14_36][b0] -1 i[s14][b0] -1 i[s36][b0] >= -1;
* constraint lin_less_equal _1400
@c[_1400] -1 i[z16_23][b0] 1 i[s16][b0] >= 0;
* constraint lin_less_equal _1401
@c[_1401] -1 i[z16_23][b0] 1 i[s23][b0] >= 0;
* constraint lin_less_equal _1402
@c[_1402] 1 i[z16_23][b0] -1 i[s16][b0] -1 i[s23][b0] >= -1;
* constraint lin_less_equal _1403
@c[_1403] -1 i[z8_29][b0] 1 i[s8][b0] >= 0;
* constraint lin_less_equal _1404
@c[_1404] -1 i[z8_29][b0] 1 i[s29][b0] >= 0;
* constraint lin_less_equal _1405
@c[_1405] 1 i[z8_29][b0] -1 i[s8][b0] -1 i[s29][b0] >= -1;
* constraint lin_less_equal _1406
@c[_1406] -1 i[z15_31][b0] 1 i[s15][b0] >= 0;
* constraint lin_less_equal _1407
@c[_1407] -1 i[z15_31][b0] 1 i[s31][b0] >= 0;
* constraint lin_less_equal _1408
@c[_1408] 1 i[z15_31][b0] -1 i[s15][b0] -1 i[s31][b0] >= -1;
* constraint lin_less_equal _1409
@c[_1409] -1 i[z10_49][b0] 1 i[s10][b0] >= 0;
* constraint lin_less_equal _1410
@c[_1410] -1 i[z10_49][b0] 1 i[s49][b0] >= 0;
* constraint lin_less_equal _1411
@c[_1411] 1 i[z10_49][b0] -1 i[s10][b0] -1 i[s49][b0] >= -1;
* constraint lin_less_equal _1412
@c[_1412] 1 i[z0_30][b0] 1 i[z2_12][b0] 1 i[z7_25][b0] 1 i[z8_21][b0] 1 i[z2_9][b0] 1 i[z10_42][b0] 1 i[z11_37][b0] 1 i[z14_36][b0] 1 i[z15_49][b0] 1 i[z16_23][b0] 1 i[z16_23][b0] 1 i[z8_29][b0] 1 i[z0_30][b0] 1 i[z15_31][b0] 1 i[z7_36][b0] 1 i[z6_45][b0] 1 i[z10_49][b0] 1 i[z14_50][b0] -2 i[b30][b0] >= 0;
* constraint lin_less_equal _1413
@c[_1413] -1 i[z0_30][b0] -1 i[z2_12][b0] -1 i[z7_25][b0] -1 i[z8_21][b0] -1 i[z2_9][b0] -1 i[z10_42][b0] -1 i[z11_37][b0] -1 i[z14_36][b0] -1 i[z15_49][b0] -1 i[z16_23][b0] -1 i[z16_23][b0] -1 i[z8_29][b0] -1 i[z0_30][b0] -1 i[z15_31][b0] -1 i[z7_36][b0] -1 i[z6_45][b0] -1 i[z10_49][b0] -1 i[z14_50][b0] 18 i[b30][b0] >= 0;
* constraint lin_less_equal _1414
@c[_1414] -1 i[z0_31][b0] 1 i[s0][b0] >= 0;
* constraint lin_less_equal _1415
@c[_1415] -1 i[z0_31][b0] 1 i[s31][b0] >= 0;
* constraint lin_less_equal _1416
@c[_1416] 1 i[z0_31][b0] -1 i[s0][b0] -1 i[s31][b0] >= -1;
* constraint lin_less_equal _1417
@c[_1417] -1 i[z2_13][b0] 1 i[s2][b0] >= 0;
* constraint lin_less_equal _1418
@c[_1418] -1 i[z2_13][b0] 1 i[s13][b0] >= 0;
* constraint lin_less_equal _1419
@c[_1419] 1 i[z2_13][b0] -1 i[s2][b0] -1 i[s13][b0] >= -1;
* constraint lin_less_equal _1420
@c[_1420] -1 i[z8_22][b0] 1 i[s8][b0] >= 0;
* constraint lin_less_equal _1421
@c[_1421] -1 i[z8_22][b0] 1 i[s22][b0] >= 0;
* constraint lin_less_equal _1422
@c[_1422] 1 i[z8_22][b0] -1 i[s8][b0] -1 i[s22][b0] >= -1;
* constraint lin_less_equal _1423
@c[_1423] -1 i[z3_9][b0] 1 i[s3][b0] >= 0;
* constraint lin_less_equal _1424
@c[_1424] -1 i[z3_9][b0] 1 i[s9][b0] >= 0;
* constraint lin_less_equal _1425
@c[_1425] 1 i[z3_9][b0] -1 i[s3][b0] -1 i[s9][b0] >= -1;
* constraint lin_less_equal _1426
@c[_1426] -1 i[z10_43][b0] 1 i[s10][b0] >= 0;
* constraint lin_less_equal _1427
@c[_1427] -1 i[z10_43][b0] 1 i[s43][b0] >= 0;
* constraint lin_less_equal _1428
@c[_1428] 1 i[z10_43][b0] -1 i[s10][b0] -1 i[s43][b0] >= -1;
* constraint lin_less_equal _1429
@c[_1429] -1 i[z14_23][b0] 1 i[s14][b0] >= 0;
* constraint lin_less_equal _1430
@c[_1430] -1 i[z14_23][b0] 1 i[s23][b0] >= 0;
* constraint lin_less_equal _1431
@c[_1431] 1 i[z14_23][b0] -1 i[s14][b0] -1 i[s23][b0] >= -1;
* constraint lin_less_equal _1432
@c[_1432] -1 i[z9_29][b0] 1 i[s9][b0] >= 0;
* constraint lin_less_equal _1433
@c[_1433] -1 i[z9_29][b0] 1 i[s29][b0] >= 0;
* constraint lin_less_equal _1434
@c[_1434] 1 i[z9_29][b0] -1 i[s9][b0] -1 i[s29][b0] >= -1;
* constraint lin_less_equal _1435
@c[_1435] -1 i[z6_30][b0] 1 i[s6][b0] >= 0;
* constraint lin_less_equal _1436
@c[_1436] -1 i[z6_30][b0] 1 i[s30][b0] >= 0;
* constraint lin_less_equal _1437
@c[_1437] 1 i[z6_30][b0] -1 i[s6][b0] -1 i[s30][b0] >= -1;
* constraint lin_less_equal _1438
@c[_1438] -1 i[z14_44][b0] 1 i[s14][b0] >= 0;
* constraint lin_less_equal _1439
@c[_1439] -1 i[z14_44][b0] 1 i[s44][b0] >= 0;
* constraint lin_less_equal _1440
@c[_1440] 1 i[z14_44][b0] -1 i[s14][b0] -1 i[s44][b0] >= -1;
* constraint lin_less_equal _1441
@c[_1441] 1 i[z0_31][b0] 1 i[z2_13][b0] 1 i[z8_22][b0] 1 i[z3_9][b0] 1 i[z10_43][b0] 1 i[z14_23][b0] 1 i[z9_29][b0] 1 i[z6_30][b0] 1 i[z0_31][b0] 1 i[z14_44][b0] -2 i[b31][b0] >= 0;
* constraint lin_less_equal _1442
@c[_1442] -1 i[z0_31][b0] -1 i[z2_13][b0] -1 i[z8_22][b0] -1 i[z3_9][b0] -1 i[z10_43][b0] -1 i[z14_23][b0] -1 i[z9_29][b0] -1 i[z6_30][b0] -1 i[z0_31][b0] -1 i[z14_44][b0] 10 i[b31][b0] >= 0;
* constraint lin_less_equal _1443
@c[_1443] -1 i[z0_32][b0] 1 i[s0][b0] >= 0;
* constraint lin_less_equal _1444
@c[_1444] -1 i[z0_32][b0] 1 i[s32][b0] >= 0;
* constraint lin_less_equal _1445
@c[_1445] 1 i[z0_32][b0] -1 i[s0][b0] -1 i[s32][b0] >= -1;
* constraint lin_less_equal _1446
@c[_1446] -1 i[z11_39][b0] 1 i[s11][b0] >= 0;
* constraint lin_less_equal _1447
@c[_1447] -1 i[z11_39][b0] 1 i[s39][b0] >= 0;
* constraint lin_less_equal _1448
@c[_1448] 1 i[z11_39][b0] -1 i[s11][b0] -1 i[s39][b0] >= -1;
* constraint lin_less_equal _1449
@c[_1449] -1 i[z9_36][b0] 1 i[s9][b0] >= 0;
* constraint lin_less_equal _1450
@c[_1450] -1 i[z9_36][b0] 1 i[s36][b0] >= 0;
* constraint lin_less_equal _1451
@c[_1451] 1 i[z9_36][b0] -1 i[s9][b0] -1 i[s36][b0] >= -1;
* constraint lin_less_equal _1452
@c[_1452] 1 i[z0_32][b0] 1 i[z2_14][b0] 1 i[z8_23][b0] 1 i[z9_50][b0] 1 i[z1_10][b0] 1 i[z11_39][b0] 1 i[z0_32][b0] 1 i[z5_33][b0] 1 i[z11_34][b0] 1 i[z9_36][b0] -2 i[b32][b0] >= 0;
* constraint lin_less_equal _1453
@c[_1453] -1 i[z0_32][b0] -1 i[z2_14][b0] -1 i[z8_23][b0] -1 i[z9_50][b0] -1 i[z1_10][b0] -1 i[z11_39][b0] -1 i[z0_32][b0] -1 i[z5_33][b0] -1 i[z11_34][b0] -1 i[z9_36][b0] 10 i[b32][b0] >= 0;
* constraint lin_less_equal _1454
@c[_1454] -1 i[z0_33][b0] 1 i[s0][b0] >= 0;
* constraint lin_less_equal _1455
@c[_1455] -1 i[z0_33][b0] 1 i[s33][b0] >= 0;
* constraint lin_less_equal _1456
@c[_1456] 1 i[z0_33][b0] -1 i[s0][b0] -1 i[s33][b0] >= -1;
* constraint lin_less_equal _1457
@c[_1457] -1 i[z2_15][b0] 1 i[s2][b0] >= 0;
* constraint lin_less_equal _1458
@c[_1458] -1 i[z2_15][b0] 1 i[s15][b0] >= 0;
* constraint lin_less_equal _1459
@c[_1459] 1 i[z2_15][b0] -1 i[s2][b0] -1 i[s15][b0] >= -1;
* constraint lin_less_equal _1460
@c[_1460] -1 i[z6_22][b0] 1 i[s6][b0] >= 0;
* constraint lin_less_equal _1461
@c[_1461] -1 i[z6_22][b0] 1 i[s22][b0] >= 0;
* constraint lin_less_equal _1462
@c[_1462] 1 i[z6_22][b0] -1 i[s6][b0] -1 i[s22][b0] >= -1;
* constraint lin_less_equal _1463
@c[_1463] -1 i[z8_24][b0] 1 i[s8][b0] >= 0;
* constraint lin_less_equal _1464
@c[_1464] -1 i[z8_24][b0] 1 i[s24][b0] >= 0;
* constraint lin_less_equal _1465
@c[_1465] 1 i[z8_24][b0] -1 i[s8][b0] -1 i[s24][b0] >= -1;
* constraint lin_less_equal _1466
@c[_1466] -1 i[z9_51][b0] 1 i[s9][b0] >= 0;
* constraint lin_less_equal _1467
@c[_1467] -1 i[z9_51][b0] 1 i[s51][b0] >= 0;
* constraint lin_less_equal _1468
@c[_1468] 1 i[z9_51][b0] -1 i[s9][b0] -1 i[s51][b0] >= -1;
* constraint lin_less_equal _1469
@c[_1469] -1 i[z11_46][b0] 1 i[s11][b0] >= 0;
* constraint lin_less_equal _1470
@c[_1470] -1 i[z11_46][b0] 1 i[s46][b0] >= 0;
* constraint lin_less_equal _1471
@c[_1471] 1 i[z11_46][b0] -1 i[s11][b0] -1 i[s46][b0] >= -1;
* constraint lin_less_equal _1472
@c[_1472] -1 i[z13_20][b0] 1 i[s13][b0] >= 0;
* constraint lin_less_equal _1473
@c[_1473] -1 i[z13_20][b0] 1 i[s20][b0] >= 0;
* constraint lin_less_equal _1474
@c[_1474] 1 i[z13_20][b0] -1 i[s13][b0] -1 i[s20][b0] >= -1;
* constraint lin_less_equal _1475
@c[_1475] -1 i[z14_45][b0] 1 i[s14][b0] >= 0;
* constraint lin_less_equal _1476
@c[_1476] -1 i[z14_45][b0] 1 i[s45][b0] >= 0;
* constraint lin_less_equal _1477
@c[_1477] 1 i[z14_45][b0] -1 i[s14][b0] -1 i[s45][b0] >= -1;
* constraint lin_less_equal _1478
@c[_1478] -1 i[z8_32][b0] 1 i[s8][b0] >= 0;
* constraint lin_less_equal _1479
@c[_1479] -1 i[z8_32][b0] 1 i[s32][b0] >= 0;
* constraint lin_less_equal _1480
@c[_1480] 1 i[z8_32][b0] -1 i[s8][b0] -1 i[s32][b0] >= -1;
* constraint lin_less_equal _1481
@c[_1481] -1 i[z12_34][b0] 1 i[s12][b0] >= 0;
* constraint lin_less_equal _1482
@c[_1482] -1 i[z12_34][b0] 1 i[s34][b0] >= 0;
* constraint lin_less_equal _1483
@c[_1483] 1 i[z12_34][b0] -1 i[s12][b0] -1 i[s34][b0] >= -1;
* constraint lin_less_equal _1484
@c[_1484] -1 i[z9_39][b0] 1 i[s9][b0] >= 0;
* constraint lin_less_equal _1485
@c[_1485] -1 i[z9_39][b0] 1 i[s39][b0] >= 0;
* constraint lin_less_equal _1486
@c[_1486] 1 i[z9_39][b0] -1 i[s9][b0] -1 i[s39][b0] >= -1;
* constraint lin_less_equal _1487
@c[_1487] 1 i[z0_33][b0] 1 i[z2_15][b0] 1 i[z6_22][b0] 1 i[z8_24][b0] 1 i[z9_51][b0] 1 i[z2_10][b0] 1 i[z11_46][b0] 1 i[z12_39][b0] 1 i[z13_20][b0] 1 i[z14_45][b0] 1 i[z13_20][b0] 1 i[z8_32][b0] 1 i[z0_33][b0] 1 i[z12_34][b0] 1 i[z7_37][b0] 1 i[z9_39][b0] 1 i[z11_41][b0] 1 i[z6_46][b0] -2 i[b33][b0] >= 0;
* constraint lin_less_equal _1488
@c[_1488] -1 i[z0_33][b0] -1 i[z2_15][b0] -1 i[z6_22][b0] -1 i[z8_24][b0] -1 i[z9_51][b0] -1 i[z2_10][b0] -1 i[z11_46][b0] -1 i[z12_39][b0] -1 i[z13_20][b0] -1 i[z14_45][b0] -1 i[z13_20][b0] -1 i[z8_32][b0] -1 i[z0_33][b0] -1 i[z12_34][b0] -1 i[z7_37][b0] -1 i[z9_39][b0] -1 i[z11_41][b0] -1 i[z6_46][b0] 18 i[b33][b0] >= 0;
* constraint lin_less_equal _1489
@c[_1489] -1 i[z0_34][b0] 1 i[s0][b0] >= 0;
* constraint lin_less_equal _1490
@c[_1490] -1 i[z0_34][b0] 1 i[s34][b0] >= 0;
* constraint lin_less_equal _1491
@c[_1491] 1 i[z0_34][b0] -1 i[s0][b0] -1 i[s34][b0] >= -1;
* constraint lin_less_equal _1492
@c[_1492] -1 i[z2_16][b0] 1 i[s2][b0] >= 0;
* constraint lin_less_equal _1493
@c[_1493] -1 i[z2_16][b0] 1 i[s16][b0] >= 0;
* constraint lin_less_equal _1494
@c[_1494] 1 i[z2_16][b0] -1 i[s2][b0] -1 i[s16][b0] >= -1;
* constraint lin_less_equal _1495
@c[_1495] -1 i[z8_25][b0] 1 i[s8][b0] >= 0;
* constraint lin_less_equal _1496
@c[_1496] -1 i[z8_25][b0] 1 i[s25][b0] >= 0;
* constraint lin_less_equal _1497
@c[_1497] 1 i[z8_25][b0] -1 i[s8][b0] -1 i[s25][b0] >= -1;
* constraint lin_less_equal _1498
@c[_1498] -1 i[z9_52][b0] 1 i[s9][b0] >= 0;
* constraint lin_less_equal _1499
@c[_1499] -1 i[z9_52][b0] 1 i[s52][b0] >= 0;
* constraint lin_less_equal _1500
@c[_1500] 1 i[z9_52][b0] -1 i[s9][b0] -1 i[s52][b0] >= -1;
* constraint lin_less_equal _1501
@c[_1501] -1 i[z4_10][b0] 1 i[s4][b0] >= 0;
* constraint lin_less_equal _1502
@c[_1502] -1 i[z4_10][b0] 1 i[s10][b0] >= 0;
* constraint lin_less_equal _1503
@c[_1503] 1 i[z4_10][b0] -1 i[s4][b0] -1 i[s10][b0] >= -1;
* constraint lin_less_equal _1504
@c[_1504] -1 i[z11_20][b0] 1 i[s11][b0] >= 0;
* constraint lin_less_equal _1505
@c[_1505] -1 i[z11_20][b0] 1 i[s20][b0] >= 0;
* constraint lin_less_equal _1506
@c[_1506] 1 i[z11_20][b0] -1 i[s11][b0] -1 i[s20][b0] >= -1;
* constraint lin_less_equal _1507
@c[_1507] -1 i[z10_32][b0] 1 i[s10][b0] >= 0;
* constraint lin_less_equal _1508
@c[_1508] -1 i[z10_32][b0] 1 i[s32][b0] >= 0;
* constraint lin_less_equal _1509
@c[_1509] 1 i[z10_32][b0] -1 i[s10][b0] -1 i[s32][b0] >= -1;
* constraint lin_less_equal _1510
@c[_1510] -1 i[z7_33][b0] 1 i[s7][b0] >= 0;
* constraint lin_less_equal _1511
@c[_1511] -1 i[z7_33][b0] 1 i[s33][b0] >= 0;
* constraint lin_less_equal _1512
@c[_1512] 1 i[z7_33][b0] -1 i[s7][b0] -1 i[s33][b0] >= -1;
* constraint lin_less_equal _1513
@c[_1513] -1 i[z11_35][b0] 1 i[s11][b0] >= 0;
* constraint lin_less_equal _1514
@c[_1514] -1 i[z11_35][b0] 1 i[s35][b0] >= 0;
* constraint lin_less_equal _1515
@c[_1515] 1 i[z11_35][b0] -1 i[s11][b0] -1 i[s35][b0] >= -1;
* constraint lin_less_equal _1516
@c[_1516] 1 i[z0_34][b0] 1 i[z2_16][b0] 1 i[z8_25][b0] 1 i[z9_52][b0] 1 i[z4_10][b0] 1 i[z11_20][b0] 1 i[z10_32][b0] 1 i[z7_33][b0] 1 i[z0_34][b0] 1 i[z11_35][b0] -2 i[b34][b0] >= 0;
* constraint lin_less_equal _1517
@c[_1517] -1 i[z0_34][b0] -1 i[z2_16][b0] -1 i[z8_25][b0] -1 i[z9_52][b0] -1 i[z4_10][b0] -1 i[z11_20][b0] -1 i[z10_32][b0] -1 i[z7_33][b0] -1 i[z0_34][b0] -1 i[z11_35][b0] 10 i[b34][b0] >= 0;
* constraint lin_less_equal _1518
@c[_1518] -1 i[z0_35][b0] 1 i[s0][b0] >= 0;
* constraint lin_less_equal _1519
@c[_1519] -1 i[z0_35][b0] 1 i[s35][b0] >= 0;
* constraint lin_less_equal _1520
@c[_1520] 1 i[z0_35][b0] -1 i[s0][b0] -1 i[s35][b0] >= -1;
* constraint lin_less_equal _1521
@c[_1521] -1 i[z12_17][b0] 1 i[s12][b0] >= 0;
* constraint lin_less_equal _1522
@c[_1522] -1 i[z12_17][b0] 1 i[s17][b0] >= 0;
* constraint lin_less_equal _1523
@c[_1523] 1 i[z12_17][b0] -1 i[s12][b0] -1 i[s17][b0] >= -1;
* constraint lin_less_equal _1524
@c[_1524] -1 i[z13_44][b0] 1 i[s13][b0] >= 0;
* constraint lin_less_equal _1525
@c[_1525] -1 i[z13_44][b0] 1 i[s44][b0] >= 0;
* constraint lin_less_equal _1526
@c[_1526] 1 i[z13_44][b0] -1 i[s13][b0] -1 i[s44][b0] >= -1;
* constraint lin_less_equal _1527
@c[_1527] 1 i[z0_35][b0] 1 i[z3_5][b0] 1 i[z10_49][b0] 1 i[z1_11][b0] 1 i[z12_17][b0] 1 i[z13_44][b0] 1 i[z10_34][b0] 1 i[z0_35][b0] 1 i[z14_36][b0] 1 i[z11_37][b0] -2 i[b35][b0] >= 0;
* constraint lin_less_equal _1528
@c[_1528] -1 i[z0_35][b0] -1 i[z3_5][b0] -1 i[z10_49][b0] -1 i[z1_11][b0] -1 i[z12_17][b0] -1 i[z13_44][b0] -1 i[z10_34][b0] -1 i[z0_35][b0] -1 i[z14_36][b0] -1 i[z11_37][b0] 10 i[b35][b0] >= 0;
* constraint lin_less_equal _1529
@c[_1529] -1 i[z0_36][b0] 1 i[s0][b0] >= 0;
* constraint lin_less_equal _1530
@c[_1530] -1 i[z0_36][b0] 1 i[s36][b0] >= 0;
* constraint lin_less_equal _1531
@c[_1531] 1 i[z0_36][b0] -1 i[s0][b0] -1 i[s36][b0] >= -1;
* constraint lin_less_equal _1532
@c[_1532] -1 i[z8_49][b0] 1 i[s8][b0] >= 0;
* constraint lin_less_equal _1533
@c[_1533] -1 i[z8_49][b0] 1 i[s49][b0] >= 0;
* constraint lin_less_equal _1534
@c[_1534] 1 i[z8_49][b0] -1 i[s8][b0] -1 i[s49][b0] >= -1;
* constraint lin_less_equal _1535
@c[_1535] -1 i[z9_30][b0] 1 i[s9][b0] >= 0;
* constraint lin_less_equal _1536
@c[_1536] -1 i[z9_30][b0] 1 i[s30][b0] >= 0;
* constraint lin_less_equal _1537
@c[_1537] 1 i[z9_30][b0] -1 i[s9][b0] -1 i[s30][b0] >= -1;
* constraint lin_less_equal _1538
@c[_1538] -1 i[z3_11][b0] 1 i[s3][b0] >= 0;
* constraint lin_less_equal _1539
@c[_1539] -1 i[z3_11][b0] 1 i[s11][b0] >= 0;
* constraint lin_less_equal _1540
@c[_1540] 1 i[z3_11][b0] -1 i[s3][b0] -1 i[s11][b0] >= -1;
* constraint lin_less_equal _1541
@c[_1541] -1 i[z12_18][b0] 1 i[s12][b0] >= 0;
* constraint lin_less_equal _1542
@c[_1542] -1 i[z12_18][b0] 1 i[s18][b0] >= 0;
* constraint lin_less_equal _1543
@c[_1543] 1 i[z12_18][b0] -1 i[s12][b0] -1 i[s18][b0] >= -1;
* constraint lin_less_equal _1544
@c[_1544] -1 i[z13_45][b0] 1 i[s13][b0] >= 0;
* constraint lin_less_equal _1545
@c[_1545] -1 i[z13_45][b0] 1 i[s45][b0] >= 0;
* constraint lin_less_equal _1546
@c[_1546] 1 i[z13_45][b0] -1 i[s13][b0] -1 i[s45][b0] >= -1;
* constraint lin_less_equal _1547
@c[_1547] -1 i[z15_23][b0] 1 i[s15][b0] >= 0;
* constraint lin_less_equal _1548
@c[_1548] -1 i[z15_23][b0] 1 i[s23][b0] >= 0;
* constraint lin_less_equal _1549
@c[_1549] 1 i[z15_23][b0] -1 i[s15][b0] -1 i[s23][b0] >= -1;
* constraint lin_less_equal _1550
@c[_1550] -1 i[z10_28][b0] 1 i[s10][b0] >= 0;
* constraint lin_less_equal _1551
@c[_1551] -1 i[z10_28][b0] 1 i[s28][b0] >= 0;
* constraint lin_less_equal _1552
@c[_1552] 1 i[z10_28][b0] -1 i[s10][b0] -1 i[s28][b0] >= -1;
* constraint lin_less_equal _1553
@c[_1553] -1 i[z14_32][b0] 1 i[s14][b0] >= 0;
* constraint lin_less_equal _1554
@c[_1554] -1 i[z14_32][b0] 1 i[s32][b0] >= 0;
* constraint lin_less_equal _1555
@c[_1555] 1 i[z14_32][b0] -1 i[s14][b0] -1 i[s32][b0] >= -1;
* constraint lin_less_equal _1556
@c[_1556] -1 i[z9_35][b0] 1 i[s9][b0] >= 0;
* constraint lin_less_equal _1557
@c[_1557] -1 i[z9_35][b0] 1 i[s35][b0] >= 0;
* constraint lin_less_equal _1558
@c[_1558] 1 i[z9_35][b0] -1 i[s9][b0] -1 i[s35][b0] >= -1;
* constraint lin_less_equal _1559
@c[_1559] -1 i[z13_37][b0] 1 i[s13][b0] >= 0;
* constraint lin_less_equal _1560
@c[_1560] -1 i[z13_37][b0] 1 i[s37][b0] >= 0;
* constraint lin_less_equal _1561
@c[_1561] 1 i[z13_37][b0] -1 i[s13][b0] -1 i[s37][b0] >= -1;
* constraint lin_less_equal _1562
@c[_1562] 1 i[z0_36][b0] 1 i[z3_6][b0] 1 i[z7_24][b0] 1 i[z8_49][b0] 1 i[z9_30][b0] 1 i[z10_23][b0] 1 i[z3_11][b0] 1 i[z12_18][b0] 1 i[z13_45][b0] 1 i[z15_47][b0] 1 i[z15_23][b0] 1 i[z10_28][b0] 1 i[z12_30][b0] 1 i[z14_32][b0] 1 i[z9_35][b0] 1 i[z0_36][b0] 1 i[z13_37][b0] 1 i[z8_49][b0] -2 i[b36][b0] >= 0;
* constraint lin_less_equal _1563
@c[_1563] -1 i[z0_36][b0] -1 i[z3_6][b0] -1 i[z7_24][b0] -1 i[z8_49][b0] -1 i[z9_30][b0] -1 i[z10_23][b0] -1 i[z3_11][b0] -1 i[z12_18][b0] -1 i[z13_45][b0] -1 i[z15_47][b0] -1 i[z15_23][b0] -1 i[z10_28][b0] -1 i[z12_30][b0] -1 i[z14_32][b0] -1 i[z9_35][b0] -1 i[z0_36][b0] -1 i[z13_37][b0] -1 i[z8_49][b0] 18 i[b36][b0] >= 0;
* constraint lin_less_equal _1564
@c[_1564] -1 i[z0_37][b0] 1 i[s0][b0] >= 0;
* constraint lin_less_equal _1565
@c[_1565] -1 i[z0_37][b0] 1 i[s37][b0] >= 0;
* constraint lin_less_equal _1566
@c[_1566] 1 i[z0_37][b0] -1 i[s0][b0] -1 i[s37][b0] >= -1;
* constraint lin_less_equal _1567
@c[_1567] -1 i[z10_30][b0] 1 i[s10][b0] >= 0;
* constraint lin_less_equal _1568
@c[_1568] -1 i[z10_30][b0] 1 i[s30][b0] >= 0;
* constraint lin_less_equal _1569
@c[_1569] 1 i[z10_30][b0] -1 i[s10][b0] -1 i[s30][b0] >= -1;
* constraint lin_less_equal _1570
@c[_1570] -1 i[z13_46][b0] 1 i[s13][b0] >= 0;
* constraint lin_less_equal _1571
@c[_1571] -1 i[z13_46][b0] 1 i[s46][b0] >= 0;
* constraint lin_less_equal _1572
@c[_1572] 1 i[z13_46][b0] -1 i[s13][b0] -1 i[s46][b0] >= -1;
* constraint lin_less_equal _1573
@c[_1573] -1 i[z12_33][b0] 1 i[s12][b0] >= 0;
* constraint lin_less_equal _1574
@c[_1574] -1 i[z12_33][b0] 1 i[s33][b0] >= 0;
* constraint lin_less_equal _1575
@c[_1575] 1 i[z12_33][b0] -1 i[s12][b0] -1 i[s33][b0] >= -1;
* constraint lin_less_equal _1576
@c[_1576] -1 i[z16_36][b0] 1 i[s16][b0] >= 0;
* constraint lin_less_equal _1577
@c[_1577] -1 i[z16_36][b0] 1 i[s36][b0] >= 0;
* constraint lin_less_equal _1578
@c[_1578] 1 i[z16_36][b0] -1 i[s16][b0] -1 i[s36][b0] >= -1;
* constraint lin_less_equal _1579
@c[_1579] 1 i[z0_37][b0] 1 i[z3_7][b0] 1 i[z10_30][b0] 1 i[z4_11][b0] 1 i[z12_19][b0] 1 i[z13_46][b0] 1 i[z12_33][b0] 1 i[z10_35][b0] 1 i[z16_36][b0] 1 i[z0_37][b0] -2 i[b37][b0] >= 0;
* constraint lin_less_equal _1580
@c[_1580] -1 i[z0_37][b0] -1 i[z3_7][b0] -1 i[z10_30][b0] -1 i[z4_11][b0] -1 i[z12_19][b0] -1 i[z13_46][b0] -1 i[z12_33][b0] -1 i[z10_35][b0] -1 i[z16_36][b0] -1 i[z0_37][b0] 10 i[b37][b0] >= 0;
* constraint lin_less_equal _1581
@c[_1581] -1 i[z0_38][b0] 1 i[s0][b0] >= 0;
* constraint lin_less_equal _1582
@c[_1582] -1 i[z0_38][b0] 1 i[s38][b0] >= 0;
* constraint lin_less_equal _1583
@c[_1583] 1 i[z0_38][b0] -1 i[s0][b0] -1 i[s38][b0] >= -1;
* constraint lin_less_equal _1584
@c[_1584] -1 i[z11_26][b0] 1 i[s11][b0] >= 0;
* constraint lin_less_equal _1585
@c[_1585] -1 i[z11_26][b0] 1 i[s26][b0] >= 0;
* constraint lin_less_equal _1586
@c[_1586] 1 i[z11_26][b0] -1 i[s11][b0] -1 i[s26][b0] >= -1;
* constraint lin_less_equal _1587
@c[_1587] -1 i[z13_47][b0] 1 i[s13][b0] >= 0;
* constraint lin_less_equal _1588
@c[_1588] -1 i[z13_47][b0] 1 i[s47][b0] >= 0;
* constraint lin_less_equal _1589
@c[_1589] 1 i[z13_47][b0] -1 i[s13][b0] -1 i[s47][b0] >= -1;
* constraint lin_less_equal _1590
@c[_1590] 1 i[z0_38][b0] 1 i[z3_8][b0] 1 i[z7_46][b0] 1 i[z11_26][b0] 1 i[z2_12][b0] 1 i[z13_47][b0] 1 i[z7_25][b0] 1 i[z0_38][b0] 1 i[z15_39][b0] 1 i[z12_40][b0] -2 i[b38][b0] >= 0;
* constraint lin_less_equal _1591
@c[_1591] -1 i[z0_38][b0] -1 i[z3_8][b0] -1 i[z7_46][b0] -1 i[z11_26][b0] -1 i[z2_12][b0] -1 i[z13_47][b0] -1 i[z7_25][b0] -1 i[z0_38][b0] -1 i[z15_39][b0] -1 i[z12_40][b0] 10 i[b38][b0] >= 0;
* constraint lin_less_equal _1592
@c[_1592] -1 i[z0_39][b0] 1 i[s0][b0] >= 0;
* constraint lin_less_equal _1593
@c[_1593] -1 i[z0_39][b0] 1 i[s39][b0] >= 0;
* constraint lin_less_equal _1594
@c[_1594] 1 i[z0_39][b0] -1 i[s0][b0] -1 i[s39][b0] >= -1;
* constraint lin_less_equal _1595
@c[_1595] -1 i[z5_46][b0] 1 i[s5][b0] >= 0;
* constraint lin_less_equal _1596
@c[_1596] -1 i[z5_46][b0] 1 i[s46][b0] >= 0;
* constraint lin_less_equal _1597
@c[_1597] 1 i[z5_46][b0] -1 i[s5][b0] -1 i[s46][b0] >= -1;
* constraint lin_less_equal _1598
@c[_1598] -1 i[z6_20][b0] 1 i[s6][b0] >= 0;
* constraint lin_less_equal _1599
@c[_1599] -1 i[z6_20][b0] 1 i[s20][b0] >= 0;
* constraint lin_less_equal _1600
@c[_1600] 1 i[z6_20][b0] -1 i[s6][b0] -1 i[s20][b0] >= -1;
* constraint lin_less_equal _1601
@c[_1601] -1 i[z11_27][b0] 1 i[s11][b0] >= 0;
* constraint lin_less_equal _1602
@c[_1602] -1 i[z11_27][b0] 1 i[s27][b0] >= 0;
* constraint lin_less_equal _1603
@c[_1603] 1 i[z11_27][b0] -1 i[s11][b0] -1 i[s27][b0] >= -1;
* constraint lin_less_equal _1604
@c[_1604] -1 i[z3_12][b0] 1 i[s3][b0] >= 0;
* constraint lin_less_equal _1605
@c[_1605] -1 i[z3_12][b0] 1 i[s12][b0] >= 0;
* constraint lin_less_equal _1606
@c[_1606] 1 i[z3_12][b0] -1 i[s3][b0] -1 i[s12][b0] >= -1;
* constraint lin_less_equal _1607
@c[_1607] -1 i[z13_48][b0] 1 i[s13][b0] >= 0;
* constraint lin_less_equal _1608
@c[_1608] -1 i[z13_48][b0] 1 i[s48][b0] >= 0;
* constraint lin_less_equal _1609
@c[_1609] 1 i[z13_48][b0] -1 i[s13][b0] -1 i[s48][b0] >= -1;
* constraint lin_less_equal _1610
@c[_1610] -1 i[z7_19][b0] 1 i[s7][b0] >= 0;
* constraint lin_less_equal _1611
@c[_1611] -1 i[z7_19][b0] 1 i[s19][b0] >= 0;
* constraint lin_less_equal _1612
@c[_1612] 1 i[z7_19][b0] -1 i[s7][b0] -1 i[s19][b0] >= -1;
* constraint lin_less_equal _1613
@c[_1613] -1 i[z15_24][b0] 1 i[s15][b0] >= 0;
* constraint lin_less_equal _1614
@c[_1614] -1 i[z15_24][b0] 1 i[s24][b0] >= 0;
* constraint lin_less_equal _1615
@c[_1615] 1 i[z15_24][b0] -1 i[s15][b0] -1 i[s24][b0] >= -1;
* constraint lin_less_equal _1616
@c[_1616] -1 i[z14_33][b0] 1 i[s14][b0] >= 0;
* constraint lin_less_equal _1617
@c[_1617] -1 i[z14_33][b0] 1 i[s33][b0] >= 0;
* constraint lin_less_equal _1618
@c[_1618] 1 i[z14_33][b0] -1 i[s14][b0] -1 i[s33][b0] >= -1;
* constraint lin_less_equal _1619
@c[_1619] -1 i[z6_38][b0] 1 i[s6][b0] >= 0;
* constraint lin_less_equal _1620
@c[_1620] -1 i[z6_38][b0] 1 i[s38][b0] >= 0;
* constraint lin_less_equal _1621
@c[_1621] 1 i[z6_38][b0] -1 i[s6][b0] -1 i[s38][b0] >= -1;
* constraint lin_less_equal _1622
@c[_1622] -1 i[z13_40][b0] 1 i[s13][b0] >= 0;
* constraint lin_less_equal _1623
@c[_1623] -1 i[z13_40][b0] 1 i[s40][b0] >= 0;
* constraint lin_less_equal _1624
@c[_1624] 1 i[z13_40][b0] -1 i[s13][b0] -1 i[s40][b0] >= -1;
* constraint lin_less_equal _1625
@c[_1625] 1 i[z0_39][b0] 1 i[z3_9][b0] 1 i[z5_46][b0] 1 i[z6_20][b0] 1 i[z7_33][b0] 1 i[z10_32][b0] 1 i[z11_27][b0] 1 i[z3_12][b0] 1 i[z13_48][b0] 1 i[z14_44][b0] 1 i[z7_19][b0] 1 i[z11_20][b0] 1 i[z15_24][b0] 1 i[z14_33][b0] 1 i[z6_38][b0] 1 i[z0_39][b0] 1 i[z13_40][b0] 1 i[z5_46][b0] -2 i[b39][b0] >= 0;
* constraint lin_less_equal _1626
@c[_1626] -1 i[z0_39][b0] -1 i[z3_9][b0] -1 i[z5_46][b0] -1 i[z6_20][b0] -1 i[z7_33][b0] -1 i[z10_32][b0] -1 i[z11_27][b0] -1 i[z3_12][b0] -1 i[z13_48][b0] -1 i[z14_44][b0] -1 i[z7_19][b0] -1 i[z11_20][b0] -1 i[z15_24][b0] -1 i[z14_33][b0] -1 i[z6_38][b0] -1 i[z0_39][b0] -1 i[z13_40][b0] -1 i[z5_46][b0] 18 i[b39][b0] >= 0;
* constraint lin_less_equal _1627
@c[_1627] -1 i[z0_40][b0] 1 i[s0][b0] >= 0;
* constraint lin_less_equal _1628
@c[_1628] -1 i[z0_40][b0] 1 i[s40][b0] >= 0;
* constraint lin_less_equal _1629
@c[_1629] 1 i[z0_40][b0] -1 i[s0][b0] -1 i[s40][b0] >= -1;
* constraint lin_less_equal _1630
@c[_1630] -1 i[z7_20][b0] 1 i[s7][b0] >= 0;
* constraint lin_less_equal _1631
@c[_1631] -1 i[z7_20][b0] 1 i[s20][b0] >= 0;
* constraint lin_less_equal _1632
@c[_1632] 1 i[z7_20][b0] -1 i[s7][b0] -1 i[s20][b0] >= -1;
* constraint lin_less_equal _1633
@c[_1633] -1 i[z13_49][b0] 1 i[s13][b0] >= 0;
* constraint lin_less_equal _1634
@c[_1634] -1 i[z13_49][b0] 1 i[s49][b0] >= 0;
* constraint lin_less_equal _1635
@c[_1635] 1 i[z13_49][b0] -1 i[s13][b0] -1 i[s49][b0] >= -1;
* constraint lin_less_equal _1636
@c[_1636] -1 i[z11_23][b0] 1 i[s11][b0] >= 0;
* constraint lin_less_equal _1637
@c[_1637] -1 i[z11_23][b0] 1 i[s23][b0] >= 0;
* constraint lin_less_equal _1638
@c[_1638] 1 i[z11_23][b0] -1 i[s11][b0] -1 i[s23][b0] >= -1;
* constraint lin_less_equal _1639
@c[_1639] -1 i[z16_39][b0] 1 i[s16][b0] >= 0;
* constraint lin_less_equal _1640
@c[_1640] -1 i[z16_39][b0] 1 i[s39][b0] >= 0;
* constraint lin_less_equal _1641
@c[_1641] 1 i[z16_39][b0] -1 i[s16][b0] -1 i[s39][b0] >= -1;
* constraint lin_less_equal _1642
@c[_1642] 1 i[z0_40][b0] 1 i[z3_10][b0] 1 i[z7_20][b0] 1 i[z11_28][b0] 1 i[z4_12][b0] 1 i[z13_49][b0] 1 i[z11_23][b0] 1 i[z7_38][b0] 1 i[z16_39][b0] 1 i[z0_40][b0] -2 i[b40][b0] >= 0;
* constraint lin_less_equal _1643
@c[_1643] -1 i[z0_40][b0] -1 i[z3_10][b0] -1 i[z7_20][b0] -1 i[z11_28][b0] -1 i[z4_12][b0] -1 i[z13_49][b0] -1 i[z11_23][b0] -1 i[z7_38][b0] -1 i[z16_39][b0] -1 i[z0_40][b0] 10 i[b40][b0] >= 0;
* constraint lin_less_equal _1644
@c[_1644] -1 i[z0_41][b0] 1 i[s0][b0] >= 0;
* constraint lin_less_equal _1645
@c[_1645] -1 i[z0_41][b0] 1 i[s41][b0] >= 0;
* constraint lin_less_equal _1646
@c[_1646] 1 i[z0_41][b0] -1 i[s0][b0] -1 i[s41][b0] >= -1;
* constraint lin_less_equal _1647
@c[_1647] -1 i[z11_29][b0] 1 i[s11][b0] >= 0;
* constraint lin_less_equal _1648
@c[_1648] -1 i[z11_29][b0] 1 i[s29][b0] >= 0;
* constraint lin_less_equal _1649
@c[_1649] 1 i[z11_29][b0] -1 i[s11][b0] -1 i[s29][b0] >= -1;
* constraint lin_less_equal _1650
@c[_1650] -1 i[z12_20][b0] 1 i[s12][b0] >= 0;
* constraint lin_less_equal _1651
@c[_1651] -1 i[z12_20][b0] 1 i[s20][b0] >= 0;
* constraint lin_less_equal _1652
@c[_1652] 1 i[z12_20][b0] -1 i[s12][b0] -1 i[s20][b0] >= -1;
* constraint lin_less_equal _1653
@c[_1653] -1 i[z10_33][b0] 1 i[s10][b0] >= 0;
* constraint lin_less_equal _1654
@c[_1654] -1 i[z10_33][b0] 1 i[s33][b0] >= 0;
* constraint lin_less_equal _1655
@c[_1655] 1 i[z10_33][b0] -1 i[s10][b0] -1 i[s33][b0] >= -1;
* constraint lin_less_equal _1656
@c[_1656] -1 i[z5_42][b0] 1 i[s5][b0] >= 0;
* constraint lin_less_equal _1657
@c[_1657] -1 i[z5_42][b0] 1 i[s42][b0] >= 0;
* constraint lin_less_equal _1658
@c[_1658] 1 i[z5_42][b0] -1 i[s5][b0] -1 i[s42][b0] >= -1;
* constraint lin_less_equal _1659
@c[_1659] -1 i[z14_43][b0] 1 i[s14][b0] >= 0;
* constraint lin_less_equal _1660
@c[_1660] -1 i[z14_43][b0] 1 i[s43][b0] >= 0;
* constraint lin_less_equal _1661
@c[_1661] 1 i[z14_43][b0] -1 i[s14][b0] -1 i[s43][b0] >= -1;
* constraint lin_less_equal _1662
@c[_1662] 1 i[z0_41][b0] 1 i[z3_11][b0] 1 i[z10_28][b0] 1 i[z11_29][b0] 1 i[z12_20][b0] 1 i[z1_13][b0] 1 i[z10_33][b0] 1 i[z0_41][b0] 1 i[z5_42][b0] 1 i[z14_43][b0] -2 i[b41][b0] >= 0;
* constraint lin_less_equal _1663
@c[_1663] -1 i[z0_41][b0] -1 i[z3_11][b0] -1 i[z10_28][b0] -1 i[z11_29][b0] -1 i[z12_20][b0] -1 i[z1_13][b0] -1 i[z10_33][b0] -1 i[z0_41][b0] -1 i[z5_42][b0] -1 i[z14_43][b0] 10 i[b41][b0] >= 0;
* constraint lin_less_equal _1664
@c[_1664] -1 i[z0_42][b0] 1 i[s0][b0] >= 0;
* constraint lin_less_equal _1665
@c[_1665] -1 i[z0_42][b0] 1 i[s42][b0] >= 0;
* constraint lin_less_equal _1666
@c[_1666] 1 i[z0_42][b0] -1 i[s0][b0] -1 i[s42][b0] >= -1;
* constraint lin_less_equal _1667
@c[_1667] -1 i[z11_30][b0] 1 i[s11][b0] >= 0;
* constraint lin_less_equal _1668
@c[_1668] -1 i[z11_30][b0] 1 i[s30][b0] >= 0;
* constraint lin_less_equal _1669
@c[_1669] 1 i[z11_30][b0] -1 i[s11][b0] -1 i[s30][b0] >= -1;
* constraint lin_less_equal _1670
@c[_1670] -1 i[z12_21][b0] 1 i[s12][b0] >= 0;
* constraint lin_less_equal _1671
@c[_1671] -1 i[z12_21][b0] 1 i[s21][b0] >= 0;
* constraint lin_less_equal _1672
@c[_1672] 1 i[z12_21][b0] -1 i[s12][b0] -1 i[s21][b0] >= -1;
* constraint lin_less_equal _1673
@c[_1673] -1 i[z7_23][b0] 1 i[s7][b0] >= 0;
* constraint lin_less_equal _1674
@c[_1674] -1 i[z7_23][b0] 1 i[s23][b0] >= 0;
* constraint lin_less_equal _1675
@c[_1675] 1 i[z7_23][b0] -1 i[s7][b0] -1 i[s23][b0] >= -1;
* constraint lin_less_equal _1676
@c[_1676] -1 i[z8_41][b0] 1 i[s8][b0] >= 0;
* constraint lin_less_equal _1677
@c[_1677] -1 i[z8_41][b0] 1 i[s41][b0] >= 0;
* constraint lin_less_equal _1678
@c[_1678] 1 i[z8_41][b0] -1 i[s8][b0] -1 i[s41][b0] >= -1;
* constraint lin_less_equal _1679
@c[_1679] -1 i[z15_43][b0] 1 i[s15][b0] >= 0;
* constraint lin_less_equal _1680
@c[_1680] -1 i[z15_43][b0] 1 i[s43][b0] >= 0;
* constraint lin_less_equal _1681
@c[_1681] 1 i[z15_43][b0] -1 i[s15][b0] -1 i[s43][b0] >= -1;
* constraint lin_less_equal _1682
@c[_1682] 1 i[z0_42][b0] 1 i[z3_12][b0] 1 i[z7_19][b0] 1 i[z11_30][b0] 1 i[z12_21][b0] 1 i[z2_13][b0] 1 i[z7_23][b0] 1 i[z8_41][b0] 1 i[z0_42][b0] 1 i[z15_43][b0] -2 i[b42][b0] >= 0;
* constraint lin_less_equal _1683
@c[_1683] -1 i[z0_42][b0] -1 i[z3_12][b0] -1 i[z7_19][b0] -1 i[z11_30][b0] -1 i[z12_21][b0] -1 i[z2_13][b0] -1 i[z7_23][b0] -1 i[z8_41][b0] -1 i[z0_42][b0] -1 i[z15_43][b0] 10 i[b42][b0] >= 0;
* constraint lin_less_equal _1684
@c[_1684] -1 i[z0_43][b0] 1 i[s0][b0] >= 0;
* constraint lin_less_equal _1685
@c[_1685] -1 i[z0_43][b0] 1 i[s43][b0] >= 0;
* constraint lin_less_equal _1686
@c[_1686] 1 i[z0_43][b0] -1 i[s0][b0] -1 i[s43][b0] >= -1;
* constraint lin_less_equal _1687
@c[_1687] -1 i[z3_13][b0] 1 i[s3][b0] >= 0;
* constraint lin_less_equal _1688
@c[_1688] -1 i[z3_13][b0] 1 i[s13][b0] >= 0;
* constraint lin_less_equal _1689
@c[_1689] 1 i[z3_13][b0] -1 i[s3][b0] -1 i[s13][b0] >= -1;
* constraint lin_less_equal _1690
@c[_1690] -1 i[z11_31][b0] 1 i[s11][b0] >= 0;
* constraint lin_less_equal _1691
@c[_1691] -1 i[z11_31][b0] 1 i[s31][b0] >= 0;
* constraint lin_less_equal _1692
@c[_1692] 1 i[z11_31][b0] -1 i[s11][b0] -1 i[s31][b0] >= -1;
* constraint lin_less_equal _1693
@c[_1693] -1 i[z12_22][b0] 1 i[s12][b0] >= 0;
* constraint lin_less_equal _1694
@c[_1694] -1 i[z12_22][b0] 1 i[s22][b0] >= 0;
* constraint lin_less_equal _1695
@c[_1695] 1 i[z12_22][b0] -1 i[s12][b0] -1 i[s22][b0] >= -1;
* constraint lin_less_equal _1696
@c[_1696] -1 i[z9_41][b0] 1 i[s9][b0] >= 0;
* constraint lin_less_equal _1697
@c[_1697] -1 i[z9_41][b0] 1 i[s41][b0] >= 0;
* constraint lin_less_equal _1698
@c[_1698] 1 i[z9_41][b0] -1 i[s9][b0] -1 i[s41][b0] >= -1;
* constraint lin_less_equal _1699
@c[_1699] -1 i[z6_42][b0] 1 i[s6][b0] >= 0;
* constraint lin_less_equal _1700
@c[_1700] -1 i[z6_42][b0] 1 i[s42][b0] >= 0;
* constraint lin_less_equal _1701
@c[_1701] 1 i[z6_42][b0] -1 i[s6][b0] -1 i[s42][b0] >= -1;
* constraint lin_less_equal _1702
@c[_1702] 1 i[z0_43][b0] 1 i[z3_13][b0] 1 i[z11_31][b0] 1 i[z12_22][b0] 1 i[z3_13][b0] 1 i[z9_41][b0] 1 i[z6_42][b0] 1 i[z0_43][b0] -2 i[b43][b0] >= 0;
* constraint lin_less_equal _1703
@c[_1703] -1 i[z0_43][b0] -1 i[z3_13][b0] -1 i[z11_31][b0] -1 i[z12_22][b0] -1 i[z3_13][b0] -1 i[z9_41][b0] -1 i[z6_42][b0] -1 i[z0_43][b0] 8 i[b43][b0] >= 0;
* constraint lin_less_equal _1704
@c[_1704] -1 i[z0_44][b0] 1 i[s0][b0] >= 0;
* constraint lin_less_equal _1705
@c[_1705] -1 i[z0_44][b0] 1 i[s44][b0] >= 0;
* constraint lin_less_equal _1706
@c[_1706] 1 i[z0_44][b0] -1 i[s0][b0] -1 i[s44][b0] >= -1;
* constraint lin_less_equal _1707
@c[_1707] -1 i[z15_17][b0] 1 i[s15][b0] >= 0;
* constraint lin_less_equal _1708
@c[_1708] -1 i[z15_17][b0] 1 i[s17][b0] >= 0;
* constraint lin_less_equal _1709
@c[_1709] 1 i[z15_17][b0] -1 i[s15][b0] -1 i[s17][b0] >= -1;
* constraint lin_less_equal _1710
@c[_1710] -1 i[z16_35][b0] 1 i[s16][b0] >= 0;
* constraint lin_less_equal _1711
@c[_1711] -1 i[z16_35][b0] 1 i[s35][b0] >= 0;
* constraint lin_less_equal _1712
@c[_1712] 1 i[z16_35][b0] -1 i[s16][b0] -1 i[s35][b0] >= -1;
* constraint lin_less_equal _1713
@c[_1713] 1 i[z0_44][b0] 1 i[z4_5][b0] 1 i[z9_39][b0] 1 i[z1_14][b0] 1 i[z15_17][b0] 1 i[z16_35][b0] 1 i[z9_31][b0] 1 i[z0_44][b0] 1 i[z14_45][b0] 1 i[z11_46][b0] -2 i[b44][b0] >= 0;
* constraint lin_less_equal _1714
@c[_1714] -1 i[z0_44][b0] -1 i[z4_5][b0] -1 i[z9_39][b0] -1 i[z1_14][b0] -1 i[z15_17][b0] -1 i[z16_35][b0] -1 i[z9_31][b0] -1 i[z0_44][b0] -1 i[z14_45][b0] -1 i[z11_46][b0] 10 i[b44][b0] >= 0;
* constraint lin_less_equal _1715
@c[_1715] -1 i[z0_45][b0] 1 i[s0][b0] >= 0;
* constraint lin_less_equal _1716
@c[_1716] -1 i[z0_45][b0] 1 i[s45][b0] >= 0;
* constraint lin_less_equal _1717
@c[_1717] 1 i[z0_45][b0] -1 i[s0][b0] -1 i[s45][b0] >= -1;
* constraint lin_less_equal _1718
@c[_1718] -1 i[z9_33][b0] 1 i[s9][b0] >= 0;
* constraint lin_less_equal _1719
@c[_1719] -1 i[z9_33][b0] 1 i[s33][b0] >= 0;
* constraint lin_less_equal _1720
@c[_1720] 1 i[z9_33][b0] -1 i[s9][b0] -1 i[s33][b0] >= -1;
* constraint lin_less_equal _1721
@c[_1721] -1 i[z15_30][b0] 1 i[s15][b0] >= 0;
* constraint lin_less_equal _1722
@c[_1722] -1 i[z15_30][b0] 1 i[s30][b0] >= 0;
* constraint lin_less_equal _1723
@c[_1723] 1 i[z15_30][b0] -1 i[s15][b0] -1 i[s30][b0] >= -1;
* constraint lin_less_equal _1724
@c[_1724] 1 i[z0_45][b0] 1 i[z4_6][b0] 1 i[z9_33][b0] 1 i[z3_14][b0] 1 i[z15_18][b0] 1 i[z16_36][b0] 1 i[z15_30][b0] 1 i[z9_44][b0] 1 i[z0_45][b0] 1 i[z13_46][b0] -2 i[b45][b0] >= 0;
* constraint lin_less_equal _1725
@c[_1725] -1 i[z0_45][b0] -1 i[z4_6][b0] -1 i[z9_33][b0] -1 i[z3_14][b0] -1 i[z15_18][b0] -1 i[z16_36][b0] -1 i[z15_30][b0] -1 i[z9_44][b0] -1 i[z0_45][b0] -1 i[z13_46][b0] 10 i[b45][b0] >= 0;
* constraint lin_less_equal _1726
@c[_1726] -1 i[z0_46][b0] 1 i[s0][b0] >= 0;
* constraint lin_less_equal _1727
@c[_1727] -1 i[z0_46][b0] 1 i[s46][b0] >= 0;
* constraint lin_less_equal _1728
@c[_1728] 1 i[z0_46][b0] -1 i[s0][b0] -1 i[s46][b0] >= -1;
* constraint lin_less_equal _1729
@c[_1729] -1 i[z8_39][b0] 1 i[s8][b0] >= 0;
* constraint lin_less_equal _1730
@c[_1730] -1 i[z8_39][b0] 1 i[s39][b0] >= 0;
* constraint lin_less_equal _1731
@c[_1731] 1 i[z8_39][b0] -1 i[s8][b0] -1 i[s39][b0] >= -1;
* constraint lin_less_equal _1732
@c[_1732] -1 i[z4_14][b0] 1 i[s4][b0] >= 0;
* constraint lin_less_equal _1733
@c[_1733] -1 i[z4_14][b0] 1 i[s14][b0] >= 0;
* constraint lin_less_equal _1734
@c[_1734] 1 i[z4_14][b0] -1 i[s4][b0] -1 i[s14][b0] >= -1;
* constraint lin_less_equal _1735
@c[_1735] -1 i[z15_19][b0] 1 i[s15][b0] >= 0;
* constraint lin_less_equal _1736
@c[_1736] -1 i[z15_19][b0] 1 i[s19][b0] >= 0;
* constraint lin_less_equal _1737
@c[_1737] 1 i[z15_19][b0] -1 i[s15][b0] -1 i[s19][b0] >= -1;
* constraint lin_less_equal _1738
@c[_1738] -1 i[z16_37][b0] 1 i[s16][b0] >= 0;
* constraint lin_less_equal _1739
@c[_1739] -1 i[z16_37][b0] 1 i[s37][b0] >= 0;
* constraint lin_less_equal _1740
@c[_1740] 1 i[z16_37][b0] -1 i[s16][b0] -1 i[s37][b0] >= -1;
* constraint lin_less_equal _1741
@c[_1741] -1 i[z9_27][b0] 1 i[s9][b0] >= 0;
* constraint lin_less_equal _1742
@c[_1742] -1 i[z9_27][b0] 1 i[s27][b0] >= 0;
* constraint lin_less_equal _1743
@c[_1743] 1 i[z9_27][b0] -1 i[s9][b0] -1 i[s27][b0] >= -1;
* constraint lin_less_equal _1744
@c[_1744] -1 i[z10_44][b0] 1 i[s10][b0] >= 0;
* constraint lin_less_equal _1745
@c[_1745] -1 i[z10_44][b0] 1 i[s44][b0] >= 0;
* constraint lin_less_equal _1746
@c[_1746] 1 i[z10_44][b0] -1 i[s10][b0] -1 i[s44][b0] >= -1;
* constraint lin_less_equal _1747
@c[_1747] -1 i[z16_45][b0] 1 i[s16][b0] >= 0;
* constraint lin_less_equal _1748
@c[_1748] -1 i[z16_45][b0] 1 i[s45][b0] >= 0;
* constraint lin_less_equal _1749
@c[_1749] 1 i[z16_45][b0] -1 i[s16][b0] -1 i[s45][b0] >= -1;
* constraint lin_less_equal _1750
@c[_1750] 1 i[z0_46][b0] 1 i[z4_7][b0] 1 i[z6_21][b0] 1 i[z8_39][b0] 1 i[z9_20][b0] 1 i[z10_33][b0] 1 i[z12_38][b0] 1 i[z4_14][b0] 1 i[z15_19][b0] 1 i[z16_37][b0] 1 i[z12_20][b0] 1 i[z9_27][b0] 1 i[z11_29][b0] 1 i[z15_33][b0] 1 i[z8_39][b0] 1 i[z10_44][b0] 1 i[z16_45][b0] 1 i[z0_46][b0] -2 i[b46][b0] >= 0;
* constraint lin_less_equal _1751
@c[_1751] -1 i[z0_46][b0] -1 i[z4_7][b0] -1 i[z6_21][b0] -1 i[z8_39][b0] -1 i[z9_20][b0] -1 i[z10_33][b0] -1 i[z12_38][b0] -1 i[z4_14][b0] -1 i[z15_19][b0] -1 i[z16_37][b0] -1 i[z12_20][b0] -1 i[z9_27][b0] -1 i[z11_29][b0] -1 i[z15_33][b0] -1 i[z8_39][b0] -1 i[z10_44][b0] -1 i[z16_45][b0] -1 i[z0_46][b0] 18 i[b46][b0] >= 0;
* constraint lin_less_equal _1752
@c[_1752] -1 i[z0_47][b0] 1 i[s0][b0] >= 0;
* constraint lin_less_equal _1753
@c[_1753] -1 i[z0_47][b0] 1 i[s47][b0] >= 0;
* constraint lin_less_equal _1754
@c[_1754] 1 i[z0_47][b0] -1 i[s0][b0] -1 i[s47][b0] >= -1;
* constraint lin_less_equal _1755
@c[_1755] -1 i[z14_26][b0] 1 i[s14][b0] >= 0;
* constraint lin_less_equal _1756
@c[_1756] -1 i[z14_26][b0] 1 i[s26][b0] >= 0;
* constraint lin_less_equal _1757
@c[_1757] 1 i[z14_26][b0] -1 i[s14][b0] -1 i[s26][b0] >= -1;
* constraint lin_less_equal _1758
@c[_1758] -1 i[z16_38][b0] 1 i[s16][b0] >= 0;
* constraint lin_less_equal _1759
@c[_1759] -1 i[z16_38][b0] 1 i[s38][b0] >= 0;
* constraint lin_less_equal _1760
@c[_1760] 1 i[z16_38][b0] -1 i[s16][b0] -1 i[s38][b0] >= -1;
* constraint lin_less_equal _1761
@c[_1761] 1 i[z0_47][b0] 1 i[z4_8][b0] 1 i[z6_36][b0] 1 i[z14_26][b0] 1 i[z2_15][b0] 1 i[z16_38][b0] 1 i[z6_22][b0] 1 i[z0_47][b0] 1 i[z15_48][b0] 1 i[z12_49][b0] -2 i[b47][b0] >= 0;
* constraint lin_less_equal _1762
@c[_1762] -1 i[z0_47][b0] -1 i[z4_8][b0] -1 i[z6_36][b0] -1 i[z14_26][b0] -1 i[z2_15][b0] -1 i[z16_38][b0] -1 i[z6_22][b0] -1 i[z0_47][b0] -1 i[z15_48][b0] -1 i[z12_49][b0] 10 i[b47][b0] >= 0;
* constraint lin_less_equal _1763
@c[_1763] -1 i[z0_48][b0] 1 i[s0][b0] >= 0;
* constraint lin_less_equal _1764
@c[_1764] -1 i[z0_48][b0] 1 i[s48][b0] >= 0;
* constraint lin_less_equal _1765
@c[_1765] 1 i[z0_48][b0] -1 i[s0][b0] -1 i[s48][b0] >= -1;
* constraint lin_less_equal _1766
@c[_1766] -1 i[z6_23][b0] 1 i[s6][b0] >= 0;
* constraint lin_less_equal _1767
@c[_1767] -1 i[z6_23][b0] 1 i[s23][b0] >= 0;
* constraint lin_less_equal _1768
@c[_1768] 1 i[z6_23][b0] -1 i[s6][b0] -1 i[s23][b0] >= -1;
* constraint lin_less_equal _1769
@c[_1769] -1 i[z14_20][b0] 1 i[s14][b0] >= 0;
* constraint lin_less_equal _1770
@c[_1770] -1 i[z14_20][b0] 1 i[s20][b0] >= 0;
* constraint lin_less_equal _1771
@c[_1771] 1 i[z14_20][b0] -1 i[s14][b0] -1 i[s20][b0] >= -1;
* constraint lin_less_equal _1772
@c[_1772] 1 i[z0_48][b0] 1 i[z4_9][b0] 1 i[z6_23][b0] 1 i[z14_27][b0] 1 i[z3_15][b0] 1 i[z16_39][b0] 1 i[z14_20][b0] 1 i[z6_47][b0] 1 i[z0_48][b0] 1 i[z13_49][b0] -2 i[b48][b0] >= 0;
* constraint lin_less_equal _1773
@c[_1773] -1 i[z0_48][b0] -1 i[z4_9][b0] -1 i[z6_23][b0] -1 i[z14_27][b0] -1 i[z3_15][b0] -1 i[z16_39][b0] -1 i[z14_20][b0] -1 i[z6_47][b0] -1 i[z0_48][b0] -1 i[z13_49][b0] 10 i[b48][b0] >= 0;
* constraint lin_less_equal _1774
@c[_1774] -1 i[z0_49][b0] 1 i[s0][b0] >= 0;
* constraint lin_less_equal _1775
@c[_1775] -1 i[z0_49][b0] 1 i[s49][b0] >= 0;
* constraint lin_less_equal _1776
@c[_1776] 1 i[z0_49][b0] -1 i[s0][b0] -1 i[s49][b0] >= -1;
* constraint lin_less_equal _1777
@c[_1777] -1 i[z5_36][b0] 1 i[s5][b0] >= 0;
* constraint lin_less_equal _1778
@c[_1778] -1 i[z5_36][b0] 1 i[s36][b0] >= 0;
* constraint lin_less_equal _1779
@c[_1779] 1 i[z5_36][b0] -1 i[s5][b0] -1 i[s36][b0] >= -1;
* constraint lin_less_equal _1780
@c[_1780] -1 i[z14_28][b0] 1 i[s14][b0] >= 0;
* constraint lin_less_equal _1781
@c[_1781] -1 i[z14_28][b0] 1 i[s28][b0] >= 0;
* constraint lin_less_equal _1782
@c[_1782] 1 i[z14_28][b0] -1 i[s14][b0] -1 i[s28][b0] >= -1;
* constraint lin_less_equal _1783
@c[_1783] -1 i[z4_15][b0] 1 i[s4][b0] >= 0;
* constraint lin_less_equal _1784
@c[_1784] -1 i[z4_15][b0] 1 i[s15][b0] >= 0;
* constraint lin_less_equal _1785
@c[_1785] 1 i[z4_15][b0] -1 i[s4][b0] -1 i[s15][b0] >= -1;
* constraint lin_less_equal _1786
@c[_1786] -1 i[z16_40][b0] 1 i[s16][b0] >= 0;
* constraint lin_less_equal _1787
@c[_1787] -1 i[z16_40][b0] 1 i[s40][b0] >= 0;
* constraint lin_less_equal _1788
@c[_1788] 1 i[z16_40][b0] -1 i[s16][b0] -1 i[s40][b0] >= -1;
* constraint lin_less_equal _1789
@c[_1789] -1 i[z6_18][b0] 1 i[s6][b0] >= 0;
* constraint lin_less_equal _1790
@c[_1790] -1 i[z6_18][b0] 1 i[s18][b0] >= 0;
* constraint lin_less_equal _1791
@c[_1791] 1 i[z6_18][b0] -1 i[s6][b0] -1 i[s18][b0] >= -1;
* constraint lin_less_equal _1792
@c[_1792] -1 i[z7_47][b0] 1 i[s7][b0] >= 0;
* constraint lin_less_equal _1793
@c[_1793] -1 i[z7_47][b0] 1 i[s47][b0] >= 0;
* constraint lin_less_equal _1794
@c[_1794] 1 i[z7_47][b0] -1 i[s7][b0] -1 i[s47][b0] >= -1;
* constraint lin_less_equal _1795
@c[_1795] -1 i[z16_48][b0] 1 i[s16][b0] >= 0;
* constraint lin_less_equal _1796
@c[_1796] -1 i[z16_48][b0] 1 i[s48][b0] >= 0;
* constraint lin_less_equal _1797
@c[_1797] 1 i[z16_48][b0] -1 i[s16][b0] -1 i[s48][b0] >= -1;
* constraint lin_less_equal _1798
@c[_1798] 1 i[z0_49][b0] 1 i[z4_10][b0] 1 i[z5_36][b0] 1 i[z6_30][b0] 1 i[z7_23][b0] 1 i[z9_29][b0] 1 i[z11_35][b0] 1 i[z14_28][b0] 1 i[z4_15][b0] 1 i[z16_40][b0] 1 i[z6_18][b0] 1 i[z12_21][b0] 1 i[z14_23][b0] 1 i[z11_30][b0] 1 i[z5_36][b0] 1 i[z7_47][b0] 1 i[z16_48][b0] 1 i[z0_49][b0] -2 i[b49][b0] >= 0;
* constraint lin_less_equal _1799
@c[_1799] -1 i[z0_49][b0] -1 i[z4_10][b0] -1 i[z5_36][b0] -1 i[z6_30][b0] -1 i[z7_23][b0] -1 i[z9_29][b0] -1 i[z11_35][b0] -1 i[z14_28][b0] -1 i[z4_15][b0] -1 i[z16_40][b0] -1 i[z6_18][b0] -1 i[z12_21][b0] -1 i[z14_23][b0] -1 i[z11_30][b0] -1 i[z5_36][b0] -1 i[z7_47][b0] -1 i[z16_48][b0] -1 i[z0_49][b0] 18 i[b49][b0] >= 0;
* constraint lin_less_equal _1800
@c[_1800] -1 i[z0_50][b0] 1 i[s0][b0] >= 0;
* constraint lin_less_equal _1801
@c[_1801] -1 i[z0_50][b0] 1 i[s50][b0] >= 0;
* constraint lin_less_equal _1802
@c[_1802] 1 i[z0_50][b0] -1 i[s0][b0] -1 i[s50][b0] >= -1;
* constraint lin_less_equal _1803
@c[_1803] -1 i[z5_51][b0] 1 i[s5][b0] >= 0;
* constraint lin_less_equal _1804
@c[_1804] -1 i[z5_51][b0] 1 i[s51][b0] >= 0;
* constraint lin_less_equal _1805
@c[_1805] 1 i[z5_51][b0] -1 i[s5][b0] -1 i[s51][b0] >= -1;
* constraint lin_less_equal _1806
@c[_1806] -1 i[z11_52][b0] 1 i[s11][b0] >= 0;
* constraint lin_less_equal _1807
@c[_1807] -1 i[z11_52][b0] 1 i[s52][b0] >= 0;
* constraint lin_less_equal _1808
@c[_1808] 1 i[z11_52][b0] -1 i[s11][b0] -1 i[s52][b0] >= -1;
* constraint lin_less_equal _1809
@c[_1809] 1 i[z0_50][b0] 1 i[z4_14][b0] 1 i[z9_27][b0] 1 i[z14_32][b0] 1 i[z15_23][b0] 1 i[z1_16][b0] 1 i[z9_30][b0] 1 i[z0_50][b0] 1 i[z5_51][b0] 1 i[z11_52][b0] -2 i[b50][b0] >= 0;
* constraint lin_less_equal _1810
@c[_1810] -1 i[z0_50][b0] -1 i[z4_14][b0] -1 i[z9_27][b0] -1 i[z14_32][b0] -1 i[z15_23][b0] -1 i[z1_16][b0] -1 i[z9_30][b0] -1 i[z0_50][b0] -1 i[z5_51][b0] -1 i[z11_52][b0] 10 i[b50][b0] >= 0;
* constraint lin_less_equal _1811
@c[_1811] -1 i[z0_51][b0] 1 i[s0][b0] >= 0;
* constraint lin_less_equal _1812
@c[_1812] -1 i[z0_51][b0] 1 i[s51][b0] >= 0;
* constraint lin_less_equal _1813
@c[_1813] 1 i[z0_51][b0] -1 i[s0][b0] -1 i[s51][b0] >= -1;
* constraint lin_less_equal _1814
@c[_1814] -1 i[z8_50][b0] 1 i[s8][b0] >= 0;
* constraint lin_less_equal _1815
@c[_1815] -1 i[z8_50][b0] 1 i[s50][b0] >= 0;
* constraint lin_less_equal _1816
@c[_1816] 1 i[z8_50][b0] -1 i[s8][b0] -1 i[s50][b0] >= -1;
* constraint lin_less_equal _1817
@c[_1817] -1 i[z12_52][b0] 1 i[s12][b0] >= 0;
* constraint lin_less_equal _1818
@c[_1818] -1 i[z12_52][b0] 1 i[s52][b0] >= 0;
* constraint lin_less_equal _1819
@c[_1819] 1 i[z12_52][b0] -1 i[s12][b0] -1 i[s52][b0] >= -1;
* constraint lin_less_equal _1820
@c[_1820] 1 i[z0_51][b0] 1 i[z4_15][b0] 1 i[z6_18][b0] 1 i[z14_33][b0] 1 i[z15_24][b0] 1 i[z2_16][b0] 1 i[z6_20][b0] 1 i[z8_50][b0] 1 i[z0_51][b0] 1 i[z12_52][b0] -2 i[b51][b0] >= 0;
* constraint lin_less_equal _1821
@c[_1821] -1 i[z0_51][b0] -1 i[z4_15][b0] -1 i[z6_18][b0] -1 i[z14_33][b0] -1 i[z15_24][b0] -1 i[z2_16][b0] -1 i[z6_20][b0] -1 i[z8_50][b0] -1 i[z0_51][b0] -1 i[z12_52][b0] 10 i[b51][b0] >= 0;
* constraint lin_less_equal _1822
@c[_1822] -1 i[z0_52][b0] 1 i[s0][b0] >= 0;
* constraint lin_less_equal _1823
@c[_1823] -1 i[z0_52][b0] 1 i[s52][b0] >= 0;
* constraint lin_less_equal _1824
@c[_1824] 1 i[z0_52][b0] -1 i[s0][b0] -1 i[s52][b0] >= -1;
* constraint lin_less_equal _1825
@c[_1825] -1 i[z4_16][b0] 1 i[s4][b0] >= 0;
* constraint lin_less_equal _1826
@c[_1826] -1 i[z4_16][b0] 1 i[s16][b0] >= 0;
* constraint lin_less_equal _1827
@c[_1827] 1 i[z4_16][b0] -1 i[s4][b0] -1 i[s16][b0] >= -1;
* constraint lin_less_equal _1828
@c[_1828] -1 i[z14_34][b0] 1 i[s14][b0] >= 0;
* constraint lin_less_equal _1829
@c[_1829] -1 i[z14_34][b0] 1 i[s34][b0] >= 0;
* constraint lin_less_equal _1830
@c[_1830] 1 i[z14_34][b0] -1 i[s14][b0] -1 i[s34][b0] >= -1;
* constraint lin_less_equal _1831
@c[_1831] -1 i[z15_25][b0] 1 i[s15][b0] >= 0;
* constraint lin_less_equal _1832
@c[_1832] -1 i[z15_25][b0] 1 i[s25][b0] >= 0;
* constraint lin_less_equal _1833
@c[_1833] 1 i[z15_25][b0] -1 i[s15][b0] -1 i[s25][b0] >= -1;
* constraint lin_less_equal _1834
@c[_1834] -1 i[z10_50][b0] 1 i[s10][b0] >= 0;
* constraint lin_less_equal _1835
@c[_1835] -1 i[z10_50][b0] 1 i[s50][b0] >= 0;
* constraint lin_less_equal _1836
@c[_1836] 1 i[z10_50][b0] -1 i[s10][b0] -1 i[s50][b0] >= -1;
* constraint lin_less_equal _1837
@c[_1837] -1 i[z7_51][b0] 1 i[s7][b0] >= 0;
* constraint lin_less_equal _1838
@c[_1838] -1 i[z7_51][b0] 1 i[s51][b0] >= 0;
* constraint lin_less_equal _1839
@c[_1839] 1 i[z7_51][b0] -1 i[s7][b0] -1 i[s51][b0] >= -1;
* constraint lin_less_equal _1840
@c[_1840] 1 i[z0_52][b0] 1 i[z4_16][b0] 1 i[z14_34][b0] 1 i[z15_25][b0] 1 i[z4_16][b0] 1 i[z10_50][b0] 1 i[z7_51][b0] 1 i[z0_52][b0] -2 i[b52][b0] >= 0;
* constraint lin_less_equal _1841
@c[_1841] -1 i[z0_52][b0] -1 i[z4_16][b0] -1 i[z14_34][b0] -1 i[z15_25][b0] -1 i[z4_16][b0] -1 i[z10_50][b0] -1 i[z7_51][b0] -1 i[z0_52][b0] 8 i[b52][b0] >= 0;
* constraint lin_less_equal _1842
@c[_1842] -1 i[z1_17][b0] 1 i[s1][b0] >= 0;
* constraint lin_less_equal _1843
@c[_1843] -1 i[z1_17][b0] 1 i[s17][b0] >= 0;
* constraint lin_less_equal _1844
@c[_1844] 1 i[z1_17][b0] -1 i[s1][b0] -1 i[s17][b0] >= -1;
* constraint lin_less_equal _1845
@c[_1845] -1 i[z18_44][b0] 1 i[s18][b0] >= 0;
* constraint lin_less_equal _1846
@c[_1846] -1 i[z18_44][b0] 1 i[s44][b0] >= 0;
* constraint lin_less_equal _1847
@c[_1847] 1 i[z18_44][b0] -1 i[s18][b0] -1 i[s44][b0] >= -1;
* constraint lin_less_equal _1848
@c[_1848] -1 i[z19_35][b0] 1 i[s19][b0] >= 0;
* constraint lin_less_equal _1849
@c[_1849] -1 i[z19_35][b0] 1 i[s35][b0] >= 0;
* constraint lin_less_equal _1850
@c[_1850] 1 i[z19_35][b0] -1 i[s19][b0] -1 i[s35][b0] >= -1;
* constraint lin_less_equal _1851
@c[_1851] 1 i[z1_17][b0] 1 i[s5][b0] 1 i[z1_17][b0] 1 i[z18_44][b0] 1 i[z19_35][b0] -2 i[b53][b0] >= 0;
* constraint lin_less_equal _1852
@c[_1852] -1 i[z1_17][b0] -1 i[s5][b0] -1 i[z1_17][b0] -1 i[z18_44][b0] -1 i[z19_35][b0] 5 i[b53][b0] >= 0;
* constraint lin_less_equal _1853
@c[_1853] -1 i[z1_18][b0] 1 i[s1][b0] >= 0;
* constraint lin_less_equal _1854
@c[_1854] -1 i[z1_18][b0] 1 i[s18][b0] >= 0;
* constraint lin_less_equal _1855
@c[_1855] 1 i[z1_18][b0] -1 i[s1][b0] -1 i[s18][b0] >= -1;
* constraint lin_less_equal _1856
@c[_1856] -1 i[z5_6][b0] 1 i[s5][b0] >= 0;
* constraint lin_less_equal _1857
@c[_1857] -1 i[z5_6][b0] 1 i[s6][b0] >= 0;
* constraint lin_less_equal _1858
@c[_1858] 1 i[z5_6][b0] -1 i[s5][b0] -1 i[s6][b0] >= -1;
* constraint lin_less_equal _1859
@c[_1859] -1 i[z3_17][b0] 1 i[s3][b0] >= 0;
* constraint lin_less_equal _1860
@c[_1860] -1 i[z3_17][b0] 1 i[s17][b0] >= 0;
* constraint lin_less_equal _1861
@c[_1861] 1 i[z3_17][b0] -1 i[s3][b0] -1 i[s17][b0] >= -1;
* constraint lin_less_equal _1862
@c[_1862] -1 i[z18_45][b0] 1 i[s18][b0] >= 0;
* constraint lin_less_equal _1863
@c[_1863] -1 i[z18_45][b0] 1 i[s45][b0] >= 0;
* constraint lin_less_equal _1864
@c[_1864] 1 i[z18_45][b0] -1 i[s18][b0] -1 i[s45][b0] >= -1;
* constraint lin_less_equal _1865
@c[_1865] -1 i[z19_36][b0] 1 i[s19][b0] >= 0;
* constraint lin_less_equal _1866
@c[_1866] -1 i[z19_36][b0] 1 i[s36][b0] >= 0;
* constraint lin_less_equal _1867
@c[_1867] 1 i[z19_36][b0] -1 i[s19][b0] -1 i[s36][b0] >= -1;
* constraint lin_less_equal _1868
@c[_1868] -1 i[z24_51][b0] 1 i[s24][b0] >= 0;
* constraint lin_less_equal _1869
@c[_1869] -1 i[z24_51][b0] 1 i[s51][b0] >= 0;
* constraint lin_less_equal _1870
@c[_1870] 1 i[z24_51][b0] -1 i[s24][b0] -1 i[s51][b0] >= -1;
* constraint lin_less_equal _1871
@c[_1871] -1 i[z24_39][b0] 1 i[s24][b0] >= 0;
* constraint lin_less_equal _1872
@c[_1872] -1 i[z24_39][b0] 1 i[s39][b0] >= 0;
* constraint lin_less_equal _1873
@c[_1873] 1 i[z24_39][b0] -1 i[s24][b0] -1 i[s39][b0] >= -1;
* constraint lin_less_equal _1874
@c[_1874] 1 i[z1_18][b0] 1 i[z5_6][b0] 1 i[z3_17][b0] 1 i[z18_45][b0] 1 i[z19_36][b0] 1 i[z24_51][b0] 1 i[z24_39][b0] -2 i[b54][b0] >= 0;
* constraint lin_less_equal _1875
@c[_1875] -1 i[z1_18][b0] -1 i[z5_6][b0] -1 i[z3_17][b0] -1 i[z18_45][b0] -1 i[z19_36][b0] -1 i[z24_51][b0] -1 i[z24_39][b0] 7 i[b54][b0] >= 0;
* constraint lin_less_equal _1876
@c[_1876] -1 i[z1_19][b0] 1 i[s1][b0] >= 0;
* constraint lin_less_equal _1877
@c[_1877] -1 i[z1_19][b0] 1 i[s19][b0] >= 0;
* constraint lin_less_equal _1878
@c[_1878] 1 i[z1_19][b0] -1 i[s1][b0] -1 i[s19][b0] >= -1;
* constraint lin_less_equal _1879
@c[_1879] -1 i[z5_7][b0] 1 i[s5][b0] >= 0;
* constraint lin_less_equal _1880
@c[_1880] -1 i[z5_7][b0] 1 i[s7][b0] >= 0;
* constraint lin_less_equal _1881
@c[_1881] 1 i[z5_7][b0] -1 i[s5][b0] -1 i[s7][b0] >= -1;
* constraint lin_less_equal _1882
@c[_1882] -1 i[z4_17][b0] 1 i[s4][b0] >= 0;
* constraint lin_less_equal _1883
@c[_1883] -1 i[z4_17][b0] 1 i[s17][b0] >= 0;
* constraint lin_less_equal _1884
@c[_1884] 1 i[z4_17][b0] -1 i[s4][b0] -1 i[s17][b0] >= -1;
* constraint lin_less_equal _1885
@c[_1885] -1 i[z18_46][b0] 1 i[s18][b0] >= 0;
* constraint lin_less_equal _1886
@c[_1886] -1 i[z18_46][b0] 1 i[s46][b0] >= 0;
* constraint lin_less_equal _1887
@c[_1887] 1 i[z18_46][b0] -1 i[s18][b0] -1 i[s46][b0] >= -1;
* constraint lin_less_equal _1888
@c[_1888] -1 i[z19_37][b0] 1 i[s19][b0] >= 0;
* constraint lin_less_equal _1889
@c[_1889] -1 i[z19_37][b0] 1 i[s37][b0] >= 0;
* constraint lin_less_equal _1890
@c[_1890] 1 i[z19_37][b0] -1 i[s19][b0] -1 i[s37][b0] >= -1;
* constraint lin_less_equal _1891
@c[_1891] -1 i[z21_42][b0] 1 i[s21][b0] >= 0;
* constraint lin_less_equal _1892
@c[_1892] -1 i[z21_42][b0] 1 i[s42][b0] >= 0;
* constraint lin_less_equal _1893
@c[_1893] 1 i[z21_42][b0] -1 i[s21][b0] -1 i[s42][b0] >= -1;
* constraint lin_less_equal _1894
@c[_1894] -1 i[z21_49][b0] 1 i[s21][b0] >= 0;
* constraint lin_less_equal _1895
@c[_1895] -1 i[z21_49][b0] 1 i[s49][b0] >= 0;
* constraint lin_less_equal _1896
@c[_1896] 1 i[z21_49][b0] -1 i[s21][b0] -1 i[s49][b0] >= -1;
* constraint lin_less_equal _1897
@c[_1897] 1 i[z1_19][b0] 1 i[z5_7][b0] 1 i[z4_17][b0] 1 i[z18_46][b0] 1 i[z19_37][b0] 1 i[z21_42][b0] 1 i[z21_49][b0] -2 i[b55][b0] >= 0;
* constraint lin_less_equal _1898
@c[_1898] -1 i[z1_19][b0] -1 i[z5_7][b0] -1 i[z4_17][b0] -1 i[z18_46][b0] -1 i[z19_37][b0] -1 i[z21_42][b0] -1 i[z21_49][b0] 7 i[b55][b0] >= 0;
* constraint lin_less_equal _1899
@c[_1899] -1 i[z1_20][b0] 1 i[s1][b0] >= 0;
* constraint lin_less_equal _1900
@c[_1900] -1 i[z1_20][b0] 1 i[s20][b0] >= 0;
* constraint lin_less_equal _1901
@c[_1901] 1 i[z1_20][b0] -1 i[s1][b0] -1 i[s20][b0] >= -1;
* constraint lin_less_equal _1902
@c[_1902] -1 i[z4_34][b0] 1 i[s4][b0] >= 0;
* constraint lin_less_equal _1903
@c[_1903] -1 i[z4_34][b0] 1 i[s34][b0] >= 0;
* constraint lin_less_equal _1904
@c[_1904] 1 i[z4_34][b0] -1 i[s4][b0] -1 i[s34][b0] >= -1;
* constraint lin_less_equal _1905
@c[_1905] -1 i[z5_11][b0] 1 i[s5][b0] >= 0;
* constraint lin_less_equal _1906
@c[_1906] -1 i[z5_11][b0] 1 i[s11][b0] >= 0;
* constraint lin_less_equal _1907
@c[_1907] 1 i[z5_11][b0] -1 i[s5][b0] -1 i[s11][b0] >= -1;
* constraint lin_less_equal _1908
@c[_1908] -1 i[z15_16][b0] 1 i[s15][b0] >= 0;
* constraint lin_less_equal _1909
@c[_1909] -1 i[z15_16][b0] 1 i[s16][b0] >= 0;
* constraint lin_less_equal _1910
@c[_1910] 1 i[z15_16][b0] -1 i[s15][b0] -1 i[s16][b0] >= -1;
* constraint lin_less_equal _1911
@c[_1911] -1 i[z17_29][b0] 1 i[s17][b0] >= 0;
* constraint lin_less_equal _1912
@c[_1912] -1 i[z17_29][b0] 1 i[s29][b0] >= 0;
* constraint lin_less_equal _1913
@c[_1913] 1 i[z17_29][b0] -1 i[s17][b0] -1 i[s29][b0] >= -1;
* constraint lin_less_equal _1914
@c[_1914] -1 i[z19_41][b0] 1 i[s19][b0] >= 0;
* constraint lin_less_equal _1915
@c[_1915] -1 i[z19_41][b0] 1 i[s41][b0] >= 0;
* constraint lin_less_equal _1916
@c[_1916] 1 i[z19_41][b0] -1 i[s19][b0] -1 i[s41][b0] >= -1;
* constraint lin_less_equal _1917
@c[_1917] -1 i[z21_40][b0] 1 i[s21][b0] >= 0;
* constraint lin_less_equal _1918
@c[_1918] -1 i[z21_40][b0] 1 i[s40][b0] >= 0;
* constraint lin_less_equal _1919
@c[_1919] 1 i[z21_40][b0] -1 i[s21][b0] -1 i[s40][b0] >= -1;
* constraint lin_less_equal _1920
@c[_1920] -1 i[z23_46][b0] 1 i[s23][b0] >= 0;
* constraint lin_less_equal _1921
@c[_1921] -1 i[z23_46][b0] 1 i[s46][b0] >= 0;
* constraint lin_less_equal _1922
@c[_1922] 1 i[z23_46][b0] -1 i[s23][b0] -1 i[s46][b0] >= -1;
* constraint lin_less_equal _1923
@c[_1923] -1 i[z25_33][b0] 1 i[s25][b0] >= 0;
* constraint lin_less_equal _1924
@c[_1924] -1 i[z25_33][b0] 1 i[s33][b0] >= 0;
* constraint lin_less_equal _1925
@c[_1925] 1 i[z25_33][b0] -1 i[s25][b0] -1 i[s33][b0] >= -1;
* constraint lin_less_equal _1926
@c[_1926] -1 i[z30_37][b0] 1 i[s30][b0] >= 0;
* constraint lin_less_equal _1927
@c[_1927] -1 i[z30_37][b0] 1 i[s37][b0] >= 0;
* constraint lin_less_equal _1928
@c[_1928] 1 i[z30_37][b0] -1 i[s30][b0] -1 i[s37][b0] >= -1;
* constraint lin_less_equal _1929
@c[_1929] -1 i[z25_47][b0] 1 i[s25][b0] >= 0;
* constraint lin_less_equal _1930
@c[_1930] -1 i[z25_47][b0] 1 i[s47][b0] >= 0;
* constraint lin_less_equal _1931
@c[_1931] 1 i[z25_47][b0] -1 i[s25][b0] -1 i[s47][b0] >= -1;
* constraint lin_less_equal _1932
@c[_1932] -1 i[z48_52][b0] 1 i[s48][b0] >= 0;
* constraint lin_less_equal _1933
@c[_1933] -1 i[z48_52][b0] 1 i[s52][b0] >= 0;
* constraint lin_less_equal _1934
@c[_1934] 1 i[z48_52][b0] -1 i[s48][b0] -1 i[s52][b0] >= -1;
* constraint lin_less_equal _1935
@c[_1935] -1 i[z4_49][b0] 1 i[s4][b0] >= 0;
* constraint lin_less_equal _1936
@c[_1936] -1 i[z4_49][b0] 1 i[s49][b0] >= 0;
* constraint lin_less_equal _1937
@c[_1937] 1 i[z4_49][b0] -1 i[s4][b0] -1 i[s49][b0] >= -1;
* constraint lin_less_equal _1938
@c[_1938] 1 i[z1_20][b0] 1 i[z4_34][b0] 1 i[z5_11][b0] 1 i[z15_16][b0] 1 i[z17_29][b0] 1 i[z1_18][b0] 1 i[z19_41][b0] 1 i[z21_40][b0] 1 i[z23_46][b0] 1 i[z24_39][b0] 1 i[z25_33][b0] 1 i[z30_37][b0] 1 i[z19_36][b0] 1 i[z25_47][b0] 1 i[z48_52][b0] 1 i[z4_49][b0] -2 i[b56][b0] >= 0;
* constraint lin_less_equal _1939
@c[_1939] -1 i[z1_20][b0] -1 i[z4_34][b0] -1 i[z5_11][b0] -1 i[z15_16][b0] -1 i[z17_29][b0] -1 i[z1_18][b0] -1 i[z19_41][b0] -1 i[z21_40][b0] -1 i[z23_46][b0] -1 i[z24_39][b0] -1 i[z25_33][b0] -1 i[z30_37][b0] -1 i[z19_36][b0] -1 i[z25_47][b0] -1 i[z48_52][b0] -1 i[z4_49][b0] 16 i[b56][b0] >= 0;
* constraint lin_less_equal _1940
@c[_1940] -1 i[z17_30][b0] 1 i[s17][b0] >= 0;
* constraint lin_less_equal _1941
@c[_1941] -1 i[z17_30][b0] 1 i[s30][b0] >= 0;
* constraint lin_less_equal _1942
@c[_1942] 1 i[z17_30][b0] -1 i[s17][b0] -1 i[s30][b0] >= -1;
* constraint lin_less_equal _1943
@c[_1943] -1 i[z19_42][b0] 1 i[s19][b0] >= 0;
* constraint lin_less_equal _1944
@c[_1944] -1 i[z19_42][b0] 1 i[s42][b0] >= 0;
* constraint lin_less_equal _1945
@c[_1945] 1 i[z19_42][b0] -1 i[s19][b0] -1 i[s42][b0] >= -1;
* constraint lin_less_equal _1946
@c[_1946] 1 i[z1_21][b0] 1 i[z5_12][b0] 1 i[z17_30][b0] 1 i[z2_18][b0] 1 i[z19_42][b0] 1 i[z24_46][b0] 1 i[z19_39][b0] 1 i[z47_49][b0] -2 i[b57][b0] >= 0;
* constraint lin_less_equal _1947
@c[_1947] -1 i[z1_21][b0] -1 i[z5_12][b0] -1 i[z17_30][b0] -1 i[z2_18][b0] -1 i[z19_42][b0] -1 i[z24_46][b0] -1 i[z19_39][b0] -1 i[z47_49][b0] 8 i[b57][b0] >= 0;
* constraint lin_less_equal _1948
@c[_1948] -1 i[z1_22][b0] 1 i[s1][b0] >= 0;
* constraint lin_less_equal _1949
@c[_1949] -1 i[z1_22][b0] 1 i[s22][b0] >= 0;
* constraint lin_less_equal _1950
@c[_1950] 1 i[z1_22][b0] -1 i[s1][b0] -1 i[s22][b0] >= -1;
* constraint lin_less_equal _1951
@c[_1951] -1 i[z5_13][b0] 1 i[s5][b0] >= 0;
* constraint lin_less_equal _1952
@c[_1952] -1 i[z5_13][b0] 1 i[s13][b0] >= 0;
* constraint lin_less_equal _1953
@c[_1953] 1 i[z5_13][b0] -1 i[s5][b0] -1 i[s13][b0] >= -1;
* constraint lin_less_equal _1954
@c[_1954] -1 i[z17_31][b0] 1 i[s17][b0] >= 0;
* constraint lin_less_equal _1955
@c[_1955] -1 i[z17_31][b0] 1 i[s31][b0] >= 0;
* constraint lin_less_equal _1956
@c[_1956] 1 i[z17_31][b0] -1 i[s17][b0] -1 i[s31][b0] >= -1;
* constraint lin_less_equal _1957
@c[_1957] -1 i[z3_18][b0] 1 i[s3][b0] >= 0;
* constraint lin_less_equal _1958
@c[_1958] -1 i[z3_18][b0] 1 i[s18][b0] >= 0;
* constraint lin_less_equal _1959
@c[_1959] 1 i[z3_18][b0] -1 i[s3][b0] -1 i[s18][b0] >= -1;
* constraint lin_less_equal _1960
@c[_1960] -1 i[z19_43][b0] 1 i[s19][b0] >= 0;
* constraint lin_less_equal _1961
@c[_1961] -1 i[z19_43][b0] 1 i[s43][b0] >= 0;
* constraint lin_less_equal _1962
@c[_1962] 1 i[z19_43][b0] -1 i[s19][b0] -1 i[s43][b0] >= -1;
* constraint lin_less_equal _1963
@c[_1963] -1 i[z24_33][b0] 1 i[s24][b0] >= 0;
* constraint lin_less_equal _1964
@c[_1964] -1 i[z24_33][b0] 1 i[s33][b0] >= 0;
* constraint lin_less_equal _1965
@c[_1965] 1 i[z24_33][b0] -1 i[s24][b0] -1 i[s33][b0] >= -1;
* constraint lin_less_equal _1966
@c[_1966] -1 i[z48_49][b0] 1 i[s48][b0] >= 0;
* constraint lin_less_equal _1967
@c[_1967] -1 i[z48_49][b0] 1 i[s49][b0] >= 0;
* constraint lin_less_equal _1968
@c[_1968] 1 i[z48_49][b0] -1 i[s48][b0] -1 i[s49][b0] >= -1;
* constraint lin_less_equal _1969
@c[_1969] 1 i[z1_22][b0] 1 i[z5_13][b0] 1 i[z17_31][b0] 1 i[z3_18][b0] 1 i[z19_43][b0] 1 i[z24_33][b0] 1 i[z48_49][b0] -2 i[b58][b0] >= 0;
* constraint lin_less_equal _1970
@c[_1970] -1 i[z1_22][b0] -1 i[z5_13][b0] -1 i[z17_31][b0] -1 i[z3_18][b0] -1 i[z19_43][b0] -1 i[z24_33][b0] -1 i[z48_49][b0] 7 i[b58][b0] >= 0;
* constraint lin_less_equal _1971
@c[_1971] -1 i[z1_23][b0] 1 i[s1][b0] >= 0;
* constraint lin_less_equal _1972
@c[_1972] -1 i[z1_23][b0] 1 i[s23][b0] >= 0;
* constraint lin_less_equal _1973
@c[_1973] 1 i[z1_23][b0] -1 i[s1][b0] -1 i[s23][b0] >= -1;
* constraint lin_less_equal _1974
@c[_1974] -1 i[z3_31][b0] 1 i[s3][b0] >= 0;
* constraint lin_less_equal _1975
@c[_1975] -1 i[z3_31][b0] 1 i[s31][b0] >= 0;
* constraint lin_less_equal _1976
@c[_1976] 1 i[z3_31][b0] -1 i[s3][b0] -1 i[s31][b0] >= -1;
* constraint lin_less_equal _1977
@c[_1977] -1 i[z5_14][b0] 1 i[s5][b0] >= 0;
* constraint lin_less_equal _1978
@c[_1978] -1 i[z5_14][b0] 1 i[s14][b0] >= 0;
* constraint lin_less_equal _1979
@c[_1979] 1 i[z5_14][b0] -1 i[s5][b0] -1 i[s14][b0] >= -1;
* constraint lin_less_equal _1980
@c[_1980] -1 i[z12_13][b0] 1 i[s12][b0] >= 0;
* constraint lin_less_equal _1981
@c[_1981] -1 i[z12_13][b0] 1 i[s13][b0] >= 0;
* constraint lin_less_equal _1982
@c[_1982] 1 i[z12_13][b0] -1 i[s12][b0] -1 i[s13][b0] >= -1;
* constraint lin_less_equal _1983
@c[_1983] -1 i[z17_32][b0] 1 i[s17][b0] >= 0;
* constraint lin_less_equal _1984
@c[_1984] -1 i[z17_32][b0] 1 i[s32][b0] >= 0;
* constraint lin_less_equal _1985
@c[_1985] 1 i[z17_32][b0] -1 i[s17][b0] -1 i[s32][b0] >= -1;
* constraint lin_less_equal _1986
@c[_1986] -1 i[z18_50][b0] 1 i[s18][b0] >= 0;
* constraint lin_less_equal _1987
@c[_1987] -1 i[z18_50][b0] 1 i[s50][b0] >= 0;
* constraint lin_less_equal _1988
@c[_1988] 1 i[z18_50][b0] -1 i[s18][b0] -1 i[s50][b0] >= -1;
* constraint lin_less_equal _1989
@c[_1989] -1 i[z20_36][b0] 1 i[s20][b0] >= 0;
* constraint lin_less_equal _1990
@c[_1990] -1 i[z20_36][b0] 1 i[s36][b0] >= 0;
* constraint lin_less_equal _1991
@c[_1991] 1 i[z20_36][b0] -1 i[s20][b0] -1 i[s36][b0] >= -1;
* constraint lin_less_equal _1992
@c[_1992] -1 i[z22_30][b0] 1 i[s22][b0] >= 0;
* constraint lin_less_equal _1993
@c[_1993] -1 i[z22_30][b0] 1 i[s30][b0] >= 0;
* constraint lin_less_equal _1994
@c[_1994] 1 i[z22_30][b0] -1 i[s22][b0] -1 i[s30][b0] >= -1;
* constraint lin_less_equal _1995
@c[_1995] -1 i[z24_48][b0] 1 i[s24][b0] >= 0;
* constraint lin_less_equal _1996
@c[_1996] -1 i[z24_48][b0] 1 i[s48][b0] >= 0;
* constraint lin_less_equal _1997
@c[_1997] 1 i[z24_48][b0] -1 i[s24][b0] -1 i[s48][b0] >= -1;
* constraint lin_less_equal _1998
@c[_1998] -1 i[z33_45][b0] 1 i[s33][b0] >= 0;
* constraint lin_less_equal _1999
@c[_1999] -1 i[z33_45][b0] 1 i[s45][b0] >= 0;
* constraint lin_less_equal _2000
@c[_2000] 1 i[z33_45][b0] -1 i[s33][b0] -1 i[s45][b0] >= -1;
* constraint lin_less_equal _2001
@c[_2001] -1 i[z22_38][b0] 1 i[s22][b0] >= 0;
* constraint lin_less_equal _2002
@c[_2002] -1 i[z22_38][b0] 1 i[s38][b0] >= 0;
* constraint lin_less_equal _2003
@c[_2003] 1 i[z22_38][b0] -1 i[s22][b0] -1 i[s38][b0] >= -1;
* constraint lin_less_equal _2004
@c[_2004] -1 i[z3_39][b0] 1 i[s3][b0] >= 0;
* constraint lin_less_equal _2005
@c[_2005] -1 i[z3_39][b0] 1 i[s39][b0] >= 0;
* constraint lin_less_equal _2006
@c[_2006] 1 i[z3_39][b0] -1 i[s3][b0] -1 i[s39][b0] >= -1;
* constraint lin_less_equal _2007
@c[_2007] -1 i[z40_43][b0] 1 i[s40][b0] >= 0;
* constraint lin_less_equal _2008
@c[_2008] -1 i[z40_43][b0] 1 i[s43][b0] >= 0;
* constraint lin_less_equal _2009
@c[_2009] 1 i[z40_43][b0] -1 i[s40][b0] -1 i[s43][b0] >= -1;
* constraint lin_less_equal _2010
@c[_2010] 1 i[z1_23][b0] 1 i[z3_31][b0] 1 i[z5_14][b0] 1 i[z12_13][b0] 1 i[z17_32][b0] 1 i[z18_50][b0] 1 i[z1_19][b0] 1 i[z20_36][b0] 1 i[z21_49][b0] 1 i[z22_30][b0] 1 i[z24_48][b0] 1 i[z33_45][b0] 1 i[z22_38][b0] 1 i[z3_39][b0] 1 i[z40_43][b0] 1 i[z18_46][b0] -2 i[b59][b0] >= 0;
* constraint lin_less_equal _2011
@c[_2011] -1 i[z1_23][b0] -1 i[z3_31][b0] -1 i[z5_14][b0] -1 i[z12_13][b0] -1 i[z17_32][b0] -1 i[z18_50][b0] -1 i[z1_19][b0] -1 i[z20_36][b0] -1 i[z21_49][b0] -1 i[z22_30][b0] -1 i[z24_48][b0] -1 i[z33_45][b0] -1 i[z22_38][b0] -1 i[z3_39][b0] -1 i[z40_43][b0] -1 i[z18_46][b0] 16 i[b59][b0] >= 0;
* constraint lin_less_equal _2012
@c[_2012] -1 i[z17_33][b0] 1 i[s17][b0] >= 0;
* constraint lin_less_equal _2013
@c[_2013] -1 i[z17_33][b0] 1 i[s33][b0] >= 0;
* constraint lin_less_equal _2014
@c[_2014] 1 i[z17_33][b0] -1 i[s17][b0] -1 i[s33][b0] >= -1;
* constraint lin_less_equal _2015
@c[_2015] -1 i[z18_51][b0] 1 i[s18][b0] >= 0;
* constraint lin_less_equal _2016
@c[_2016] -1 i[z18_51][b0] 1 i[s51][b0] >= 0;
* constraint lin_less_equal _2017
@c[_2017] 1 i[z18_51][b0] -1 i[s18][b0] -1 i[s51][b0] >= -1;
* constraint lin_less_equal _2018
@c[_2018] 1 i[z1_24][b0] 1 i[z5_15][b0] 1 i[z17_33][b0] 1 i[z18_51][b0] 1 i[z2_19][b0] 1 i[z21_36][b0] 1 i[z38_39][b0] 1 i[z18_49][b0] -2 i[b60][b0] >= 0;
* constraint lin_less_equal _2019
@c[_2019] -1 i[z1_24][b0] -1 i[z5_15][b0] -1 i[z17_33][b0] -1 i[z18_51][b0] -1 i[z2_19][b0] -1 i[z21_36][b0] -1 i[z38_39][b0] -1 i[z18_49][b0] 8 i[b60][b0] >= 0;
* constraint lin_less_equal _2020
@c[_2020] -1 i[z1_25][b0] 1 i[s1][b0] >= 0;
* constraint lin_less_equal _2021
@c[_2021] -1 i[z1_25][b0] 1 i[s25][b0] >= 0;
* constraint lin_less_equal _2022
@c[_2022] 1 i[z1_25][b0] -1 i[s1][b0] -1 i[s25][b0] >= -1;
* constraint lin_less_equal _2023
@c[_2023] -1 i[z5_16][b0] 1 i[s5][b0] >= 0;
* constraint lin_less_equal _2024
@c[_2024] -1 i[z5_16][b0] 1 i[s16][b0] >= 0;
* constraint lin_less_equal _2025
@c[_2025] 1 i[z5_16][b0] -1 i[s5][b0] -1 i[s16][b0] >= -1;
* constraint lin_less_equal _2026
@c[_2026] -1 i[z17_34][b0] 1 i[s17][b0] >= 0;
* constraint lin_less_equal _2027
@c[_2027] -1 i[z17_34][b0] 1 i[s34][b0] >= 0;
* constraint lin_less_equal _2028
@c[_2028] 1 i[z17_34][b0] -1 i[s17][b0] -1 i[s34][b0] >= -1;
* constraint lin_less_equal _2029
@c[_2029] -1 i[z18_52][b0] 1 i[s18][b0] >= 0;
* constraint lin_less_equal _2030
@c[_2030] -1 i[z18_52][b0] 1 i[s52][b0] >= 0;
* constraint lin_less_equal _2031
@c[_2031] 1 i[z18_52][b0] -1 i[s18][b0] -1 i[s52][b0] >= -1;
* constraint lin_less_equal _2032
@c[_2032] -1 i[z4_19][b0] 1 i[s4][b0] >= 0;
* constraint lin_less_equal _2033
@c[_2033] -1 i[z4_19][b0] 1 i[s19][b0] >= 0;
* constraint lin_less_equal _2034
@c[_2034] 1 i[z4_19][b0] -1 i[s4][b0] -1 i[s19][b0] >= -1;
* constraint lin_less_equal _2035
@c[_2035] -1 i[z21_30][b0] 1 i[s21][b0] >= 0;
* constraint lin_less_equal _2036
@c[_2036] -1 i[z21_30][b0] 1 i[s30][b0] >= 0;
* constraint lin_less_equal _2037
@c[_2037] 1 i[z21_30][b0] -1 i[s21][b0] -1 i[s30][b0] >= -1;
* constraint lin_less_equal _2038
@c[_2038] -1 i[z39_40][b0] 1 i[s39][b0] >= 0;
* constraint lin_less_equal _2039
@c[_2039] -1 i[z39_40][b0] 1 i[s40][b0] >= 0;
* constraint lin_less_equal _2040
@c[_2040] 1 i[z39_40][b0] -1 i[s39][b0] -1 i[s40][b0] >= -1;
* constraint lin_less_equal _2041
@c[_2041] 1 i[z1_25][b0] 1 i[z5_16][b0] 1 i[z17_34][b0] 1 i[z18_52][b0] 1 i[z4_19][b0] 1 i[z21_30][b0] 1 i[z39_40][b0] -2 i[b61][b0] >= 0;
* constraint lin_less_equal _2042
@c[_2042] -1 i[z1_25][b0] -1 i[z5_16][b0] -1 i[z17_34][b0] -1 i[z18_52][b0] -1 i[z4_19][b0] -1 i[z21_30][b0] -1 i[z39_40][b0] 7 i[b61][b0] >= 0;
* constraint lin_less_equal _2043
@c[_2043] -1 i[z1_35][b0] 1 i[s1][b0] >= 0;
* constraint lin_less_equal _2044
@c[_2044] -1 i[z1_35][b0] 1 i[s35][b0] >= 0;
* constraint lin_less_equal _2045
@c[_2045] 1 i[z1_35][b0] -1 i[s1][b0] -1 i[s35][b0] >= -1;
* constraint lin_less_equal _2046
@c[_2046] -1 i[z10_16][b0] 1 i[s10][b0] >= 0;
* constraint lin_less_equal _2047
@c[_2047] -1 i[z10_16][b0] 1 i[s16][b0] >= 0;
* constraint lin_less_equal _2048
@c[_2048] 1 i[z10_16][b0] -1 i[s10][b0] -1 i[s16][b0] >= -1;
* constraint lin_less_equal _2049
@c[_2049] -1 i[z17_21][b0] 1 i[s17][b0] >= 0;
* constraint lin_less_equal _2050
@c[_2050] -1 i[z17_21][b0] 1 i[s21][b0] >= 0;
* constraint lin_less_equal _2051
@c[_2051] 1 i[z17_21][b0] -1 i[s17][b0] -1 i[s21][b0] >= -1;
* constraint lin_less_equal _2052
@c[_2052] -1 i[z22_44][b0] 1 i[s22][b0] >= 0;
* constraint lin_less_equal _2053
@c[_2053] -1 i[z22_44][b0] 1 i[s44][b0] >= 0;
* constraint lin_less_equal _2054
@c[_2054] 1 i[z22_44][b0] -1 i[s22][b0] -1 i[s44][b0] >= -1;
* constraint lin_less_equal _2055
@c[_2055] -1 i[z33_50][b0] 1 i[s33][b0] >= 0;
* constraint lin_less_equal _2056
@c[_2056] -1 i[z33_50][b0] 1 i[s50][b0] >= 0;
* constraint lin_less_equal _2057
@c[_2057] 1 i[z33_50][b0] -1 i[s33][b0] -1 i[s50][b0] >= -1;
* constraint lin_less_equal _2058
@c[_2058] -1 i[z32_39][b0] 1 i[s32][b0] >= 0;
* constraint lin_less_equal _2059
@c[_2059] -1 i[z32_39][b0] 1 i[s39][b0] >= 0;
* constraint lin_less_equal _2060
@c[_2060] 1 i[z32_39][b0] -1 i[s32][b0] -1 i[s39][b0] >= -1;
* constraint lin_less_equal _2061
@c[_2061] -1 i[z36_44][b0] 1 i[s36][b0] >= 0;
* constraint lin_less_equal _2062
@c[_2062] -1 i[z36_44][b0] 1 i[s44][b0] >= 0;
* constraint lin_less_equal _2063
@c[_2063] 1 i[z36_44][b0] -1 i[s36][b0] -1 i[s44][b0] >= -1;
* constraint lin_less_equal _2064
@c[_2064] -1 i[z30_45][b0] 1 i[s30][b0] >= 0;
* constraint lin_less_equal _2065
@c[_2065] -1 i[z30_45][b0] 1 i[s45][b0] >= 0;
* constraint lin_less_equal _2066
@c[_2066] 1 i[z30_45][b0] -1 i[s30][b0] -1 i[s45][b0] >= -1;
* constraint lin_less_equal _2067
@c[_2067] -1 i[z29_48][b0] 1 i[s29][b0] >= 0;
* constraint lin_less_equal _2068
@c[_2068] -1 i[z29_48][b0] 1 i[s48][b0] >= 0;
* constraint lin_less_equal _2069
@c[_2069] 1 i[z29_48][b0] -1 i[s29][b0] -1 i[s48][b0] >= -1;
* constraint lin_less_equal _2070
@c[_2070] -1 i[z28_50][b0] 1 i[s28][b0] >= 0;
* constraint lin_less_equal _2071
@c[_2071] -1 i[z28_50][b0] 1 i[s50][b0] >= 0;
* constraint lin_less_equal _2072
@c[_2072] 1 i[z28_50][b0] -1 i[s28][b0] -1 i[s50][b0] >= -1;
* constraint lin_less_equal _2073
@c[_2073] -1 i[z4_51][b0] 1 i[s4][b0] >= 0;
* constraint lin_less_equal _2074
@c[_2074] -1 i[z4_51][b0] 1 i[s51][b0] >= 0;
* constraint lin_less_equal _2075
@c[_2075] 1 i[z4_51][b0] -1 i[s4][b0] -1 i[s51][b0] >= -1;
* constraint lin_less_equal _2076
@c[_2076] -1 i[z40_52][b0] 1 i[s40][b0] >= 0;
* constraint lin_less_equal _2077
@c[_2077] -1 i[z40_52][b0] 1 i[s52][b0] >= 0;
* constraint lin_less_equal _2078
@c[_2078] 1 i[z40_52][b0] -1 i[s40][b0] -1 i[s52][b0] >= -1;
* constraint lin_less_equal _2079
@c[_2079] 1 i[z1_35][b0] 1 i[z4_49][b0] 1 i[z5_6][b0] 1 i[z10_16][b0] 1 i[z1_20][b0] 1 i[z17_21][b0] 1 i[z22_44][b0] 1 i[z33_50][b0] 1 i[z32_39][b0] 1 i[z36_44][b0] 1 i[z30_45][b0] 1 i[z23_46][b0] 1 i[z29_48][b0] 1 i[z28_50][b0] 1 i[z4_51][b0] 1 i[z40_52][b0] -2 i[b62][b0] >= 0;
* constraint lin_less_equal _2080
@c[_2080] -1 i[z1_35][b0] -1 i[z4_49][b0] -1 i[z5_6][b0] -1 i[z10_16][b0] -1 i[z1_20][b0] -1 i[z17_21][b0] -1 i[z22_44][b0] -1 i[z33_50][b0] -1 i[z32_39][b0] -1 i[z36_44][b0] -1 i[z30_45][b0] -1 i[z23_46][b0] -1 i[z29_48][b0] -1 i[z28_50][b0] -1 i[z4_51][b0] -1 i[z40_52][b0] 16 i[b62][b0] >= 0;
* constraint lin_less_equal _2081
@c[_2081] -1 i[z1_36][b0] 1 i[s1][b0] >= 0;
* constraint lin_less_equal _2082
@c[_2082] -1 i[z1_36][b0] 1 i[s36][b0] >= 0;
* constraint lin_less_equal _2083
@c[_2083] 1 i[z1_36][b0] -1 i[s1][b0] -1 i[s36][b0] >= -1;
* constraint lin_less_equal _2084
@c[_2084] -1 i[z2_49][b0] 1 i[s2][b0] >= 0;
* constraint lin_less_equal _2085
@c[_2085] -1 i[z2_49][b0] 1 i[s49][b0] >= 0;
* constraint lin_less_equal _2086
@c[_2086] 1 i[z2_49][b0] -1 i[s2][b0] -1 i[s49][b0] >= -1;
* constraint lin_less_equal _2087
@c[_2087] -1 i[z3_30][b0] 1 i[s3][b0] >= 0;
* constraint lin_less_equal _2088
@c[_2088] -1 i[z3_30][b0] 1 i[s30][b0] >= 0;
* constraint lin_less_equal _2089
@c[_2089] 1 i[z3_30][b0] -1 i[s3][b0] -1 i[s30][b0] >= -1;
* constraint lin_less_equal _2090
@c[_2090] -1 i[z4_23][b0] 1 i[s4][b0] >= 0;
* constraint lin_less_equal _2091
@c[_2091] -1 i[z4_23][b0] 1 i[s23][b0] >= 0;
* constraint lin_less_equal _2092
@c[_2092] 1 i[z4_23][b0] -1 i[s4][b0] -1 i[s23][b0] >= -1;
* constraint lin_less_equal _2093
@c[_2093] -1 i[z19_24][b0] 1 i[s19][b0] >= 0;
* constraint lin_less_equal _2094
@c[_2094] -1 i[z19_24][b0] 1 i[s24][b0] >= 0;
* constraint lin_less_equal _2095
@c[_2095] 1 i[z19_24][b0] -1 i[s19][b0] -1 i[s24][b0] >= -1;
* constraint lin_less_equal _2096
@c[_2096] -1 i[z3_20][b0] 1 i[s3][b0] >= 0;
* constraint lin_less_equal _2097
@c[_2097] -1 i[z3_20][b0] 1 i[s20][b0] >= 0;
* constraint lin_less_equal _2098
@c[_2098] 1 i[z3_20][b0] -1 i[s3][b0] -1 i[s20][b0] >= -1;
* constraint lin_less_equal _2099
@c[_2099] -1 i[z18_21][b0] 1 i[s18][b0] >= 0;
* constraint lin_less_equal _2100
@c[_2100] -1 i[z18_21][b0] 1 i[s21][b0] >= 0;
* constraint lin_less_equal _2101
@c[_2101] 1 i[z18_21][b0] -1 i[s18][b0] -1 i[s21][b0] >= -1;
* constraint lin_less_equal _2102
@c[_2102] -1 i[z22_45][b0] 1 i[s22][b0] >= 0;
* constraint lin_less_equal _2103
@c[_2103] -1 i[z22_45][b0] 1 i[s45][b0] >= 0;
* constraint lin_less_equal _2104
@c[_2104] 1 i[z22_45][b0] -1 i[s22][b0] -1 i[s45][b0] >= -1;
* constraint lin_less_equal _2105
@c[_2105] -1 i[z24_47][b0] 1 i[s24][b0] >= 0;
* constraint lin_less_equal _2106
@c[_2106] -1 i[z24_47][b0] 1 i[s47][b0] >= 0;
* constraint lin_less_equal _2107
@c[_2107] 1 i[z24_47][b0] -1 i[s24][b0] -1 i[s47][b0] >= -1;
* constraint lin_less_equal _2108
@c[_2108] -1 i[z27_29][b0] 1 i[s27][b0] >= 0;
* constraint lin_less_equal _2109
@c[_2109] -1 i[z27_29][b0] 1 i[s29][b0] >= 0;
* constraint lin_less_equal _2110
@c[_2110] 1 i[z27_29][b0] -1 i[s27][b0] -1 i[s29][b0] >= -1;
* constraint lin_less_equal _2111
@c[_2111] -1 i[z29_35][b0] 1 i[s29][b0] >= 0;
* constraint lin_less_equal _2112
@c[_2112] -1 i[z29_35][b0] 1 i[s35][b0] >= 0;
* constraint lin_less_equal _2113
@c[_2113] 1 i[z29_35][b0] -1 i[s29][b0] -1 i[s35][b0] >= -1;
* constraint lin_less_equal _2114
@c[_2114] -1 i[z28_32][b0] 1 i[s28][b0] >= 0;
* constraint lin_less_equal _2115
@c[_2115] -1 i[z28_32][b0] 1 i[s32][b0] >= 0;
* constraint lin_less_equal _2116
@c[_2116] 1 i[z28_32][b0] -1 i[s28][b0] -1 i[s32][b0] >= -1;
* constraint lin_less_equal _2117
@c[_2117] -1 i[z4_33][b0] 1 i[s4][b0] >= 0;
* constraint lin_less_equal _2118
@c[_2118] -1 i[z4_33][b0] 1 i[s33][b0] >= 0;
* constraint lin_less_equal _2119
@c[_2119] 1 i[z4_33][b0] -1 i[s4][b0] -1 i[s33][b0] >= -1;
* constraint lin_less_equal _2120
@c[_2120] -1 i[z34_40][b0] 1 i[s34][b0] >= 0;
* constraint lin_less_equal _2121
@c[_2121] -1 i[z34_40][b0] 1 i[s40][b0] >= 0;
* constraint lin_less_equal _2122
@c[_2122] 1 i[z34_40][b0] -1 i[s34][b0] -1 i[s40][b0] >= -1;
* constraint lin_less_equal _2123
@c[_2123] -1 i[z25_37][b0] 1 i[s25][b0] >= 0;
* constraint lin_less_equal _2124
@c[_2124] -1 i[z25_37][b0] 1 i[s37][b0] >= 0;
* constraint lin_less_equal _2125
@c[_2125] 1 i[z25_37][b0] -1 i[s25][b0] -1 i[s37][b0] >= -1;
* constraint lin_less_equal _2126
@c[_2126] -1 i[z21_38][b0] 1 i[s21][b0] >= 0;
* constraint lin_less_equal _2127
@c[_2127] -1 i[z21_38][b0] 1 i[s38][b0] >= 0;
* constraint lin_less_equal _2128
@c[_2128] 1 i[z21_38][b0] -1 i[s21][b0] -1 i[s38][b0] >= -1;
* constraint lin_less_equal _2129
@c[_2129] -1 i[z2_39][b0] 1 i[s2][b0] >= 0;
* constraint lin_less_equal _2130
@c[_2130] -1 i[z2_39][b0] 1 i[s39][b0] >= 0;
* constraint lin_less_equal _2131
@c[_2131] 1 i[z2_39][b0] -1 i[s2][b0] -1 i[s39][b0] >= -1;
* constraint lin_less_equal _2132
@c[_2132] -1 i[z40_42][b0] 1 i[s40][b0] >= 0;
* constraint lin_less_equal _2133
@c[_2133] -1 i[z40_42][b0] 1 i[s42][b0] >= 0;
* constraint lin_less_equal _2134
@c[_2134] 1 i[z40_42][b0] -1 i[s40][b0] -1 i[s42][b0] >= -1;
* constraint lin_less_equal _2135
@c[_2135] -1 i[z37_41][b0] 1 i[s37][b0] >= 0;
* constraint lin_less_equal _2136
@c[_2136] -1 i[z37_41][b0] 1 i[s41][b0] >= 0;
* constraint lin_less_equal _2137
@c[_2137] 1 i[z37_41][b0] -1 i[s37][b0] -1 i[s41][b0] >= -1;
* constraint lin_less_equal _2138
@c[_2138] -1 i[z32_44][b0] 1 i[s32][b0] >= 0;
* constraint lin_less_equal _2139
@c[_2139] -1 i[z32_44][b0] 1 i[s44][b0] >= 0;
* constraint lin_less_equal _2140
@c[_2140] 1 i[z32_44][b0] -1 i[s32][b0] -1 i[s44][b0] >= -1;
* constraint lin_less_equal _2141
@c[_2141] -1 i[z45_50][b0] 1 i[s45][b0] >= 0;
* constraint lin_less_equal _2142
@c[_2142] -1 i[z45_50][b0] 1 i[s50][b0] >= 0;
* constraint lin_less_equal _2143
@c[_2143] 1 i[z45_50][b0] -1 i[s45][b0] -1 i[s50][b0] >= -1;
* constraint lin_less_equal _2144
@c[_2144] -1 i[z1_46][b0] 1 i[s1][b0] >= 0;
* constraint lin_less_equal _2145
@c[_2145] -1 i[z1_46][b0] 1 i[s46][b0] >= 0;
* constraint lin_less_equal _2146
@c[_2146] 1 i[z1_46][b0] -1 i[s1][b0] -1 i[s46][b0] >= -1;
* constraint lin_less_equal _2147
@c[_2147] -1 i[z31_48][b0] 1 i[s31][b0] >= 0;
* constraint lin_less_equal _2148
@c[_2148] -1 i[z31_48][b0] 1 i[s48][b0] >= 0;
* constraint lin_less_equal _2149
@c[_2149] 1 i[z31_48][b0] -1 i[s31][b0] -1 i[s48][b0] >= -1;
* constraint lin_less_equal _2150
@c[_2150] -1 i[z48_51][b0] 1 i[s48][b0] >= 0;
* constraint lin_less_equal _2151
@c[_2151] -1 i[z48_51][b0] 1 i[s51][b0] >= 0;
* constraint lin_less_equal _2152
@c[_2152] 1 i[z48_51][b0] -1 i[s48][b0] -1 i[s51][b0] >= -1;
* constraint lin_less_equal _2153
@c[_2153] 1 i[z1_36][b0] 1 i[z2_49][b0] 1 i[z3_30][b0] 1 i[z4_23][b0] 1 i[s6][b0] 1 i[s10][b0] 1 i[s12][b0] 1 i[s14][b0] 1 i[z19_24][b0] 1 i[z3_20][b0] 1 i[z18_21][b0] 1 i[z22_45][b0] 1 i[z24_47][b0] 1 i[z27_29][b0] 1 i[z29_35][b0] 1 i[z28_32][b0] 1 i[z4_33][b0] 1 i[z34_40][b0] 1 i[z25_37][b0] 1 i[z21_38][b0] 1 i[z2_39][b0] 1 i[z40_42][b0] 1 i[z37_41][b0] 1 i[z32_44][b0] 1 i[z45_50][b0] 1 i[z1_46][b0] 1 i[z31_48][b0] 1 i[z48_51][b0] -2 i[b63][b0] >= 0;
* constraint lin_less_equal _2154
@c[_2154] -1 i[z1_36][b0] -1 i[z2_49][b0] -1 i[z3_30][b0] -1 i[z4_23][b0] -1 i[s6][b0] -1 i[s10][b0] -1 i[s12][b0] -1 i[s14][b0] -1 i[z19_24][b0] -1 i[z3_20][b0] -1 i[z18_21][b0] -1 i[z22_45][b0] -1 i[z24_47][b0] -1 i[z27_29][b0] -1 i[z29_35][b0] -1 i[z28_32][b0] -1 i[z4_33][b0] -1 i[z34_40][b0] -1 i[z25_37][b0] -1 i[z21_38][b0] -1 i[z2_39][b0] -1 i[z40_42][b0] -1 i[z37_41][b0] -1 i[z32_44][b0] -1 i[z45_50][b0] -1 i[z1_46][b0] -1 i[z31_48][b0] -1 i[z48_51][b0] 28 i[b63][b0] >= 0;
* constraint lin_less_equal _2155
@c[_2155] -1 i[z1_37][b0] 1 i[s1][b0] >= 0;
* constraint lin_less_equal _2156
@c[_2156] -1 i[z1_37][b0] 1 i[s37][b0] >= 0;
* constraint lin_less_equal _2157
@c[_2157] 1 i[z1_37][b0] -1 i[s1][b0] -1 i[s37][b0] >= -1;
* constraint lin_less_equal _2158
@c[_2158] -1 i[z4_30][b0] 1 i[s4][b0] >= 0;
* constraint lin_less_equal _2159
@c[_2159] -1 i[z4_30][b0] 1 i[s30][b0] >= 0;
* constraint lin_less_equal _2160
@c[_2160] 1 i[z4_30][b0] -1 i[s4][b0] -1 i[s30][b0] >= -1;
* constraint lin_less_equal _2161
@c[_2161] -1 i[z6_7][b0] 1 i[s6][b0] >= 0;
* constraint lin_less_equal _2162
@c[_2162] -1 i[z6_7][b0] 1 i[s7][b0] >= 0;
* constraint lin_less_equal _2163
@c[_2163] 1 i[z6_7][b0] -1 i[s6][b0] -1 i[s7][b0] >= -1;
* constraint lin_less_equal _2164
@c[_2164] -1 i[z12_15][b0] 1 i[s12][b0] >= 0;
* constraint lin_less_equal _2165
@c[_2165] -1 i[z12_15][b0] 1 i[s15][b0] >= 0;
* constraint lin_less_equal _2166
@c[_2166] 1 i[z12_15][b0] -1 i[s12][b0] -1 i[s15][b0] >= -1;
* constraint lin_less_equal _2167
@c[_2167] -1 i[z4_20][b0] 1 i[s4][b0] >= 0;
* constraint lin_less_equal _2168
@c[_2168] -1 i[z4_20][b0] 1 i[s20][b0] >= 0;
* constraint lin_less_equal _2169
@c[_2169] 1 i[z4_20][b0] -1 i[s4][b0] -1 i[s20][b0] >= -1;
* constraint lin_less_equal _2170
@c[_2170] -1 i[z19_21][b0] 1 i[s19][b0] >= 0;
* constraint lin_less_equal _2171
@c[_2171] -1 i[z19_21][b0] 1 i[s21][b0] >= 0;
* constraint lin_less_equal _2172
@c[_2172] 1 i[z19_21][b0] -1 i[s19][b0] -1 i[s21][b0] >= -1;
* constraint lin_less_equal _2173
@c[_2173] -1 i[z22_46][b0] 1 i[s22][b0] >= 0;
* constraint lin_less_equal _2174
@c[_2174] -1 i[z22_46][b0] 1 i[s46][b0] >= 0;
* constraint lin_less_equal _2175
@c[_2175] 1 i[z22_46][b0] -1 i[s22][b0] -1 i[s46][b0] >= -1;
* constraint lin_less_equal _2176
@c[_2176] -1 i[z33_52][b0] 1 i[s33][b0] >= 0;
* constraint lin_less_equal _2177
@c[_2177] -1 i[z33_52][b0] 1 i[s52][b0] >= 0;
* constraint lin_less_equal _2178
@c[_2178] 1 i[z33_52][b0] -1 i[s33][b0] -1 i[s52][b0] >= -1;
* constraint lin_less_equal _2179
@c[_2179] -1 i[z34_39][b0] 1 i[s34][b0] >= 0;
* constraint lin_less_equal _2180
@c[_2180] -1 i[z34_39][b0] 1 i[s39][b0] >= 0;
* constraint lin_less_equal _2181
@c[_2181] 1 i[z34_39][b0] -1 i[s34][b0] -1 i[s39][b0] >= -1;
* constraint lin_less_equal _2182
@c[_2182] -1 i[z25_46][b0] 1 i[s25][b0] >= 0;
* constraint lin_less_equal _2183
@c[_2183] -1 i[z25_46][b0] 1 i[s46][b0] >= 0;
* constraint lin_less_equal _2184
@c[_2184] 1 i[z25_46][b0] -1 i[s25][b0] -1 i[s46][b0] >= -1;
* constraint lin_less_equal _2185
@c[_2185] -1 i[z21_47][b0] 1 i[s21][b0] >= 0;
* constraint lin_less_equal _2186
@c[_2186] -1 i[z21_47][b0] 1 i[s47][b0] >= 0;
* constraint lin_less_equal _2187
@c[_2187] 1 i[z21_47][b0] -1 i[s21][b0] -1 i[s47][b0] >= -1;
* constraint lin_less_equal _2188
@c[_2188] -1 i[z2_48][b0] 1 i[s2][b0] >= 0;
* constraint lin_less_equal _2189
@c[_2189] -1 i[z2_48][b0] 1 i[s48][b0] >= 0;
* constraint lin_less_equal _2190
@c[_2190] 1 i[z2_48][b0] -1 i[s2][b0] -1 i[s48][b0] >= -1;
* constraint lin_less_equal _2191
@c[_2191] -1 i[z42_49][b0] 1 i[s42][b0] >= 0;
* constraint lin_less_equal _2192
@c[_2192] -1 i[z42_49][b0] 1 i[s49][b0] >= 0;
* constraint lin_less_equal _2193
@c[_2193] 1 i[z42_49][b0] -1 i[s42][b0] -1 i[s49][b0] >= -1;
* constraint lin_less_equal _2194
@c[_2194] -1 i[z36_50][b0] 1 i[s36][b0] >= 0;
* constraint lin_less_equal _2195
@c[_2195] -1 i[z36_50][b0] 1 i[s50][b0] >= 0;
* constraint lin_less_equal _2196
@c[_2196] 1 i[z36_50][b0] -1 i[s36][b0] -1 i[s50][b0] >= -1;
* constraint lin_less_equal _2197
@c[_2197] -1 i[z49_51][b0] 1 i[s49][b0] >= 0;
* constraint lin_less_equal _2198
@c[_2198] -1 i[z49_51][b0] 1 i[s51][b0] >= 0;
* constraint lin_less_equal _2199
@c[_2199] 1 i[z49_51][b0] -1 i[s49][b0] -1 i[s51][b0] >= -1;
* constraint lin_less_equal _2200
@c[_2200] -1 i[z23_52][b0] 1 i[s23][b0] >= 0;
* constraint lin_less_equal _2201
@c[_2201] -1 i[z23_52][b0] 1 i[s52][b0] >= 0;
* constraint lin_less_equal _2202
@c[_2202] 1 i[z23_52][b0] -1 i[s23][b0] -1 i[s52][b0] >= -1;
* constraint lin_less_equal _2203
@c[_2203] 1 i[z1_37][b0] 1 i[z4_30][b0] 1 i[z6_7][b0] 1 i[z12_15][b0] 1 i[z4_20][b0] 1 i[z19_21][b0] 1 i[z22_46][b0] 1 i[z33_52][b0] 1 i[z34_39][b0] 1 i[z25_46][b0] 1 i[z21_47][b0] 1 i[z2_48][b0] 1 i[z42_49][b0] 1 i[z36_50][b0] 1 i[z49_51][b0] 1 i[z23_52][b0] -2 i[b64][b0] >= 0;
* constraint lin_less_equal _2204
@c[_2204] -1 i[z1_37][b0] -1 i[z4_30][b0] -1 i[z6_7][b0] -1 i[z12_15][b0] -1 i[z4_20][b0] -1 i[z19_21][b0] -1 i[z22_46][b0] -1 i[z33_52][b0] -1 i[z34_39][b0] -1 i[z25_46][b0] -1 i[z21_47][b0] -1 i[z2_48][b0] -1 i[z42_49][b0] -1 i[z36_50][b0] -1 i[z49_51][b0] -1 i[z23_52][b0] 16 i[b64][b0] >= 0;
* constraint lin_less_equal _2205
@c[_2205] -1 i[z20_26][b0] 1 i[s20][b0] >= 0;
* constraint lin_less_equal _2206
@c[_2206] -1 i[z20_26][b0] 1 i[s26][b0] >= 0;
* constraint lin_less_equal _2207
@c[_2207] 1 i[z20_26][b0] -1 i[s20][b0] -1 i[s26][b0] >= -1;
* constraint lin_less_equal _2208
@c[_2208] -1 i[z22_47][b0] 1 i[s22][b0] >= 0;
* constraint lin_less_equal _2209
@c[_2209] -1 i[z22_47][b0] 1 i[s47][b0] >= 0;
* constraint lin_less_equal _2210
@c[_2210] 1 i[z22_47][b0] -1 i[s22][b0] -1 i[s47][b0] >= -1;
* constraint lin_less_equal _2211
@c[_2211] 1 i[z1_38][b0] 1 i[z6_8][b0] 1 i[z19_46][b0] 1 i[z20_26][b0] 1 i[z2_21][b0] 1 i[z22_47][b0] 1 i[z36_47][b0] 1 i[z24_49][b0] -2 i[b65][b0] >= 0;
* constraint lin_less_equal _2212
@c[_2212] -1 i[z1_38][b0] -1 i[z6_8][b0] -1 i[z19_46][b0] -1 i[z20_26][b0] -1 i[z2_21][b0] -1 i[z22_47][b0] -1 i[z36_47][b0] -1 i[z24_49][b0] 8 i[b65][b0] >= 0;
* constraint lin_less_equal _2213
@c[_2213] -1 i[z1_39][b0] 1 i[s1][b0] >= 0;
* constraint lin_less_equal _2214
@c[_2214] -1 i[z1_39][b0] 1 i[s39][b0] >= 0;
* constraint lin_less_equal _2215
@c[_2215] 1 i[z1_39][b0] -1 i[s1][b0] -1 i[s39][b0] >= -1;
* constraint lin_less_equal _2216
@c[_2216] -1 i[z4_32][b0] 1 i[s4][b0] >= 0;
* constraint lin_less_equal _2217
@c[_2217] -1 i[z4_32][b0] 1 i[s32][b0] >= 0;
* constraint lin_less_equal _2218
@c[_2218] 1 i[z4_32][b0] -1 i[s4][b0] -1 i[s32][b0] >= -1;
* constraint lin_less_equal _2219
@c[_2219] -1 i[z6_9][b0] 1 i[s6][b0] >= 0;
* constraint lin_less_equal _2220
@c[_2220] -1 i[z6_9][b0] 1 i[s9][b0] >= 0;
* constraint lin_less_equal _2221
@c[_2221] 1 i[z6_9][b0] -1 i[s6][b0] -1 i[s9][b0] >= -1;
* constraint lin_less_equal _2222
@c[_2222] -1 i[z14_15][b0] 1 i[s14][b0] >= 0;
* constraint lin_less_equal _2223
@c[_2223] -1 i[z14_15][b0] 1 i[s15][b0] >= 0;
* constraint lin_less_equal _2224
@c[_2224] 1 i[z14_15][b0] -1 i[s14][b0] -1 i[s15][b0] >= -1;
* constraint lin_less_equal _2225
@c[_2225] -1 i[z17_46][b0] 1 i[s17][b0] >= 0;
* constraint lin_less_equal _2226
@c[_2226] -1 i[z17_46][b0] 1 i[s46][b0] >= 0;
* constraint lin_less_equal _2227
@c[_2227] 1 i[z17_46][b0] -1 i[s17][b0] -1 i[s46][b0] >= -1;
* constraint lin_less_equal _2228
@c[_2228] -1 i[z18_20][b0] 1 i[s18][b0] >= 0;
* constraint lin_less_equal _2229
@c[_2229] -1 i[z18_20][b0] 1 i[s20][b0] >= 0;
* constraint lin_less_equal _2230
@c[_2230] 1 i[z18_20][b0] -1 i[s18][b0] -1 i[s20][b0] >= -1;
* constraint lin_less_equal _2231
@c[_2231] -1 i[z19_33][b0] 1 i[s19][b0] >= 0;
* constraint lin_less_equal _2232
@c[_2232] -1 i[z19_33][b0] 1 i[s33][b0] >= 0;
* constraint lin_less_equal _2233
@c[_2233] 1 i[z19_33][b0] -1 i[s19][b0] -1 i[s33][b0] >= -1;
* constraint lin_less_equal _2234
@c[_2234] -1 i[z20_27][b0] 1 i[s20][b0] >= 0;
* constraint lin_less_equal _2235
@c[_2235] -1 i[z20_27][b0] 1 i[s27][b0] >= 0;
* constraint lin_less_equal _2236
@c[_2236] 1 i[z20_27][b0] -1 i[s20][b0] -1 i[s27][b0] >= -1;
* constraint lin_less_equal _2237
@c[_2237] -1 i[z3_21][b0] 1 i[s3][b0] >= 0;
* constraint lin_less_equal _2238
@c[_2238] -1 i[z3_21][b0] 1 i[s21][b0] >= 0;
* constraint lin_less_equal _2239
@c[_2239] 1 i[z3_21][b0] -1 i[s3][b0] -1 i[s21][b0] >= -1;
* constraint lin_less_equal _2240
@c[_2240] -1 i[z22_48][b0] 1 i[s22][b0] >= 0;
* constraint lin_less_equal _2241
@c[_2241] -1 i[z22_48][b0] 1 i[s48][b0] >= 0;
* constraint lin_less_equal _2242
@c[_2242] 1 i[z22_48][b0] -1 i[s22][b0] -1 i[s48][b0] >= -1;
* constraint lin_less_equal _2243
@c[_2243] -1 i[z23_44][b0] 1 i[s23][b0] >= 0;
* constraint lin_less_equal _2244
@c[_2244] -1 i[z23_44][b0] 1 i[s44][b0] >= 0;
* constraint lin_less_equal _2245
@c[_2245] 1 i[z23_44][b0] -1 i[s23][b0] -1 i[s44][b0] >= -1;
* constraint lin_less_equal _2246
@c[_2246] -1 i[z30_35][b0] 1 i[s30][b0] >= 0;
* constraint lin_less_equal _2247
@c[_2247] -1 i[z30_35][b0] 1 i[s35][b0] >= 0;
* constraint lin_less_equal _2248
@c[_2248] 1 i[z30_35][b0] -1 i[s30][b0] -1 i[s35][b0] >= -1;
* constraint lin_less_equal _2249
@c[_2249] -1 i[z17_36][b0] 1 i[s17][b0] >= 0;
* constraint lin_less_equal _2250
@c[_2250] -1 i[z17_36][b0] 1 i[s36][b0] >= 0;
* constraint lin_less_equal _2251
@c[_2251] 1 i[z17_36][b0] -1 i[s17][b0] -1 i[s36][b0] >= -1;
* constraint lin_less_equal _2252
@c[_2252] -1 i[z23_47][b0] 1 i[s23][b0] >= 0;
* constraint lin_less_equal _2253
@c[_2253] -1 i[z23_47][b0] 1 i[s47][b0] >= 0;
* constraint lin_less_equal _2254
@c[_2254] 1 i[z23_47][b0] -1 i[s23][b0] -1 i[s47][b0] >= -1;
* constraint lin_less_equal _2255
@c[_2255] -1 i[z48_50][b0] 1 i[s48][b0] >= 0;
* constraint lin_less_equal _2256
@c[_2256] -1 i[z48_50][b0] 1 i[s50][b0] >= 0;
* constraint lin_less_equal _2257
@c[_2257] 1 i[z48_50][b0] -1 i[s48][b0] -1 i[s50][b0] >= -1;
* constraint lin_less_equal _2258
@c[_2258] -1 i[z1_49][b0] 1 i[s1][b0] >= 0;
* constraint lin_less_equal _2259
@c[_2259] -1 i[z1_49][b0] 1 i[s49][b0] >= 0;
* constraint lin_less_equal _2260
@c[_2260] 1 i[z1_49][b0] -1 i[s1][b0] -1 i[s49][b0] >= -1;
* constraint lin_less_equal _2261
@c[_2261] 1 i[z1_39][b0] 1 i[z4_32][b0] 1 i[z6_9][b0] 1 i[z14_15][b0] 1 i[z17_46][b0] 1 i[z18_20][b0] 1 i[z19_33][b0] 1 i[z20_27][b0] 1 i[z3_21][b0] 1 i[z22_48][b0] 1 i[z23_44][b0] 1 i[z30_35][b0] 1 i[z17_36][b0] 1 i[z23_47][b0] 1 i[z48_50][b0] 1 i[z1_49][b0] -2 i[b66][b0] >= 0;
* constraint lin_less_equal _2262
@c[_2262] -1 i[z1_39][b0] -1 i[z4_32][b0] -1 i[z6_9][b0] -1 i[z14_15][b0] -1 i[z17_46][b0] -1 i[z18_20][b0] -1 i[z19_33][b0] -1 i[z20_27][b0] -1 i[z3_21][b0] -1 i[z22_48][b0] -1 i[z23_44][b0] -1 i[z30_35][b0] -1 i[z17_36][b0] -1 i[z23_47][b0] -1 i[z48_50][b0] -1 i[z1_49][b0] 16 i[b66][b0] >= 0;
* constraint lin_less_equal _2263
@c[_2263] -1 i[z1_40][b0] 1 i[s1][b0] >= 0;
* constraint lin_less_equal _2264
@c[_2264] -1 i[z1_40][b0] 1 i[s40][b0] >= 0;
* constraint lin_less_equal _2265
@c[_2265] 1 i[z1_40][b0] -1 i[s1][b0] -1 i[s40][b0] >= -1;
* constraint lin_less_equal _2266
@c[_2266] -1 i[z6_10][b0] 1 i[s6][b0] >= 0;
* constraint lin_less_equal _2267
@c[_2267] -1 i[z6_10][b0] 1 i[s10][b0] >= 0;
* constraint lin_less_equal _2268
@c[_2268] 1 i[z6_10][b0] -1 i[s6][b0] -1 i[s10][b0] >= -1;
* constraint lin_less_equal _2269
@c[_2269] -1 i[z19_20][b0] 1 i[s19][b0] >= 0;
* constraint lin_less_equal _2270
@c[_2270] -1 i[z19_20][b0] 1 i[s20][b0] >= 0;
* constraint lin_less_equal _2271
@c[_2271] 1 i[z19_20][b0] -1 i[s19][b0] -1 i[s20][b0] >= -1;
* constraint lin_less_equal _2272
@c[_2272] -1 i[z20_28][b0] 1 i[s20][b0] >= 0;
* constraint lin_less_equal _2273
@c[_2273] -1 i[z20_28][b0] 1 i[s28][b0] >= 0;
* constraint lin_less_equal _2274
@c[_2274] 1 i[z20_28][b0] -1 i[s20][b0] -1 i[s28][b0] >= -1;
* constraint lin_less_equal _2275
@c[_2275] -1 i[z4_21][b0] 1 i[s4][b0] >= 0;
* constraint lin_less_equal _2276
@c[_2276] -1 i[z4_21][b0] 1 i[s21][b0] >= 0;
* constraint lin_less_equal _2277
@c[_2277] 1 i[z4_21][b0] -1 i[s4][b0] -1 i[s21][b0] >= -1;
* constraint lin_less_equal _2278
@c[_2278] -1 i[z22_49][b0] 1 i[s22][b0] >= 0;
* constraint lin_less_equal _2279
@c[_2279] -1 i[z22_49][b0] 1 i[s49][b0] >= 0;
* constraint lin_less_equal _2280
@c[_2280] 1 i[z22_49][b0] -1 i[s22][b0] -1 i[s49][b0] >= -1;
* constraint lin_less_equal _2281
@c[_2281] -1 i[z39_41][b0] 1 i[s39][b0] >= 0;
* constraint lin_less_equal _2282
@c[_2282] -1 i[z39_41][b0] 1 i[s41][b0] >= 0;
* constraint lin_less_equal _2283
@c[_2283] 1 i[z39_41][b0] -1 i[s39][b0] -1 i[s41][b0] >= -1;
* constraint lin_less_equal _2284
@c[_2284] -1 i[z30_47][b0] 1 i[s30][b0] >= 0;
* constraint lin_less_equal _2285
@c[_2285] -1 i[z30_47][b0] 1 i[s47][b0] >= 0;
* constraint lin_less_equal _2286
@c[_2286] 1 i[z30_47][b0] -1 i[s30][b0] -1 i[s47][b0] >= -1;
* constraint lin_less_equal _2287
@c[_2287] -1 i[z25_49][b0] 1 i[s25][b0] >= 0;
* constraint lin_less_equal _2288
@c[_2288] -1 i[z25_49][b0] 1 i[s49][b0] >= 0;
* constraint lin_less_equal _2289
@c[_2289] 1 i[z25_49][b0] -1 i[s25][b0] -1 i[s49][b0] >= -1;
* constraint lin_less_equal _2290
@c[_2290] 1 i[z1_40][b0] 1 i[z6_10][b0] 1 i[z19_20][b0] 1 i[z20_28][b0] 1 i[z4_21][b0] 1 i[z22_49][b0] 1 i[z39_41][b0] 1 i[z30_47][b0] 1 i[z25_49][b0] -2 i[b67][b0] >= 0;
* constraint lin_less_equal _2291
@c[_2291] -1 i[z1_40][b0] -1 i[z6_10][b0] -1 i[z19_20][b0] -1 i[z20_28][b0] -1 i[z4_21][b0] -1 i[z22_49][b0] -1 i[z39_41][b0] -1 i[z30_47][b0] -1 i[z25_49][b0] 9 i[b67][b0] >= 0;
* constraint lin_less_equal _2292
@c[_2292] -1 i[z1_41][b0] 1 i[s1][b0] >= 0;
* constraint lin_less_equal _2293
@c[_2293] -1 i[z1_41][b0] 1 i[s41][b0] >= 0;
* constraint lin_less_equal _2294
@c[_2294] 1 i[z1_41][b0] -1 i[s1][b0] -1 i[s41][b0] >= -1;
* constraint lin_less_equal _2295
@c[_2295] -1 i[z4_28][b0] 1 i[s4][b0] >= 0;
* constraint lin_less_equal _2296
@c[_2296] -1 i[z4_28][b0] 1 i[s28][b0] >= 0;
* constraint lin_less_equal _2297
@c[_2297] 1 i[z4_28][b0] -1 i[s4][b0] -1 i[s28][b0] >= -1;
* constraint lin_less_equal _2298
@c[_2298] -1 i[z6_11][b0] 1 i[s6][b0] >= 0;
* constraint lin_less_equal _2299
@c[_2299] -1 i[z6_11][b0] 1 i[s11][b0] >= 0;
* constraint lin_less_equal _2300
@c[_2300] 1 i[z6_11][b0] -1 i[s6][b0] -1 i[s11][b0] >= -1;
* constraint lin_less_equal _2301
@c[_2301] -1 i[z10_15][b0] 1 i[s10][b0] >= 0;
* constraint lin_less_equal _2302
@c[_2302] -1 i[z10_15][b0] 1 i[s15][b0] >= 0;
* constraint lin_less_equal _2303
@c[_2303] 1 i[z10_15][b0] -1 i[s10][b0] -1 i[s15][b0] >= -1;
* constraint lin_less_equal _2304
@c[_2304] -1 i[z20_29][b0] 1 i[s20][b0] >= 0;
* constraint lin_less_equal _2305
@c[_2305] -1 i[z20_29][b0] 1 i[s29][b0] >= 0;
* constraint lin_less_equal _2306
@c[_2306] 1 i[z20_29][b0] -1 i[s20][b0] -1 i[s29][b0] >= -1;
* constraint lin_less_equal _2307
@c[_2307] -1 i[z20_21][b0] 1 i[s20][b0] >= 0;
* constraint lin_less_equal _2308
@c[_2308] -1 i[z20_21][b0] 1 i[s21][b0] >= 0;
* constraint lin_less_equal _2309
@c[_2309] 1 i[z20_21][b0] -1 i[s20][b0] -1 i[s21][b0] >= -1;
* constraint lin_less_equal _2310
@c[_2310] -1 i[z4_47][b0] 1 i[s4][b0] >= 0;
* constraint lin_less_equal _2311
@c[_2311] -1 i[z4_47][b0] 1 i[s47][b0] >= 0;
* constraint lin_less_equal _2312
@c[_2312] 1 i[z4_47][b0] -1 i[s4][b0] -1 i[s47][b0] >= -1;
* constraint lin_less_equal _2313
@c[_2313] -1 i[z40_49][b0] 1 i[s40][b0] >= 0;
* constraint lin_less_equal _2314
@c[_2314] -1 i[z40_49][b0] 1 i[s49][b0] >= 0;
* constraint lin_less_equal _2315
@c[_2315] 1 i[z40_49][b0] -1 i[s40][b0] -1 i[s49][b0] >= -1;
* constraint lin_less_equal _2316
@c[_2316] 1 i[z1_41][b0] 1 i[z4_28][b0] 1 i[z6_11][b0] 1 i[z10_15][b0] 1 i[z20_29][b0] 1 i[z20_21][b0] 1 i[z1_22][b0] 1 i[z4_47][b0] 1 i[z48_49][b0] 1 i[z40_49][b0] -2 i[b68][b0] >= 0;
* constraint lin_less_equal _2317
@c[_2317] -1 i[z1_41][b0] -1 i[z4_28][b0] -1 i[z6_11][b0] -1 i[z10_15][b0] -1 i[z20_29][b0] -1 i[z20_21][b0] -1 i[z1_22][b0] -1 i[z4_47][b0] -1 i[z48_49][b0] -1 i[z40_49][b0] 10 i[b68][b0] >= 0;
* constraint lin_less_equal _2318
@c[_2318] -1 i[z20_30][b0] 1 i[s20][b0] >= 0;
* constraint lin_less_equal _2319
@c[_2319] -1 i[z20_30][b0] 1 i[s30][b0] >= 0;
* constraint lin_less_equal _2320
@c[_2320] 1 i[z20_30][b0] -1 i[s20][b0] -1 i[s30][b0] >= -1;
* constraint lin_less_equal _2321
@c[_2321] 1 i[z1_42][b0] 1 i[z6_12][b0] 1 i[s19][b0] 1 i[z20_30][b0] 1 i[s21][b0] 1 i[z2_22][b0] 1 i[z37_39][b0] 1 i[s47][b0] 1 i[z36_48][b0] -2 i[b69][b0] >= 0;
* constraint lin_less_equal _2322
@c[_2322] -1 i[z1_42][b0] -1 i[z6_12][b0] -1 i[s19][b0] -1 i[z20_30][b0] -1 i[s21][b0] -1 i[z2_22][b0] -1 i[z37_39][b0] -1 i[s47][b0] -1 i[z36_48][b0] 9 i[b69][b0] >= 0;
* constraint lin_less_equal _2323
@c[_2323] -1 i[z1_43][b0] 1 i[s1][b0] >= 0;
* constraint lin_less_equal _2324
@c[_2324] -1 i[z1_43][b0] 1 i[s43][b0] >= 0;
* constraint lin_less_equal _2325
@c[_2325] 1 i[z1_43][b0] -1 i[s1][b0] -1 i[s43][b0] >= -1;
* constraint lin_less_equal _2326
@c[_2326] -1 i[z6_13][b0] 1 i[s6][b0] >= 0;
* constraint lin_less_equal _2327
@c[_2327] -1 i[z6_13][b0] 1 i[s13][b0] >= 0;
* constraint lin_less_equal _2328
@c[_2328] 1 i[z6_13][b0] -1 i[s6][b0] -1 i[s13][b0] >= -1;
* constraint lin_less_equal _2329
@c[_2329] -1 i[z20_31][b0] 1 i[s20][b0] >= 0;
* constraint lin_less_equal _2330
@c[_2330] -1 i[z20_31][b0] 1 i[s31][b0] >= 0;
* constraint lin_less_equal _2331
@c[_2331] 1 i[z20_31][b0] -1 i[s20][b0] -1 i[s31][b0] >= -1;
* constraint lin_less_equal _2332
@c[_2332] -1 i[z21_22][b0] 1 i[s21][b0] >= 0;
* constraint lin_less_equal _2333
@c[_2333] -1 i[z21_22][b0] 1 i[s22][b0] >= 0;
* constraint lin_less_equal _2334
@c[_2334] 1 i[z21_22][b0] -1 i[s21][b0] -1 i[s22][b0] >= -1;
* constraint lin_less_equal _2335
@c[_2335] -1 i[z3_22][b0] 1 i[s3][b0] >= 0;
* constraint lin_less_equal _2336
@c[_2336] -1 i[z3_22][b0] 1 i[s22][b0] >= 0;
* constraint lin_less_equal _2337
@c[_2337] 1 i[z3_22][b0] -1 i[s3][b0] -1 i[s22][b0] >= -1;
* constraint lin_less_equal _2338
@c[_2338] -1 i[z47_48][b0] 1 i[s47][b0] >= 0;
* constraint lin_less_equal _2339
@c[_2339] -1 i[z47_48][b0] 1 i[s48][b0] >= 0;
* constraint lin_less_equal _2340
@c[_2340] 1 i[z47_48][b0] -1 i[s47][b0] -1 i[s48][b0] >= -1;
* constraint lin_less_equal _2341
@c[_2341] -1 i[z23_48][b0] 1 i[s23][b0] >= 0;
* constraint lin_less_equal _2342
@c[_2342] -1 i[z23_48][b0] 1 i[s48][b0] >= 0;
* constraint lin_less_equal _2343
@c[_2343] 1 i[z23_48][b0] -1 i[s23][b0] -1 i[s48][b0] >= -1;
* constraint lin_less_equal _2344
@c[_2344] 1 i[z1_43][b0] 1 i[z6_13][b0] 1 i[z20_31][b0] 1 i[z21_22][b0] 1 i[z3_22][b0] 1 i[z47_48][b0] 1 i[z23_48][b0] -2 i[b70][b0] >= 0;
* constraint lin_less_equal _2345
@c[_2345] -1 i[z1_43][b0] -1 i[z6_13][b0] -1 i[z20_31][b0] -1 i[z21_22][b0] -1 i[z3_22][b0] -1 i[z47_48][b0] -1 i[z23_48][b0] 7 i[b70][b0] >= 0;
* constraint lin_less_equal _2346
@c[_2346] -1 i[z1_44][b0] 1 i[s1][b0] >= 0;
* constraint lin_less_equal _2347
@c[_2347] -1 i[z1_44][b0] 1 i[s44][b0] >= 0;
* constraint lin_less_equal _2348
@c[_2348] 1 i[z1_44][b0] -1 i[s1][b0] -1 i[s44][b0] >= -1;
* constraint lin_less_equal _2349
@c[_2349] -1 i[z9_13][b0] 1 i[s9][b0] >= 0;
* constraint lin_less_equal _2350
@c[_2350] -1 i[z9_13][b0] 1 i[s13][b0] >= 0;
* constraint lin_less_equal _2351
@c[_2351] 1 i[z9_13][b0] -1 i[s9][b0] -1 i[s13][b0] >= -1;
* constraint lin_less_equal _2352
@c[_2352] -1 i[z17_24][b0] 1 i[s17][b0] >= 0;
* constraint lin_less_equal _2353
@c[_2353] -1 i[z17_24][b0] 1 i[s24][b0] >= 0;
* constraint lin_less_equal _2354
@c[_2354] 1 i[z17_24][b0] -1 i[s17][b0] -1 i[s24][b0] >= -1;
* constraint lin_less_equal _2355
@c[_2355] -1 i[z25_35][b0] 1 i[s25][b0] >= 0;
* constraint lin_less_equal _2356
@c[_2356] -1 i[z25_35][b0] 1 i[s35][b0] >= 0;
* constraint lin_less_equal _2357
@c[_2357] 1 i[z25_35][b0] -1 i[s25][b0] -1 i[s35][b0] >= -1;
* constraint lin_less_equal _2358
@c[_2358] -1 i[z30_41][b0] 1 i[s30][b0] >= 0;
* constraint lin_less_equal _2359
@c[_2359] -1 i[z30_41][b0] 1 i[s41][b0] >= 0;
* constraint lin_less_equal _2360
@c[_2360] 1 i[z30_41][b0] -1 i[s30][b0] -1 i[s41][b0] >= -1;
* constraint lin_less_equal _2361
@c[_2361] -1 i[z35_46][b0] 1 i[s35][b0] >= 0;
* constraint lin_less_equal _2362
@c[_2362] -1 i[z35_46][b0] 1 i[s46][b0] >= 0;
* constraint lin_less_equal _2363
@c[_2363] 1 i[z35_46][b0] -1 i[s35][b0] -1 i[s46][b0] >= -1;
* constraint lin_less_equal _2364
@c[_2364] -1 i[z33_37][b0] 1 i[s33][b0] >= 0;
* constraint lin_less_equal _2365
@c[_2365] -1 i[z33_37][b0] 1 i[s37][b0] >= 0;
* constraint lin_less_equal _2366
@c[_2366] 1 i[z33_37][b0] -1 i[s33][b0] -1 i[s37][b0] >= -1;
* constraint lin_less_equal _2367
@c[_2367] -1 i[z32_40][b0] 1 i[s32][b0] >= 0;
* constraint lin_less_equal _2368
@c[_2368] -1 i[z32_40][b0] 1 i[s40][b0] >= 0;
* constraint lin_less_equal _2369
@c[_2369] 1 i[z32_40][b0] -1 i[s32][b0] -1 i[s40][b0] >= -1;
* constraint lin_less_equal _2370
@c[_2370] -1 i[z27_41][b0] 1 i[s27][b0] >= 0;
* constraint lin_less_equal _2371
@c[_2371] -1 i[z27_41][b0] 1 i[s41][b0] >= 0;
* constraint lin_less_equal _2372
@c[_2372] 1 i[z27_41][b0] -1 i[s27][b0] -1 i[s41][b0] >= -1;
* constraint lin_less_equal _2373
@c[_2373] -1 i[z3_42][b0] 1 i[s3][b0] >= 0;
* constraint lin_less_equal _2374
@c[_2374] -1 i[z3_42][b0] 1 i[s42][b0] >= 0;
* constraint lin_less_equal _2375
@c[_2375] 1 i[z3_42][b0] -1 i[s3][b0] -1 i[s42][b0] >= -1;
* constraint lin_less_equal _2376
@c[_2376] -1 i[z43_48][b0] 1 i[s43][b0] >= 0;
* constraint lin_less_equal _2377
@c[_2377] -1 i[z43_48][b0] 1 i[s48][b0] >= 0;
* constraint lin_less_equal _2378
@c[_2378] 1 i[z43_48][b0] -1 i[s43][b0] -1 i[s48][b0] >= -1;
* constraint lin_less_equal _2379
@c[_2379] -1 i[z29_49][b0] 1 i[s29][b0] >= 0;
* constraint lin_less_equal _2380
@c[_2380] -1 i[z29_49][b0] 1 i[s49][b0] >= 0;
* constraint lin_less_equal _2381
@c[_2381] 1 i[z29_49][b0] -1 i[s29][b0] -1 i[s49][b0] >= -1;
* constraint lin_less_equal _2382
@c[_2382] 1 i[z1_44][b0] 1 i[z3_39][b0] 1 i[z5_7][b0] 1 i[z9_13][b0] 1 i[z1_23][b0] 1 i[z17_24][b0] 1 i[z25_35][b0] 1 i[z30_41][b0] 1 i[z35_46][b0] 1 i[z20_36][b0] 1 i[z33_37][b0] 1 i[z32_40][b0] 1 i[z27_41][b0] 1 i[z3_42][b0] 1 i[z43_48][b0] 1 i[z29_49][b0] -2 i[b71][b0] >= 0;
* constraint lin_less_equal _2383
@c[_2383] -1 i[z1_44][b0] -1 i[z3_39][b0] -1 i[z5_7][b0] -1 i[z9_13][b0] -1 i[z1_23][b0] -1 i[z17_24][b0] -1 i[z25_35][b0] -1 i[z30_41][b0] -1 i[z35_46][b0] -1 i[z20_36][b0] -1 i[z33_37][b0] -1 i[z32_40][b0] -1 i[z27_41][b0] -1 i[z3_42][b0] -1 i[z43_48][b0] -1 i[z29_49][b0] 16 i[b71][b0] >= 0;
* constraint lin_less_equal _2384
@c[_2384] -1 i[z1_45][b0] 1 i[s1][b0] >= 0;
* constraint lin_less_equal _2385
@c[_2385] -1 i[z1_45][b0] 1 i[s45][b0] >= 0;
* constraint lin_less_equal _2386
@c[_2386] 1 i[z1_45][b0] -1 i[s1][b0] -1 i[s45][b0] >= -1;
* constraint lin_less_equal _2387
@c[_2387] -1 i[z3_33][b0] 1 i[s3][b0] >= 0;
* constraint lin_less_equal _2388
@c[_2388] -1 i[z3_33][b0] 1 i[s33][b0] >= 0;
* constraint lin_less_equal _2389
@c[_2389] 1 i[z3_33][b0] -1 i[s3][b0] -1 i[s33][b0] >= -1;
* constraint lin_less_equal _2390
@c[_2390] -1 i[z3_23][b0] 1 i[s3][b0] >= 0;
* constraint lin_less_equal _2391
@c[_2391] -1 i[z3_23][b0] 1 i[s23][b0] >= 0;
* constraint lin_less_equal _2392
@c[_2392] 1 i[z3_23][b0] -1 i[s3][b0] -1 i[s23][b0] >= -1;
* constraint lin_less_equal _2393
@c[_2393] -1 i[z18_24][b0] 1 i[s18][b0] >= 0;
* constraint lin_less_equal _2394
@c[_2394] -1 i[z18_24][b0] 1 i[s24][b0] >= 0;
* constraint lin_less_equal _2395
@c[_2395] 1 i[z18_24][b0] -1 i[s18][b0] -1 i[s24][b0] >= -1;
* constraint lin_less_equal _2396
@c[_2396] -1 i[z25_36][b0] 1 i[s25][b0] >= 0;
* constraint lin_less_equal _2397
@c[_2397] -1 i[z25_36][b0] 1 i[s36][b0] >= 0;
* constraint lin_less_equal _2398
@c[_2398] 1 i[z25_36][b0] -1 i[s25][b0] -1 i[s36][b0] >= -1;
* constraint lin_less_equal _2399
@c[_2399] -1 i[z30_43][b0] 1 i[s30][b0] >= 0;
* constraint lin_less_equal _2400
@c[_2400] -1 i[z30_43][b0] 1 i[s43][b0] >= 0;
* constraint lin_less_equal _2401
@c[_2401] 1 i[z30_43][b0] -1 i[s30][b0] -1 i[s43][b0] >= -1;
* constraint lin_less_equal _2402
@c[_2402] -1 i[z22_36][b0] 1 i[s22][b0] >= 0;
* constraint lin_less_equal _2403
@c[_2403] -1 i[z22_36][b0] 1 i[s36][b0] >= 0;
* constraint lin_less_equal _2404
@c[_2404] 1 i[z22_36][b0] -1 i[s22][b0] -1 i[s36][b0] >= -1;
* constraint lin_less_equal _2405
@c[_2405] -1 i[z24_38][b0] 1 i[s24][b0] >= 0;
* constraint lin_less_equal _2406
@c[_2406] -1 i[z24_38][b0] 1 i[s38][b0] >= 0;
* constraint lin_less_equal _2407
@c[_2407] 1 i[z24_38][b0] -1 i[s24][b0] -1 i[s38][b0] >= -1;
* constraint lin_less_equal _2408
@c[_2408] -1 i[z39_51][b0] 1 i[s39][b0] >= 0;
* constraint lin_less_equal _2409
@c[_2409] -1 i[z39_51][b0] 1 i[s51][b0] >= 0;
* constraint lin_less_equal _2410
@c[_2410] 1 i[z39_51][b0] -1 i[s39][b0] -1 i[s51][b0] >= -1;
* constraint lin_less_equal _2411
@c[_2411] -1 i[z2_40][b0] 1 i[s2][b0] >= 0;
* constraint lin_less_equal _2412
@c[_2412] -1 i[z2_40][b0] 1 i[s40][b0] >= 0;
* constraint lin_less_equal _2413
@c[_2413] 1 i[z2_40][b0] -1 i[s2][b0] -1 i[s40][b0] >= -1;
* constraint lin_less_equal _2414
@c[_2414] -1 i[z41_46][b0] 1 i[s41][b0] >= 0;
* constraint lin_less_equal _2415
@c[_2415] -1 i[z41_46][b0] 1 i[s46][b0] >= 0;
* constraint lin_less_equal _2416
@c[_2416] 1 i[z41_46][b0] -1 i[s41][b0] -1 i[s46][b0] >= -1;
* constraint lin_less_equal _2417
@c[_2417] -1 i[z39_42][b0] 1 i[s39][b0] >= 0;
* constraint lin_less_equal _2418
@c[_2418] -1 i[z39_42][b0] 1 i[s42][b0] >= 0;
* constraint lin_less_equal _2419
@c[_2419] 1 i[z39_42][b0] -1 i[s39][b0] -1 i[s42][b0] >= -1;
* constraint lin_less_equal _2420
@c[_2420] -1 i[z20_43][b0] 1 i[s20][b0] >= 0;
* constraint lin_less_equal _2421
@c[_2421] -1 i[z20_43][b0] 1 i[s43][b0] >= 0;
* constraint lin_less_equal _2422
@c[_2422] 1 i[z20_43][b0] -1 i[s20][b0] -1 i[s43][b0] >= -1;
* constraint lin_less_equal _2423
@c[_2423] -1 i[z31_49][b0] 1 i[s31][b0] >= 0;
* constraint lin_less_equal _2424
@c[_2424] -1 i[z31_49][b0] 1 i[s49][b0] >= 0;
* constraint lin_less_equal _2425
@c[_2425] 1 i[z31_49][b0] -1 i[s31][b0] -1 i[s49][b0] >= -1;
* constraint lin_less_equal _2426
@c[_2426] 1 i[z1_45][b0] 1 i[z3_33][b0] 1 i[z6_7][b0] 1 i[z12_15][b0] 1 i[z3_23][b0] 1 i[z18_24][b0] 1 i[z25_36][b0] 1 i[z30_43][b0] 1 i[z22_36][b0] 1 i[z24_38][b0] 1 i[z39_51][b0] 1 i[z2_40][b0] 1 i[z41_46][b0] 1 i[z39_42][b0] 1 i[z20_43][b0] 1 i[z31_49][b0] -2 i[b72][b0] >= 0;
* constraint lin_less_equal _2427
@c[_2427] -1 i[z1_45][b0] -1 i[z3_33][b0] -1 i[z6_7][b0] -1 i[z12_15][b0] -1 i[z3_23][b0] -1 i[z18_24][b0] -1 i[z25_36][b0] -1 i[z30_43][b0] -1 i[z22_36][b0] -1 i[z24_38][b0] -1 i[z39_51][b0] -1 i[z2_40][b0] -1 i[z41_46][b0] -1 i[z39_42][b0] -1 i[z20_43][b0] -1 i[z31_49][b0] 16 i[b72][b0] >= 0;
* constraint lin_less_equal _2428
@c[_2428] 1 i[z1_46][b0] 1 i[z2_39][b0] 1 i[z3_20][b0] 1 i[z4_33][b0] 1 i[s7][b0] 1 i[s9][b0] 1 i[s11][b0] 1 i[s15][b0] 1 i[z18_21][b0] 1 i[z21_38][b0] 1 i[z4_23][b0] 1 i[z19_24][b0] 1 i[z25_37][b0] 1 i[z28_32][b0] 1 i[z27_29][b0] 1 i[z3_30][b0] 1 i[z31_48][b0] 1 i[z32_44][b0] 1 i[z29_35][b0] 1 i[z1_36][b0] 1 i[z37_41][b0] 1 i[z34_40][b0] 1 i[z40_42][b0] 1 i[z22_45][b0] 1 i[z24_47][b0] 1 i[z48_51][b0] 1 i[z2_49][b0] 1 i[z45_50][b0] -2 i[b73][b0] >= 0;
* constraint lin_less_equal _2429
@c[_2429] -1 i[z1_46][b0] -1 i[z2_39][b0] -1 i[z3_20][b0] -1 i[z4_33][b0] -1 i[s7][b0] -1 i[s9][b0] -1 i[s11][b0] -1 i[s15][b0] -1 i[z18_21][b0] -1 i[z21_38][b0] -1 i[z4_23][b0] -1 i[z19_24][b0] -1 i[z25_37][b0] -1 i[z28_32][b0] -1 i[z27_29][b0] -1 i[z3_30][b0] -1 i[z31_48][b0] -1 i[z32_44][b0] -1 i[z29_35][b0] -1 i[z1_36][b0] -1 i[z37_41][b0] -1 i[z34_40][b0] -1 i[z40_42][b0] -1 i[z22_45][b0] -1 i[z24_47][b0] -1 i[z48_51][b0] -1 i[z2_49][b0] -1 i[z45_50][b0] 28 i[b73][b0] >= 0;
* constraint lin_less_equal _2430
@c[_2430] -1 i[z23_26][b0] 1 i[s23][b0] >= 0;
* constraint lin_less_equal _2431
@c[_2431] -1 i[z23_26][b0] 1 i[s26][b0] >= 0;
* constraint lin_less_equal _2432
@c[_2432] 1 i[z23_26][b0] -1 i[s23][b0] -1 i[s26][b0] >= -1;
* constraint lin_less_equal _2433
@c[_2433] -1 i[z25_38][b0] 1 i[s25][b0] >= 0;
* constraint lin_less_equal _2434
@c[_2434] -1 i[z25_38][b0] 1 i[s38][b0] >= 0;
* constraint lin_less_equal _2435
@c[_2435] 1 i[z25_38][b0] -1 i[s25][b0] -1 i[s38][b0] >= -1;
* constraint lin_less_equal _2436
@c[_2436] 1 i[z1_47][b0] 1 i[z7_8][b0] 1 i[z18_36][b0] 1 i[z23_26][b0] 1 i[z2_24][b0] 1 i[z25_38][b0] 1 i[z38_46][b0] 1 i[z21_39][b0] -2 i[b74][b0] >= 0;
* constraint lin_less_equal _2437
@c[_2437] -1 i[z1_47][b0] -1 i[z7_8][b0] -1 i[z18_36][b0] -1 i[z23_26][b0] -1 i[z2_24][b0] -1 i[z25_38][b0] -1 i[z38_46][b0] -1 i[z21_39][b0] 8 i[b74][b0] >= 0;
* constraint lin_less_equal _2438
@c[_2438] -1 i[z1_48][b0] 1 i[s1][b0] >= 0;
* constraint lin_less_equal _2439
@c[_2439] -1 i[z1_48][b0] 1 i[s48][b0] >= 0;
* constraint lin_less_equal _2440
@c[_2440] 1 i[z1_48][b0] -1 i[s1][b0] -1 i[s48][b0] >= -1;
* constraint lin_less_equal _2441
@c[_2441] -1 i[z7_9][b0] 1 i[s7][b0] >= 0;
* constraint lin_less_equal _2442
@c[_2442] -1 i[z7_9][b0] 1 i[s9][b0] >= 0;
* constraint lin_less_equal _2443
@c[_2443] 1 i[z7_9][b0] -1 i[s7][b0] -1 i[s9][b0] >= -1;
* constraint lin_less_equal _2444
@c[_2444] -1 i[z18_23][b0] 1 i[s18][b0] >= 0;
* constraint lin_less_equal _2445
@c[_2445] -1 i[z18_23][b0] 1 i[s23][b0] >= 0;
* constraint lin_less_equal _2446
@c[_2446] 1 i[z18_23][b0] -1 i[s18][b0] -1 i[s23][b0] >= -1;
* constraint lin_less_equal _2447
@c[_2447] -1 i[z23_27][b0] 1 i[s23][b0] >= 0;
* constraint lin_less_equal _2448
@c[_2448] -1 i[z23_27][b0] 1 i[s27][b0] >= 0;
* constraint lin_less_equal _2449
@c[_2449] 1 i[z23_27][b0] -1 i[s23][b0] -1 i[s27][b0] >= -1;
* constraint lin_less_equal _2450
@c[_2450] -1 i[z3_24][b0] 1 i[s3][b0] >= 0;
* constraint lin_less_equal _2451
@c[_2451] -1 i[z3_24][b0] 1 i[s24][b0] >= 0;
* constraint lin_less_equal _2452
@c[_2452] 1 i[z3_24][b0] -1 i[s3][b0] -1 i[s24][b0] >= -1;
* constraint lin_less_equal _2453
@c[_2453] -1 i[z25_39][b0] 1 i[s25][b0] >= 0;
* constraint lin_less_equal _2454
@c[_2454] -1 i[z25_39][b0] 1 i[s39][b0] >= 0;
* constraint lin_less_equal _2455
@c[_2455] 1 i[z25_39][b0] -1 i[s25][b0] -1 i[s39][b0] >= -1;
* constraint lin_less_equal _2456
@c[_2456] -1 i[z33_38][b0] 1 i[s33][b0] >= 0;
* constraint lin_less_equal _2457
@c[_2457] -1 i[z33_38][b0] 1 i[s38][b0] >= 0;
* constraint lin_less_equal _2458
@c[_2458] 1 i[z33_38][b0] -1 i[s33][b0] -1 i[s38][b0] >= -1;
* constraint lin_less_equal _2459
@c[_2459] -1 i[z22_39][b0] 1 i[s22][b0] >= 0;
* constraint lin_less_equal _2460
@c[_2460] -1 i[z22_39][b0] 1 i[s39][b0] >= 0;
* constraint lin_less_equal _2461
@c[_2461] 1 i[z22_39][b0] -1 i[s22][b0] -1 i[s39][b0] >= -1;
* constraint lin_less_equal _2462
@c[_2462] -1 i[z49_50][b0] 1 i[s49][b0] >= 0;
* constraint lin_less_equal _2463
@c[_2463] -1 i[z49_50][b0] 1 i[s50][b0] >= 0;
* constraint lin_less_equal _2464
@c[_2464] 1 i[z49_50][b0] -1 i[s49][b0] -1 i[s50][b0] >= -1;
* constraint lin_less_equal _2465
@c[_2465] 1 i[z1_48][b0] 1 i[z7_9][b0] 1 i[z18_23][b0] 1 i[z23_27][b0] 1 i[z3_24][b0] 1 i[z25_39][b0] 1 i[z33_38][b0] 1 i[z22_39][b0] 1 i[z49_50][b0] -2 i[b75][b0] >= 0;
* constraint lin_less_equal _2466
@c[_2466] -1 i[z1_48][b0] -1 i[z7_9][b0] -1 i[z18_23][b0] -1 i[z23_27][b0] -1 i[z3_24][b0] -1 i[z25_39][b0] -1 i[z33_38][b0] -1 i[z22_39][b0] -1 i[z49_50][b0] 9 i[b75][b0] >= 0;
* constraint lin_less_equal _2467
@c[_2467] -1 i[z3_29][b0] 1 i[s3][b0] >= 0;
* constraint lin_less_equal _2468
@c[_2468] -1 i[z3_29][b0] 1 i[s29][b0] >= 0;
* constraint lin_less_equal _2469
@c[_2469] 1 i[z3_29][b0] -1 i[s3][b0] -1 i[s29][b0] >= -1;
* constraint lin_less_equal _2470
@c[_2470] -1 i[z7_10][b0] 1 i[s7][b0] >= 0;
* constraint lin_less_equal _2471
@c[_2471] -1 i[z7_10][b0] 1 i[s10][b0] >= 0;
* constraint lin_less_equal _2472
@c[_2472] 1 i[z7_10][b0] -1 i[s7][b0] -1 i[s10][b0] >= -1;
* constraint lin_less_equal _2473
@c[_2473] -1 i[z11_12][b0] 1 i[s11][b0] >= 0;
* constraint lin_less_equal _2474
@c[_2474] -1 i[z11_12][b0] 1 i[s12][b0] >= 0;
* constraint lin_less_equal _2475
@c[_2475] 1 i[z11_12][b0] -1 i[s11][b0] -1 i[s12][b0] >= -1;
* constraint lin_less_equal _2476
@c[_2476] -1 i[z18_30][b0] 1 i[s18][b0] >= 0;
* constraint lin_less_equal _2477
@c[_2477] -1 i[z18_30][b0] 1 i[s30][b0] >= 0;
* constraint lin_less_equal _2478
@c[_2478] 1 i[z18_30][b0] -1 i[s18][b0] -1 i[s30][b0] >= -1;
* constraint lin_less_equal _2479
@c[_2479] -1 i[z19_23][b0] 1 i[s19][b0] >= 0;
* constraint lin_less_equal _2480
@c[_2480] -1 i[z19_23][b0] 1 i[s23][b0] >= 0;
* constraint lin_less_equal _2481
@c[_2481] 1 i[z19_23][b0] -1 i[s19][b0] -1 i[s23][b0] >= -1;
* constraint lin_less_equal _2482
@c[_2482] -1 i[z20_35][b0] 1 i[s20][b0] >= 0;
* constraint lin_less_equal _2483
@c[_2483] -1 i[z20_35][b0] 1 i[s35][b0] >= 0;
* constraint lin_less_equal _2484
@c[_2484] 1 i[z20_35][b0] -1 i[s20][b0] -1 i[s35][b0] >= -1;
* constraint lin_less_equal _2485
@c[_2485] -1 i[z23_28][b0] 1 i[s23][b0] >= 0;
* constraint lin_less_equal _2486
@c[_2486] -1 i[z23_28][b0] 1 i[s28][b0] >= 0;
* constraint lin_less_equal _2487
@c[_2487] 1 i[z23_28][b0] -1 i[s23][b0] -1 i[s28][b0] >= -1;
* constraint lin_less_equal _2488
@c[_2488] -1 i[z4_24][b0] 1 i[s4][b0] >= 0;
* constraint lin_less_equal _2489
@c[_2489] -1 i[z4_24][b0] 1 i[s24][b0] >= 0;
* constraint lin_less_equal _2490
@c[_2490] 1 i[z4_24][b0] -1 i[s4][b0] -1 i[s24][b0] >= -1;
* constraint lin_less_equal _2491
@c[_2491] -1 i[z25_40][b0] 1 i[s25][b0] >= 0;
* constraint lin_less_equal _2492
@c[_2492] -1 i[z25_40][b0] 1 i[s40][b0] >= 0;
* constraint lin_less_equal _2493
@c[_2493] 1 i[z25_40][b0] -1 i[s25][b0] -1 i[s40][b0] >= -1;
* constraint lin_less_equal _2494
@c[_2494] -1 i[z33_44][b0] 1 i[s33][b0] >= 0;
* constraint lin_less_equal _2495
@c[_2495] -1 i[z33_44][b0] 1 i[s44][b0] >= 0;
* constraint lin_less_equal _2496
@c[_2496] 1 i[z33_44][b0] -1 i[s33][b0] -1 i[s44][b0] >= -1;
* constraint lin_less_equal _2497
@c[_2497] -1 i[z20_38][b0] 1 i[s20][b0] >= 0;
* constraint lin_less_equal _2498
@c[_2498] -1 i[z20_38][b0] 1 i[s38][b0] >= 0;
* constraint lin_less_equal _2499
@c[_2499] 1 i[z20_38][b0] -1 i[s20][b0] -1 i[s38][b0] >= -1;
* constraint lin_less_equal _2500
@c[_2500] -1 i[z40_41][b0] 1 i[s40][b0] >= 0;
* constraint lin_less_equal _2501
@c[_2501] -1 i[z40_41][b0] 1 i[s41][b0] >= 0;
* constraint lin_less_equal _2502
@c[_2502] 1 i[z40_41][b0] -1 i[s40][b0] -1 i[s41][b0] >= -1;
* constraint lin_less_equal _2503
@c[_2503] 1 i[z1_49][b0] 1 i[z3_29][b0] 1 i[z7_10][b0] 1 i[z11_12][b0] 1 i[z17_36][b0] 1 i[z18_30][b0] 1 i[z19_23][b0] 1 i[z20_35][b0] 1 i[z23_28][b0] 1 i[z4_24][b0] 1 i[z25_40][b0] 1 i[z33_44][b0] 1 i[z20_38][b0] 1 i[z1_39][b0] 1 i[z40_41][b0] 1 i[z17_46][b0] -2 i[b76][b0] >= 0;
* constraint lin_less_equal _2504
@c[_2504] -1 i[z1_49][b0] -1 i[z3_29][b0] -1 i[z7_10][b0] -1 i[z11_12][b0] -1 i[z17_36][b0] -1 i[z18_30][b0] -1 i[z19_23][b0] -1 i[z20_35][b0] -1 i[z23_28][b0] -1 i[z4_24][b0] -1 i[z25_40][b0] -1 i[z33_44][b0] -1 i[z20_38][b0] -1 i[z1_39][b0] -1 i[z40_41][b0] -1 i[z17_46][b0] 16 i[b76][b0] >= 0;
* constraint lin_less_equal _2505
@c[_2505] -1 i[z1_50][b0] 1 i[s1][b0] >= 0;
* constraint lin_less_equal _2506
@c[_2506] -1 i[z1_50][b0] 1 i[s50][b0] >= 0;
* constraint lin_less_equal _2507
@c[_2507] 1 i[z1_50][b0] -1 i[s1][b0] -1 i[s50][b0] >= -1;
* constraint lin_less_equal _2508
@c[_2508] -1 i[z3_27][b0] 1 i[s3][b0] >= 0;
* constraint lin_less_equal _2509
@c[_2509] -1 i[z3_27][b0] 1 i[s27][b0] >= 0;
* constraint lin_less_equal _2510
@c[_2510] 1 i[z3_27][b0] -1 i[s3][b0] -1 i[s27][b0] >= -1;
* constraint lin_less_equal _2511
@c[_2511] -1 i[z7_14][b0] 1 i[s7][b0] >= 0;
* constraint lin_less_equal _2512
@c[_2512] -1 i[z7_14][b0] 1 i[s14][b0] >= 0;
* constraint lin_less_equal _2513
@c[_2513] 1 i[z7_14][b0] -1 i[s7][b0] -1 i[s14][b0] >= -1;
* constraint lin_less_equal _2514
@c[_2514] -1 i[z9_12][b0] 1 i[s9][b0] >= 0;
* constraint lin_less_equal _2515
@c[_2515] -1 i[z9_12][b0] 1 i[s12][b0] >= 0;
* constraint lin_less_equal _2516
@c[_2516] 1 i[z9_12][b0] -1 i[s9][b0] -1 i[s12][b0] >= -1;
* constraint lin_less_equal _2517
@c[_2517] -1 i[z23_32][b0] 1 i[s23][b0] >= 0;
* constraint lin_less_equal _2518
@c[_2518] -1 i[z23_32][b0] 1 i[s32][b0] >= 0;
* constraint lin_less_equal _2519
@c[_2519] 1 i[z23_32][b0] -1 i[s23][b0] -1 i[s32][b0] >= -1;
* constraint lin_less_equal _2520
@c[_2520] -1 i[z23_24][b0] 1 i[s23][b0] >= 0;
* constraint lin_less_equal _2521
@c[_2521] -1 i[z23_24][b0] 1 i[s24][b0] >= 0;
* constraint lin_less_equal _2522
@c[_2522] 1 i[z23_24][b0] -1 i[s23][b0] -1 i[s24][b0] >= -1;
* constraint lin_less_equal _2523
@c[_2523] -1 i[z3_38][b0] 1 i[s3][b0] >= 0;
* constraint lin_less_equal _2524
@c[_2524] -1 i[z3_38][b0] 1 i[s38][b0] >= 0;
* constraint lin_less_equal _2525
@c[_2525] 1 i[z3_38][b0] -1 i[s3][b0] -1 i[s38][b0] >= -1;
* constraint lin_less_equal _2526
@c[_2526] -1 i[z39_48][b0] 1 i[s39][b0] >= 0;
* constraint lin_less_equal _2527
@c[_2527] -1 i[z39_48][b0] 1 i[s48][b0] >= 0;
* constraint lin_less_equal _2528
@c[_2528] 1 i[z39_48][b0] -1 i[s39][b0] -1 i[s48][b0] >= -1;
* constraint lin_less_equal _2529
@c[_2529] 1 i[z1_50][b0] 1 i[z3_27][b0] 1 i[z7_14][b0] 1 i[z9_12][b0] 1 i[z23_32][b0] 1 i[z23_24][b0] 1 i[z1_25][b0] 1 i[z3_38][b0] 1 i[z39_48][b0] 1 i[z39_40][b0] -2 i[b77][b0] >= 0;
* constraint lin_less_equal _2530
@c[_2530] -1 i[z1_50][b0] -1 i[z3_27][b0] -1 i[z7_14][b0] -1 i[z9_12][b0] -1 i[z23_32][b0] -1 i[z23_24][b0] -1 i[z1_25][b0] -1 i[z3_38][b0] -1 i[z39_48][b0] -1 i[z39_40][b0] 10 i[b77][b0] >= 0;
* constraint lin_less_equal _2531
@c[_2531] -1 i[z23_33][b0] 1 i[s23][b0] >= 0;
* constraint lin_less_equal _2532
@c[_2532] -1 i[z23_33][b0] 1 i[s33][b0] >= 0;
* constraint lin_less_equal _2533
@c[_2533] 1 i[z23_33][b0] -1 i[s23][b0] -1 i[s33][b0] >= -1;
* constraint lin_less_equal _2534
@c[_2534] 1 i[z1_51][b0] 1 i[z7_15][b0] 1 i[s18][b0] 1 i[z23_33][b0] 1 i[s24][b0] 1 i[z2_25][b0] 1 i[s38][b0] 1 i[z40_46][b0] 1 i[z45_49][b0] -2 i[b78][b0] >= 0;
* constraint lin_less_equal _2535
@c[_2535] -1 i[z1_51][b0] -1 i[z7_15][b0] -1 i[s18][b0] -1 i[z23_33][b0] -1 i[s24][b0] -1 i[z2_25][b0] -1 i[s38][b0] -1 i[z40_46][b0] -1 i[z45_49][b0] 9 i[b78][b0] >= 0;
* constraint lin_less_equal _2536
@c[_2536] -1 i[z1_52][b0] 1 i[s1][b0] >= 0;
* constraint lin_less_equal _2537
@c[_2537] -1 i[z1_52][b0] 1 i[s52][b0] >= 0;
* constraint lin_less_equal _2538
@c[_2538] 1 i[z1_52][b0] -1 i[s1][b0] -1 i[s52][b0] >= -1;
* constraint lin_less_equal _2539
@c[_2539] -1 i[z7_16][b0] 1 i[s7][b0] >= 0;
* constraint lin_less_equal _2540
@c[_2540] -1 i[z7_16][b0] 1 i[s16][b0] >= 0;
* constraint lin_less_equal _2541
@c[_2541] 1 i[z7_16][b0] -1 i[s7][b0] -1 i[s16][b0] >= -1;
* constraint lin_less_equal _2542
@c[_2542] -1 i[z23_34][b0] 1 i[s23][b0] >= 0;
* constraint lin_less_equal _2543
@c[_2543] -1 i[z23_34][b0] 1 i[s34][b0] >= 0;
* constraint lin_less_equal _2544
@c[_2544] 1 i[z23_34][b0] -1 i[s23][b0] -1 i[s34][b0] >= -1;
* constraint lin_less_equal _2545
@c[_2545] -1 i[z24_25][b0] 1 i[s24][b0] >= 0;
* constraint lin_less_equal _2546
@c[_2546] -1 i[z24_25][b0] 1 i[s25][b0] >= 0;
* constraint lin_less_equal _2547
@c[_2547] 1 i[z24_25][b0] -1 i[s24][b0] -1 i[s25][b0] >= -1;
* constraint lin_less_equal _2548
@c[_2548] -1 i[z4_25][b0] 1 i[s4][b0] >= 0;
* constraint lin_less_equal _2549
@c[_2549] -1 i[z4_25][b0] 1 i[s25][b0] >= 0;
* constraint lin_less_equal _2550
@c[_2550] 1 i[z4_25][b0] -1 i[s4][b0] -1 i[s25][b0] >= -1;
* constraint lin_less_equal _2551
@c[_2551] -1 i[z38_40][b0] 1 i[s38][b0] >= 0;
* constraint lin_less_equal _2552
@c[_2552] -1 i[z38_40][b0] 1 i[s40][b0] >= 0;
* constraint lin_less_equal _2553
@c[_2553] 1 i[z38_40][b0] -1 i[s38][b0] -1 i[s40][b0] >= -1;
* constraint lin_less_equal _2554
@c[_2554] -1 i[z20_40][b0] 1 i[s20][b0] >= 0;
* constraint lin_less_equal _2555
@c[_2555] -1 i[z20_40][b0] 1 i[s40][b0] >= 0;
* constraint lin_less_equal _2556
@c[_2556] 1 i[z20_40][b0] -1 i[s20][b0] -1 i[s40][b0] >= -1;
* constraint lin_less_equal _2557
@c[_2557] 1 i[z1_52][b0] 1 i[z7_16][b0] 1 i[z23_34][b0] 1 i[z24_25][b0] 1 i[z4_25][b0] 1 i[z38_40][b0] 1 i[z20_40][b0] -2 i[b79][b0] >= 0;
* constraint lin_less_equal _2558
@c[_2558] -1 i[z1_52][b0] -1 i[z7_16][b0] -1 i[z23_34][b0] -1 i[z24_25][b0] -1 i[z4_25][b0] -1 i[z38_40][b0] -1 i[z20_40][b0] 7 i[b79][b0] >= 0;
* constraint lin_less_equal _2559
@c[_2559] -1 i[z2_26][b0] 1 i[s2][b0] >= 0;
* constraint lin_less_equal _2560
@c[_2560] -1 i[z2_26][b0] 1 i[s26][b0] >= 0;
* constraint lin_less_equal _2561
@c[_2561] 1 i[z2_26][b0] -1 i[s2][b0] -1 i[s26][b0] >= -1;
* constraint lin_less_equal _2562
@c[_2562] -1 i[z27_47][b0] 1 i[s27][b0] >= 0;
* constraint lin_less_equal _2563
@c[_2563] -1 i[z27_47][b0] 1 i[s47][b0] >= 0;
* constraint lin_less_equal _2564
@c[_2564] 1 i[z27_47][b0] -1 i[s27][b0] -1 i[s47][b0] >= -1;
* constraint lin_less_equal _2565
@c[_2565] -1 i[z28_38][b0] 1 i[s28][b0] >= 0;
* constraint lin_less_equal _2566
@c[_2566] -1 i[z28_38][b0] 1 i[s38][b0] >= 0;
* constraint lin_less_equal _2567
@c[_2567] 1 i[z28_38][b0] -1 i[s28][b0] -1 i[s38][b0] >= -1;
* constraint lin_less_equal _2568
@c[_2568] 1 i[z2_26][b0] 1 i[s8][b0] 1 i[z2_26][b0] 1 i[z27_47][b0] 1 i[z28_38][b0] -2 i[b80][b0] >= 0;
* constraint lin_less_equal _2569
@c[_2569] -1 i[z2_26][b0] -1 i[s8][b0] -1 i[z2_26][b0] -1 i[z27_47][b0] -1 i[z28_38][b0] 5 i[b80][b0] >= 0;
* constraint lin_less_equal _2570
@c[_2570] -1 i[z2_27][b0] 1 i[s2][b0] >= 0;
* constraint lin_less_equal _2571
@c[_2571] -1 i[z2_27][b0] 1 i[s27][b0] >= 0;
* constraint lin_less_equal _2572
@c[_2572] 1 i[z2_27][b0] -1 i[s2][b0] -1 i[s27][b0] >= -1;
* constraint lin_less_equal _2573
@c[_2573] -1 i[z8_9][b0] 1 i[s8][b0] >= 0;
* constraint lin_less_equal _2574
@c[_2574] -1 i[z8_9][b0] 1 i[s9][b0] >= 0;
* constraint lin_less_equal _2575
@c[_2575] 1 i[z8_9][b0] -1 i[s8][b0] -1 i[s9][b0] >= -1;
* constraint lin_less_equal _2576
@c[_2576] -1 i[z3_26][b0] 1 i[s3][b0] >= 0;
* constraint lin_less_equal _2577
@c[_2577] -1 i[z3_26][b0] 1 i[s26][b0] >= 0;
* constraint lin_less_equal _2578
@c[_2578] 1 i[z3_26][b0] -1 i[s3][b0] -1 i[s26][b0] >= -1;
* constraint lin_less_equal _2579
@c[_2579] -1 i[z27_48][b0] 1 i[s27][b0] >= 0;
* constraint lin_less_equal _2580
@c[_2580] -1 i[z27_48][b0] 1 i[s48][b0] >= 0;
* constraint lin_less_equal _2581
@c[_2581] 1 i[z27_48][b0] -1 i[s27][b0] -1 i[s48][b0] >= -1;
* constraint lin_less_equal _2582
@c[_2582] -1 i[z28_39][b0] 1 i[s28][b0] >= 0;
* constraint lin_less_equal _2583
@c[_2583] -1 i[z28_39][b0] 1 i[s39][b0] >= 0;
* constraint lin_less_equal _2584
@c[_2584] 1 i[z28_39][b0] -1 i[s28][b0] -1 i[s39][b0] >= -1;
* constraint lin_less_equal _2585
@c[_2585] -1 i[z32_50][b0] 1 i[s32][b0] >= 0;
* constraint lin_less_equal _2586
@c[_2586] -1 i[z32_50][b0] 1 i[s50][b0] >= 0;
* constraint lin_less_equal _2587
@c[_2587] 1 i[z32_50][b0] -1 i[s32][b0] -1 i[s50][b0] >= -1;
* constraint lin_less_equal _2588
@c[_2588] -1 i[z32_36][b0] 1 i[s32][b0] >= 0;
* constraint lin_less_equal _2589
@c[_2589] -1 i[z32_36][b0] 1 i[s36][b0] >= 0;
* constraint lin_less_equal _2590
@c[_2590] 1 i[z32_36][b0] -1 i[s32][b0] -1 i[s36][b0] >= -1;
* constraint lin_less_equal _2591
@c[_2591] 1 i[z2_27][b0] 1 i[z8_9][b0] 1 i[z3_26][b0] 1 i[z27_48][b0] 1 i[z28_39][b0] 1 i[z32_50][b0] 1 i[z32_36][b0] -2 i[b81][b0] >= 0;
* constraint lin_less_equal _2592
@c[_2592] -1 i[z2_27][b0] -1 i[z8_9][b0] -1 i[z3_26][b0] -1 i[z27_48][b0] -1 i[z28_39][b0] -1 i[z32_50][b0] -1 i[z32_36][b0] 7 i[b81][b0] >= 0;
* constraint lin_less_equal _2593
@c[_2593] -1 i[z2_28][b0] 1 i[s2][b0] >= 0;
* constraint lin_less_equal _2594
@c[_2594] -1 i[z2_28][b0] 1 i[s28][b0] >= 0;
* constraint lin_less_equal _2595
@c[_2595] 1 i[z2_28][b0] -1 i[s2][b0] -1 i[s28][b0] >= -1;
* constraint lin_less_equal _2596
@c[_2596] -1 i[z8_10][b0] 1 i[s8][b0] >= 0;
* constraint lin_less_equal _2597
@c[_2597] -1 i[z8_10][b0] 1 i[s10][b0] >= 0;
* constraint lin_less_equal _2598
@c[_2598] 1 i[z8_10][b0] -1 i[s8][b0] -1 i[s10][b0] >= -1;
* constraint lin_less_equal _2599
@c[_2599] -1 i[z4_26][b0] 1 i[s4][b0] >= 0;
* constraint lin_less_equal _2600
@c[_2600] -1 i[z4_26][b0] 1 i[s26][b0] >= 0;
* constraint lin_less_equal _2601
@c[_2601] 1 i[z4_26][b0] -1 i[s4][b0] -1 i[s26][b0] >= -1;
* constraint lin_less_equal _2602
@c[_2602] -1 i[z27_49][b0] 1 i[s27][b0] >= 0;
* constraint lin_less_equal _2603
@c[_2603] -1 i[z27_49][b0] 1 i[s49][b0] >= 0;
* constraint lin_less_equal _2604
@c[_2604] 1 i[z27_49][b0] -1 i[s27][b0] -1 i[s49][b0] >= -1;
* constraint lin_less_equal _2605
@c[_2605] -1 i[z28_40][b0] 1 i[s28][b0] >= 0;
* constraint lin_less_equal _2606
@c[_2606] -1 i[z28_40][b0] 1 i[s40][b0] >= 0;
* constraint lin_less_equal _2607
@c[_2607] 1 i[z28_40][b0] -1 i[s28][b0] -1 i[s40][b0] >= -1;
* constraint lin_less_equal _2608
@c[_2608] -1 i[z29_41][b0] 1 i[s29][b0] >= 0;
* constraint lin_less_equal _2609
@c[_2609] -1 i[z29_41][b0] 1 i[s41][b0] >= 0;
* constraint lin_less_equal _2610
@c[_2610] 1 i[z29_41][b0] -1 i[s29][b0] -1 i[s41][b0] >= -1;
* constraint lin_less_equal _2611
@c[_2611] -1 i[z29_46][b0] 1 i[s29][b0] >= 0;
* constraint lin_less_equal _2612
@c[_2612] -1 i[z29_46][b0] 1 i[s46][b0] >= 0;
* constraint lin_less_equal _2613
@c[_2613] 1 i[z29_46][b0] -1 i[s29][b0] -1 i[s46][b0] >= -1;
* constraint lin_less_equal _2614
@c[_2614] 1 i[z2_28][b0] 1 i[z8_10][b0] 1 i[z4_26][b0] 1 i[z27_49][b0] 1 i[z28_40][b0] 1 i[z29_41][b0] 1 i[z29_46][b0] -2 i[b82][b0] >= 0;
* constraint lin_less_equal _2615
@c[_2615] -1 i[z2_28][b0] -1 i[z8_10][b0] -1 i[z4_26][b0] -1 i[z27_49][b0] -1 i[z28_40][b0] -1 i[z29_41][b0] -1 i[z29_46][b0] 7 i[b82][b0] >= 0;
* constraint lin_less_equal _2616
@c[_2616] -1 i[z28_41][b0] 1 i[s28][b0] >= 0;
* constraint lin_less_equal _2617
@c[_2617] -1 i[z28_41][b0] 1 i[s41][b0] >= 0;
* constraint lin_less_equal _2618
@c[_2618] 1 i[z28_41][b0] -1 i[s28][b0] -1 i[s41][b0] >= -1;
* constraint lin_less_equal _2619
@c[_2619] 1 i[z2_29][b0] 1 i[z8_11][b0] 1 i[z20_26][b0] 1 i[z1_27][b0] 1 i[z28_41][b0] 1 i[z32_49][b0] 1 i[z28_36][b0] 1 i[z44_46][b0] -2 i[b83][b0] >= 0;
* constraint lin_less_equal _2620
@c[_2620] -1 i[z2_29][b0] -1 i[z8_11][b0] -1 i[z20_26][b0] -1 i[z1_27][b0] -1 i[z28_41][b0] -1 i[z32_49][b0] -1 i[z28_36][b0] -1 i[z44_46][b0] 8 i[b83][b0] >= 0;
* constraint lin_less_equal _2621
@c[_2621] -1 i[z2_30][b0] 1 i[s2][b0] >= 0;
* constraint lin_less_equal _2622
@c[_2622] -1 i[z2_30][b0] 1 i[s30][b0] >= 0;
* constraint lin_less_equal _2623
@c[_2623] 1 i[z2_30][b0] -1 i[s2][b0] -1 i[s30][b0] >= -1;
* constraint lin_less_equal _2624
@c[_2624] -1 i[z8_12][b0] 1 i[s8][b0] >= 0;
* constraint lin_less_equal _2625
@c[_2625] -1 i[z8_12][b0] 1 i[s12][b0] >= 0;
* constraint lin_less_equal _2626
@c[_2626] 1 i[z8_12][b0] -1 i[s8][b0] -1 i[s12][b0] >= -1;
* constraint lin_less_equal _2627
@c[_2627] -1 i[z14_16][b0] 1 i[s14][b0] >= 0;
* constraint lin_less_equal _2628
@c[_2628] -1 i[z14_16][b0] 1 i[s16][b0] >= 0;
* constraint lin_less_equal _2629
@c[_2629] 1 i[z14_16][b0] -1 i[s14][b0] -1 i[s16][b0] >= -1;
* constraint lin_less_equal _2630
@c[_2630] -1 i[z21_26][b0] 1 i[s21][b0] >= 0;
* constraint lin_less_equal _2631
@c[_2631] -1 i[z21_26][b0] 1 i[s26][b0] >= 0;
* constraint lin_less_equal _2632
@c[_2632] 1 i[z21_26][b0] -1 i[s21][b0] -1 i[s26][b0] >= -1;
* constraint lin_less_equal _2633
@c[_2633] -1 i[z28_42][b0] 1 i[s28][b0] >= 0;
* constraint lin_less_equal _2634
@c[_2634] -1 i[z28_42][b0] 1 i[s42][b0] >= 0;
* constraint lin_less_equal _2635
@c[_2635] 1 i[z28_42][b0] -1 i[s28][b0] -1 i[s42][b0] >= -1;
* constraint lin_less_equal _2636
@c[_2636] -1 i[z29_37][b0] 1 i[s29][b0] >= 0;
* constraint lin_less_equal _2637
@c[_2637] -1 i[z29_37][b0] 1 i[s37][b0] >= 0;
* constraint lin_less_equal _2638
@c[_2638] 1 i[z29_37][b0] -1 i[s29][b0] -1 i[s37][b0] >= -1;
* constraint lin_less_equal _2639
@c[_2639] -1 i[z33_49][b0] 1 i[s33][b0] >= 0;
* constraint lin_less_equal _2640
@c[_2640] -1 i[z33_49][b0] 1 i[s49][b0] >= 0;
* constraint lin_less_equal _2641
@c[_2641] 1 i[z33_49][b0] -1 i[s33][b0] -1 i[s49][b0] >= -1;
* constraint lin_less_equal _2642
@c[_2642] -1 i[z34_44][b0] 1 i[s34][b0] >= 0;
* constraint lin_less_equal _2643
@c[_2643] -1 i[z34_44][b0] 1 i[s44][b0] >= 0;
* constraint lin_less_equal _2644
@c[_2644] 1 i[z34_44][b0] -1 i[s34][b0] -1 i[s44][b0] >= -1;
* constraint lin_less_equal _2645
@c[_2645] -1 i[z45_52][b0] 1 i[s45][b0] >= 0;
* constraint lin_less_equal _2646
@c[_2646] -1 i[z45_52][b0] 1 i[s52][b0] >= 0;
* constraint lin_less_equal _2647
@c[_2647] 1 i[z45_52][b0] -1 i[s45][b0] -1 i[s52][b0] >= -1;
* constraint lin_less_equal _2648
@c[_2648] -1 i[z4_46][b0] 1 i[s4][b0] >= 0;
* constraint lin_less_equal _2649
@c[_2649] -1 i[z4_46][b0] 1 i[s46][b0] >= 0;
* constraint lin_less_equal _2650
@c[_2650] 1 i[z4_46][b0] -1 i[s4][b0] -1 i[s46][b0] >= -1;
* constraint lin_less_equal _2651
@c[_2651] 1 i[z2_30][b0] 1 i[z4_25][b0] 1 i[z8_12][b0] 1 i[z14_16][b0] 1 i[z20_40][b0] 1 i[z21_26][b0] 1 i[z2_27][b0] 1 i[z28_42][b0] 1 i[z29_37][b0] 1 i[z32_36][b0] 1 i[z33_49][b0] 1 i[z23_34][b0] 1 i[z28_39][b0] 1 i[z34_44][b0] 1 i[z45_52][b0] 1 i[z4_46][b0] -2 i[b84][b0] >= 0;
* constraint lin_less_equal _2652
@c[_2652] -1 i[z2_30][b0] -1 i[z4_25][b0] -1 i[z8_12][b0] -1 i[z14_16][b0] -1 i[z20_40][b0] -1 i[z21_26][b0] -1 i[z2_27][b0] -1 i[z28_42][b0] -1 i[z29_37][b0] -1 i[z32_36][b0] -1 i[z33_49][b0] -1 i[z23_34][b0] -1 i[z28_39][b0] -1 i[z34_44][b0] -1 i[z45_52][b0] -1 i[z4_46][b0] 16 i[b84][b0] >= 0;
* constraint lin_less_equal _2653
@c[_2653] -1 i[z2_31][b0] 1 i[s2][b0] >= 0;
* constraint lin_less_equal _2654
@c[_2654] -1 i[z2_31][b0] 1 i[s31][b0] >= 0;
* constraint lin_less_equal _2655
@c[_2655] 1 i[z2_31][b0] -1 i[s2][b0] -1 i[s31][b0] >= -1;
* constraint lin_less_equal _2656
@c[_2656] -1 i[z8_13][b0] 1 i[s8][b0] >= 0;
* constraint lin_less_equal _2657
@c[_2657] -1 i[z8_13][b0] 1 i[s13][b0] >= 0;
* constraint lin_less_equal _2658
@c[_2658] 1 i[z8_13][b0] -1 i[s8][b0] -1 i[s13][b0] >= -1;
* constraint lin_less_equal _2659
@c[_2659] -1 i[z22_26][b0] 1 i[s22][b0] >= 0;
* constraint lin_less_equal _2660
@c[_2660] -1 i[z22_26][b0] 1 i[s26][b0] >= 0;
* constraint lin_less_equal _2661
@c[_2661] 1 i[z22_26][b0] -1 i[s22][b0] -1 i[s26][b0] >= -1;
* constraint lin_less_equal _2662
@c[_2662] -1 i[z28_43][b0] 1 i[s28][b0] >= 0;
* constraint lin_less_equal _2663
@c[_2663] -1 i[z28_43][b0] 1 i[s43][b0] >= 0;
* constraint lin_less_equal _2664
@c[_2664] 1 i[z28_43][b0] -1 i[s28][b0] -1 i[s43][b0] >= -1;
* constraint lin_less_equal _2665
@c[_2665] -1 i[z45_46][b0] 1 i[s45][b0] >= 0;
* constraint lin_less_equal _2666
@c[_2666] -1 i[z45_46][b0] 1 i[s46][b0] >= 0;
* constraint lin_less_equal _2667
@c[_2667] 1 i[z45_46][b0] -1 i[s45][b0] -1 i[s46][b0] >= -1;
* constraint lin_less_equal _2668
@c[_2668] 1 i[z2_31][b0] 1 i[z8_13][b0] 1 i[z22_26][b0] 1 i[z3_27][b0] 1 i[z28_43][b0] 1 i[z23_32][b0] 1 i[z45_46][b0] -2 i[b85][b0] >= 0;
* constraint lin_less_equal _2669
@c[_2669] -1 i[z2_31][b0] -1 i[z8_13][b0] -1 i[z22_26][b0] -1 i[z3_27][b0] -1 i[z28_43][b0] -1 i[z23_32][b0] -1 i[z45_46][b0] 7 i[b85][b0] >= 0;
* constraint lin_less_equal _2670
@c[_2670] -1 i[z27_50][b0] 1 i[s27][b0] >= 0;
* constraint lin_less_equal _2671
@c[_2671] -1 i[z27_50][b0] 1 i[s50][b0] >= 0;
* constraint lin_less_equal _2672
@c[_2672] 1 i[z27_50][b0] -1 i[s27][b0] -1 i[s50][b0] >= -1;
* constraint lin_less_equal _2673
@c[_2673] 1 i[z2_32][b0] 1 i[z8_14][b0] 1 i[z23_26][b0] 1 i[z27_50][b0] 1 i[z1_28][b0] 1 i[z29_39][b0] 1 i[z35_36][b0] 1 i[z27_46][b0] -2 i[b86][b0] >= 0;
* constraint lin_less_equal _2674
@c[_2674] -1 i[z2_32][b0] -1 i[z8_14][b0] -1 i[z23_26][b0] -1 i[z27_50][b0] -1 i[z1_28][b0] -1 i[z29_39][b0] -1 i[z35_36][b0] -1 i[z27_46][b0] 8 i[b86][b0] >= 0;
* constraint lin_less_equal _2675
@c[_2675] -1 i[z2_33][b0] 1 i[s2][b0] >= 0;
* constraint lin_less_equal _2676
@c[_2676] -1 i[z2_33][b0] 1 i[s33][b0] >= 0;
* constraint lin_less_equal _2677
@c[_2677] 1 i[z2_33][b0] -1 i[s2][b0] -1 i[s33][b0] >= -1;
* constraint lin_less_equal _2678
@c[_2678] -1 i[z8_15][b0] 1 i[s8][b0] >= 0;
* constraint lin_less_equal _2679
@c[_2679] -1 i[z8_15][b0] 1 i[s15][b0] >= 0;
* constraint lin_less_equal _2680
@c[_2680] 1 i[z8_15][b0] -1 i[s8][b0] -1 i[s15][b0] >= -1;
* constraint lin_less_equal _2681
@c[_2681] -1 i[z11_13][b0] 1 i[s11][b0] >= 0;
* constraint lin_less_equal _2682
@c[_2682] -1 i[z11_13][b0] 1 i[s13][b0] >= 0;
* constraint lin_less_equal _2683
@c[_2683] 1 i[z11_13][b0] -1 i[s11][b0] -1 i[s13][b0] >= -1;
* constraint lin_less_equal _2684
@c[_2684] -1 i[z24_26][b0] 1 i[s24][b0] >= 0;
* constraint lin_less_equal _2685
@c[_2685] -1 i[z24_26][b0] 1 i[s26][b0] >= 0;
* constraint lin_less_equal _2686
@c[_2686] 1 i[z24_26][b0] -1 i[s24][b0] -1 i[s26][b0] >= -1;
* constraint lin_less_equal _2687
@c[_2687] -1 i[z27_51][b0] 1 i[s27][b0] >= 0;
* constraint lin_less_equal _2688
@c[_2688] -1 i[z27_51][b0] 1 i[s51][b0] >= 0;
* constraint lin_less_equal _2689
@c[_2689] 1 i[z27_51][b0] -1 i[s27][b0] -1 i[s51][b0] >= -1;
* constraint lin_less_equal _2690
@c[_2690] -1 i[z30_39][b0] 1 i[s30][b0] >= 0;
* constraint lin_less_equal _2691
@c[_2691] -1 i[z30_39][b0] 1 i[s39][b0] >= 0;
* constraint lin_less_equal _2692
@c[_2692] 1 i[z30_39][b0] -1 i[s30][b0] -1 i[s39][b0] >= -1;
* constraint lin_less_equal _2693
@c[_2693] -1 i[z32_45][b0] 1 i[s32][b0] >= 0;
* constraint lin_less_equal _2694
@c[_2694] -1 i[z32_45][b0] 1 i[s45][b0] >= 0;
* constraint lin_less_equal _2695
@c[_2695] 1 i[z32_45][b0] -1 i[s32][b0] -1 i[s45][b0] >= -1;
* constraint lin_less_equal _2696
@c[_2696] -1 i[z31_35][b0] 1 i[s31][b0] >= 0;
* constraint lin_less_equal _2697
@c[_2697] -1 i[z31_35][b0] 1 i[s35][b0] >= 0;
* constraint lin_less_equal _2698
@c[_2698] 1 i[z31_35][b0] -1 i[s31][b0] -1 i[s35][b0] >= -1;
* constraint lin_less_equal _2699
@c[_2699] -1 i[z3_36][b0] 1 i[s3][b0] >= 0;
* constraint lin_less_equal _2700
@c[_2700] -1 i[z3_36][b0] 1 i[s36][b0] >= 0;
* constraint lin_less_equal _2701
@c[_2701] 1 i[z3_36][b0] -1 i[s3][b0] -1 i[s36][b0] >= -1;
* constraint lin_less_equal _2702
@c[_2702] -1 i[z37_43][b0] 1 i[s37][b0] >= 0;
* constraint lin_less_equal _2703
@c[_2703] -1 i[z37_43][b0] 1 i[s43][b0] >= 0;
* constraint lin_less_equal _2704
@c[_2704] 1 i[z37_43][b0] -1 i[s37][b0] -1 i[s43][b0] >= -1;
* constraint lin_less_equal _2705
@c[_2705] 1 i[z2_33][b0] 1 i[z3_22][b0] 1 i[z8_15][b0] 1 i[z11_13][b0] 1 i[z23_48][b0] 1 i[z24_26][b0] 1 i[z27_51][b0] 1 i[z2_28][b0] 1 i[z29_46][b0] 1 i[z30_39][b0] 1 i[z20_31][b0] 1 i[z32_45][b0] 1 i[z31_35][b0] 1 i[z3_36][b0] 1 i[z37_43][b0] 1 i[z27_49][b0] -2 i[b87][b0] >= 0;
* constraint lin_less_equal _2706
@c[_2706] -1 i[z2_33][b0] -1 i[z3_22][b0] -1 i[z8_15][b0] -1 i[z11_13][b0] -1 i[z23_48][b0] -1 i[z24_26][b0] -1 i[z27_51][b0] -1 i[z2_28][b0] -1 i[z29_46][b0] -1 i[z30_39][b0] -1 i[z20_31][b0] -1 i[z32_45][b0] -1 i[z31_35][b0] -1 i[z3_36][b0] -1 i[z37_43][b0] -1 i[z27_49][b0] 16 i[b87][b0] >= 0;
* constraint lin_less_equal _2707
@c[_2707] -1 i[z2_34][b0] 1 i[s2][b0] >= 0;
* constraint lin_less_equal _2708
@c[_2708] -1 i[z2_34][b0] 1 i[s34][b0] >= 0;
* constraint lin_less_equal _2709
@c[_2709] 1 i[z2_34][b0] -1 i[s2][b0] -1 i[s34][b0] >= -1;
* constraint lin_less_equal _2710
@c[_2710] -1 i[z8_16][b0] 1 i[s8][b0] >= 0;
* constraint lin_less_equal _2711
@c[_2711] -1 i[z8_16][b0] 1 i[s16][b0] >= 0;
* constraint lin_less_equal _2712
@c[_2712] 1 i[z8_16][b0] -1 i[s8][b0] -1 i[s16][b0] >= -1;
* constraint lin_less_equal _2713
@c[_2713] -1 i[z25_26][b0] 1 i[s25][b0] >= 0;
* constraint lin_less_equal _2714
@c[_2714] -1 i[z25_26][b0] 1 i[s26][b0] >= 0;
* constraint lin_less_equal _2715
@c[_2715] 1 i[z25_26][b0] -1 i[s25][b0] -1 i[s26][b0] >= -1;
* constraint lin_less_equal _2716
@c[_2716] -1 i[z27_52][b0] 1 i[s27][b0] >= 0;
* constraint lin_less_equal _2717
@c[_2717] -1 i[z27_52][b0] 1 i[s52][b0] >= 0;
* constraint lin_less_equal _2718
@c[_2718] 1 i[z27_52][b0] -1 i[s27][b0] -1 i[s52][b0] >= -1;
* constraint lin_less_equal _2719
@c[_2719] -1 i[z36_37][b0] 1 i[s36][b0] >= 0;
* constraint lin_less_equal _2720
@c[_2720] -1 i[z36_37][b0] 1 i[s37][b0] >= 0;
* constraint lin_less_equal _2721
@c[_2721] 1 i[z36_37][b0] -1 i[s36][b0] -1 i[s37][b0] >= -1;
* constraint lin_less_equal _2722
@c[_2722] 1 i[z2_34][b0] 1 i[z8_16][b0] 1 i[z25_26][b0] 1 i[z27_52][b0] 1 i[z4_28][b0] 1 i[z20_29][b0] 1 i[z36_37][b0] -2 i[b88][b0] >= 0;
* constraint lin_less_equal _2723
@c[_2723] -1 i[z2_34][b0] -1 i[z8_16][b0] -1 i[z25_26][b0] -1 i[z27_52][b0] -1 i[z4_28][b0] -1 i[z20_29][b0] -1 i[z36_37][b0] 7 i[b88][b0] >= 0;
* constraint lin_less_equal _2724
@c[_2724] -1 i[z31_44][b0] 1 i[s31][b0] >= 0;
* constraint lin_less_equal _2725
@c[_2725] -1 i[z31_44][b0] 1 i[s44][b0] >= 0;
* constraint lin_less_equal _2726
@c[_2726] 1 i[z31_44][b0] -1 i[s31][b0] -1 i[s44][b0] >= -1;
* constraint lin_less_equal _2727
@c[_2727] 1 i[z2_35][b0] 1 i[z5_9][b0] 1 i[z28_49][b0] 1 i[z1_29][b0] 1 i[z17_30][b0] 1 i[z31_44][b0] 1 i[z39_44][b0] 1 i[z32_46][b0] -2 i[b89][b0] >= 0;
* constraint lin_less_equal _2728
@c[_2728] -1 i[z2_35][b0] -1 i[z5_9][b0] -1 i[z28_49][b0] -1 i[z1_29][b0] -1 i[z17_30][b0] -1 i[z31_44][b0] -1 i[z39_44][b0] -1 i[z32_46][b0] 8 i[b89][b0] >= 0;
* constraint lin_less_equal _2729
@c[_2729] -1 i[z2_36][b0] 1 i[s2][b0] >= 0;
* constraint lin_less_equal _2730
@c[_2730] -1 i[z2_36][b0] 1 i[s36][b0] >= 0;
* constraint lin_less_equal _2731
@c[_2731] 1 i[z2_36][b0] -1 i[s2][b0] -1 i[s36][b0] >= -1;
* constraint lin_less_equal _2732
@c[_2732] -1 i[z26_49][b0] 1 i[s26][b0] >= 0;
* constraint lin_less_equal _2733
@c[_2733] -1 i[z26_49][b0] 1 i[s49][b0] >= 0;
* constraint lin_less_equal _2734
@c[_2734] 1 i[z26_49][b0] -1 i[s26][b0] -1 i[s49][b0] >= -1;
* constraint lin_less_equal _2735
@c[_2735] -1 i[z27_30][b0] 1 i[s27][b0] >= 0;
* constraint lin_less_equal _2736
@c[_2736] -1 i[z27_30][b0] 1 i[s30][b0] >= 0;
* constraint lin_less_equal _2737
@c[_2737] 1 i[z27_30][b0] -1 i[s27][b0] -1 i[s30][b0] >= -1;
* constraint lin_less_equal _2738
@c[_2738] -1 i[z31_45][b0] 1 i[s31][b0] >= 0;
* constraint lin_less_equal _2739
@c[_2739] -1 i[z31_45][b0] 1 i[s45][b0] >= 0;
* constraint lin_less_equal _2740
@c[_2740] 1 i[z31_45][b0] -1 i[s31][b0] -1 i[s45][b0] >= -1;
* constraint lin_less_equal _2741
@c[_2741] -1 i[z33_47][b0] 1 i[s33][b0] >= 0;
* constraint lin_less_equal _2742
@c[_2742] -1 i[z33_47][b0] 1 i[s47][b0] >= 0;
* constraint lin_less_equal _2743
@c[_2743] 1 i[z33_47][b0] -1 i[s33][b0] -1 i[s47][b0] >= -1;
* constraint lin_less_equal _2744
@c[_2744] -1 i[z26_39][b0] 1 i[s26][b0] >= 0;
* constraint lin_less_equal _2745
@c[_2745] -1 i[z26_39][b0] 1 i[s39][b0] >= 0;
* constraint lin_less_equal _2746
@c[_2746] 1 i[z26_39][b0] -1 i[s26][b0] -1 i[s39][b0] >= -1;
* constraint lin_less_equal _2747
@c[_2747] -1 i[z45_51][b0] 1 i[s45][b0] >= 0;
* constraint lin_less_equal _2748
@c[_2748] -1 i[z45_51][b0] 1 i[s51][b0] >= 0;
* constraint lin_less_equal _2749
@c[_2749] 1 i[z45_51][b0] -1 i[s45][b0] -1 i[s51][b0] >= -1;
* constraint lin_less_equal _2750
@c[_2750] -1 i[z2_46][b0] 1 i[s2][b0] >= 0;
* constraint lin_less_equal _2751
@c[_2751] -1 i[z2_46][b0] 1 i[s46][b0] >= 0;
* constraint lin_less_equal _2752
@c[_2752] 1 i[z2_46][b0] -1 i[s2][b0] -1 i[s46][b0] >= -1;
* constraint lin_less_equal _2753
@c[_2753] 1 i[z2_36][b0] 1 i[z4_24][b0] 1 i[z6_9][b0] 1 i[z14_15][b0] 1 i[z20_38][b0] 1 i[z26_49][b0] 1 i[z27_30][b0] 1 i[z23_28][b0] 1 i[z3_29][b0] 1 i[z18_30][b0] 1 i[z31_45][b0] 1 i[z33_47][b0] 1 i[z26_39][b0] 1 i[z33_44][b0] 1 i[z45_51][b0] 1 i[z2_46][b0] -2 i[b90][b0] >= 0;
* constraint lin_less_equal _2754
@c[_2754] -1 i[z2_36][b0] -1 i[z4_24][b0] -1 i[z6_9][b0] -1 i[z14_15][b0] -1 i[z20_38][b0] -1 i[z26_49][b0] -1 i[z27_30][b0] -1 i[z23_28][b0] -1 i[z3_29][b0] -1 i[z18_30][b0] -1 i[z31_45][b0] -1 i[z33_47][b0] -1 i[z26_39][b0] -1 i[z33_44][b0] -1 i[z45_51][b0] -1 i[z2_46][b0] 16 i[b90][b0] >= 0;
* constraint lin_less_equal _2755
@c[_2755] -1 i[z2_37][b0] 1 i[s2][b0] >= 0;
* constraint lin_less_equal _2756
@c[_2756] -1 i[z2_37][b0] 1 i[s37][b0] >= 0;
* constraint lin_less_equal _2757
@c[_2757] 1 i[z2_37][b0] -1 i[s2][b0] -1 i[s37][b0] >= -1;
* constraint lin_less_equal _2758
@c[_2758] -1 i[z28_30][b0] 1 i[s28][b0] >= 0;
* constraint lin_less_equal _2759
@c[_2759] -1 i[z28_30][b0] 1 i[s30][b0] >= 0;
* constraint lin_less_equal _2760
@c[_2760] 1 i[z28_30][b0] -1 i[s28][b0] -1 i[s30][b0] >= -1;
* constraint lin_less_equal _2761
@c[_2761] -1 i[z4_29][b0] 1 i[s4][b0] >= 0;
* constraint lin_less_equal _2762
@c[_2762] -1 i[z4_29][b0] 1 i[s29][b0] >= 0;
* constraint lin_less_equal _2763
@c[_2763] 1 i[z4_29][b0] -1 i[s4][b0] -1 i[s29][b0] >= -1;
* constraint lin_less_equal _2764
@c[_2764] -1 i[z19_30][b0] 1 i[s19][b0] >= 0;
* constraint lin_less_equal _2765
@c[_2765] -1 i[z19_30][b0] 1 i[s30][b0] >= 0;
* constraint lin_less_equal _2766
@c[_2766] 1 i[z19_30][b0] -1 i[s19][b0] -1 i[s30][b0] >= -1;
* constraint lin_less_equal _2767
@c[_2767] -1 i[z31_46][b0] 1 i[s31][b0] >= 0;
* constraint lin_less_equal _2768
@c[_2768] -1 i[z31_46][b0] 1 i[s46][b0] >= 0;
* constraint lin_less_equal _2769
@c[_2769] 1 i[z31_46][b0] -1 i[s31][b0] -1 i[s46][b0] >= -1;
* constraint lin_less_equal _2770
@c[_2770] -1 i[z36_42][b0] 1 i[s36][b0] >= 0;
* constraint lin_less_equal _2771
@c[_2771] -1 i[z36_42][b0] 1 i[s42][b0] >= 0;
* constraint lin_less_equal _2772
@c[_2772] 1 i[z36_42][b0] -1 i[s36][b0] -1 i[s42][b0] >= -1;
* constraint lin_less_equal _2773
@c[_2773] -1 i[z20_44][b0] 1 i[s20][b0] >= 0;
* constraint lin_less_equal _2774
@c[_2774] -1 i[z20_44][b0] 1 i[s44][b0] >= 0;
* constraint lin_less_equal _2775
@c[_2775] 1 i[z20_44][b0] -1 i[s20][b0] -1 i[s44][b0] >= -1;
* constraint lin_less_equal _2776
@c[_2776] -1 i[z34_46][b0] 1 i[s34][b0] >= 0;
* constraint lin_less_equal _2777
@c[_2777] -1 i[z34_46][b0] 1 i[s46][b0] >= 0;
* constraint lin_less_equal _2778
@c[_2778] 1 i[z34_46][b0] -1 i[s34][b0] -1 i[s46][b0] >= -1;
* constraint lin_less_equal _2779
@c[_2779] 1 i[z2_37][b0] 1 i[z7_9][b0] 1 i[z28_30][b0] 1 i[z4_29][b0] 1 i[z19_30][b0] 1 i[z31_46][b0] 1 i[z36_42][b0] 1 i[z20_44][b0] 1 i[z34_46][b0] -2 i[b91][b0] >= 0;
* constraint lin_less_equal _2780
@c[_2780] -1 i[z2_37][b0] -1 i[z7_9][b0] -1 i[z28_30][b0] -1 i[z4_29][b0] -1 i[z19_30][b0] -1 i[z31_46][b0] -1 i[z36_42][b0] -1 i[z20_44][b0] -1 i[z34_46][b0] 9 i[b91][b0] >= 0;
* constraint lin_less_equal _2781
@c[_2781] -1 i[z2_38][b0] 1 i[s2][b0] >= 0;
* constraint lin_less_equal _2782
@c[_2782] -1 i[z2_38][b0] 1 i[s38][b0] >= 0;
* constraint lin_less_equal _2783
@c[_2783] 1 i[z2_38][b0] -1 i[s2][b0] -1 i[s38][b0] >= -1;
* constraint lin_less_equal _2784
@c[_2784] -1 i[z23_51][b0] 1 i[s23][b0] >= 0;
* constraint lin_less_equal _2785
@c[_2785] -1 i[z23_51][b0] 1 i[s51][b0] >= 0;
* constraint lin_less_equal _2786
@c[_2786] 1 i[z23_51][b0] -1 i[s23][b0] -1 i[s51][b0] >= -1;
* constraint lin_less_equal _2787
@c[_2787] -1 i[z26_29][b0] 1 i[s26][b0] >= 0;
* constraint lin_less_equal _2788
@c[_2788] -1 i[z26_29][b0] 1 i[s29][b0] >= 0;
* constraint lin_less_equal _2789
@c[_2789] 1 i[z26_29][b0] -1 i[s26][b0] -1 i[s29][b0] >= -1;
* constraint lin_less_equal _2790
@c[_2790] -1 i[z31_47][b0] 1 i[s31][b0] >= 0;
* constraint lin_less_equal _2791
@c[_2791] -1 i[z31_47][b0] 1 i[s47][b0] >= 0;
* constraint lin_less_equal _2792
@c[_2792] 1 i[z31_47][b0] -1 i[s31][b0] -1 i[s47][b0] >= -1;
* constraint lin_less_equal _2793
@c[_2793] -1 i[z24_36][b0] 1 i[s24][b0] >= 0;
* constraint lin_less_equal _2794
@c[_2794] -1 i[z24_36][b0] 1 i[s36][b0] >= 0;
* constraint lin_less_equal _2795
@c[_2795] 1 i[z24_36][b0] -1 i[s24][b0] -1 i[s36][b0] >= -1;
* constraint lin_less_equal _2796
@c[_2796] -1 i[z21_45][b0] 1 i[s21][b0] >= 0;
* constraint lin_less_equal _2797
@c[_2797] -1 i[z21_45][b0] 1 i[s45][b0] >= 0;
* constraint lin_less_equal _2798
@c[_2798] 1 i[z21_45][b0] -1 i[s21][b0] -1 i[s45][b0] >= -1;
* constraint lin_less_equal _2799
@c[_2799] -1 i[z39_47][b0] 1 i[s39][b0] >= 0;
* constraint lin_less_equal _2800
@c[_2800] -1 i[z39_47][b0] 1 i[s47][b0] >= 0;
* constraint lin_less_equal _2801
@c[_2801] 1 i[z39_47][b0] -1 i[s39][b0] -1 i[s47][b0] >= -1;
* constraint lin_less_equal _2802
@c[_2802] -1 i[z20_48][b0] 1 i[s20][b0] >= 0;
* constraint lin_less_equal _2803
@c[_2803] -1 i[z20_48][b0] 1 i[s48][b0] >= 0;
* constraint lin_less_equal _2804
@c[_2804] 1 i[z20_48][b0] -1 i[s20][b0] -1 i[s48][b0] >= -1;
* constraint lin_less_equal _2805
@c[_2805] -1 i[z4_50][b0] 1 i[s4][b0] >= 0;
* constraint lin_less_equal _2806
@c[_2806] -1 i[z4_50][b0] 1 i[s50][b0] >= 0;
* constraint lin_less_equal _2807
@c[_2807] 1 i[z4_50][b0] -1 i[s4][b0] -1 i[s50][b0] >= -1;
* constraint lin_less_equal _2808
@c[_2808] -1 i[z19_51][b0] 1 i[s19][b0] >= 0;
* constraint lin_less_equal _2809
@c[_2809] -1 i[z19_51][b0] 1 i[s51][b0] >= 0;
* constraint lin_less_equal _2810
@c[_2810] 1 i[z19_51][b0] -1 i[s19][b0] -1 i[s51][b0] >= -1;
* constraint lin_less_equal _2811
@c[_2811] -1 i[z37_52][b0] 1 i[s37][b0] >= 0;
* constraint lin_less_equal _2812
@c[_2812] -1 i[z37_52][b0] 1 i[s52][b0] >= 0;
* constraint lin_less_equal _2813
@c[_2813] 1 i[z37_52][b0] -1 i[s37][b0] -1 i[s52][b0] >= -1;
* constraint lin_less_equal _2814
@c[_2814] 1 i[z2_38][b0] 1 i[z4_46][b0] 1 i[z8_9][b0] 1 i[z7_16][b0] 1 i[z23_51][b0] 1 i[z26_29][b0] 1 i[z2_30][b0] 1 i[z31_47][b0] 1 i[z24_36][b0] 1 i[z21_45][b0] 1 i[z39_47][b0] 1 i[z20_48][b0] 1 i[z33_49][b0] 1 i[z4_50][b0] 1 i[z19_51][b0] 1 i[z37_52][b0] -2 i[b92][b0] >= 0;
* constraint lin_less_equal _2815
@c[_2815] -1 i[z2_38][b0] -1 i[z4_46][b0] -1 i[z8_9][b0] -1 i[z7_16][b0] -1 i[z23_51][b0] -1 i[z26_29][b0] -1 i[z2_30][b0] -1 i[z31_47][b0] -1 i[z24_36][b0] -1 i[z21_45][b0] -1 i[z39_47][b0] -1 i[z20_48][b0] -1 i[z33_49][b0] -1 i[z4_50][b0] -1 i[z19_51][b0] -1 i[z37_52][b0] 16 i[b92][b0] >= 0;
* constraint lin_less_equal _2816
@c[_2816] -1 i[z9_10][b0] 1 i[s9][b0] >= 0;
* constraint lin_less_equal _2817
@c[_2817] -1 i[z9_10][b0] 1 i[s10][b0] >= 0;
* constraint lin_less_equal _2818
@c[_2818] 1 i[z9_10][b0] -1 i[s9][b0] -1 i[s10][b0] >= -1;
* constraint lin_less_equal _2819
@c[_2819] -1 i[z11_14][b0] 1 i[s11][b0] >= 0;
* constraint lin_less_equal _2820
@c[_2820] -1 i[z11_14][b0] 1 i[s14][b0] >= 0;
* constraint lin_less_equal _2821
@c[_2821] 1 i[z11_14][b0] -1 i[s11][b0] -1 i[s14][b0] >= -1;
* constraint lin_less_equal _2822
@c[_2822] -1 i[z28_29][b0] 1 i[s28][b0] >= 0;
* constraint lin_less_equal _2823
@c[_2823] -1 i[z28_29][b0] 1 i[s29][b0] >= 0;
* constraint lin_less_equal _2824
@c[_2824] 1 i[z28_29][b0] -1 i[s28][b0] -1 i[s29][b0] >= -1;
* constraint lin_less_equal _2825
@c[_2825] -1 i[z29_44][b0] 1 i[s29][b0] >= 0;
* constraint lin_less_equal _2826
@c[_2826] -1 i[z29_44][b0] 1 i[s44][b0] >= 0;
* constraint lin_less_equal _2827
@c[_2827] 1 i[z29_44][b0] -1 i[s29][b0] -1 i[s44][b0] >= -1;
* constraint lin_less_equal _2828
@c[_2828] -1 i[z34_49][b0] 1 i[s34][b0] >= 0;
* constraint lin_less_equal _2829
@c[_2829] -1 i[z34_49][b0] 1 i[s49][b0] >= 0;
* constraint lin_less_equal _2830
@c[_2830] 1 i[z34_49][b0] -1 i[s34][b0] -1 i[s49][b0] >= -1;
* constraint lin_less_equal _2831
@c[_2831] -1 i[z46_50][b0] 1 i[s46][b0] >= 0;
* constraint lin_less_equal _2832
@c[_2832] -1 i[z46_50][b0] 1 i[s50][b0] >= 0;
* constraint lin_less_equal _2833
@c[_2833] 1 i[z46_50][b0] -1 i[s46][b0] -1 i[s50][b0] >= -1;
* constraint lin_less_equal _2834
@c[_2834] 1 i[z2_40][b0] 1 i[z4_20][b0] 1 i[z9_10][b0] 1 i[z11_14][b0] 1 i[z23_52][b0] 1 i[z28_29][b0] 1 i[z4_30][b0] 1 i[z31_49][b0] 1 i[z25_36][b0] 1 i[z29_44][b0] 1 i[z1_45][b0] 1 i[z41_46][b0] 1 i[z34_49][b0] 1 i[z46_50][b0] 1 i[z39_51][b0] 1 i[z33_52][b0] -2 i[b93][b0] >= 0;
* constraint lin_less_equal _2835
@c[_2835] -1 i[z2_40][b0] -1 i[z4_20][b0] -1 i[z9_10][b0] -1 i[z11_14][b0] -1 i[z23_52][b0] -1 i[z28_29][b0] -1 i[z4_30][b0] -1 i[z31_49][b0] -1 i[z25_36][b0] -1 i[z29_44][b0] -1 i[z1_45][b0] -1 i[z41_46][b0] -1 i[z34_49][b0] -1 i[z46_50][b0] -1 i[z39_51][b0] -1 i[z33_52][b0] 16 i[b93][b0] >= 0;
* constraint lin_less_equal _2836
@c[_2836] 1 i[z2_41][b0] 1 i[z9_11][b0] 1 i[s28][b0] 1 i[s29][b0] 1 i[z20_30][b0] 1 i[z1_31][b0] 1 i[z36_40][b0] 1 i[s44][b0] 1 i[z39_45][b0] -2 i[b94][b0] >= 0;
* constraint lin_less_equal _2837
@c[_2837] -1 i[z2_41][b0] -1 i[z9_11][b0] -1 i[s28][b0] -1 i[s29][b0] -1 i[z20_30][b0] -1 i[z1_31][b0] -1 i[z36_40][b0] -1 i[s44][b0] -1 i[z39_45][b0] 9 i[b94][b0] >= 0;
* constraint lin_less_equal _2838
@c[_2838] -1 i[z2_42][b0] 1 i[s2][b0] >= 0;
* constraint lin_less_equal _2839
@c[_2839] -1 i[z2_42][b0] 1 i[s42][b0] >= 0;
* constraint lin_less_equal _2840
@c[_2840] 1 i[z2_42][b0] -1 i[s2][b0] -1 i[s42][b0] >= -1;
* constraint lin_less_equal _2841
@c[_2841] -1 i[z29_30][b0] 1 i[s29][b0] >= 0;
* constraint lin_less_equal _2842
@c[_2842] -1 i[z29_30][b0] 1 i[s30][b0] >= 0;
* constraint lin_less_equal _2843
@c[_2843] 1 i[z29_30][b0] -1 i[s29][b0] -1 i[s30][b0] >= -1;
* constraint lin_less_equal _2844
@c[_2844] -1 i[z4_44][b0] 1 i[s4][b0] >= 0;
* constraint lin_less_equal _2845
@c[_2845] -1 i[z4_44][b0] 1 i[s44][b0] >= 0;
* constraint lin_less_equal _2846
@c[_2846] 1 i[z4_44][b0] -1 i[s4][b0] -1 i[s44][b0] >= -1;
* constraint lin_less_equal _2847
@c[_2847] -1 i[z37_46][b0] 1 i[s37][b0] >= 0;
* constraint lin_less_equal _2848
@c[_2848] -1 i[z37_46][b0] 1 i[s46][b0] >= 0;
* constraint lin_less_equal _2849
@c[_2849] 1 i[z37_46][b0] -1 i[s37][b0] -1 i[s46][b0] >= -1;
* constraint lin_less_equal _2850
@c[_2850] 1 i[z2_42][b0] 1 i[z4_19][b0] 1 i[z9_12][b0] 1 i[z7_14][b0] 1 i[z29_30][b0] 1 i[z21_30][b0] 1 i[z2_31][b0] 1 i[z4_44][b0] 1 i[z45_46][b0] 1 i[z37_46][b0] -2 i[b95][b0] >= 0;
* constraint lin_less_equal _2851
@c[_2851] -1 i[z2_42][b0] -1 i[z4_19][b0] -1 i[z9_12][b0] -1 i[z7_14][b0] -1 i[z29_30][b0] -1 i[z21_30][b0] -1 i[z2_31][b0] -1 i[z4_44][b0] -1 i[z45_46][b0] -1 i[z37_46][b0] 10 i[b95][b0] >= 0;
* constraint lin_less_equal _2852
@c[_2852] -1 i[z2_43][b0] 1 i[s2][b0] >= 0;
* constraint lin_less_equal _2853
@c[_2853] -1 i[z2_43][b0] 1 i[s43][b0] >= 0;
* constraint lin_less_equal _2854
@c[_2854] 1 i[z2_43][b0] -1 i[s2][b0] -1 i[s43][b0] >= -1;
* constraint lin_less_equal _2855
@c[_2855] -1 i[z29_31][b0] 1 i[s29][b0] >= 0;
* constraint lin_less_equal _2856
@c[_2856] -1 i[z29_31][b0] 1 i[s31][b0] >= 0;
* constraint lin_less_equal _2857
@c[_2857] 1 i[z29_31][b0] -1 i[s29][b0] -1 i[s31][b0] >= -1;
* constraint lin_less_equal _2858
@c[_2858] -1 i[z44_45][b0] 1 i[s44][b0] >= 0;
* constraint lin_less_equal _2859
@c[_2859] -1 i[z44_45][b0] 1 i[s45][b0] >= 0;
* constraint lin_less_equal _2860
@c[_2860] 1 i[z44_45][b0] -1 i[s44][b0] -1 i[s45][b0] >= -1;
* constraint lin_less_equal _2861
@c[_2861] 1 i[z2_43][b0] 1 i[z9_13][b0] 1 i[z29_31][b0] 1 i[z22_30][b0] 1 i[z3_31][b0] 1 i[z44_45][b0] 1 i[z33_45][b0] -2 i[b96][b0] >= 0;
* constraint lin_less_equal _2862
@c[_2862] -1 i[z2_43][b0] -1 i[z9_13][b0] -1 i[z29_31][b0] -1 i[z22_30][b0] -1 i[z3_31][b0] -1 i[z44_45][b0] -1 i[z33_45][b0] 7 i[b96][b0] >= 0;
* constraint lin_less_equal _2863
@c[_2863] -1 i[z34_35][b0] 1 i[s34][b0] >= 0;
* constraint lin_less_equal _2864
@c[_2864] -1 i[z34_35][b0] 1 i[s35][b0] >= 0;
* constraint lin_less_equal _2865
@c[_2865] 1 i[z34_35][b0] -1 i[s34][b0] -1 i[s35][b0] >= -1;
* constraint lin_less_equal _2866
@c[_2866] 1 i[z2_44][b0] 1 i[z5_10][b0] 1 i[z27_39][b0] 1 i[z1_32][b0] 1 i[z17_33][b0] 1 i[z34_35][b0] 1 i[z35_49][b0] 1 i[z29_36][b0] -2 i[b97][b0] >= 0;
* constraint lin_less_equal _2867
@c[_2867] -1 i[z2_44][b0] -1 i[z5_10][b0] -1 i[z27_39][b0] -1 i[z1_32][b0] -1 i[z17_33][b0] -1 i[z34_35][b0] -1 i[z35_49][b0] -1 i[z29_36][b0] 8 i[b97][b0] >= 0;
* constraint lin_less_equal _2868
@c[_2868] -1 i[z2_45][b0] 1 i[s2][b0] >= 0;
* constraint lin_less_equal _2869
@c[_2869] -1 i[z2_45][b0] 1 i[s45][b0] >= 0;
* constraint lin_less_equal _2870
@c[_2870] 1 i[z2_45][b0] -1 i[s2][b0] -1 i[s45][b0] >= -1;
* constraint lin_less_equal _2871
@c[_2871] -1 i[z27_33][b0] 1 i[s27][b0] >= 0;
* constraint lin_less_equal _2872
@c[_2872] -1 i[z27_33][b0] 1 i[s33][b0] >= 0;
* constraint lin_less_equal _2873
@c[_2873] 1 i[z27_33][b0] -1 i[s27][b0] -1 i[s33][b0] >= -1;
* constraint lin_less_equal _2874
@c[_2874] -1 i[z3_32][b0] 1 i[s3][b0] >= 0;
* constraint lin_less_equal _2875
@c[_2875] -1 i[z3_32][b0] 1 i[s32][b0] >= 0;
* constraint lin_less_equal _2876
@c[_2876] 1 i[z3_32][b0] -1 i[s3][b0] -1 i[s32][b0] >= -1;
* constraint lin_less_equal _2877
@c[_2877] -1 i[z18_33][b0] 1 i[s18][b0] >= 0;
* constraint lin_less_equal _2878
@c[_2878] -1 i[z18_33][b0] 1 i[s33][b0] >= 0;
* constraint lin_less_equal _2879
@c[_2879] 1 i[z18_33][b0] -1 i[s18][b0] -1 i[s33][b0] >= -1;
* constraint lin_less_equal _2880
@c[_2880] -1 i[z34_36][b0] 1 i[s34][b0] >= 0;
* constraint lin_less_equal _2881
@c[_2881] -1 i[z34_36][b0] 1 i[s36][b0] >= 0;
* constraint lin_less_equal _2882
@c[_2882] 1 i[z34_36][b0] -1 i[s34][b0] -1 i[s36][b0] >= -1;
* constraint lin_less_equal _2883
@c[_2883] -1 i[z23_35][b0] 1 i[s23][b0] >= 0;
* constraint lin_less_equal _2884
@c[_2884] -1 i[z23_35][b0] 1 i[s35][b0] >= 0;
* constraint lin_less_equal _2885
@c[_2885] 1 i[z23_35][b0] -1 i[s23][b0] -1 i[s35][b0] >= -1;
* constraint lin_less_equal _2886
@c[_2886] -1 i[z31_36][b0] 1 i[s31][b0] >= 0;
* constraint lin_less_equal _2887
@c[_2887] -1 i[z31_36][b0] 1 i[s36][b0] >= 0;
* constraint lin_less_equal _2888
@c[_2888] 1 i[z31_36][b0] -1 i[s31][b0] -1 i[s36][b0] >= -1;
* constraint lin_less_equal _2889
@c[_2889] -1 i[z46_51][b0] 1 i[s46][b0] >= 0;
* constraint lin_less_equal _2890
@c[_2890] -1 i[z46_51][b0] 1 i[s51][b0] >= 0;
* constraint lin_less_equal _2891
@c[_2891] 1 i[z46_51][b0] -1 i[s46][b0] -1 i[s51][b0] >= -1;
* constraint lin_less_equal _2892
@c[_2892] 1 i[z2_45][b0] 1 i[z6_10][b0] 1 i[z27_33][b0] 1 i[z3_32][b0] 1 i[z18_33][b0] 1 i[z34_36][b0] 1 i[z23_35][b0] 1 i[z31_36][b0] 1 i[z46_51][b0] -2 i[b98][b0] >= 0;
* constraint lin_less_equal _2893
@c[_2893] -1 i[z2_45][b0] -1 i[z6_10][b0] -1 i[z27_33][b0] -1 i[z3_32][b0] -1 i[z18_33][b0] -1 i[z34_36][b0] -1 i[z23_35][b0] -1 i[z31_36][b0] -1 i[z46_51][b0] 9 i[b98][b0] >= 0;
* constraint lin_less_equal _2894
@c[_2894] -1 i[z28_33][b0] 1 i[s28][b0] >= 0;
* constraint lin_less_equal _2895
@c[_2895] -1 i[z28_33][b0] 1 i[s33][b0] >= 0;
* constraint lin_less_equal _2896
@c[_2896] 1 i[z28_33][b0] -1 i[s28][b0] -1 i[s33][b0] >= -1;
* constraint lin_less_equal _2897
@c[_2897] -1 i[z30_38][b0] 1 i[s30][b0] >= 0;
* constraint lin_less_equal _2898
@c[_2898] -1 i[z30_38][b0] 1 i[s38][b0] >= 0;
* constraint lin_less_equal _2899
@c[_2899] 1 i[z30_38][b0] -1 i[s30][b0] -1 i[s38][b0] >= -1;
* constraint lin_less_equal _2900
@c[_2900] -1 i[z34_37][b0] 1 i[s34][b0] >= 0;
* constraint lin_less_equal _2901
@c[_2901] -1 i[z34_37][b0] 1 i[s37][b0] >= 0;
* constraint lin_less_equal _2902
@c[_2902] 1 i[z34_37][b0] -1 i[s34][b0] -1 i[s37][b0] >= -1;
* constraint lin_less_equal _2903
@c[_2903] -1 i[z37_42][b0] 1 i[s37][b0] >= 0;
* constraint lin_less_equal _2904
@c[_2904] -1 i[z37_42][b0] 1 i[s42][b0] >= 0;
* constraint lin_less_equal _2905
@c[_2905] 1 i[z37_42][b0] -1 i[s37][b0] -1 i[s42][b0] >= -1;
* constraint lin_less_equal _2906
@c[_2906] 1 i[z2_46][b0] 1 i[z3_21][b0] 1 i[z7_10][b0] 1 i[z11_12][b0] 1 i[z23_47][b0] 1 i[z26_39][b0] 1 i[z20_27][b0] 1 i[z28_33][b0] 1 i[z30_38][b0] 1 i[z4_32][b0] 1 i[z19_33][b0] 1 i[z34_37][b0] 1 i[z30_35][b0] 1 i[z2_36][b0] 1 i[z37_42][b0] 1 i[z26_49][b0] -2 i[b99][b0] >= 0;
* constraint lin_less_equal _2907
@c[_2907] -1 i[z2_46][b0] -1 i[z3_21][b0] -1 i[z7_10][b0] -1 i[z11_12][b0] -1 i[z23_47][b0] -1 i[z26_39][b0] -1 i[z20_27][b0] -1 i[z28_33][b0] -1 i[z30_38][b0] -1 i[z4_32][b0] -1 i[z19_33][b0] -1 i[z34_37][b0] -1 i[z30_35][b0] -1 i[z2_36][b0] -1 i[z37_42][b0] -1 i[z26_49][b0] 16 i[b99][b0] >= 0;
* constraint lin_less_equal _2908
@c[_2908] -1 i[z2_47][b0] 1 i[s2][b0] >= 0;
* constraint lin_less_equal _2909
@c[_2909] -1 i[z2_47][b0] 1 i[s47][b0] >= 0;
* constraint lin_less_equal _2910
@c[_2910] 1 i[z2_47][b0] -1 i[s2][b0] -1 i[s47][b0] >= -1;
* constraint lin_less_equal _2911
@c[_2911] -1 i[z20_42][b0] 1 i[s20][b0] >= 0;
* constraint lin_less_equal _2912
@c[_2912] -1 i[z20_42][b0] 1 i[s42][b0] >= 0;
* constraint lin_less_equal _2913
@c[_2913] 1 i[z20_42][b0] -1 i[s20][b0] -1 i[s42][b0] >= -1;
* constraint lin_less_equal _2914
@c[_2914] -1 i[z26_32][b0] 1 i[s26][b0] >= 0;
* constraint lin_less_equal _2915
@c[_2915] -1 i[z26_32][b0] 1 i[s32][b0] >= 0;
* constraint lin_less_equal _2916
@c[_2916] 1 i[z26_32][b0] -1 i[s26][b0] -1 i[s32][b0] >= -1;
* constraint lin_less_equal _2917
@c[_2917] -1 i[z34_38][b0] 1 i[s34][b0] >= 0;
* constraint lin_less_equal _2918
@c[_2918] -1 i[z34_38][b0] 1 i[s38][b0] >= 0;
* constraint lin_less_equal _2919
@c[_2919] 1 i[z34_38][b0] -1 i[s34][b0] -1 i[s38][b0] >= -1;
* constraint lin_less_equal _2920
@c[_2920] -1 i[z24_37][b0] 1 i[s24][b0] >= 0;
* constraint lin_less_equal _2921
@c[_2921] -1 i[z24_37][b0] 1 i[s37][b0] >= 0;
* constraint lin_less_equal _2922
@c[_2922] 1 i[z24_37][b0] -1 i[s24][b0] -1 i[s37][b0] >= -1;
* constraint lin_less_equal _2923
@c[_2923] -1 i[z38_49][b0] 1 i[s38][b0] >= 0;
* constraint lin_less_equal _2924
@c[_2924] -1 i[z38_49][b0] 1 i[s49][b0] >= 0;
* constraint lin_less_equal _2925
@c[_2925] 1 i[z38_49][b0] -1 i[s38][b0] -1 i[s49][b0] >= -1;
* constraint lin_less_equal _2926
@c[_2926] -1 i[z23_40][b0] 1 i[s23][b0] >= 0;
* constraint lin_less_equal _2927
@c[_2927] -1 i[z23_40][b0] 1 i[s40][b0] >= 0;
* constraint lin_less_equal _2928
@c[_2928] 1 i[z23_40][b0] -1 i[s23][b0] -1 i[s40][b0] >= -1;
* constraint lin_less_equal _2929
@c[_2929] -1 i[z3_41][b0] 1 i[s3][b0] >= 0;
* constraint lin_less_equal _2930
@c[_2930] -1 i[z3_41][b0] 1 i[s41][b0] >= 0;
* constraint lin_less_equal _2931
@c[_2931] 1 i[z3_41][b0] -1 i[s3][b0] -1 i[s41][b0] >= -1;
* constraint lin_less_equal _2932
@c[_2932] -1 i[z18_42][b0] 1 i[s18][b0] >= 0;
* constraint lin_less_equal _2933
@c[_2933] -1 i[z18_42][b0] 1 i[s42][b0] >= 0;
* constraint lin_less_equal _2934
@c[_2934] 1 i[z18_42][b0] -1 i[s18][b0] -1 i[s42][b0] >= -1;
* constraint lin_less_equal _2935
@c[_2935] -1 i[z43_45][b0] 1 i[s43][b0] >= 0;
* constraint lin_less_equal _2936
@c[_2936] -1 i[z43_45][b0] 1 i[s45][b0] >= 0;
* constraint lin_less_equal _2937
@c[_2937] 1 i[z43_45][b0] -1 i[s43][b0] -1 i[s45][b0] >= -1;
* constraint lin_less_equal _2938
@c[_2938] -1 i[z21_46][b0] 1 i[s21][b0] >= 0;
* constraint lin_less_equal _2939
@c[_2939] -1 i[z21_46][b0] 1 i[s46][b0] >= 0;
* constraint lin_less_equal _2940
@c[_2940] 1 i[z21_46][b0] -1 i[s21][b0] -1 i[s46][b0] >= -1;
* constraint lin_less_equal _2941
@c[_2941] 1 i[z2_47][b0] 1 i[z3_36][b0] 1 i[z8_10][b0] 1 i[z6_13][b0] 1 i[z20_42][b0] 1 i[z26_32][b0] 1 i[z2_33][b0] 1 i[z34_38][b0] 1 i[z24_37][b0] 1 i[z38_49][b0] 1 i[z30_39][b0] 1 i[z23_40][b0] 1 i[z3_41][b0] 1 i[z18_42][b0] 1 i[z43_45][b0] 1 i[z21_46][b0] -2 i[b100][b0] >= 0;
* constraint lin_less_equal _2942
@c[_2942] -1 i[z2_47][b0] -1 i[z3_36][b0] -1 i[z8_10][b0] -1 i[z6_13][b0] -1 i[z20_42][b0] -1 i[z26_32][b0] -1 i[z2_33][b0] -1 i[z34_38][b0] -1 i[z24_37][b0] -1 i[z38_49][b0] -1 i[z30_39][b0] -1 i[z23_40][b0] -1 i[z3_41][b0] -1 i[z18_42][b0] -1 i[z43_45][b0] -1 i[z21_46][b0] 16 i[b100][b0] >= 0;
* constraint lin_less_equal _2943
@c[_2943] -1 i[z27_32][b0] 1 i[s27][b0] >= 0;
* constraint lin_less_equal _2944
@c[_2944] -1 i[z27_32][b0] 1 i[s32][b0] >= 0;
* constraint lin_less_equal _2945
@c[_2945] 1 i[z27_32][b0] -1 i[s27][b0] -1 i[s32][b0] >= -1;
* constraint lin_less_equal _2946
@c[_2946] -1 i[z32_35][b0] 1 i[s32][b0] >= 0;
* constraint lin_less_equal _2947
@c[_2947] -1 i[z32_35][b0] 1 i[s35][b0] >= 0;
* constraint lin_less_equal _2948
@c[_2948] 1 i[z32_35][b0] -1 i[s32][b0] -1 i[s35][b0] >= -1;
* constraint lin_less_equal _2949
@c[_2949] -1 i[z31_39][b0] 1 i[s31][b0] >= 0;
* constraint lin_less_equal _2950
@c[_2950] -1 i[z31_39][b0] 1 i[s39][b0] >= 0;
* constraint lin_less_equal _2951
@c[_2951] 1 i[z31_39][b0] -1 i[s31][b0] -1 i[s39][b0] >= -1;
* constraint lin_less_equal _2952
@c[_2952] -1 i[z36_41][b0] 1 i[s36][b0] >= 0;
* constraint lin_less_equal _2953
@c[_2953] -1 i[z36_41][b0] 1 i[s41][b0] >= 0;
* constraint lin_less_equal _2954
@c[_2954] 1 i[z36_41][b0] -1 i[s36][b0] -1 i[s41][b0] >= -1;
* constraint lin_less_equal _2955
@c[_2955] 1 i[z2_48][b0] 1 i[z3_23][b0] 1 i[z9_10][b0] 1 i[z11_14][b0] 1 i[z20_43][b0] 1 i[z27_32][b0] 1 i[z3_33][b0] 1 i[z34_39][b0] 1 i[z32_35][b0] 1 i[z36_50][b0] 1 i[z1_37][b0] 1 i[z31_39][b0] 1 i[z36_41][b0] 1 i[z42_49][b0] 1 i[z30_43][b0] 1 i[z22_46][b0] -2 i[b101][b0] >= 0;
* constraint lin_less_equal _2956
@c[_2956] -1 i[z2_48][b0] -1 i[z3_23][b0] -1 i[z9_10][b0] -1 i[z11_14][b0] -1 i[z20_43][b0] -1 i[z27_32][b0] -1 i[z3_33][b0] -1 i[z34_39][b0] -1 i[z32_35][b0] -1 i[z36_50][b0] -1 i[z1_37][b0] -1 i[z31_39][b0] -1 i[z36_41][b0] -1 i[z42_49][b0] -1 i[z30_43][b0] -1 i[z22_46][b0] 16 i[b101][b0] >= 0;
* constraint lin_less_equal _2957
@c[_2957] 1 i[z2_50][b0] 1 i[z10_14][b0] 1 i[s27][b0] 1 i[s32][b0] 1 i[z23_33][b0] 1 i[z1_34][b0] 1 i[s35][b0] 1 i[z37_49][b0] 1 i[z46_48][b0] -2 i[b102][b0] >= 0;
* constraint lin_less_equal _2958
@c[_2958] -1 i[z2_50][b0] -1 i[z10_14][b0] -1 i[s27][b0] -1 i[s32][b0] -1 i[z23_33][b0] -1 i[z1_34][b0] -1 i[s35][b0] -1 i[z37_49][b0] -1 i[z46_48][b0] 9 i[b102][b0] >= 0;
* constraint lin_less_equal _2959
@c[_2959] -1 i[z2_51][b0] 1 i[s2][b0] >= 0;
* constraint lin_less_equal _2960
@c[_2960] -1 i[z2_51][b0] 1 i[s51][b0] >= 0;
* constraint lin_less_equal _2961
@c[_2961] 1 i[z2_51][b0] -1 i[s2][b0] -1 i[s51][b0] >= -1;
* constraint lin_less_equal _2962
@c[_2962] -1 i[z32_33][b0] 1 i[s32][b0] >= 0;
* constraint lin_less_equal _2963
@c[_2963] -1 i[z32_33][b0] 1 i[s33][b0] >= 0;
* constraint lin_less_equal _2964
@c[_2964] 1 i[z32_33][b0] -1 i[s32][b0] -1 i[s33][b0] >= -1;
* constraint lin_less_equal _2965
@c[_2965] -1 i[z3_35][b0] 1 i[s3][b0] >= 0;
* constraint lin_less_equal _2966
@c[_2966] -1 i[z3_35][b0] 1 i[s35][b0] >= 0;
* constraint lin_less_equal _2967
@c[_2967] 1 i[z3_35][b0] -1 i[s3][b0] -1 i[s35][b0] >= -1;
* constraint lin_less_equal _2968
@c[_2968] -1 i[z36_45][b0] 1 i[s36][b0] >= 0;
* constraint lin_less_equal _2969
@c[_2969] -1 i[z36_45][b0] 1 i[s45][b0] >= 0;
* constraint lin_less_equal _2970
@c[_2970] 1 i[z36_45][b0] -1 i[s36][b0] -1 i[s45][b0] >= -1;
* constraint lin_less_equal _2971
@c[_2971] 1 i[z2_51][b0] 1 i[z3_18][b0] 1 i[z10_15][b0] 1 i[z6_11][b0] 1 i[z32_33][b0] 1 i[z24_33][b0] 1 i[z2_34][b0] 1 i[z3_35][b0] 1 i[z36_45][b0] 1 i[z36_37][b0] -2 i[b103][b0] >= 0;
* constraint lin_less_equal _2972
@c[_2972] -1 i[z2_51][b0] -1 i[z3_18][b0] -1 i[z10_15][b0] -1 i[z6_11][b0] -1 i[z32_33][b0] -1 i[z24_33][b0] -1 i[z2_34][b0] -1 i[z3_35][b0] -1 i[z36_45][b0] -1 i[z36_37][b0] 10 i[b103][b0] >= 0;
* constraint lin_less_equal _2973
@c[_2973] -1 i[z2_52][b0] 1 i[s2][b0] >= 0;
* constraint lin_less_equal _2974
@c[_2974] -1 i[z2_52][b0] 1 i[s52][b0] >= 0;
* constraint lin_less_equal _2975
@c[_2975] 1 i[z2_52][b0] -1 i[s2][b0] -1 i[s52][b0] >= -1;
* constraint lin_less_equal _2976
@c[_2976] -1 i[z32_34][b0] 1 i[s32][b0] >= 0;
* constraint lin_less_equal _2977
@c[_2977] -1 i[z32_34][b0] 1 i[s34][b0] >= 0;
* constraint lin_less_equal _2978
@c[_2978] 1 i[z32_34][b0] -1 i[s32][b0] -1 i[s34][b0] >= -1;
* constraint lin_less_equal _2979
@c[_2979] -1 i[z35_37][b0] 1 i[s35][b0] >= 0;
* constraint lin_less_equal _2980
@c[_2980] -1 i[z35_37][b0] 1 i[s37][b0] >= 0;
* constraint lin_less_equal _2981
@c[_2981] 1 i[z35_37][b0] -1 i[s35][b0] -1 i[s37][b0] >= -1;
* constraint lin_less_equal _2982
@c[_2982] 1 i[z2_52][b0] 1 i[z10_16][b0] 1 i[z32_34][b0] 1 i[z25_33][b0] 1 i[z4_34][b0] 1 i[z35_37][b0] 1 i[z30_37][b0] -2 i[b104][b0] >= 0;
* constraint lin_less_equal _2983
@c[_2983] -1 i[z2_52][b0] -1 i[z10_16][b0] -1 i[z32_34][b0] -1 i[z25_33][b0] -1 i[z4_34][b0] -1 i[z35_37][b0] -1 i[z30_37][b0] 7 i[b104][b0] >= 0;
* constraint lin_less_equal _2984
@c[_2984] 1 i[z3_17][b0] 1 i[z5_11][b0] 1 i[z32_39][b0] 1 i[z32_34][b0] 1 i[z1_35][b0] 1 i[z36_44][b0] 1 i[z35_37][b0] -2 i[b105][b0] >= 0;
* constraint lin_less_equal _2985
@c[_2985] -1 i[z3_17][b0] -1 i[z5_11][b0] -1 i[z32_39][b0] -1 i[z32_34][b0] -1 i[z1_35][b0] -1 i[z36_44][b0] -1 i[z35_37][b0] 7 i[b105][b0] >= 0;
* constraint lin_less_equal _2986
@c[_2986] -1 i[z36_46][b0] 1 i[s36][b0] >= 0;
* constraint lin_less_equal _2987
@c[_2987] -1 i[z36_46][b0] 1 i[s46][b0] >= 0;
* constraint lin_less_equal _2988
@c[_2988] 1 i[z36_46][b0] -1 i[s36][b0] -1 i[s46][b0] >= -1;
* constraint lin_less_equal _2989
@c[_2989] 1 i[z3_19][b0] 1 i[z7_11][b0] 1 i[z21_23][b0] 1 i[z20_32][b0] 1 i[s34][b0] 1 i[z4_35][b0] 1 i[z36_46][b0] 1 i[s37][b0] 1 i[s42][b0] -2 i[b106][b0] >= 0;
* constraint lin_less_equal _2990
@c[_2990] -1 i[z3_19][b0] -1 i[z7_11][b0] -1 i[z21_23][b0] -1 i[z20_32][b0] -1 i[s34][b0] -1 i[z4_35][b0] -1 i[z36_46][b0] -1 i[s37][b0] -1 i[s42][b0] 9 i[b106][b0] >= 0;
* constraint lin_less_equal _2991
@c[_2991] -1 i[z11_15][b0] 1 i[s11][b0] >= 0;
* constraint lin_less_equal _2992
@c[_2992] -1 i[z11_15][b0] 1 i[s15][b0] >= 0;
* constraint lin_less_equal _2993
@c[_2993] 1 i[z11_15][b0] -1 i[s11][b0] -1 i[s15][b0] >= -1;
* constraint lin_less_equal _2994
@c[_2994] -1 i[z33_35][b0] 1 i[s33][b0] >= 0;
* constraint lin_less_equal _2995
@c[_2995] -1 i[z33_35][b0] 1 i[s35][b0] >= 0;
* constraint lin_less_equal _2996
@c[_2996] 1 i[z33_35][b0] -1 i[s33][b0] -1 i[s35][b0] >= -1;
* constraint lin_less_equal _2997
@c[_2997] -1 i[z36_51][b0] 1 i[s36][b0] >= 0;
* constraint lin_less_equal _2998
@c[_2998] -1 i[z36_51][b0] 1 i[s51][b0] >= 0;
* constraint lin_less_equal _2999
@c[_2999] 1 i[z36_51][b0] -1 i[s36][b0] -1 i[s51][b0] >= -1;
* constraint lin_less_equal _3000
@c[_3000] 1 i[z3_24][b0] 1 i[z11_15][b0] 1 i[z18_23][b0] 1 i[z33_38][b0] 1 i[z34_46][b0] 1 i[z33_35][b0] 1 i[z36_51][b0] 1 i[z2_37][b0] 1 i[z36_42][b0] -2 i[b107][b0] >= 0;
* constraint lin_less_equal _3001
@c[_3001] -1 i[z3_24][b0] -1 i[z11_15][b0] -1 i[z18_23][b0] -1 i[z33_38][b0] -1 i[z34_46][b0] -1 i[z33_35][b0] -1 i[z36_51][b0] -1 i[z2_37][b0] -1 i[z36_42][b0] 9 i[b107][b0] >= 0;
* constraint lin_less_equal _3002
@c[_3002] -1 i[z36_52][b0] 1 i[s36][b0] >= 0;
* constraint lin_less_equal _3003
@c[_3003] -1 i[z36_52][b0] 1 i[s52][b0] >= 0;
* constraint lin_less_equal _3004
@c[_3004] 1 i[z36_52][b0] -1 i[s36][b0] -1 i[s52][b0] >= -1;
* constraint lin_less_equal _3005
@c[_3005] 1 i[z3_25][b0] 1 i[z11_16][b0] 1 i[z33_40][b0] 1 i[z20_34][b0] 1 i[z34_35][b0] 1 i[z36_52][b0] 1 i[z4_37][b0] 1 i[z30_42][b0] -2 i[b108][b0] >= 0;
* constraint lin_less_equal _3006
@c[_3006] -1 i[z3_25][b0] -1 i[z11_16][b0] -1 i[z33_40][b0] -1 i[z20_34][b0] -1 i[z34_35][b0] -1 i[z36_52][b0] -1 i[z4_37][b0] -1 i[z30_42][b0] 8 i[b108][b0] >= 0;
* constraint lin_less_equal _3007
@c[_3007] 1 i[z3_26][b0] 1 i[z8_12][b0] 1 i[z24_36][b0] 1 i[z24_25][b0] 1 i[z2_38][b0] 1 i[z39_47][b0] 1 i[z38_40][b0] -2 i[b109][b0] >= 0;
* constraint lin_less_equal _3008
@c[_3008] -1 i[z3_26][b0] -1 i[z8_12][b0] -1 i[z24_36][b0] -1 i[z24_25][b0] -1 i[z2_38][b0] -1 i[z39_47][b0] -1 i[z38_40][b0] 7 i[b109][b0] >= 0;
* constraint lin_less_equal _3009
@c[_3009] -1 i[z39_49][b0] 1 i[s39][b0] >= 0;
* constraint lin_less_equal _3010
@c[_3010] -1 i[z39_49][b0] 1 i[s49][b0] >= 0;
* constraint lin_less_equal _3011
@c[_3011] 1 i[z39_49][b0] -1 i[s39][b0] -1 i[s49][b0] >= -1;
* constraint lin_less_equal _3012
@c[_3012] 1 i[z3_28][b0] 1 i[z10_12][b0] 1 i[z24_30][b0] 1 i[s25][b0] 1 i[z29_33][b0] 1 i[z4_38][b0] 1 i[z39_49][b0] 1 i[s40][b0] 1 i[s41][b0] -2 i[b110][b0] >= 0;
* constraint lin_less_equal _3013
@c[_3013] -1 i[z3_28][b0] -1 i[z10_12][b0] -1 i[z24_30][b0] -1 i[s25][b0] -1 i[z29_33][b0] -1 i[z4_38][b0] -1 i[z39_49][b0] -1 i[s40][b0] -1 i[s41][b0] 9 i[b110][b0] >= 0;
* constraint lin_less_equal _3014
@c[_3014] -1 i[z12_14][b0] 1 i[s12][b0] >= 0;
* constraint lin_less_equal _3015
@c[_3015] -1 i[z12_14][b0] 1 i[s14][b0] >= 0;
* constraint lin_less_equal _3016
@c[_3016] 1 i[z12_14][b0] -1 i[s12][b0] -1 i[s14][b0] >= -1;
* constraint lin_less_equal _3017
@c[_3017] -1 i[z23_38][b0] 1 i[s23][b0] >= 0;
* constraint lin_less_equal _3018
@c[_3018] -1 i[z23_38][b0] 1 i[s38][b0] >= 0;
* constraint lin_less_equal _3019
@c[_3019] 1 i[z23_38][b0] -1 i[s23][b0] -1 i[s38][b0] >= -1;
* constraint lin_less_equal _3020
@c[_3020] -1 i[z39_50][b0] 1 i[s39][b0] >= 0;
* constraint lin_less_equal _3021
@c[_3021] -1 i[z39_50][b0] 1 i[s50][b0] >= 0;
* constraint lin_less_equal _3022
@c[_3022] 1 i[z39_50][b0] -1 i[s39][b0] -1 i[s50][b0] >= -1;
* constraint lin_less_equal _3023
@c[_3023] 1 i[z3_32][b0] 1 i[z12_14][b0] 1 i[z23_35][b0] 1 i[z25_49][b0] 1 i[z27_33][b0] 1 i[z23_38][b0] 1 i[z39_50][b0] 1 i[z1_40][b0] 1 i[z39_41][b0] -2 i[b111][b0] >= 0;
* constraint lin_less_equal _3024
@c[_3024] -1 i[z3_32][b0] -1 i[z12_14][b0] -1 i[z23_35][b0] -1 i[z25_49][b0] -1 i[z27_33][b0] -1 i[z23_38][b0] -1 i[z39_50][b0] -1 i[z1_40][b0] -1 i[z39_41][b0] 9 i[b111][b0] >= 0;
* constraint lin_less_equal _3025
@c[_3025] -1 i[z39_52][b0] 1 i[s39][b0] >= 0;
* constraint lin_less_equal _3026
@c[_3026] -1 i[z39_52][b0] 1 i[s52][b0] >= 0;
* constraint lin_less_equal _3027
@c[_3027] 1 i[z39_52][b0] -1 i[s39][b0] -1 i[s52][b0] >= -1;
* constraint lin_less_equal _3028
@c[_3028] 1 i[z3_34][b0] 1 i[z12_16][b0] 1 i[z23_37][b0] 1 i[z25_30][b0] 1 i[z25_38][b0] 1 i[z39_52][b0] 1 i[z4_40][b0] 1 i[z20_41][b0] -2 i[b112][b0] >= 0;
* constraint lin_less_equal _3029
@c[_3029] -1 i[z3_34][b0] -1 i[z12_16][b0] -1 i[z23_37][b0] -1 i[z25_30][b0] -1 i[z25_38][b0] -1 i[z39_52][b0] -1 i[z4_40][b0] -1 i[z20_41][b0] 8 i[b112][b0] >= 0;
* constraint lin_less_equal _3030
@c[_3030] -1 i[z17_42][b0] 1 i[s17][b0] >= 0;
* constraint lin_less_equal _3031
@c[_3031] -1 i[z17_42][b0] 1 i[s42][b0] >= 0;
* constraint lin_less_equal _3032
@c[_3032] 1 i[z17_42][b0] -1 i[s17][b0] -1 i[s42][b0] >= -1;
* constraint lin_less_equal _3033
@c[_3033] -1 i[z43_44][b0] 1 i[s43][b0] >= 0;
* constraint lin_less_equal _3034
@c[_3034] -1 i[z43_44][b0] 1 i[s44][b0] >= 0;
* constraint lin_less_equal _3035
@c[_3035] 1 i[z43_44][b0] -1 i[s43][b0] -1 i[s44][b0] >= -1;
* constraint lin_less_equal _3036
@c[_3036] 1 i[z3_35][b0] 1 i[z5_13][b0] 1 i[z32_33][b0] 1 i[z40_49][b0] 1 i[z1_41][b0] 1 i[z17_42][b0] 1 i[z43_44][b0] -2 i[b113][b0] >= 0;
* constraint lin_less_equal _3037
@c[_3037] -1 i[z3_35][b0] -1 i[z5_13][b0] -1 i[z32_33][b0] -1 i[z40_49][b0] -1 i[z1_41][b0] -1 i[z17_42][b0] -1 i[z43_44][b0] 7 i[b113][b0] >= 0;
* constraint lin_less_equal _3038
@c[_3038] -1 i[z43_46][b0] 1 i[s43][b0] >= 0;
* constraint lin_less_equal _3039
@c[_3039] -1 i[z43_46][b0] 1 i[s46][b0] >= 0;
* constraint lin_less_equal _3040
@c[_3040] 1 i[z43_46][b0] -1 i[s43][b0] -1 i[s46][b0] >= -1;
* constraint lin_less_equal _3041
@c[_3041] 1 i[z3_37][b0] 1 i[z7_13][b0] 1 i[z23_42][b0] 1 i[z33_34][b0] 1 i[z30_40][b0] 1 i[z4_41][b0] 1 i[z19_42][b0] 1 i[z43_46][b0] -2 i[b114][b0] >= 0;
* constraint lin_less_equal _3042
@c[_3042] -1 i[z3_37][b0] -1 i[z7_13][b0] -1 i[z23_42][b0] -1 i[z33_34][b0] -1 i[z30_40][b0] -1 i[z4_41][b0] -1 i[z19_42][b0] -1 i[z43_46][b0] 8 i[b114][b0] >= 0;
* constraint lin_less_equal _3043
@c[_3043] -1 i[z26_41][b0] 1 i[s26][b0] >= 0;
* constraint lin_less_equal _3044
@c[_3044] -1 i[z26_41][b0] 1 i[s41][b0] >= 0;
* constraint lin_less_equal _3045
@c[_3045] 1 i[z26_41][b0] -1 i[s26][b0] -1 i[s41][b0] >= -1;
* constraint lin_less_equal _3046
@c[_3046] -1 i[z43_47][b0] 1 i[s43][b0] >= 0;
* constraint lin_less_equal _3047
@c[_3047] -1 i[z43_47][b0] 1 i[s47][b0] >= 0;
* constraint lin_less_equal _3048
@c[_3048] 1 i[z43_47][b0] -1 i[s43][b0] -1 i[s47][b0] >= -1;
* constraint lin_less_equal _3049
@c[_3049] 1 i[z3_38][b0] 1 i[z8_13][b0] 1 i[z23_24][b0] 1 i[z37_46][b0] 1 i[z26_41][b0] 1 i[z2_42][b0] 1 i[z43_47][b0] -2 i[b115][b0] >= 0;
* constraint lin_less_equal _3050
@c[_3050] -1 i[z3_38][b0] -1 i[z8_13][b0] -1 i[z23_24][b0] -1 i[z37_46][b0] -1 i[z26_41][b0] -1 i[z2_42][b0] -1 i[z43_47][b0] 7 i[b115][b0] >= 0;
* constraint lin_less_equal _3051
@c[_3051] -1 i[z43_49][b0] 1 i[s43][b0] >= 0;
* constraint lin_less_equal _3052
@c[_3052] -1 i[z43_49][b0] 1 i[s49][b0] >= 0;
* constraint lin_less_equal _3053
@c[_3053] 1 i[z43_49][b0] -1 i[s43][b0] -1 i[s49][b0] >= -1;
* constraint lin_less_equal _3054
@c[_3054] 1 i[z3_40][b0] 1 i[z10_13][b0] 1 i[z23_25][b0] 1 i[z33_41][b0] 1 i[z20_37][b0] 1 i[z28_41][b0] 1 i[z4_42][b0] 1 i[z43_49][b0] -2 i[b116][b0] >= 0;
* constraint lin_less_equal _3055
@c[_3055] -1 i[z3_40][b0] -1 i[z10_13][b0] -1 i[z23_25][b0] -1 i[z33_41][b0] -1 i[z20_37][b0] -1 i[z28_41][b0] -1 i[z4_42][b0] -1 i[z43_49][b0] 8 i[b116][b0] >= 0;
* constraint lin_less_equal _3056
@c[_3056] 1 i[z3_41][b0] 1 i[z11_13][b0] 1 i[z23_40][b0] 1 i[z28_40][b0] 1 i[z29_41][b0] 1 i[z20_42][b0] 1 i[z1_43][b0] -2 i[b117][b0] >= 0;
* constraint lin_less_equal _3057
@c[_3057] -1 i[z3_41][b0] -1 i[z11_13][b0] -1 i[z23_40][b0] -1 i[z28_40][b0] -1 i[z29_41][b0] -1 i[z20_42][b0] -1 i[z1_43][b0] 7 i[b117][b0] >= 0;
* constraint lin_less_equal _3058
@c[_3058] 1 i[z3_42][b0] 1 i[z12_13][b0] 1 i[z33_37][b0] 1 i[z19_37][b0] 1 i[z30_41][b0] 1 i[z21_42][b0] 1 i[z2_43][b0] -2 i[b118][b0] >= 0;
* constraint lin_less_equal _3059
@c[_3059] -1 i[z3_42][b0] -1 i[z12_13][b0] -1 i[z33_37][b0] -1 i[z19_37][b0] -1 i[z30_41][b0] -1 i[z21_42][b0] -1 i[z2_43][b0] 7 i[b118][b0] >= 0;
* constraint lin_less_equal _3060
@c[_3060] -1 i[z3_43][b0] 1 i[s3][b0] >= 0;
* constraint lin_less_equal _3061
@c[_3061] -1 i[z3_43][b0] 1 i[s43][b0] >= 0;
* constraint lin_less_equal _3062
@c[_3062] 1 i[z3_43][b0] -1 i[s3][b0] -1 i[s43][b0] >= -1;
* constraint lin_less_equal _3063
@c[_3063] -1 i[z31_41][b0] 1 i[s31][b0] >= 0;
* constraint lin_less_equal _3064
@c[_3064] -1 i[z31_41][b0] 1 i[s41][b0] >= 0;
* constraint lin_less_equal _3065
@c[_3065] 1 i[z31_41][b0] -1 i[s31][b0] -1 i[s41][b0] >= -1;
* constraint lin_less_equal _3066
@c[_3066] -1 i[z22_42][b0] 1 i[s22][b0] >= 0;
* constraint lin_less_equal _3067
@c[_3067] -1 i[z22_42][b0] 1 i[s42][b0] >= 0;
* constraint lin_less_equal _3068
@c[_3068] 1 i[z22_42][b0] -1 i[s22][b0] -1 i[s42][b0] >= -1;
* constraint lin_less_equal _3069
@c[_3069] 1 i[z3_43][b0] 1 i[s13][b0] 1 i[z31_41][b0] 1 i[z22_42][b0] 1 i[z3_43][b0] -2 i[b119][b0] >= 0;
* constraint lin_less_equal _3070
@c[_3070] -1 i[z3_43][b0] -1 i[s13][b0] -1 i[z31_41][b0] -1 i[z22_42][b0] -1 i[z3_43][b0] 5 i[b119][b0] >= 0;
* constraint lin_less_equal _3071
@c[_3071] 1 i[z4_17][b0] 1 i[z5_14][b0] 1 i[z29_49][b0] 1 i[z29_31][b0] 1 i[z1_44][b0] 1 i[z44_45][b0] 1 i[z35_46][b0] -2 i[b120][b0] >= 0;
* constraint lin_less_equal _3072
@c[_3072] -1 i[z4_17][b0] -1 i[z5_14][b0] -1 i[z29_49][b0] -1 i[z29_31][b0] -1 i[z1_44][b0] -1 i[z44_45][b0] -1 i[z35_46][b0] 7 i[b120][b0] >= 0;
* constraint lin_less_equal _3073
@c[_3073] 1 i[z4_18][b0] 1 i[z6_14][b0] 1 i[z20_24][b0] 1 i[z23_29][b0] 1 i[s31][b0] 1 i[z3_44][b0] 1 i[s45][b0] 1 i[z36_46][b0] 1 i[s51][b0] -2 i[b121][b0] >= 0;
* constraint lin_less_equal _3074
@c[_3074] -1 i[z4_18][b0] -1 i[z6_14][b0] -1 i[z20_24][b0] -1 i[z23_29][b0] -1 i[s31][b0] -1 i[z3_44][b0] -1 i[s45][b0] -1 i[z36_46][b0] -1 i[s51][b0] 9 i[b121][b0] >= 0;
* constraint lin_less_equal _3075
@c[_3075] -1 i[z30_44][b0] 1 i[s30][b0] >= 0;
* constraint lin_less_equal _3076
@c[_3076] -1 i[z30_44][b0] 1 i[s44][b0] >= 0;
* constraint lin_less_equal _3077
@c[_3077] 1 i[z30_44][b0] -1 i[s30][b0] -1 i[s44][b0] >= -1;
* constraint lin_less_equal _3078
@c[_3078] -1 i[z42_46][b0] 1 i[s42][b0] >= 0;
* constraint lin_less_equal _3079
@c[_3079] -1 i[z42_46][b0] 1 i[s46][b0] >= 0;
* constraint lin_less_equal _3080
@c[_3080] 1 i[z42_46][b0] -1 i[s42][b0] -1 i[s46][b0] >= -1;
* constraint lin_less_equal _3081
@c[_3081] 1 i[z4_21][b0] 1 i[z12_14][b0] 1 i[z19_20][b0] 1 i[z30_47][b0] 1 i[z31_36][b0] 1 i[z30_44][b0] 1 i[z2_45][b0] 1 i[z42_46][b0] 1 i[z46_51][b0] -2 i[b122][b0] >= 0;
* constraint lin_less_equal _3082
@c[_3082] -1 i[z4_21][b0] -1 i[z12_14][b0] -1 i[z19_20][b0] -1 i[z30_47][b0] -1 i[z31_36][b0] -1 i[z30_44][b0] -1 i[z2_45][b0] -1 i[z42_46][b0] -1 i[z46_51][b0] 9 i[b122][b0] >= 0;
* constraint lin_less_equal _3083
@c[_3083] 1 i[z4_22][b0] 1 i[z13_14][b0] 1 i[z30_48][b0] 1 i[z23_31][b0] 1 i[z31_44][b0] 1 i[z3_45][b0] 1 i[z43_46][b0] 1 i[z33_51][b0] -2 i[b123][b0] >= 0;
* constraint lin_less_equal _3084
@c[_3084] -1 i[z4_22][b0] -1 i[z13_14][b0] -1 i[z30_48][b0] -1 i[z23_31][b0] -1 i[z31_44][b0] -1 i[z3_45][b0] -1 i[z43_46][b0] -1 i[z33_51][b0] 8 i[b123][b0] >= 0;
* constraint lin_less_equal _3085
@c[_3085] 1 i[z4_26][b0] 1 i[z8_15][b0] 1 i[z21_46][b0] 1 i[z21_22][b0] 1 i[z2_47][b0] 1 i[z47_48][b0] 1 i[z38_49][b0] -2 i[b124][b0] >= 0;
* constraint lin_less_equal _3086
@c[_3086] -1 i[z4_26][b0] -1 i[z8_15][b0] -1 i[z21_46][b0] -1 i[z21_22][b0] -1 i[z2_47][b0] -1 i[z47_48][b0] -1 i[z38_49][b0] 7 i[b124][b0] >= 0;
* constraint lin_less_equal _3087
@c[_3087] 1 i[z4_27][b0] 1 i[z9_15][b0] 1 i[z21_33][b0] 1 i[s22][b0] 1 i[z30_32][b0] 1 i[z3_47][b0] 1 i[s48][b0] 1 i[z39_49][b0] 1 i[s50][b0] -2 i[b125][b0] >= 0;
* constraint lin_less_equal _3088
@c[_3088] -1 i[z4_27][b0] -1 i[z9_15][b0] -1 i[z21_33][b0] -1 i[s22][b0] -1 i[z30_32][b0] -1 i[z3_47][b0] -1 i[s48][b0] -1 i[z39_49][b0] -1 i[s50][b0] 9 i[b125][b0] >= 0;
* constraint lin_less_equal _3089
@c[_3089] -1 i[z20_47][b0] 1 i[s20][b0] >= 0;
* constraint lin_less_equal _3090
@c[_3090] -1 i[z20_47][b0] 1 i[s47][b0] >= 0;
* constraint lin_less_equal _3091
@c[_3091] 1 i[z20_47][b0] -1 i[s20][b0] -1 i[s47][b0] >= -1;
* constraint lin_less_equal _3092
@c[_3092] -1 i[z41_49][b0] 1 i[s41][b0] >= 0;
* constraint lin_less_equal _3093
@c[_3093] -1 i[z41_49][b0] 1 i[s49][b0] >= 0;
* constraint lin_less_equal _3094
@c[_3094] 1 i[z41_49][b0] -1 i[s41][b0] -1 i[s49][b0] >= -1;
* constraint lin_less_equal _3095
@c[_3095] 1 i[z4_29][b0] 1 i[z11_15][b0] 1 i[z20_44][b0] 1 i[z22_39][b0] 1 i[z28_30][b0] 1 i[z20_47][b0] 1 i[z1_48][b0] 1 i[z41_49][b0] 1 i[z49_50][b0] -2 i[b126][b0] >= 0;
* constraint lin_less_equal _3096
@c[_3096] -1 i[z4_29][b0] -1 i[z11_15][b0] -1 i[z20_44][b0] -1 i[z22_39][b0] -1 i[z28_30][b0] -1 i[z20_47][b0] -1 i[z1_48][b0] -1 i[z41_49][b0] -1 i[z49_50][b0] 9 i[b126][b0] >= 0;
* constraint lin_less_equal _3097
@c[_3097] 1 i[z4_31][b0] 1 i[z13_15][b0] 1 i[z20_45][b0] 1 i[z22_33][b0] 1 i[z22_47][b0] 1 i[z3_48][b0] 1 i[z43_49][b0] 1 i[z23_50][b0] -2 i[b127][b0] >= 0;
* constraint lin_less_equal _3098
@c[_3098] -1 i[z4_31][b0] -1 i[z13_15][b0] -1 i[z20_45][b0] -1 i[z22_33][b0] -1 i[z22_47][b0] -1 i[z3_48][b0] -1 i[z43_49][b0] -1 i[z23_50][b0] 8 i[b127][b0] >= 0;
* constraint lin_less_equal _3099
@c[_3099] -1 i[z17_51][b0] 1 i[s17][b0] >= 0;
* constraint lin_less_equal _3100
@c[_3100] -1 i[z17_51][b0] 1 i[s51][b0] >= 0;
* constraint lin_less_equal _3101
@c[_3101] 1 i[z17_51][b0] -1 i[s17][b0] -1 i[s51][b0] >= -1;
* constraint lin_less_equal _3102
@c[_3102] -1 i[z35_52][b0] 1 i[s35][b0] >= 0;
* constraint lin_less_equal _3103
@c[_3103] -1 i[z35_52][b0] 1 i[s52][b0] >= 0;
* constraint lin_less_equal _3104
@c[_3104] 1 i[z35_52][b0] -1 i[s35][b0] -1 i[s52][b0] >= -1;
* constraint lin_less_equal _3105
@c[_3105] 1 i[z4_44][b0] 1 i[z5_16][b0] 1 i[z29_30][b0] 1 i[z39_48][b0] 1 i[z1_50][b0] 1 i[z17_51][b0] 1 i[z35_52][b0] -2 i[b128][b0] >= 0;
* constraint lin_less_equal _3106
@c[_3106] -1 i[z4_44][b0] -1 i[z5_16][b0] -1 i[z29_30][b0] -1 i[z39_48][b0] -1 i[z1_50][b0] -1 i[z17_51][b0] -1 i[z35_52][b0] 7 i[b128][b0] >= 0;
* constraint lin_less_equal _3107
@c[_3107] 1 i[z4_45][b0] 1 i[z6_16][b0] 1 i[z20_51][b0] 1 i[z30_31][b0] 1 i[z33_48][b0] 1 i[z3_50][b0] 1 i[z18_51][b0] 1 i[z36_52][b0] -2 i[b129][b0] >= 0;
* constraint lin_less_equal _3108
@c[_3108] -1 i[z4_45][b0] -1 i[z6_16][b0] -1 i[z20_51][b0] -1 i[z30_31][b0] -1 i[z33_48][b0] -1 i[z3_50][b0] -1 i[z18_51][b0] -1 i[z36_52][b0] 8 i[b129][b0] >= 0;
* constraint lin_less_equal _3109
@c[_3109] -1 i[z26_50][b0] 1 i[s26][b0] >= 0;
* constraint lin_less_equal _3110
@c[_3110] -1 i[z26_50][b0] 1 i[s50][b0] >= 0;
* constraint lin_less_equal _3111
@c[_3111] 1 i[z26_50][b0] -1 i[s26][b0] -1 i[s50][b0] >= -1;
* constraint lin_less_equal _3112
@c[_3112] -1 i[z38_52][b0] 1 i[s38][b0] >= 0;
* constraint lin_less_equal _3113
@c[_3113] -1 i[z38_52][b0] 1 i[s52][b0] >= 0;
* constraint lin_less_equal _3114
@c[_3114] 1 i[z38_52][b0] -1 i[s38][b0] -1 i[s52][b0] >= -1;
* constraint lin_less_equal _3115
@c[_3115] 1 i[z4_47][b0] 1 i[z8_16][b0] 1 i[z20_21][b0] 1 i[z36_45][b0] 1 i[z26_50][b0] 1 i[z2_51][b0] 1 i[z38_52][b0] -2 i[b130][b0] >= 0;
* constraint lin_less_equal _3116
@c[_3116] -1 i[z4_47][b0] -1 i[z8_16][b0] -1 i[z20_21][b0] -1 i[z36_45][b0] -1 i[z26_50][b0] -1 i[z2_51][b0] -1 i[z38_52][b0] 7 i[b130][b0] >= 0;
* constraint lin_less_equal _3117
@c[_3117] 1 i[z4_48][b0] 1 i[z9_16][b0] 1 i[z20_22][b0] 1 i[z30_50][b0] 1 i[z23_45][b0] 1 i[z27_50][b0] 1 i[z3_51][b0] 1 i[z39_52][b0] -2 i[b131][b0] >= 0;
* constraint lin_less_equal _3118
@c[_3118] -1 i[z4_48][b0] -1 i[z9_16][b0] -1 i[z20_22][b0] -1 i[z30_50][b0] -1 i[z23_45][b0] -1 i[z27_50][b0] -1 i[z3_51][b0] -1 i[z39_52][b0] 8 i[b131][b0] >= 0;
* constraint lin_less_equal _3119
@c[_3119] 1 i[z4_50][b0] 1 i[z14_16][b0] 1 i[z20_48][b0] 1 i[z27_48][b0] 1 i[z32_50][b0] 1 i[z23_51][b0] 1 i[z1_52][b0] -2 i[b132][b0] >= 0;
* constraint lin_less_equal _3120
@c[_3120] -1 i[z4_50][b0] -1 i[z14_16][b0] -1 i[z20_48][b0] -1 i[z27_48][b0] -1 i[z32_50][b0] -1 i[z23_51][b0] -1 i[z1_52][b0] 7 i[b132][b0] >= 0;
* constraint lin_less_equal _3121
@c[_3121] 1 i[z4_51][b0] 1 i[z15_16][b0] 1 i[z30_45][b0] 1 i[z18_45][b0] 1 i[z33_50][b0] 1 i[z24_51][b0] 1 i[z2_52][b0] -2 i[b133][b0] >= 0;
* constraint lin_less_equal _3122
@c[_3122] -1 i[z4_51][b0] -1 i[z15_16][b0] -1 i[z30_45][b0] -1 i[z18_45][b0] -1 i[z33_50][b0] -1 i[z24_51][b0] -1 i[z2_52][b0] 7 i[b133][b0] >= 0;
* constraint lin_less_equal _3123
@c[_3123] -1 i[z4_52][b0] 1 i[s4][b0] >= 0;
* constraint lin_less_equal _3124
@c[_3124] -1 i[z4_52][b0] 1 i[s52][b0] >= 0;
* constraint lin_less_equal _3125
@c[_3125] 1 i[z4_52][b0] -1 i[s4][b0] -1 i[s52][b0] >= -1;
* constraint lin_less_equal _3126
@c[_3126] -1 i[z34_50][b0] 1 i[s34][b0] >= 0;
* constraint lin_less_equal _3127
@c[_3127] -1 i[z34_50][b0] 1 i[s50][b0] >= 0;
* constraint lin_less_equal _3128
@c[_3128] 1 i[z34_50][b0] -1 i[s34][b0] -1 i[s50][b0] >= -1;
* constraint lin_less_equal _3129
@c[_3129] -1 i[z25_51][b0] 1 i[s25][b0] >= 0;
* constraint lin_less_equal _3130
@c[_3130] -1 i[z25_51][b0] 1 i[s51][b0] >= 0;
* constraint lin_less_equal _3131
@c[_3131] 1 i[z25_51][b0] -1 i[s25][b0] -1 i[s51][b0] >= -1;
* constraint lin_less_equal _3132
@c[_3132] 1 i[z4_52][b0] 1 i[s16][b0] 1 i[z34_50][b0] 1 i[z25_51][b0] 1 i[z4_52][b0] -2 i[b134][b0] >= 0;
* constraint lin_less_equal _3133
@c[_3133] -1 i[z4_52][b0] -1 i[s16][b0] -1 i[z34_50][b0] -1 i[z25_51][b0] -1 i[z4_52][b0] 5 i[b134][b0] >= 0;
* constraint lin_less_equal _3134
@c[_3134] -1 i[z5_17][b0] 1 i[s5][b0] >= 0;
* constraint lin_less_equal _3135
@c[_3135] -1 i[z5_17][b0] 1 i[s17][b0] >= 0;
* constraint lin_less_equal _3136
@c[_3136] 1 i[z5_17][b0] -1 i[s5][b0] -1 i[s17][b0] >= -1;
* constraint lin_less_equal _3137
@c[_3137] 1 i[z5_17][b0] 1 i[z5_17][b0] -2 i[b135][b0] >= 0;
* constraint lin_less_equal _3138
@c[_3138] -1 i[z5_17][b0] -1 i[z5_17][b0] 2 i[b135][b0] >= 0;
* constraint lin_less_equal _3139
@c[_3139] -1 i[z5_18][b0] 1 i[s5][b0] >= 0;
* constraint lin_less_equal _3140
@c[_3140] -1 i[z5_18][b0] 1 i[s18][b0] >= 0;
* constraint lin_less_equal _3141
@c[_3141] 1 i[z5_18][b0] -1 i[s5][b0] -1 i[s18][b0] >= -1;
* constraint lin_less_equal _3142
@c[_3142] -1 i[z6_17][b0] 1 i[s6][b0] >= 0;
* constraint lin_less_equal _3143
@c[_3143] -1 i[z6_17][b0] 1 i[s17][b0] >= 0;
* constraint lin_less_equal _3144
@c[_3144] 1 i[z6_17][b0] -1 i[s6][b0] -1 i[s17][b0] >= -1;
* constraint lin_less_equal _3145
@c[_3145] 1 i[z5_18][b0] 1 i[z6_17][b0] -2 i[b136][b0] >= 0;
* constraint lin_less_equal _3146
@c[_3146] -1 i[z5_18][b0] -1 i[z6_17][b0] 2 i[b136][b0] >= 0;
* constraint lin_less_equal _3147
@c[_3147] -1 i[z5_19][b0] 1 i[s5][b0] >= 0;
* constraint lin_less_equal _3148
@c[_3148] -1 i[z5_19][b0] 1 i[s19][b0] >= 0;
* constraint lin_less_equal _3149
@c[_3149] 1 i[z5_19][b0] -1 i[s5][b0] -1 i[s19][b0] >= -1;
* constraint lin_less_equal _3150
@c[_3150] -1 i[z7_17][b0] 1 i[s7][b0] >= 0;
* constraint lin_less_equal _3151
@c[_3151] -1 i[z7_17][b0] 1 i[s17][b0] >= 0;
* constraint lin_less_equal _3152
@c[_3152] 1 i[z7_17][b0] -1 i[s7][b0] -1 i[s17][b0] >= -1;
* constraint lin_less_equal _3153
@c[_3153] 1 i[z5_19][b0] 1 i[z7_17][b0] -2 i[b137][b0] >= 0;
* constraint lin_less_equal _3154
@c[_3154] -1 i[z5_19][b0] -1 i[z7_17][b0] 2 i[b137][b0] >= 0;
* constraint lin_less_equal _3155
@c[_3155] -1 i[z5_20][b0] 1 i[s5][b0] >= 0;
* constraint lin_less_equal _3156
@c[_3156] -1 i[z5_20][b0] 1 i[s20][b0] >= 0;
* constraint lin_less_equal _3157
@c[_3157] 1 i[z5_20][b0] -1 i[s5][b0] -1 i[s20][b0] >= -1;
* constraint lin_less_equal _3158
@c[_3158] -1 i[z7_34][b0] 1 i[s7][b0] >= 0;
* constraint lin_less_equal _3159
@c[_3159] -1 i[z7_34][b0] 1 i[s34][b0] >= 0;
* constraint lin_less_equal _3160
@c[_3160] 1 i[z7_34][b0] -1 i[s7][b0] -1 i[s34][b0] >= -1;
* constraint lin_less_equal _3161
@c[_3161] -1 i[z11_17][b0] 1 i[s11][b0] >= 0;
* constraint lin_less_equal _3162
@c[_3162] -1 i[z11_17][b0] 1 i[s17][b0] >= 0;
* constraint lin_less_equal _3163
@c[_3163] 1 i[z11_17][b0] -1 i[s11][b0] -1 i[s17][b0] >= -1;
* constraint lin_less_equal _3164
@c[_3164] -1 i[z16_24][b0] 1 i[s16][b0] >= 0;
* constraint lin_less_equal _3165
@c[_3165] -1 i[z16_24][b0] 1 i[s24][b0] >= 0;
* constraint lin_less_equal _3166
@c[_3166] 1 i[z16_24][b0] -1 i[s16][b0] -1 i[s24][b0] >= -1;
* constraint lin_less_equal _3167
@c[_3167] 1 i[z5_20][b0] 1 i[z7_34][b0] 1 i[z12_37][b0] 1 i[z11_17][b0] 1 i[z16_24][b0] 1 i[z7_39][b0] -2 i[b138][b0] >= 0;
* constraint lin_less_equal _3168
@c[_3168] -1 i[z5_20][b0] -1 i[z7_34][b0] -1 i[z12_37][b0] -1 i[z11_17][b0] -1 i[z16_24][b0] -1 i[z7_39][b0] 6 i[b138][b0] >= 0;
* constraint lin_less_equal _3169
@c[_3169] 1 i[z5_21][b0] 1 i[z12_17][b0] -2 i[b139][b0] >= 0;
* constraint lin_less_equal _3170
@c[_3170] -1 i[z5_21][b0] -1 i[z12_17][b0] 2 i[b139][b0] >= 0;
* constraint lin_less_equal _3171
@c[_3171] -1 i[z5_22][b0] 1 i[s5][b0] >= 0;
* constraint lin_less_equal _3172
@c[_3172] -1 i[z5_22][b0] 1 i[s22][b0] >= 0;
* constraint lin_less_equal _3173
@c[_3173] 1 i[z5_22][b0] -1 i[s5][b0] -1 i[s22][b0] >= -1;
* constraint lin_less_equal _3174
@c[_3174] -1 i[z13_17][b0] 1 i[s13][b0] >= 0;
* constraint lin_less_equal _3175
@c[_3175] -1 i[z13_17][b0] 1 i[s17][b0] >= 0;
* constraint lin_less_equal _3176
@c[_3176] 1 i[z13_17][b0] -1 i[s13][b0] -1 i[s17][b0] >= -1;
* constraint lin_less_equal _3177
@c[_3177] 1 i[z5_22][b0] 1 i[z13_17][b0] -2 i[b140][b0] >= 0;
* constraint lin_less_equal _3178
@c[_3178] -1 i[z5_22][b0] -1 i[z13_17][b0] 2 i[b140][b0] >= 0;
* constraint lin_less_equal _3179
@c[_3179] -1 i[z5_23][b0] 1 i[s5][b0] >= 0;
* constraint lin_less_equal _3180
@c[_3180] -1 i[z5_23][b0] 1 i[s23][b0] >= 0;
* constraint lin_less_equal _3181
@c[_3181] 1 i[z5_23][b0] -1 i[s5][b0] -1 i[s23][b0] >= -1;
* constraint lin_less_equal _3182
@c[_3182] -1 i[z6_31][b0] 1 i[s6][b0] >= 0;
* constraint lin_less_equal _3183
@c[_3183] -1 i[z6_31][b0] 1 i[s31][b0] >= 0;
* constraint lin_less_equal _3184
@c[_3184] 1 i[z6_31][b0] -1 i[s6][b0] -1 i[s31][b0] >= -1;
* constraint lin_less_equal _3185
@c[_3185] -1 i[z14_17][b0] 1 i[s14][b0] >= 0;
* constraint lin_less_equal _3186
@c[_3186] -1 i[z14_17][b0] 1 i[s17][b0] >= 0;
* constraint lin_less_equal _3187
@c[_3187] 1 i[z14_17][b0] -1 i[s14][b0] -1 i[s17][b0] >= -1;
* constraint lin_less_equal _3188
@c[_3188] -1 i[z13_21][b0] 1 i[s13][b0] >= 0;
* constraint lin_less_equal _3189
@c[_3189] -1 i[z13_21][b0] 1 i[s21][b0] >= 0;
* constraint lin_less_equal _3190
@c[_3190] 1 i[z13_21][b0] -1 i[s13][b0] -1 i[s21][b0] >= -1;
* constraint lin_less_equal _3191
@c[_3191] 1 i[z5_23][b0] 1 i[z6_31][b0] 1 i[z15_45][b0] 1 i[z14_17][b0] 1 i[z13_21][b0] 1 i[z6_49][b0] -2 i[b141][b0] >= 0;
* constraint lin_less_equal _3192
@c[_3192] -1 i[z5_23][b0] -1 i[z6_31][b0] -1 i[z15_45][b0] -1 i[z14_17][b0] -1 i[z13_21][b0] -1 i[z6_49][b0] 6 i[b141][b0] >= 0;
* constraint lin_less_equal _3193
@c[_3193] 1 i[z5_24][b0] 1 i[z15_17][b0] -2 i[b142][b0] >= 0;
* constraint lin_less_equal _3194
@c[_3194] -1 i[z5_24][b0] -1 i[z15_17][b0] 2 i[b142][b0] >= 0;
* constraint lin_less_equal _3195
@c[_3195] -1 i[z5_25][b0] 1 i[s5][b0] >= 0;
* constraint lin_less_equal _3196
@c[_3196] -1 i[z5_25][b0] 1 i[s25][b0] >= 0;
* constraint lin_less_equal _3197
@c[_3197] 1 i[z5_25][b0] -1 i[s5][b0] -1 i[s25][b0] >= -1;
* constraint lin_less_equal _3198
@c[_3198] -1 i[z16_17][b0] 1 i[s16][b0] >= 0;
* constraint lin_less_equal _3199
@c[_3199] -1 i[z16_17][b0] 1 i[s17][b0] >= 0;
* constraint lin_less_equal _3200
@c[_3200] 1 i[z16_17][b0] -1 i[s16][b0] -1 i[s17][b0] >= -1;
* constraint lin_less_equal _3201
@c[_3201] 1 i[z5_25][b0] 1 i[z16_17][b0] -2 i[b143][b0] >= 0;
* constraint lin_less_equal _3202
@c[_3202] -1 i[z5_25][b0] -1 i[z16_17][b0] 2 i[b143][b0] >= 0;
* constraint lin_less_equal _3203
@c[_3203] -1 i[z5_35][b0] 1 i[s5][b0] >= 0;
* constraint lin_less_equal _3204
@c[_3204] -1 i[z5_35][b0] 1 i[s35][b0] >= 0;
* constraint lin_less_equal _3205
@c[_3205] 1 i[z5_35][b0] -1 i[s5][b0] -1 i[s35][b0] >= -1;
* constraint lin_less_equal _3206
@c[_3206] -1 i[z15_50][b0] 1 i[s15][b0] >= 0;
* constraint lin_less_equal _3207
@c[_3207] -1 i[z15_50][b0] 1 i[s50][b0] >= 0;
* constraint lin_less_equal _3208
@c[_3208] 1 i[z15_50][b0] -1 i[s15][b0] -1 i[s50][b0] >= -1;
* constraint lin_less_equal _3209
@c[_3209] -1 i[z10_25][b0] 1 i[s10][b0] >= 0;
* constraint lin_less_equal _3210
@c[_3210] -1 i[z10_25][b0] 1 i[s25][b0] >= 0;
* constraint lin_less_equal _3211
@c[_3211] 1 i[z10_25][b0] -1 i[s10][b0] -1 i[s25][b0] >= -1;
* constraint lin_less_equal _3212
@c[_3212] 1 i[z5_35][b0] 1 i[z7_49][b0] 1 i[z15_50][b0] 1 i[z5_18][b0] 1 i[z10_25][b0] 1 i[z14_49][b0] -2 i[b144][b0] >= 0;
* constraint lin_less_equal _3213
@c[_3213] -1 i[z5_35][b0] -1 i[z7_49][b0] -1 i[z15_50][b0] -1 i[z5_18][b0] -1 i[z10_25][b0] -1 i[z14_49][b0] 6 i[b144][b0] >= 0;
* constraint lin_less_equal _3214
@c[_3214] -1 i[z5_37][b0] 1 i[s5][b0] >= 0;
* constraint lin_less_equal _3215
@c[_3215] -1 i[z5_37][b0] 1 i[s37][b0] >= 0;
* constraint lin_less_equal _3216
@c[_3216] 1 i[z5_37][b0] -1 i[s5][b0] -1 i[s37][b0] >= -1;
* constraint lin_less_equal _3217
@c[_3217] -1 i[z15_52][b0] 1 i[s15][b0] >= 0;
* constraint lin_less_equal _3218
@c[_3218] -1 i[z15_52][b0] 1 i[s52][b0] >= 0;
* constraint lin_less_equal _3219
@c[_3219] 1 i[z15_52][b0] -1 i[s15][b0] -1 i[s52][b0] >= -1;
* constraint lin_less_equal _3220
@c[_3220] -1 i[z7_18][b0] 1 i[s7][b0] >= 0;
* constraint lin_less_equal _3221
@c[_3221] -1 i[z7_18][b0] 1 i[s18][b0] >= 0;
* constraint lin_less_equal _3222
@c[_3222] 1 i[z7_18][b0] -1 i[s7][b0] -1 i[s18][b0] >= -1;
* constraint lin_less_equal _3223
@c[_3223] -1 i[z16_49][b0] 1 i[s16][b0] >= 0;
* constraint lin_less_equal _3224
@c[_3224] -1 i[z16_49][b0] 1 i[s49][b0] >= 0;
* constraint lin_less_equal _3225
@c[_3225] 1 i[z16_49][b0] -1 i[s16][b0] -1 i[s49][b0] >= -1;
* constraint lin_less_equal _3226
@c[_3226] 1 i[z5_37][b0] 1 i[z7_30][b0] 1 i[z15_52][b0] 1 i[z7_18][b0] 1 i[z12_24][b0] 1 i[z16_49][b0] -2 i[b145][b0] >= 0;
* constraint lin_less_equal _3227
@c[_3227] -1 i[z5_37][b0] -1 i[z7_30][b0] -1 i[z15_52][b0] -1 i[z7_18][b0] -1 i[z12_24][b0] -1 i[z16_49][b0] 6 i[b145][b0] >= 0;
* constraint lin_less_equal _3228
@c[_3228] 1 i[z5_38][b0] 1 i[z8_18][b0] -2 i[b146][b0] >= 0;
* constraint lin_less_equal _3229
@c[_3229] -1 i[z5_38][b0] -1 i[z8_18][b0] 2 i[b146][b0] >= 0;
* constraint lin_less_equal _3230
@c[_3230] -1 i[z5_39][b0] 1 i[s5][b0] >= 0;
* constraint lin_less_equal _3231
@c[_3231] -1 i[z5_39][b0] 1 i[s39][b0] >= 0;
* constraint lin_less_equal _3232
@c[_3232] 1 i[z5_39][b0] -1 i[s5][b0] -1 i[s39][b0] >= -1;
* constraint lin_less_equal _3233
@c[_3233] -1 i[z7_32][b0] 1 i[s7][b0] >= 0;
* constraint lin_less_equal _3234
@c[_3234] -1 i[z7_32][b0] 1 i[s32][b0] >= 0;
* constraint lin_less_equal _3235
@c[_3235] 1 i[z7_32][b0] -1 i[s7][b0] -1 i[s32][b0] >= -1;
* constraint lin_less_equal _3236
@c[_3236] -1 i[z12_35][b0] 1 i[s12][b0] >= 0;
* constraint lin_less_equal _3237
@c[_3237] -1 i[z12_35][b0] 1 i[s35][b0] >= 0;
* constraint lin_less_equal _3238
@c[_3238] 1 i[z12_35][b0] -1 i[s12][b0] -1 i[s35][b0] >= -1;
* constraint lin_less_equal _3239
@c[_3239] -1 i[z9_18][b0] 1 i[s9][b0] >= 0;
* constraint lin_less_equal _3240
@c[_3240] -1 i[z9_18][b0] 1 i[s18][b0] >= 0;
* constraint lin_less_equal _3241
@c[_3241] 1 i[z9_18][b0] -1 i[s9][b0] -1 i[s18][b0] >= -1;
* constraint lin_less_equal _3242
@c[_3242] -1 i[z14_24][b0] 1 i[s14][b0] >= 0;
* constraint lin_less_equal _3243
@c[_3243] -1 i[z14_24][b0] 1 i[s24][b0] >= 0;
* constraint lin_less_equal _3244
@c[_3244] 1 i[z14_24][b0] -1 i[s14][b0] -1 i[s24][b0] >= -1;
* constraint lin_less_equal _3245
@c[_3245] 1 i[z5_39][b0] 1 i[z7_32][b0] 1 i[z12_35][b0] 1 i[z9_18][b0] 1 i[z14_24][b0] 1 i[z5_39][b0] -2 i[b147][b0] >= 0;
* constraint lin_less_equal _3246
@c[_3246] -1 i[z5_39][b0] -1 i[z7_32][b0] -1 i[z12_35][b0] -1 i[z9_18][b0] -1 i[z14_24][b0] -1 i[z5_39][b0] 6 i[b147][b0] >= 0;
* constraint lin_less_equal _3247
@c[_3247] -1 i[z5_40][b0] 1 i[s5][b0] >= 0;
* constraint lin_less_equal _3248
@c[_3248] -1 i[z5_40][b0] 1 i[s40][b0] >= 0;
* constraint lin_less_equal _3249
@c[_3249] 1 i[z5_40][b0] -1 i[s5][b0] -1 i[s40][b0] >= -1;
* constraint lin_less_equal _3250
@c[_3250] -1 i[z10_18][b0] 1 i[s10][b0] >= 0;
* constraint lin_less_equal _3251
@c[_3251] -1 i[z10_18][b0] 1 i[s18][b0] >= 0;
* constraint lin_less_equal _3252
@c[_3252] 1 i[z10_18][b0] -1 i[s10][b0] -1 i[s18][b0] >= -1;
* constraint lin_less_equal _3253
@c[_3253] 1 i[z5_40][b0] 1 i[z10_18][b0] -2 i[b148][b0] >= 0;
* constraint lin_less_equal _3254
@c[_3254] -1 i[z5_40][b0] -1 i[z10_18][b0] 2 i[b148][b0] >= 0;
* constraint lin_less_equal _3255
@c[_3255] -1 i[z5_41][b0] 1 i[s5][b0] >= 0;
* constraint lin_less_equal _3256
@c[_3256] -1 i[z5_41][b0] 1 i[s41][b0] >= 0;
* constraint lin_less_equal _3257
@c[_3257] 1 i[z5_41][b0] -1 i[s5][b0] -1 i[s41][b0] >= -1;
* constraint lin_less_equal _3258
@c[_3258] -1 i[z7_28][b0] 1 i[s7][b0] >= 0;
* constraint lin_less_equal _3259
@c[_3259] -1 i[z7_28][b0] 1 i[s28][b0] >= 0;
* constraint lin_less_equal _3260
@c[_3260] 1 i[z7_28][b0] -1 i[s7][b0] -1 i[s28][b0] >= -1;
* constraint lin_less_equal _3261
@c[_3261] -1 i[z11_18][b0] 1 i[s11][b0] >= 0;
* constraint lin_less_equal _3262
@c[_3262] -1 i[z11_18][b0] 1 i[s18][b0] >= 0;
* constraint lin_less_equal _3263
@c[_3263] 1 i[z11_18][b0] -1 i[s11][b0] -1 i[s18][b0] >= -1;
* constraint lin_less_equal _3264
@c[_3264] -1 i[z10_24][b0] 1 i[s10][b0] >= 0;
* constraint lin_less_equal _3265
@c[_3265] -1 i[z10_24][b0] 1 i[s24][b0] >= 0;
* constraint lin_less_equal _3266
@c[_3266] 1 i[z10_24][b0] -1 i[s10][b0] -1 i[s24][b0] >= -1;
* constraint lin_less_equal _3267
@c[_3267] 1 i[z5_41][b0] 1 i[z7_28][b0] 1 i[z11_18][b0] 1 i[z10_24][b0] -2 i[b149][b0] >= 0;
* constraint lin_less_equal _3268
@c[_3268] -1 i[z5_41][b0] -1 i[z7_28][b0] -1 i[z11_18][b0] -1 i[z10_24][b0] 4 i[b149][b0] >= 0;
* constraint lin_less_equal _3269
@c[_3269] 1 i[z5_42][b0] 1 i[z12_18][b0] -2 i[b150][b0] >= 0;
* constraint lin_less_equal _3270
@c[_3270] -1 i[z5_42][b0] -1 i[z12_18][b0] 2 i[b150][b0] >= 0;
* constraint lin_less_equal _3271
@c[_3271] -1 i[z5_43][b0] 1 i[s5][b0] >= 0;
* constraint lin_less_equal _3272
@c[_3272] -1 i[z5_43][b0] 1 i[s43][b0] >= 0;
* constraint lin_less_equal _3273
@c[_3273] 1 i[z5_43][b0] -1 i[s5][b0] -1 i[s43][b0] >= -1;
* constraint lin_less_equal _3274
@c[_3274] -1 i[z13_18][b0] 1 i[s13][b0] >= 0;
* constraint lin_less_equal _3275
@c[_3275] -1 i[z13_18][b0] 1 i[s18][b0] >= 0;
* constraint lin_less_equal _3276
@c[_3276] 1 i[z13_18][b0] -1 i[s13][b0] -1 i[s18][b0] >= -1;
* constraint lin_less_equal _3277
@c[_3277] 1 i[z5_43][b0] 1 i[z13_18][b0] -2 i[b151][b0] >= 0;
* constraint lin_less_equal _3278
@c[_3278] -1 i[z5_43][b0] -1 i[z13_18][b0] 2 i[b151][b0] >= 0;
* constraint lin_less_equal _3279
@c[_3279] -1 i[z5_44][b0] 1 i[s5][b0] >= 0;
* constraint lin_less_equal _3280
@c[_3280] -1 i[z5_44][b0] 1 i[s44][b0] >= 0;
* constraint lin_less_equal _3281
@c[_3281] 1 i[z5_44][b0] -1 i[s5][b0] -1 i[s44][b0] >= -1;
* constraint lin_less_equal _3282
@c[_3282] -1 i[z12_41][b0] 1 i[s12][b0] >= 0;
* constraint lin_less_equal _3283
@c[_3283] -1 i[z12_41][b0] 1 i[s41][b0] >= 0;
* constraint lin_less_equal _3284
@c[_3284] 1 i[z12_41][b0] -1 i[s12][b0] -1 i[s41][b0] >= -1;
* constraint lin_less_equal _3285
@c[_3285] -1 i[z9_22][b0] 1 i[s9][b0] >= 0;
* constraint lin_less_equal _3286
@c[_3286] -1 i[z9_22][b0] 1 i[s22][b0] >= 0;
* constraint lin_less_equal _3287
@c[_3287] 1 i[z9_22][b0] -1 i[s9][b0] -1 i[s22][b0] >= -1;
* constraint lin_less_equal _3288
@c[_3288] 1 i[z5_44][b0] 1 i[z6_39][b0] 1 i[z12_41][b0] 1 i[z5_19][b0] 1 i[z9_22][b0] 1 i[z11_39][b0] -2 i[b152][b0] >= 0;
* constraint lin_less_equal _3289
@c[_3289] -1 i[z5_44][b0] -1 i[z6_39][b0] -1 i[z12_41][b0] -1 i[z5_19][b0] -1 i[z9_22][b0] -1 i[z11_39][b0] 6 i[b152][b0] >= 0;
* constraint lin_less_equal _3290
@c[_3290] -1 i[z5_45][b0] 1 i[s5][b0] >= 0;
* constraint lin_less_equal _3291
@c[_3291] -1 i[z5_45][b0] 1 i[s45][b0] >= 0;
* constraint lin_less_equal _3292
@c[_3292] 1 i[z5_45][b0] -1 i[s5][b0] -1 i[s45][b0] >= -1;
* constraint lin_less_equal _3293
@c[_3293] -1 i[z12_43][b0] 1 i[s12][b0] >= 0;
* constraint lin_less_equal _3294
@c[_3294] -1 i[z12_43][b0] 1 i[s43][b0] >= 0;
* constraint lin_less_equal _3295
@c[_3295] 1 i[z12_43][b0] -1 i[s12][b0] -1 i[s43][b0] >= -1;
* constraint lin_less_equal _3296
@c[_3296] -1 i[z6_19][b0] 1 i[s6][b0] >= 0;
* constraint lin_less_equal _3297
@c[_3297] -1 i[z6_19][b0] 1 i[s19][b0] >= 0;
* constraint lin_less_equal _3298
@c[_3298] 1 i[z6_19][b0] -1 i[s6][b0] -1 i[s19][b0] >= -1;
* constraint lin_less_equal _3299
@c[_3299] -1 i[z13_39][b0] 1 i[s13][b0] >= 0;
* constraint lin_less_equal _3300
@c[_3300] -1 i[z13_39][b0] 1 i[s39][b0] >= 0;
* constraint lin_less_equal _3301
@c[_3301] 1 i[z13_39][b0] -1 i[s13][b0] -1 i[s39][b0] >= -1;
* constraint lin_less_equal _3302
@c[_3302] 1 i[z5_45][b0] 1 i[z6_33][b0] 1 i[z12_43][b0] 1 i[z6_19][b0] 1 i[z15_21][b0] 1 i[z13_39][b0] -2 i[b153][b0] >= 0;
* constraint lin_less_equal _3303
@c[_3303] -1 i[z5_45][b0] -1 i[z6_33][b0] -1 i[z12_43][b0] -1 i[z6_19][b0] -1 i[z15_21][b0] -1 i[z13_39][b0] 6 i[b153][b0] >= 0;
* constraint lin_less_equal _3304
@c[_3304] 1 i[z5_47][b0] 1 i[z8_19][b0] -2 i[b154][b0] >= 0;
* constraint lin_less_equal _3305
@c[_3305] -1 i[z5_47][b0] -1 i[z8_19][b0] 2 i[b154][b0] >= 0;
* constraint lin_less_equal _3306
@c[_3306] -1 i[z5_48][b0] 1 i[s5][b0] >= 0;
* constraint lin_less_equal _3307
@c[_3307] -1 i[z5_48][b0] 1 i[s48][b0] >= 0;
* constraint lin_less_equal _3308
@c[_3308] 1 i[z5_48][b0] -1 i[s5][b0] -1 i[s48][b0] >= -1;
* constraint lin_less_equal _3309
@c[_3309] -1 i[z9_19][b0] 1 i[s9][b0] >= 0;
* constraint lin_less_equal _3310
@c[_3310] -1 i[z9_19][b0] 1 i[s19][b0] >= 0;
* constraint lin_less_equal _3311
@c[_3311] 1 i[z9_19][b0] -1 i[s9][b0] -1 i[s19][b0] >= -1;
* constraint lin_less_equal _3312
@c[_3312] 1 i[z5_48][b0] 1 i[z9_19][b0] -2 i[b155][b0] >= 0;
* constraint lin_less_equal _3313
@c[_3313] -1 i[z5_48][b0] -1 i[z9_19][b0] 2 i[b155][b0] >= 0;
* constraint lin_less_equal _3314
@c[_3314] -1 i[z5_49][b0] 1 i[s5][b0] >= 0;
* constraint lin_less_equal _3315
@c[_3315] -1 i[z5_49][b0] 1 i[s49][b0] >= 0;
* constraint lin_less_equal _3316
@c[_3316] 1 i[z5_49][b0] -1 i[s5][b0] -1 i[s49][b0] >= -1;
* constraint lin_less_equal _3317
@c[_3317] -1 i[z6_29][b0] 1 i[s6][b0] >= 0;
* constraint lin_less_equal _3318
@c[_3318] -1 i[z6_29][b0] 1 i[s29][b0] >= 0;
* constraint lin_less_equal _3319
@c[_3319] 1 i[z6_29][b0] -1 i[s6][b0] -1 i[s29][b0] >= -1;
* constraint lin_less_equal _3320
@c[_3320] -1 i[z15_44][b0] 1 i[s15][b0] >= 0;
* constraint lin_less_equal _3321
@c[_3321] -1 i[z15_44][b0] 1 i[s44][b0] >= 0;
* constraint lin_less_equal _3322
@c[_3322] 1 i[z15_44][b0] -1 i[s15][b0] -1 i[s44][b0] >= -1;
* constraint lin_less_equal _3323
@c[_3323] -1 i[z10_19][b0] 1 i[s10][b0] >= 0;
* constraint lin_less_equal _3324
@c[_3324] -1 i[z10_19][b0] 1 i[s19][b0] >= 0;
* constraint lin_less_equal _3325
@c[_3325] 1 i[z10_19][b0] -1 i[s10][b0] -1 i[s19][b0] >= -1;
* constraint lin_less_equal _3326
@c[_3326] -1 i[z11_21][b0] 1 i[s11][b0] >= 0;
* constraint lin_less_equal _3327
@c[_3327] -1 i[z11_21][b0] 1 i[s21][b0] >= 0;
* constraint lin_less_equal _3328
@c[_3328] 1 i[z11_21][b0] -1 i[s11][b0] -1 i[s21][b0] >= -1;
* constraint lin_less_equal _3329
@c[_3329] 1 i[z5_49][b0] 1 i[z6_29][b0] 1 i[z15_44][b0] 1 i[z10_19][b0] 1 i[z11_21][b0] 1 i[z5_49][b0] -2 i[b156][b0] >= 0;
* constraint lin_less_equal _3330
@c[_3330] -1 i[z5_49][b0] -1 i[z6_29][b0] -1 i[z15_44][b0] -1 i[z10_19][b0] -1 i[z11_21][b0] -1 i[z5_49][b0] 6 i[b156][b0] >= 0;
* constraint lin_less_equal _3331
@c[_3331] -1 i[z5_50][b0] 1 i[s5][b0] >= 0;
* constraint lin_less_equal _3332
@c[_3332] -1 i[z5_50][b0] 1 i[s50][b0] >= 0;
* constraint lin_less_equal _3333
@c[_3333] 1 i[z5_50][b0] -1 i[s5][b0] -1 i[s50][b0] >= -1;
* constraint lin_less_equal _3334
@c[_3334] -1 i[z6_27][b0] 1 i[s6][b0] >= 0;
* constraint lin_less_equal _3335
@c[_3335] -1 i[z6_27][b0] 1 i[s27][b0] >= 0;
* constraint lin_less_equal _3336
@c[_3336] 1 i[z6_27][b0] -1 i[s6][b0] -1 i[s27][b0] >= -1;
* constraint lin_less_equal _3337
@c[_3337] -1 i[z14_19][b0] 1 i[s14][b0] >= 0;
* constraint lin_less_equal _3338
@c[_3338] -1 i[z14_19][b0] 1 i[s19][b0] >= 0;
* constraint lin_less_equal _3339
@c[_3339] 1 i[z14_19][b0] -1 i[s14][b0] -1 i[s19][b0] >= -1;
* constraint lin_less_equal _3340
@c[_3340] -1 i[z9_21][b0] 1 i[s9][b0] >= 0;
* constraint lin_less_equal _3341
@c[_3341] -1 i[z9_21][b0] 1 i[s21][b0] >= 0;
* constraint lin_less_equal _3342
@c[_3342] 1 i[z9_21][b0] -1 i[s9][b0] -1 i[s21][b0] >= -1;
* constraint lin_less_equal _3343
@c[_3343] 1 i[z5_50][b0] 1 i[z6_27][b0] 1 i[z14_19][b0] 1 i[z9_21][b0] -2 i[b157][b0] >= 0;
* constraint lin_less_equal _3344
@c[_3344] -1 i[z5_50][b0] -1 i[z6_27][b0] -1 i[z14_19][b0] -1 i[z9_21][b0] 4 i[b157][b0] >= 0;
* constraint lin_less_equal _3345
@c[_3345] 1 i[z5_51][b0] 1 i[z15_19][b0] -2 i[b158][b0] >= 0;
* constraint lin_less_equal _3346
@c[_3346] -1 i[z5_51][b0] -1 i[z15_19][b0] 2 i[b158][b0] >= 0;
* constraint lin_less_equal _3347
@c[_3347] -1 i[z5_52][b0] 1 i[s5][b0] >= 0;
* constraint lin_less_equal _3348
@c[_3348] -1 i[z5_52][b0] 1 i[s52][b0] >= 0;
* constraint lin_less_equal _3349
@c[_3349] 1 i[z5_52][b0] -1 i[s5][b0] -1 i[s52][b0] >= -1;
* constraint lin_less_equal _3350
@c[_3350] -1 i[z16_19][b0] 1 i[s16][b0] >= 0;
* constraint lin_less_equal _3351
@c[_3351] -1 i[z16_19][b0] 1 i[s19][b0] >= 0;
* constraint lin_less_equal _3352
@c[_3352] 1 i[z16_19][b0] -1 i[s16][b0] -1 i[s19][b0] >= -1;
* constraint lin_less_equal _3353
@c[_3353] 1 i[z5_52][b0] 1 i[z16_19][b0] -2 i[b159][b0] >= 0;
* constraint lin_less_equal _3354
@c[_3354] -1 i[z5_52][b0] -1 i[z16_19][b0] 2 i[b159][b0] >= 0;
* constraint lin_less_equal _3355
@c[_3355] -1 i[z16_32][b0] 1 i[s16][b0] >= 0;
* constraint lin_less_equal _3356
@c[_3356] -1 i[z16_32][b0] 1 i[s32][b0] >= 0;
* constraint lin_less_equal _3357
@c[_3357] 1 i[z16_32][b0] -1 i[s16][b0] -1 i[s32][b0] >= -1;
* constraint lin_less_equal _3358
@c[_3358] -1 i[z14_51][b0] 1 i[s14][b0] >= 0;
* constraint lin_less_equal _3359
@c[_3359] -1 i[z14_51][b0] 1 i[s51][b0] >= 0;
* constraint lin_less_equal _3360
@c[_3360] 1 i[z14_51][b0] -1 i[s14][b0] -1 i[s51][b0] >= -1;
* constraint lin_less_equal _3361
@c[_3361] 1 i[z6_17][b0] 1 i[z14_39][b0] 1 i[z16_32][b0] 1 i[z5_20][b0] 1 i[z9_45][b0] 1 i[z14_51][b0] -2 i[b160][b0] >= 0;
* constraint lin_less_equal _3362
@c[_3362] -1 i[z6_17][b0] -1 i[z14_39][b0] -1 i[z16_32][b0] -1 i[z5_20][b0] -1 i[z9_45][b0] -1 i[z14_51][b0] 6 i[b160][b0] >= 0;
* constraint lin_less_equal _3363
@c[_3363] -1 i[z16_34][b0] 1 i[s16][b0] >= 0;
* constraint lin_less_equal _3364
@c[_3364] -1 i[z16_34][b0] 1 i[s34][b0] >= 0;
* constraint lin_less_equal _3365
@c[_3365] 1 i[z16_34][b0] -1 i[s16][b0] -1 i[s34][b0] >= -1;
* constraint lin_less_equal _3366
@c[_3366] -1 i[z11_44][b0] 1 i[s11][b0] >= 0;
* constraint lin_less_equal _3367
@c[_3367] -1 i[z11_44][b0] 1 i[s44][b0] >= 0;
* constraint lin_less_equal _3368
@c[_3368] 1 i[z11_44][b0] -1 i[s11][b0] -1 i[s44][b0] >= -1;
* constraint lin_less_equal _3369
@c[_3369] -1 i[z16_51][b0] 1 i[s16][b0] >= 0;
* constraint lin_less_equal _3370
@c[_3370] -1 i[z16_51][b0] 1 i[s51][b0] >= 0;
* constraint lin_less_equal _3371
@c[_3371] 1 i[z16_51][b0] -1 i[s16][b0] -1 i[s51][b0] >= -1;
* constraint lin_less_equal _3372
@c[_3372] 1 i[z6_19][b0] 1 i[z14_20][b0] 1 i[z16_34][b0] 1 i[z7_20][b0] 1 i[z11_44][b0] 1 i[z16_51][b0] -2 i[b161][b0] >= 0;
* constraint lin_less_equal _3373
@c[_3373] -1 i[z6_19][b0] -1 i[z14_20][b0] -1 i[z16_34][b0] -1 i[z7_20][b0] -1 i[z11_44][b0] -1 i[z16_51][b0] 6 i[b161][b0] >= 0;
* constraint lin_less_equal _3374
@c[_3374] -1 i[z15_38][b0] 1 i[s15][b0] >= 0;
* constraint lin_less_equal _3375
@c[_3375] -1 i[z15_38][b0] 1 i[s38][b0] >= 0;
* constraint lin_less_equal _3376
@c[_3376] 1 i[z15_38][b0] -1 i[s15][b0] -1 i[s38][b0] >= -1;
* constraint lin_less_equal _3377
@c[_3377] -1 i[z16_46][b0] 1 i[s16][b0] >= 0;
* constraint lin_less_equal _3378
@c[_3378] -1 i[z16_46][b0] 1 i[s46][b0] >= 0;
* constraint lin_less_equal _3379
@c[_3379] 1 i[z16_46][b0] -1 i[s16][b0] -1 i[s46][b0] >= -1;
* constraint lin_less_equal _3380
@c[_3380] -1 i[z8_48][b0] 1 i[s8][b0] >= 0;
* constraint lin_less_equal _3381
@c[_3381] -1 i[z8_48][b0] 1 i[s48][b0] >= 0;
* constraint lin_less_equal _3382
@c[_3382] 1 i[z8_48][b0] -1 i[s8][b0] -1 i[s48][b0] >= -1;
* constraint lin_less_equal _3383
@c[_3383] -1 i[z7_52][b0] 1 i[s7][b0] >= 0;
* constraint lin_less_equal _3384
@c[_3384] -1 i[z7_52][b0] 1 i[s52][b0] >= 0;
* constraint lin_less_equal _3385
@c[_3385] 1 i[z7_52][b0] -1 i[s7][b0] -1 i[s52][b0] >= -1;
* constraint lin_less_equal _3386
@c[_3386] 1 i[z6_24][b0] 1 i[z15_38][b0] 1 i[z16_46][b0] 1 i[z15_20][b0] 1 i[z8_48][b0] 1 i[z7_52][b0] -2 i[b162][b0] >= 0;
* constraint lin_less_equal _3387
@c[_3387] -1 i[z6_24][b0] -1 i[z15_38][b0] -1 i[z16_46][b0] -1 i[z15_20][b0] -1 i[z8_48][b0] -1 i[z7_52][b0] 6 i[b162][b0] >= 0;
* constraint lin_less_equal _3388
@c[_3388] -1 i[z6_25][b0] 1 i[s6][b0] >= 0;
* constraint lin_less_equal _3389
@c[_3389] -1 i[z6_25][b0] 1 i[s25][b0] >= 0;
* constraint lin_less_equal _3390
@c[_3390] 1 i[z6_25][b0] -1 i[s6][b0] -1 i[s25][b0] >= -1;
* constraint lin_less_equal _3391
@c[_3391] -1 i[z15_40][b0] 1 i[s15][b0] >= 0;
* constraint lin_less_equal _3392
@c[_3392] -1 i[z15_40][b0] 1 i[s40][b0] >= 0;
* constraint lin_less_equal _3393
@c[_3393] 1 i[z15_40][b0] -1 i[s15][b0] -1 i[s40][b0] >= -1;
* constraint lin_less_equal _3394
@c[_3394] -1 i[z16_20][b0] 1 i[s16][b0] >= 0;
* constraint lin_less_equal _3395
@c[_3395] -1 i[z16_20][b0] 1 i[s20][b0] >= 0;
* constraint lin_less_equal _3396
@c[_3396] 1 i[z16_20][b0] -1 i[s16][b0] -1 i[s20][b0] >= -1;
* constraint lin_less_equal _3397
@c[_3397] -1 i[z10_48][b0] 1 i[s10][b0] >= 0;
* constraint lin_less_equal _3398
@c[_3398] -1 i[z10_48][b0] 1 i[s48][b0] >= 0;
* constraint lin_less_equal _3399
@c[_3399] 1 i[z10_48][b0] -1 i[s10][b0] -1 i[s48][b0] >= -1;
* constraint lin_less_equal _3400
@c[_3400] -1 i[z11_50][b0] 1 i[s11][b0] >= 0;
* constraint lin_less_equal _3401
@c[_3401] -1 i[z11_50][b0] 1 i[s50][b0] >= 0;
* constraint lin_less_equal _3402
@c[_3402] 1 i[z11_50][b0] -1 i[s11][b0] -1 i[s50][b0] >= -1;
* constraint lin_less_equal _3403
@c[_3403] 1 i[z6_25][b0] 1 i[z15_40][b0] 1 i[z16_20][b0] 1 i[z16_20][b0] 1 i[z10_48][b0] 1 i[z11_50][b0] -2 i[b163][b0] >= 0;
* constraint lin_less_equal _3404
@c[_3404] -1 i[z6_25][b0] -1 i[z15_40][b0] -1 i[z16_20][b0] -1 i[z16_20][b0] -1 i[z10_48][b0] -1 i[z11_50][b0] 6 i[b163][b0] >= 0;
* constraint lin_less_equal _3405
@c[_3405] 1 i[z6_26][b0] 1 i[z8_21][b0] -2 i[b164][b0] >= 0;
* constraint lin_less_equal _3406
@c[_3406] -1 i[z6_26][b0] -1 i[z8_21][b0] 2 i[b164][b0] >= 0;
* constraint lin_less_equal _3407
@c[_3407] -1 i[z6_28][b0] 1 i[s6][b0] >= 0;
* constraint lin_less_equal _3408
@c[_3408] -1 i[z6_28][b0] 1 i[s28][b0] >= 0;
* constraint lin_less_equal _3409
@c[_3409] 1 i[z6_28][b0] -1 i[s6][b0] -1 i[s28][b0] >= -1;
* constraint lin_less_equal _3410
@c[_3410] -1 i[z15_29][b0] 1 i[s15][b0] >= 0;
* constraint lin_less_equal _3411
@c[_3411] -1 i[z15_29][b0] 1 i[s29][b0] >= 0;
* constraint lin_less_equal _3412
@c[_3412] 1 i[z15_29][b0] -1 i[s15][b0] -1 i[s29][b0] >= -1;
* constraint lin_less_equal _3413
@c[_3413] -1 i[z10_21][b0] 1 i[s10][b0] >= 0;
* constraint lin_less_equal _3414
@c[_3414] -1 i[z10_21][b0] 1 i[s21][b0] >= 0;
* constraint lin_less_equal _3415
@c[_3415] 1 i[z10_21][b0] -1 i[s10][b0] -1 i[s21][b0] >= -1;
* constraint lin_less_equal _3416
@c[_3416] -1 i[z11_47][b0] 1 i[s11][b0] >= 0;
* constraint lin_less_equal _3417
@c[_3417] -1 i[z11_47][b0] 1 i[s47][b0] >= 0;
* constraint lin_less_equal _3418
@c[_3418] 1 i[z11_47][b0] -1 i[s11][b0] -1 i[s47][b0] >= -1;
* constraint lin_less_equal _3419
@c[_3419] 1 i[z6_28][b0] 1 i[z15_29][b0] 1 i[z10_21][b0] 1 i[z11_47][b0] -2 i[b165][b0] >= 0;
* constraint lin_less_equal _3420
@c[_3420] -1 i[z6_28][b0] -1 i[z15_29][b0] -1 i[z10_21][b0] -1 i[z11_47][b0] 4 i[b165][b0] >= 0;
* constraint lin_less_equal _3421
@c[_3421] -1 i[z6_32][b0] 1 i[s6][b0] >= 0;
* constraint lin_less_equal _3422
@c[_3422] -1 i[z6_32][b0] 1 i[s32][b0] >= 0;
* constraint lin_less_equal _3423
@c[_3423] 1 i[z6_32][b0] -1 i[s6][b0] -1 i[s32][b0] >= -1;
* constraint lin_less_equal _3424
@c[_3424] -1 i[z14_21][b0] 1 i[s14][b0] >= 0;
* constraint lin_less_equal _3425
@c[_3425] -1 i[z14_21][b0] 1 i[s21][b0] >= 0;
* constraint lin_less_equal _3426
@c[_3426] 1 i[z14_21][b0] -1 i[s14][b0] -1 i[s21][b0] >= -1;
* constraint lin_less_equal _3427
@c[_3427] 1 i[z6_32][b0] 1 i[z15_27][b0] 1 i[z14_21][b0] 1 i[z9_47][b0] -2 i[b166][b0] >= 0;
* constraint lin_less_equal _3428
@c[_3428] -1 i[z6_32][b0] -1 i[z15_27][b0] -1 i[z14_21][b0] -1 i[z9_47][b0] 4 i[b166][b0] >= 0;
* constraint lin_less_equal _3429
@c[_3429] -1 i[z6_34][b0] 1 i[s6][b0] >= 0;
* constraint lin_less_equal _3430
@c[_3430] -1 i[z6_34][b0] 1 i[s34][b0] >= 0;
* constraint lin_less_equal _3431
@c[_3431] 1 i[z6_34][b0] -1 i[s6][b0] -1 i[s34][b0] >= -1;
* constraint lin_less_equal _3432
@c[_3432] -1 i[z16_21][b0] 1 i[s16][b0] >= 0;
* constraint lin_less_equal _3433
@c[_3433] -1 i[z16_21][b0] 1 i[s21][b0] >= 0;
* constraint lin_less_equal _3434
@c[_3434] 1 i[z16_21][b0] -1 i[s16][b0] -1 i[s21][b0] >= -1;
* constraint lin_less_equal _3435
@c[_3435] 1 i[z6_34][b0] 1 i[z16_21][b0] -2 i[b167][b0] >= 0;
* constraint lin_less_equal _3436
@c[_3436] -1 i[z6_34][b0] -1 i[z16_21][b0] 2 i[b167][b0] >= 0;
* constraint lin_less_equal _3437
@c[_3437] -1 i[z6_35][b0] 1 i[s6][b0] >= 0;
* constraint lin_less_equal _3438
@c[_3438] -1 i[z6_35][b0] 1 i[s35][b0] >= 0;
* constraint lin_less_equal _3439
@c[_3439] 1 i[z6_35][b0] -1 i[s6][b0] -1 i[s35][b0] >= -1;
* constraint lin_less_equal _3440
@c[_3440] -1 i[z15_32][b0] 1 i[s15][b0] >= 0;
* constraint lin_less_equal _3441
@c[_3441] -1 i[z15_32][b0] 1 i[s32][b0] >= 0;
* constraint lin_less_equal _3442
@c[_3442] 1 i[z15_32][b0] -1 i[s15][b0] -1 i[s32][b0] >= -1;
* constraint lin_less_equal _3443
@c[_3443] -1 i[z14_47][b0] 1 i[s14][b0] >= 0;
* constraint lin_less_equal _3444
@c[_3444] -1 i[z14_47][b0] 1 i[s47][b0] >= 0;
* constraint lin_less_equal _3445
@c[_3445] 1 i[z14_47][b0] -1 i[s14][b0] -1 i[s47][b0] >= -1;
* constraint lin_less_equal _3446
@c[_3446] 1 i[z6_35][b0] 1 i[z15_32][b0] 1 i[z5_22][b0] 1 i[z14_47][b0] -2 i[b168][b0] >= 0;
* constraint lin_less_equal _3447
@c[_3447] -1 i[z6_35][b0] -1 i[z15_32][b0] -1 i[z5_22][b0] -1 i[z14_47][b0] 4 i[b168][b0] >= 0;
* constraint lin_less_equal _3448
@c[_3448] -1 i[z6_37][b0] 1 i[s6][b0] >= 0;
* constraint lin_less_equal _3449
@c[_3449] -1 i[z6_37][b0] 1 i[s37][b0] >= 0;
* constraint lin_less_equal _3450
@c[_3450] 1 i[z6_37][b0] -1 i[s6][b0] -1 i[s37][b0] >= -1;
* constraint lin_less_equal _3451
@c[_3451] -1 i[z15_34][b0] 1 i[s15][b0] >= 0;
* constraint lin_less_equal _3452
@c[_3452] -1 i[z15_34][b0] 1 i[s34][b0] >= 0;
* constraint lin_less_equal _3453
@c[_3453] 1 i[z15_34][b0] -1 i[s15][b0] -1 i[s34][b0] >= -1;
* constraint lin_less_equal _3454
@c[_3454] -1 i[z7_22][b0] 1 i[s7][b0] >= 0;
* constraint lin_less_equal _3455
@c[_3455] -1 i[z7_22][b0] 1 i[s22][b0] >= 0;
* constraint lin_less_equal _3456
@c[_3456] 1 i[z7_22][b0] -1 i[s7][b0] -1 i[s22][b0] >= -1;
* constraint lin_less_equal _3457
@c[_3457] -1 i[z16_47][b0] 1 i[s16][b0] >= 0;
* constraint lin_less_equal _3458
@c[_3458] -1 i[z16_47][b0] 1 i[s47][b0] >= 0;
* constraint lin_less_equal _3459
@c[_3459] 1 i[z16_47][b0] -1 i[s16][b0] -1 i[s47][b0] >= -1;
* constraint lin_less_equal _3460
@c[_3460] 1 i[z6_37][b0] 1 i[z15_34][b0] 1 i[z7_22][b0] 1 i[z16_47][b0] -2 i[b169][b0] >= 0;
* constraint lin_less_equal _3461
@c[_3461] -1 i[z6_37][b0] -1 i[z15_34][b0] -1 i[z7_22][b0] -1 i[z16_47][b0] 4 i[b169][b0] >= 0;
* constraint lin_less_equal _3462
@c[_3462] 1 i[z6_38][b0] 1 i[z8_22][b0] -2 i[b170][b0] >= 0;
* constraint lin_less_equal _3463
@c[_3463] -1 i[z6_38][b0] -1 i[z8_22][b0] 2 i[b170][b0] >= 0;
* constraint lin_less_equal _3464
@c[_3464] -1 i[z6_40][b0] 1 i[s6][b0] >= 0;
* constraint lin_less_equal _3465
@c[_3465] -1 i[z6_40][b0] 1 i[s40][b0] >= 0;
* constraint lin_less_equal _3466
@c[_3466] 1 i[z6_40][b0] -1 i[s6][b0] -1 i[s40][b0] >= -1;
* constraint lin_less_equal _3467
@c[_3467] -1 i[z15_41][b0] 1 i[s15][b0] >= 0;
* constraint lin_less_equal _3468
@c[_3468] -1 i[z15_41][b0] 1 i[s41][b0] >= 0;
* constraint lin_less_equal _3469
@c[_3469] 1 i[z15_41][b0] -1 i[s15][b0] -1 i[s41][b0] >= -1;
* constraint lin_less_equal _3470
@c[_3470] -1 i[z10_22][b0] 1 i[s10][b0] >= 0;
* constraint lin_less_equal _3471
@c[_3471] -1 i[z10_22][b0] 1 i[s22][b0] >= 0;
* constraint lin_less_equal _3472
@c[_3472] 1 i[z10_22][b0] -1 i[s10][b0] -1 i[s22][b0] >= -1;
* constraint lin_less_equal _3473
@c[_3473] -1 i[z11_48][b0] 1 i[s11][b0] >= 0;
* constraint lin_less_equal _3474
@c[_3474] -1 i[z11_48][b0] 1 i[s48][b0] >= 0;
* constraint lin_less_equal _3475
@c[_3475] 1 i[z11_48][b0] -1 i[s11][b0] -1 i[s48][b0] >= -1;
* constraint lin_less_equal _3476
@c[_3476] 1 i[z6_40][b0] 1 i[z15_41][b0] 1 i[z10_22][b0] 1 i[z11_48][b0] -2 i[b171][b0] >= 0;
* constraint lin_less_equal _3477
@c[_3477] -1 i[z6_40][b0] -1 i[z15_41][b0] -1 i[z10_22][b0] -1 i[z11_48][b0] 4 i[b171][b0] >= 0;
* constraint lin_less_equal _3478
@c[_3478] -1 i[z6_41][b0] 1 i[s6][b0] >= 0;
* constraint lin_less_equal _3479
@c[_3479] -1 i[z6_41][b0] 1 i[s41][b0] >= 0;
* constraint lin_less_equal _3480
@c[_3480] 1 i[z6_41][b0] -1 i[s6][b0] -1 i[s41][b0] >= -1;
* constraint lin_less_equal _3481
@c[_3481] -1 i[z11_22][b0] 1 i[s11][b0] >= 0;
* constraint lin_less_equal _3482
@c[_3482] -1 i[z11_22][b0] 1 i[s22][b0] >= 0;
* constraint lin_less_equal _3483
@c[_3483] 1 i[z11_22][b0] -1 i[s11][b0] -1 i[s22][b0] >= -1;
* constraint lin_less_equal _3484
@c[_3484] 1 i[z6_41][b0] 1 i[z11_22][b0] -2 i[b172][b0] >= 0;
* constraint lin_less_equal _3485
@c[_3485] -1 i[z6_41][b0] -1 i[z11_22][b0] 2 i[b172][b0] >= 0;
* constraint lin_less_equal _3486
@c[_3486] -1 i[z15_37][b0] 1 i[s15][b0] >= 0;
* constraint lin_less_equal _3487
@c[_3487] -1 i[z15_37][b0] 1 i[s37][b0] >= 0;
* constraint lin_less_equal _3488
@c[_3488] 1 i[z15_37][b0] -1 i[s15][b0] -1 i[s37][b0] >= -1;
* constraint lin_less_equal _3489
@c[_3489] -1 i[z7_48][b0] 1 i[s7][b0] >= 0;
* constraint lin_less_equal _3490
@c[_3490] -1 i[z7_48][b0] 1 i[s48][b0] >= 0;
* constraint lin_less_equal _3491
@c[_3491] 1 i[z7_48][b0] -1 i[s7][b0] -1 i[s48][b0] >= -1;
* constraint lin_less_equal _3492
@c[_3492] 1 i[z6_42][b0] 1 i[z15_37][b0] 1 i[z12_22][b0] 1 i[z7_48][b0] -2 i[b173][b0] >= 0;
* constraint lin_less_equal _3493
@c[_3493] -1 i[z6_42][b0] -1 i[z15_37][b0] -1 i[z12_22][b0] -1 i[z7_48][b0] 4 i[b173][b0] >= 0;
* constraint lin_less_equal _3494
@c[_3494] -1 i[z6_43][b0] 1 i[s6][b0] >= 0;
* constraint lin_less_equal _3495
@c[_3495] -1 i[z6_43][b0] 1 i[s43][b0] >= 0;
* constraint lin_less_equal _3496
@c[_3496] 1 i[z6_43][b0] -1 i[s6][b0] -1 i[s43][b0] >= -1;
* constraint lin_less_equal _3497
@c[_3497] -1 i[z13_22][b0] 1 i[s13][b0] >= 0;
* constraint lin_less_equal _3498
@c[_3498] -1 i[z13_22][b0] 1 i[s22][b0] >= 0;
* constraint lin_less_equal _3499
@c[_3499] 1 i[z13_22][b0] -1 i[s13][b0] -1 i[s22][b0] >= -1;
* constraint lin_less_equal _3500
@c[_3500] 1 i[z6_43][b0] 1 i[z13_22][b0] -2 i[b174][b0] >= 0;
* constraint lin_less_equal _3501
@c[_3501] -1 i[z6_43][b0] -1 i[z13_22][b0] 2 i[b174][b0] >= 0;
* constraint lin_less_equal _3502
@c[_3502] -1 i[z13_29][b0] 1 i[s13][b0] >= 0;
* constraint lin_less_equal _3503
@c[_3503] -1 i[z13_29][b0] 1 i[s29][b0] >= 0;
* constraint lin_less_equal _3504
@c[_3504] 1 i[z13_29][b0] -1 i[s13][b0] -1 i[s29][b0] >= -1;
* constraint lin_less_equal _3505
@c[_3505] -1 i[z11_42][b0] 1 i[s11][b0] >= 0;
* constraint lin_less_equal _3506
@c[_3506] -1 i[z11_42][b0] 1 i[s42][b0] >= 0;
* constraint lin_less_equal _3507
@c[_3507] 1 i[z11_42][b0] -1 i[s11][b0] -1 i[s42][b0] >= -1;
* constraint lin_less_equal _3508
@c[_3508] 1 i[z7_17][b0] 1 i[z11_49][b0] 1 i[z13_29][b0] 1 i[z5_23][b0] 1 i[z10_37][b0] 1 i[z11_42][b0] -2 i[b175][b0] >= 0;
* constraint lin_less_equal _3509
@c[_3509] -1 i[z7_17][b0] -1 i[z11_49][b0] -1 i[z13_29][b0] -1 i[z5_23][b0] -1 i[z10_37][b0] -1 i[z11_42][b0] 6 i[b175][b0] >= 0;
* constraint lin_less_equal _3510
@c[_3510] -1 i[z13_31][b0] 1 i[s13][b0] >= 0;
* constraint lin_less_equal _3511
@c[_3511] -1 i[z13_31][b0] 1 i[s31][b0] >= 0;
* constraint lin_less_equal _3512
@c[_3512] 1 i[z13_31][b0] -1 i[s13][b0] -1 i[s31][b0] >= -1;
* constraint lin_less_equal _3513
@c[_3513] -1 i[z14_35][b0] 1 i[s14][b0] >= 0;
* constraint lin_less_equal _3514
@c[_3514] -1 i[z14_35][b0] 1 i[s35][b0] >= 0;
* constraint lin_less_equal _3515
@c[_3515] 1 i[z14_35][b0] -1 i[s14][b0] -1 i[s35][b0] >= -1;
* constraint lin_less_equal _3516
@c[_3516] -1 i[z13_42][b0] 1 i[s13][b0] >= 0;
* constraint lin_less_equal _3517
@c[_3517] -1 i[z13_42][b0] 1 i[s42][b0] >= 0;
* constraint lin_less_equal _3518
@c[_3518] 1 i[z13_42][b0] -1 i[s13][b0] -1 i[s42][b0] >= -1;
* constraint lin_less_equal _3519
@c[_3519] 1 i[z7_18][b0] 1 i[z11_23][b0] 1 i[z13_31][b0] 1 i[z6_23][b0] 1 i[z14_35][b0] 1 i[z13_42][b0] -2 i[b176][b0] >= 0;
* constraint lin_less_equal _3520
@c[_3520] -1 i[z7_18][b0] -1 i[z11_23][b0] -1 i[z13_31][b0] -1 i[z6_23][b0] -1 i[z14_35][b0] -1 i[z13_42][b0] 6 i[b176][b0] >= 0;
* constraint lin_less_equal _3521
@c[_3521] -1 i[z12_47][b0] 1 i[s12][b0] >= 0;
* constraint lin_less_equal _3522
@c[_3522] -1 i[z12_47][b0] 1 i[s47][b0] >= 0;
* constraint lin_less_equal _3523
@c[_3523] 1 i[z12_47][b0] -1 i[s12][b0] -1 i[s47][b0] >= -1;
* constraint lin_less_equal _3524
@c[_3524] -1 i[z13_36][b0] 1 i[s13][b0] >= 0;
* constraint lin_less_equal _3525
@c[_3525] -1 i[z13_36][b0] 1 i[s36][b0] >= 0;
* constraint lin_less_equal _3526
@c[_3526] 1 i[z13_36][b0] -1 i[s13][b0] -1 i[s36][b0] >= -1;
* constraint lin_less_equal _3527
@c[_3527] -1 i[z8_40][b0] 1 i[s8][b0] >= 0;
* constraint lin_less_equal _3528
@c[_3528] -1 i[z8_40][b0] 1 i[s40][b0] >= 0;
* constraint lin_less_equal _3529
@c[_3529] 1 i[z8_40][b0] -1 i[s8][b0] -1 i[s40][b0] >= -1;
* constraint lin_less_equal _3530
@c[_3530] 1 i[z7_21][b0] 1 i[z12_47][b0] 1 i[z13_36][b0] 1 i[z12_23][b0] 1 i[z8_40][b0] 1 i[z6_43][b0] -2 i[b177][b0] >= 0;
* constraint lin_less_equal _3531
@c[_3531] -1 i[z7_21][b0] -1 i[z12_47][b0] -1 i[z13_36][b0] -1 i[z12_23][b0] -1 i[z8_40][b0] -1 i[z6_43][b0] 6 i[b177][b0] >= 0;
* constraint lin_less_equal _3532
@c[_3532] -1 i[z12_48][b0] 1 i[s12][b0] >= 0;
* constraint lin_less_equal _3533
@c[_3533] -1 i[z12_48][b0] 1 i[s48][b0] >= 0;
* constraint lin_less_equal _3534
@c[_3534] 1 i[z12_48][b0] -1 i[s12][b0] -1 i[s48][b0] >= -1;
* constraint lin_less_equal _3535
@c[_3535] -1 i[z13_23][b0] 1 i[s13][b0] >= 0;
* constraint lin_less_equal _3536
@c[_3536] -1 i[z13_23][b0] 1 i[s23][b0] >= 0;
* constraint lin_less_equal _3537
@c[_3537] 1 i[z13_23][b0] -1 i[s13][b0] -1 i[s23][b0] >= -1;
* constraint lin_less_equal _3538
@c[_3538] -1 i[z9_40][b0] 1 i[s9][b0] >= 0;
* constraint lin_less_equal _3539
@c[_3539] -1 i[z9_40][b0] 1 i[s40][b0] >= 0;
* constraint lin_less_equal _3540
@c[_3540] 1 i[z9_40][b0] -1 i[s9][b0] -1 i[s40][b0] >= -1;
* constraint lin_less_equal _3541
@c[_3541] -1 i[z14_41][b0] 1 i[s14][b0] >= 0;
* constraint lin_less_equal _3542
@c[_3542] -1 i[z14_41][b0] 1 i[s41][b0] >= 0;
* constraint lin_less_equal _3543
@c[_3543] 1 i[z14_41][b0] -1 i[s14][b0] -1 i[s41][b0] >= -1;
* constraint lin_less_equal _3544
@c[_3544] 1 i[z7_22][b0] 1 i[z12_48][b0] 1 i[z13_23][b0] 1 i[z13_23][b0] 1 i[z9_40][b0] 1 i[z14_41][b0] -2 i[b178][b0] >= 0;
* constraint lin_less_equal _3545
@c[_3545] -1 i[z7_22][b0] -1 i[z12_48][b0] -1 i[z13_23][b0] -1 i[z13_23][b0] -1 i[z9_40][b0] -1 i[z14_41][b0] 6 i[b178][b0] >= 0;
* constraint lin_less_equal _3546
@c[_3546] 1 i[z7_26][b0] 1 i[z8_24][b0] -2 i[b179][b0] >= 0;
* constraint lin_less_equal _3547
@c[_3547] -1 i[z7_26][b0] -1 i[z8_24][b0] 2 i[b179][b0] >= 0;
* constraint lin_less_equal _3548
@c[_3548] -1 i[z7_27][b0] 1 i[s7][b0] >= 0;
* constraint lin_less_equal _3549
@c[_3549] -1 i[z7_27][b0] 1 i[s27][b0] >= 0;
* constraint lin_less_equal _3550
@c[_3550] 1 i[z7_27][b0] -1 i[s7][b0] -1 i[s27][b0] >= -1;
* constraint lin_less_equal _3551
@c[_3551] -1 i[z12_32][b0] 1 i[s12][b0] >= 0;
* constraint lin_less_equal _3552
@c[_3552] -1 i[z12_32][b0] 1 i[s32][b0] >= 0;
* constraint lin_less_equal _3553
@c[_3553] 1 i[z12_32][b0] -1 i[s12][b0] -1 i[s32][b0] >= -1;
* constraint lin_less_equal _3554
@c[_3554] -1 i[z9_24][b0] 1 i[s9][b0] >= 0;
* constraint lin_less_equal _3555
@c[_3555] -1 i[z9_24][b0] 1 i[s24][b0] >= 0;
* constraint lin_less_equal _3556
@c[_3556] 1 i[z9_24][b0] -1 i[s9][b0] -1 i[s24][b0] >= -1;
* constraint lin_less_equal _3557
@c[_3557] -1 i[z14_38][b0] 1 i[s14][b0] >= 0;
* constraint lin_less_equal _3558
@c[_3558] -1 i[z14_38][b0] 1 i[s38][b0] >= 0;
* constraint lin_less_equal _3559
@c[_3559] 1 i[z14_38][b0] -1 i[s14][b0] -1 i[s38][b0] >= -1;
* constraint lin_less_equal _3560
@c[_3560] 1 i[z7_27][b0] 1 i[z12_32][b0] 1 i[z9_24][b0] 1 i[z14_38][b0] -2 i[b180][b0] >= 0;
* constraint lin_less_equal _3561
@c[_3561] -1 i[z7_27][b0] -1 i[z12_32][b0] -1 i[z9_24][b0] -1 i[z14_38][b0] 4 i[b180][b0] >= 0;
* constraint lin_less_equal _3562
@c[_3562] -1 i[z7_29][b0] 1 i[s7][b0] >= 0;
* constraint lin_less_equal _3563
@c[_3563] -1 i[z7_29][b0] 1 i[s29][b0] >= 0;
* constraint lin_less_equal _3564
@c[_3564] 1 i[z7_29][b0] -1 i[s7][b0] -1 i[s29][b0] >= -1;
* constraint lin_less_equal _3565
@c[_3565] -1 i[z11_24][b0] 1 i[s11][b0] >= 0;
* constraint lin_less_equal _3566
@c[_3566] -1 i[z11_24][b0] 1 i[s24][b0] >= 0;
* constraint lin_less_equal _3567
@c[_3567] 1 i[z11_24][b0] -1 i[s11][b0] -1 i[s24][b0] >= -1;
* constraint lin_less_equal _3568
@c[_3568] 1 i[z7_29][b0] 1 i[z12_28][b0] 1 i[z11_24][b0] 1 i[z10_38][b0] -2 i[b181][b0] >= 0;
* constraint lin_less_equal _3569
@c[_3569] -1 i[z7_29][b0] -1 i[z12_28][b0] -1 i[z11_24][b0] -1 i[z10_38][b0] 4 i[b181][b0] >= 0;
* constraint lin_less_equal _3570
@c[_3570] -1 i[z7_31][b0] 1 i[s7][b0] >= 0;
* constraint lin_less_equal _3571
@c[_3571] -1 i[z7_31][b0] 1 i[s31][b0] >= 0;
* constraint lin_less_equal _3572
@c[_3572] 1 i[z7_31][b0] -1 i[s7][b0] -1 i[s31][b0] >= -1;
* constraint lin_less_equal _3573
@c[_3573] -1 i[z13_24][b0] 1 i[s13][b0] >= 0;
* constraint lin_less_equal _3574
@c[_3574] -1 i[z13_24][b0] 1 i[s24][b0] >= 0;
* constraint lin_less_equal _3575
@c[_3575] 1 i[z13_24][b0] -1 i[s13][b0] -1 i[s24][b0] >= -1;
* constraint lin_less_equal _3576
@c[_3576] 1 i[z7_31][b0] 1 i[z13_24][b0] -2 i[b182][b0] >= 0;
* constraint lin_less_equal _3577
@c[_3577] -1 i[z7_31][b0] -1 i[z13_24][b0] 2 i[b182][b0] >= 0;
* constraint lin_less_equal _3578
@c[_3578] -1 i[z7_44][b0] 1 i[s7][b0] >= 0;
* constraint lin_less_equal _3579
@c[_3579] -1 i[z7_44][b0] 1 i[s44][b0] >= 0;
* constraint lin_less_equal _3580
@c[_3580] 1 i[z7_44][b0] -1 i[s7][b0] -1 i[s44][b0] >= -1;
* constraint lin_less_equal _3581
@c[_3581] -1 i[z12_29][b0] 1 i[s12][b0] >= 0;
* constraint lin_less_equal _3582
@c[_3582] -1 i[z12_29][b0] 1 i[s29][b0] >= 0;
* constraint lin_less_equal _3583
@c[_3583] 1 i[z12_29][b0] -1 i[s12][b0] -1 i[s29][b0] >= -1;
* constraint lin_less_equal _3584
@c[_3584] -1 i[z11_38][b0] 1 i[s11][b0] >= 0;
* constraint lin_less_equal _3585
@c[_3585] -1 i[z11_38][b0] 1 i[s38][b0] >= 0;
* constraint lin_less_equal _3586
@c[_3586] 1 i[z11_38][b0] -1 i[s11][b0] -1 i[s38][b0] >= -1;
* constraint lin_less_equal _3587
@c[_3587] 1 i[z7_44][b0] 1 i[z12_29][b0] 1 i[z5_25][b0] 1 i[z11_38][b0] -2 i[b183][b0] >= 0;
* constraint lin_less_equal _3588
@c[_3588] -1 i[z7_44][b0] -1 i[z12_29][b0] -1 i[z5_25][b0] -1 i[z11_38][b0] 4 i[b183][b0] >= 0;
* constraint lin_less_equal _3589
@c[_3589] -1 i[z7_45][b0] 1 i[s7][b0] >= 0;
* constraint lin_less_equal _3590
@c[_3590] -1 i[z7_45][b0] 1 i[s45][b0] >= 0;
* constraint lin_less_equal _3591
@c[_3591] 1 i[z7_45][b0] -1 i[s7][b0] -1 i[s45][b0] >= -1;
* constraint lin_less_equal _3592
@c[_3592] -1 i[z12_31][b0] 1 i[s12][b0] >= 0;
* constraint lin_less_equal _3593
@c[_3593] -1 i[z12_31][b0] 1 i[s31][b0] >= 0;
* constraint lin_less_equal _3594
@c[_3594] 1 i[z12_31][b0] -1 i[s12][b0] -1 i[s31][b0] >= -1;
* constraint lin_less_equal _3595
@c[_3595] -1 i[z13_38][b0] 1 i[s13][b0] >= 0;
* constraint lin_less_equal _3596
@c[_3596] -1 i[z13_38][b0] 1 i[s38][b0] >= 0;
* constraint lin_less_equal _3597
@c[_3597] 1 i[z13_38][b0] -1 i[s13][b0] -1 i[s38][b0] >= -1;
* constraint lin_less_equal _3598
@c[_3598] 1 i[z7_45][b0] 1 i[z12_31][b0] 1 i[z6_25][b0] 1 i[z13_38][b0] -2 i[b184][b0] >= 0;
* constraint lin_less_equal _3599
@c[_3599] -1 i[z7_45][b0] -1 i[z12_31][b0] -1 i[z6_25][b0] -1 i[z13_38][b0] 4 i[b184][b0] >= 0;
* constraint lin_less_equal _3600
@c[_3600] 1 i[z7_47][b0] 1 i[z8_25][b0] -2 i[b185][b0] >= 0;
* constraint lin_less_equal _3601
@c[_3601] -1 i[z7_47][b0] -1 i[z8_25][b0] 2 i[b185][b0] >= 0;
* constraint lin_less_equal _3602
@c[_3602] -1 i[z12_50][b0] 1 i[s12][b0] >= 0;
* constraint lin_less_equal _3603
@c[_3603] -1 i[z12_50][b0] 1 i[s50][b0] >= 0;
* constraint lin_less_equal _3604
@c[_3604] 1 i[z12_50][b0] -1 i[s12][b0] -1 i[s50][b0] >= -1;
* constraint lin_less_equal _3605
@c[_3605] -1 i[z9_25][b0] 1 i[s9][b0] >= 0;
* constraint lin_less_equal _3606
@c[_3606] -1 i[z9_25][b0] 1 i[s25][b0] >= 0;
* constraint lin_less_equal _3607
@c[_3607] 1 i[z9_25][b0] -1 i[s9][b0] -1 i[s25][b0] >= -1;
* constraint lin_less_equal _3608
@c[_3608] -1 i[z14_40][b0] 1 i[s14][b0] >= 0;
* constraint lin_less_equal _3609
@c[_3609] -1 i[z14_40][b0] 1 i[s40][b0] >= 0;
* constraint lin_less_equal _3610
@c[_3610] 1 i[z14_40][b0] -1 i[s14][b0] -1 i[s40][b0] >= -1;
* constraint lin_less_equal _3611
@c[_3611] 1 i[z7_48][b0] 1 i[z12_50][b0] 1 i[z9_25][b0] 1 i[z14_40][b0] -2 i[b186][b0] >= 0;
* constraint lin_less_equal _3612
@c[_3612] -1 i[z7_48][b0] -1 i[z12_50][b0] -1 i[z9_25][b0] -1 i[z14_40][b0] 4 i[b186][b0] >= 0;
* constraint lin_less_equal _3613
@c[_3613] -1 i[z7_50][b0] 1 i[s7][b0] >= 0;
* constraint lin_less_equal _3614
@c[_3614] -1 i[z7_50][b0] 1 i[s50][b0] >= 0;
* constraint lin_less_equal _3615
@c[_3615] 1 i[z7_50][b0] -1 i[s7][b0] -1 i[s50][b0] >= -1;
* constraint lin_less_equal _3616
@c[_3616] -1 i[z14_25][b0] 1 i[s14][b0] >= 0;
* constraint lin_less_equal _3617
@c[_3617] -1 i[z14_25][b0] 1 i[s25][b0] >= 0;
* constraint lin_less_equal _3618
@c[_3618] 1 i[z14_25][b0] -1 i[s14][b0] -1 i[s25][b0] >= -1;
* constraint lin_less_equal _3619
@c[_3619] 1 i[z7_50][b0] 1 i[z14_25][b0] -2 i[b187][b0] >= 0;
* constraint lin_less_equal _3620
@c[_3620] -1 i[z7_50][b0] -1 i[z14_25][b0] 2 i[b187][b0] >= 0;
* constraint lin_less_equal _3621
@c[_3621] -1 i[z12_45][b0] 1 i[s12][b0] >= 0;
* constraint lin_less_equal _3622
@c[_3622] -1 i[z12_45][b0] 1 i[s45][b0] >= 0;
* constraint lin_less_equal _3623
@c[_3623] 1 i[z12_45][b0] -1 i[s12][b0] -1 i[s45][b0] >= -1;
* constraint lin_less_equal _3624
@c[_3624] 1 i[z7_51][b0] 1 i[z12_45][b0] 1 i[z15_25][b0] 1 i[z6_40][b0] -2 i[b188][b0] >= 0;
* constraint lin_less_equal _3625
@c[_3625] -1 i[z7_51][b0] -1 i[z12_45][b0] -1 i[z15_25][b0] -1 i[z6_40][b0] 4 i[b188][b0] >= 0;
* constraint lin_less_equal _3626
@c[_3626] -1 i[z16_25][b0] 1 i[s16][b0] >= 0;
* constraint lin_less_equal _3627
@c[_3627] -1 i[z16_25][b0] 1 i[s25][b0] >= 0;
* constraint lin_less_equal _3628
@c[_3628] 1 i[z16_25][b0] -1 i[s16][b0] -1 i[s25][b0] >= -1;
* constraint lin_less_equal _3629
@c[_3629] 1 i[z7_52][b0] 1 i[z16_25][b0] -2 i[b189][b0] >= 0;
* constraint lin_less_equal _3630
@c[_3630] -1 i[z7_52][b0] -1 i[z16_25][b0] 2 i[b189][b0] >= 0;
* constraint lin_less_equal _3631
@c[_3631] -1 i[z8_26][b0] 1 i[s8][b0] >= 0;
* constraint lin_less_equal _3632
@c[_3632] -1 i[z8_26][b0] 1 i[s26][b0] >= 0;
* constraint lin_less_equal _3633
@c[_3633] 1 i[z8_26][b0] -1 i[s8][b0] -1 i[s26][b0] >= -1;
* constraint lin_less_equal _3634
@c[_3634] 1 i[z8_26][b0] 1 i[z8_26][b0] -2 i[b190][b0] >= 0;
* constraint lin_less_equal _3635
@c[_3635] -1 i[z8_26][b0] -1 i[z8_26][b0] 2 i[b190][b0] >= 0;
* constraint lin_less_equal _3636
@c[_3636] -1 i[z8_27][b0] 1 i[s8][b0] >= 0;
* constraint lin_less_equal _3637
@c[_3637] -1 i[z8_27][b0] 1 i[s27][b0] >= 0;
* constraint lin_less_equal _3638
@c[_3638] 1 i[z8_27][b0] -1 i[s8][b0] -1 i[s27][b0] >= -1;
* constraint lin_less_equal _3639
@c[_3639] -1 i[z9_26][b0] 1 i[s9][b0] >= 0;
* constraint lin_less_equal _3640
@c[_3640] -1 i[z9_26][b0] 1 i[s26][b0] >= 0;
* constraint lin_less_equal _3641
@c[_3641] 1 i[z9_26][b0] -1 i[s9][b0] -1 i[s26][b0] >= -1;
* constraint lin_less_equal _3642
@c[_3642] 1 i[z8_27][b0] 1 i[z9_26][b0] -2 i[b191][b0] >= 0;
* constraint lin_less_equal _3643
@c[_3643] -1 i[z8_27][b0] -1 i[z9_26][b0] 2 i[b191][b0] >= 0;
* constraint lin_less_equal _3644
@c[_3644] -1 i[z8_28][b0] 1 i[s8][b0] >= 0;
* constraint lin_less_equal _3645
@c[_3645] -1 i[z8_28][b0] 1 i[s28][b0] >= 0;
* constraint lin_less_equal _3646
@c[_3646] 1 i[z8_28][b0] -1 i[s8][b0] -1 i[s28][b0] >= -1;
* constraint lin_less_equal _3647
@c[_3647] -1 i[z10_26][b0] 1 i[s10][b0] >= 0;
* constraint lin_less_equal _3648
@c[_3648] -1 i[z10_26][b0] 1 i[s26][b0] >= 0;
* constraint lin_less_equal _3649
@c[_3649] 1 i[z10_26][b0] -1 i[s10][b0] -1 i[s26][b0] >= -1;
* constraint lin_less_equal _3650
@c[_3650] 1 i[z8_28][b0] 1 i[z10_26][b0] -2 i[b192][b0] >= 0;
* constraint lin_less_equal _3651
@c[_3651] -1 i[z8_28][b0] -1 i[z10_26][b0] 2 i[b192][b0] >= 0;
* constraint lin_less_equal _3652
@c[_3652] 1 i[z8_29][b0] 1 i[z11_26][b0] -2 i[b193][b0] >= 0;
* constraint lin_less_equal _3653
@c[_3653] -1 i[z8_29][b0] -1 i[z11_26][b0] 2 i[b193][b0] >= 0;
* constraint lin_less_equal _3654
@c[_3654] -1 i[z8_30][b0] 1 i[s8][b0] >= 0;
* constraint lin_less_equal _3655
@c[_3655] -1 i[z8_30][b0] 1 i[s30][b0] >= 0;
* constraint lin_less_equal _3656
@c[_3656] 1 i[z8_30][b0] -1 i[s8][b0] -1 i[s30][b0] >= -1;
* constraint lin_less_equal _3657
@c[_3657] -1 i[z12_26][b0] 1 i[s12][b0] >= 0;
* constraint lin_less_equal _3658
@c[_3658] -1 i[z12_26][b0] 1 i[s26][b0] >= 0;
* constraint lin_less_equal _3659
@c[_3659] 1 i[z12_26][b0] -1 i[s12][b0] -1 i[s26][b0] >= -1;
* constraint lin_less_equal _3660
@c[_3660] 1 i[z8_30][b0] 1 i[z10_25][b0] 1 i[z11_40][b0] 1 i[z12_26][b0] 1 i[z16_32][b0] 1 i[z10_36][b0] -2 i[b194][b0] >= 0;
* constraint lin_less_equal _3661
@c[_3661] -1 i[z8_30][b0] -1 i[z10_25][b0] -1 i[z11_40][b0] -1 i[z12_26][b0] -1 i[z16_32][b0] -1 i[z10_36][b0] 6 i[b194][b0] >= 0;
* constraint lin_less_equal _3662
@c[_3662] -1 i[z8_31][b0] 1 i[s8][b0] >= 0;
* constraint lin_less_equal _3663
@c[_3663] -1 i[z8_31][b0] 1 i[s31][b0] >= 0;
* constraint lin_less_equal _3664
@c[_3664] 1 i[z8_31][b0] -1 i[s8][b0] -1 i[s31][b0] >= -1;
* constraint lin_less_equal _3665
@c[_3665] -1 i[z13_26][b0] 1 i[s13][b0] >= 0;
* constraint lin_less_equal _3666
@c[_3666] -1 i[z13_26][b0] 1 i[s26][b0] >= 0;
* constraint lin_less_equal _3667
@c[_3667] 1 i[z13_26][b0] -1 i[s13][b0] -1 i[s26][b0] >= -1;
* constraint lin_less_equal _3668
@c[_3668] 1 i[z8_31][b0] 1 i[z13_26][b0] -2 i[b195][b0] >= 0;
* constraint lin_less_equal _3669
@c[_3669] -1 i[z8_31][b0] -1 i[z13_26][b0] 2 i[b195][b0] >= 0;
* constraint lin_less_equal _3670
@c[_3670] 1 i[z8_32][b0] 1 i[z14_26][b0] -2 i[b196][b0] >= 0;
* constraint lin_less_equal _3671
@c[_3671] -1 i[z8_32][b0] -1 i[z14_26][b0] 2 i[b196][b0] >= 0;
* constraint lin_less_equal _3672
@c[_3672] -1 i[z8_33][b0] 1 i[s8][b0] >= 0;
* constraint lin_less_equal _3673
@c[_3673] -1 i[z8_33][b0] 1 i[s33][b0] >= 0;
* constraint lin_less_equal _3674
@c[_3674] 1 i[z8_33][b0] -1 i[s8][b0] -1 i[s33][b0] >= -1;
* constraint lin_less_equal _3675
@c[_3675] -1 i[z15_26][b0] 1 i[s15][b0] >= 0;
* constraint lin_less_equal _3676
@c[_3676] -1 i[z15_26][b0] 1 i[s26][b0] >= 0;
* constraint lin_less_equal _3677
@c[_3677] 1 i[z15_26][b0] -1 i[s15][b0] -1 i[s26][b0] >= -1;
* constraint lin_less_equal _3678
@c[_3678] 1 i[z8_33][b0] 1 i[z9_22][b0] 1 i[z14_48][b0] 1 i[z15_26][b0] 1 i[z13_29][b0] 1 i[z9_46][b0] -2 i[b197][b0] >= 0;
* constraint lin_less_equal _3679
@c[_3679] -1 i[z8_33][b0] -1 i[z9_22][b0] -1 i[z14_48][b0] -1 i[z15_26][b0] -1 i[z13_29][b0] -1 i[z9_46][b0] 6 i[b197][b0] >= 0;
* constraint lin_less_equal _3680
@c[_3680] -1 i[z8_34][b0] 1 i[s8][b0] >= 0;
* constraint lin_less_equal _3681
@c[_3681] -1 i[z8_34][b0] 1 i[s34][b0] >= 0;
* constraint lin_less_equal _3682
@c[_3682] 1 i[z8_34][b0] -1 i[s8][b0] -1 i[s34][b0] >= -1;
* constraint lin_less_equal _3683
@c[_3683] -1 i[z16_26][b0] 1 i[s16][b0] >= 0;
* constraint lin_less_equal _3684
@c[_3684] -1 i[z16_26][b0] 1 i[s26][b0] >= 0;
* constraint lin_less_equal _3685
@c[_3685] 1 i[z16_26][b0] -1 i[s16][b0] -1 i[s26][b0] >= -1;
* constraint lin_less_equal _3686
@c[_3686] 1 i[z8_34][b0] 1 i[z16_26][b0] -2 i[b198][b0] >= 0;
* constraint lin_less_equal _3687
@c[_3687] -1 i[z8_34][b0] -1 i[z16_26][b0] 2 i[b198][b0] >= 0;
* constraint lin_less_equal _3688
@c[_3688] 1 i[z8_35][b0] 1 i[z5_27][b0] -2 i[b199][b0] >= 0;
* constraint lin_less_equal _3689
@c[_3689] -1 i[z8_35][b0] -1 i[z5_27][b0] 2 i[b199][b0] >= 0;
* constraint lin_less_equal _3690
@c[_3690] -1 i[z8_36][b0] 1 i[s8][b0] >= 0;
* constraint lin_less_equal _3691
@c[_3691] -1 i[z8_36][b0] 1 i[s36][b0] >= 0;
* constraint lin_less_equal _3692
@c[_3692] 1 i[z8_36][b0] -1 i[s8][b0] -1 i[s36][b0] >= -1;
* constraint lin_less_equal _3693
@c[_3693] 1 i[z8_36][b0] 1 i[z10_24][b0] 1 i[z11_38][b0] 1 i[z6_27][b0] 1 i[z15_32][b0] 1 i[z8_36][b0] -2 i[b200][b0] >= 0;
* constraint lin_less_equal _3694
@c[_3694] -1 i[z8_36][b0] -1 i[z10_24][b0] -1 i[z11_38][b0] -1 i[z6_27][b0] -1 i[z15_32][b0] -1 i[z8_36][b0] 6 i[b200][b0] >= 0;
* constraint lin_less_equal _3695
@c[_3695] -1 i[z8_37][b0] 1 i[s8][b0] >= 0;
* constraint lin_less_equal _3696
@c[_3696] -1 i[z8_37][b0] 1 i[s37][b0] >= 0;
* constraint lin_less_equal _3697
@c[_3697] 1 i[z8_37][b0] -1 i[s8][b0] -1 i[s37][b0] >= -1;
* constraint lin_less_equal _3698
@c[_3698] 1 i[z8_37][b0] 1 i[z7_27][b0] -2 i[b201][b0] >= 0;
* constraint lin_less_equal _3699
@c[_3699] -1 i[z8_37][b0] -1 i[z7_27][b0] 2 i[b201][b0] >= 0;
* constraint lin_less_equal _3700
@c[_3700] -1 i[z8_38][b0] 1 i[s8][b0] >= 0;
* constraint lin_less_equal _3701
@c[_3701] -1 i[z8_38][b0] 1 i[s38][b0] >= 0;
* constraint lin_less_equal _3702
@c[_3702] 1 i[z8_38][b0] -1 i[s8][b0] -1 i[s38][b0] >= -1;
* constraint lin_less_equal _3703
@c[_3703] 1 i[z8_38][b0] 1 i[z10_46][b0] 1 i[z14_51][b0] 1 i[z8_27][b0] 1 i[z7_34][b0] 1 i[z15_46][b0] -2 i[b202][b0] >= 0;
* constraint lin_less_equal _3704
@c[_3704] -1 i[z8_38][b0] -1 i[z10_46][b0] -1 i[z14_51][b0] -1 i[z8_27][b0] -1 i[z7_34][b0] -1 i[z15_46][b0] 6 i[b202][b0] >= 0;
* constraint lin_less_equal _3705
@c[_3705] -1 i[z14_52][b0] 1 i[s14][b0] >= 0;
* constraint lin_less_equal _3706
@c[_3706] -1 i[z14_52][b0] 1 i[s52][b0] >= 0;
* constraint lin_less_equal _3707
@c[_3707] 1 i[z14_52][b0] -1 i[s14][b0] -1 i[s52][b0] >= -1;
* constraint lin_less_equal _3708
@c[_3708] -1 i[z10_27][b0] 1 i[s10][b0] >= 0;
* constraint lin_less_equal _3709
@c[_3709] -1 i[z10_27][b0] 1 i[s27][b0] >= 0;
* constraint lin_less_equal _3710
@c[_3710] 1 i[z10_27][b0] -1 i[s10][b0] -1 i[s27][b0] >= -1;
* constraint lin_less_equal _3711
@c[_3711] 1 i[z8_40][b0] 1 i[z10_20][b0] 1 i[z14_52][b0] 1 i[z10_27][b0] 1 i[z11_32][b0] 1 i[z16_46][b0] -2 i[b203][b0] >= 0;
* constraint lin_less_equal _3712
@c[_3712] -1 i[z8_40][b0] -1 i[z10_20][b0] -1 i[z14_52][b0] -1 i[z10_27][b0] -1 i[z11_32][b0] -1 i[z16_46][b0] 6 i[b203][b0] >= 0;
* constraint lin_less_equal _3713
@c[_3713] 1 i[z8_41][b0] 1 i[z11_27][b0] -2 i[b204][b0] >= 0;
* constraint lin_less_equal _3714
@c[_3714] -1 i[z8_41][b0] -1 i[z11_27][b0] 2 i[b204][b0] >= 0;
* constraint lin_less_equal _3715
@c[_3715] -1 i[z8_42][b0] 1 i[s8][b0] >= 0;
* constraint lin_less_equal _3716
@c[_3716] -1 i[z8_42][b0] 1 i[s42][b0] >= 0;
* constraint lin_less_equal _3717
@c[_3717] 1 i[z8_42][b0] -1 i[s8][b0] -1 i[s42][b0] >= -1;
* constraint lin_less_equal _3718
@c[_3718] -1 i[z12_27][b0] 1 i[s12][b0] >= 0;
* constraint lin_less_equal _3719
@c[_3719] -1 i[z12_27][b0] 1 i[s27][b0] >= 0;
* constraint lin_less_equal _3720
@c[_3720] 1 i[z12_27][b0] -1 i[s12][b0] -1 i[s27][b0] >= -1;
* constraint lin_less_equal _3721
@c[_3721] 1 i[z8_42][b0] 1 i[z10_19][b0] 1 i[z12_27][b0] 1 i[z7_32][b0] -2 i[b205][b0] >= 0;
* constraint lin_less_equal _3722
@c[_3722] -1 i[z8_42][b0] -1 i[z10_19][b0] -1 i[z12_27][b0] -1 i[z7_32][b0] 4 i[b205][b0] >= 0;
* constraint lin_less_equal _3723
@c[_3723] -1 i[z8_43][b0] 1 i[s8][b0] >= 0;
* constraint lin_less_equal _3724
@c[_3724] -1 i[z8_43][b0] 1 i[s43][b0] >= 0;
* constraint lin_less_equal _3725
@c[_3725] 1 i[z8_43][b0] -1 i[s8][b0] -1 i[s43][b0] >= -1;
* constraint lin_less_equal _3726
@c[_3726] -1 i[z13_27][b0] 1 i[s13][b0] >= 0;
* constraint lin_less_equal _3727
@c[_3727] -1 i[z13_27][b0] 1 i[s27][b0] >= 0;
* constraint lin_less_equal _3728
@c[_3728] 1 i[z13_27][b0] -1 i[s13][b0] -1 i[s27][b0] >= -1;
* constraint lin_less_equal _3729
@c[_3729] 1 i[z8_43][b0] 1 i[z13_27][b0] -2 i[b206][b0] >= 0;
* constraint lin_less_equal _3730
@c[_3730] -1 i[z8_43][b0] -1 i[z13_27][b0] 2 i[b206][b0] >= 0;
* constraint lin_less_equal _3731
@c[_3731] 1 i[z8_44][b0] 1 i[z5_28][b0] -2 i[b207][b0] >= 0;
* constraint lin_less_equal _3732
@c[_3732] -1 i[z8_44][b0] -1 i[z5_28][b0] 2 i[b207][b0] >= 0;
* constraint lin_less_equal _3733
@c[_3733] -1 i[z8_45][b0] 1 i[s8][b0] >= 0;
* constraint lin_less_equal _3734
@c[_3734] -1 i[z8_45][b0] 1 i[s45][b0] >= 0;
* constraint lin_less_equal _3735
@c[_3735] 1 i[z8_45][b0] -1 i[s8][b0] -1 i[s45][b0] >= -1;
* constraint lin_less_equal _3736
@c[_3736] 1 i[z8_45][b0] 1 i[z6_28][b0] -2 i[b208][b0] >= 0;
* constraint lin_less_equal _3737
@c[_3737] -1 i[z8_45][b0] -1 i[z6_28][b0] 2 i[b208][b0] >= 0;
* constraint lin_less_equal _3738
@c[_3738] -1 i[z8_46][b0] 1 i[s8][b0] >= 0;
* constraint lin_less_equal _3739
@c[_3739] -1 i[z8_46][b0] 1 i[s46][b0] >= 0;
* constraint lin_less_equal _3740
@c[_3740] 1 i[z8_46][b0] -1 i[s8][b0] -1 i[s46][b0] >= -1;
* constraint lin_less_equal _3741
@c[_3741] 1 i[z8_46][b0] 1 i[z9_21][b0] 1 i[z14_47][b0] 1 i[z7_28][b0] 1 i[z12_29][b0] 1 i[z8_46][b0] -2 i[b209][b0] >= 0;
* constraint lin_less_equal _3742
@c[_3742] -1 i[z8_46][b0] -1 i[z9_21][b0] -1 i[z14_47][b0] -1 i[z7_28][b0] -1 i[z12_29][b0] -1 i[z8_46][b0] 6 i[b209][b0] >= 0;
* constraint lin_less_equal _3743
@c[_3743] -1 i[z8_47][b0] 1 i[s8][b0] >= 0;
* constraint lin_less_equal _3744
@c[_3744] -1 i[z8_47][b0] 1 i[s47][b0] >= 0;
* constraint lin_less_equal _3745
@c[_3745] 1 i[z8_47][b0] -1 i[s8][b0] -1 i[s47][b0] >= -1;
* constraint lin_less_equal _3746
@c[_3746] 1 i[z8_47][b0] 1 i[z9_36][b0] 1 i[z11_42][b0] 1 i[z8_28][b0] 1 i[z6_31][b0] 1 i[z12_36][b0] -2 i[b210][b0] >= 0;
* constraint lin_less_equal _3747
@c[_3747] -1 i[z8_47][b0] -1 i[z9_36][b0] -1 i[z11_42][b0] -1 i[z8_28][b0] -1 i[z6_31][b0] -1 i[z12_36][b0] 6 i[b210][b0] >= 0;
* constraint lin_less_equal _3748
@c[_3748] -1 i[z11_43][b0] 1 i[s11][b0] >= 0;
* constraint lin_less_equal _3749
@c[_3749] -1 i[z11_43][b0] 1 i[s43][b0] >= 0;
* constraint lin_less_equal _3750
@c[_3750] 1 i[z11_43][b0] -1 i[s11][b0] -1 i[s43][b0] >= -1;
* constraint lin_less_equal _3751
@c[_3751] -1 i[z9_28][b0] 1 i[s9][b0] >= 0;
* constraint lin_less_equal _3752
@c[_3752] -1 i[z9_28][b0] 1 i[s28][b0] >= 0;
* constraint lin_less_equal _3753
@c[_3753] 1 i[z9_28][b0] -1 i[s9][b0] -1 i[s28][b0] >= -1;
* constraint lin_less_equal _3754
@c[_3754] 1 i[z8_48][b0] 1 i[z9_23][b0] 1 i[z11_43][b0] 1 i[z9_28][b0] 1 i[z14_29][b0] 1 i[z13_36][b0] -2 i[b211][b0] >= 0;
* constraint lin_less_equal _3755
@c[_3755] -1 i[z8_48][b0] -1 i[z9_23][b0] -1 i[z11_43][b0] -1 i[z9_28][b0] -1 i[z14_29][b0] -1 i[z13_36][b0] 6 i[b211][b0] >= 0;
* constraint lin_less_equal _3756
@c[_3756] 1 i[z8_50][b0] 1 i[z14_28][b0] -2 i[b212][b0] >= 0;
* constraint lin_less_equal _3757
@c[_3757] -1 i[z8_50][b0] -1 i[z14_28][b0] 2 i[b212][b0] >= 0;
* constraint lin_less_equal _3758
@c[_3758] -1 i[z8_51][b0] 1 i[s8][b0] >= 0;
* constraint lin_less_equal _3759
@c[_3759] -1 i[z8_51][b0] 1 i[s51][b0] >= 0;
* constraint lin_less_equal _3760
@c[_3760] 1 i[z8_51][b0] -1 i[s8][b0] -1 i[s51][b0] >= -1;
* constraint lin_less_equal _3761
@c[_3761] -1 i[z15_28][b0] 1 i[s15][b0] >= 0;
* constraint lin_less_equal _3762
@c[_3762] -1 i[z15_28][b0] 1 i[s28][b0] >= 0;
* constraint lin_less_equal _3763
@c[_3763] 1 i[z15_28][b0] -1 i[s15][b0] -1 i[s28][b0] >= -1;
* constraint lin_less_equal _3764
@c[_3764] 1 i[z8_51][b0] 1 i[z9_18][b0] 1 i[z15_28][b0] 1 i[z6_29][b0] -2 i[b213][b0] >= 0;
* constraint lin_less_equal _3765
@c[_3765] -1 i[z8_51][b0] -1 i[z9_18][b0] -1 i[z15_28][b0] -1 i[z6_29][b0] 4 i[b213][b0] >= 0;
* constraint lin_less_equal _3766
@c[_3766] -1 i[z8_52][b0] 1 i[s8][b0] >= 0;
* constraint lin_less_equal _3767
@c[_3767] -1 i[z8_52][b0] 1 i[s52][b0] >= 0;
* constraint lin_less_equal _3768
@c[_3768] 1 i[z8_52][b0] -1 i[s8][b0] -1 i[s52][b0] >= -1;
* constraint lin_less_equal _3769
@c[_3769] -1 i[z16_28][b0] 1 i[s16][b0] >= 0;
* constraint lin_less_equal _3770
@c[_3770] -1 i[z16_28][b0] 1 i[s28][b0] >= 0;
* constraint lin_less_equal _3771
@c[_3771] 1 i[z16_28][b0] -1 i[s16][b0] -1 i[s28][b0] >= -1;
* constraint lin_less_equal _3772
@c[_3772] 1 i[z8_52][b0] 1 i[z16_28][b0] -2 i[b214][b0] >= 0;
* constraint lin_less_equal _3773
@c[_3773] -1 i[z8_52][b0] -1 i[z16_28][b0] 2 i[b214][b0] >= 0;
* constraint lin_less_equal _3774
@c[_3774] 1 i[z9_17][b0] 1 i[z5_29][b0] -2 i[b215][b0] >= 0;
* constraint lin_less_equal _3775
@c[_3775] -1 i[z9_17][b0] -1 i[z5_29][b0] 2 i[b215][b0] >= 0;
* constraint lin_less_equal _3776
@c[_3776] -1 i[z12_44][b0] 1 i[s12][b0] >= 0;
* constraint lin_less_equal _3777
@c[_3777] -1 i[z12_44][b0] 1 i[s44][b0] >= 0;
* constraint lin_less_equal _3778
@c[_3778] 1 i[z12_44][b0] -1 i[s12][b0] -1 i[s44][b0] >= -1;
* constraint lin_less_equal _3779
@c[_3779] 1 i[z9_19][b0] 1 i[z14_21][b0] 1 i[z7_29][b0] 1 i[z12_44][b0] -2 i[b216][b0] >= 0;
* constraint lin_less_equal _3780
@c[_3780] -1 i[z9_19][b0] -1 i[z14_21][b0] -1 i[z7_29][b0] -1 i[z12_44][b0] 4 i[b216][b0] >= 0;
* constraint lin_less_equal _3781
@c[_3781] 1 i[z9_24][b0] 1 i[z14_18][b0] 1 i[z15_29][b0] 1 i[z6_44][b0] -2 i[b217][b0] >= 0;
* constraint lin_less_equal _3782
@c[_3782] -1 i[z9_24][b0] -1 i[z14_18][b0] -1 i[z15_29][b0] -1 i[z6_44][b0] 4 i[b217][b0] >= 0;
* constraint lin_less_equal _3783
@c[_3783] -1 i[z16_29][b0] 1 i[s16][b0] >= 0;
* constraint lin_less_equal _3784
@c[_3784] -1 i[z16_29][b0] 1 i[s29][b0] >= 0;
* constraint lin_less_equal _3785
@c[_3785] 1 i[z16_29][b0] -1 i[s16][b0] -1 i[s29][b0] >= -1;
* constraint lin_less_equal _3786
@c[_3786] 1 i[z9_25][b0] 1 i[z16_29][b0] -2 i[b218][b0] >= 0;
* constraint lin_less_equal _3787
@c[_3787] -1 i[z9_25][b0] -1 i[z16_29][b0] 2 i[b218][b0] >= 0;
* constraint lin_less_equal _3788
@c[_3788] 1 i[z9_26][b0] 1 i[z15_36][b0] 1 i[z16_24][b0] 1 i[z8_30][b0] 1 i[z6_48][b0] 1 i[z15_50][b0] -2 i[b219][b0] >= 0;
* constraint lin_less_equal _3789
@c[_3789] -1 i[z9_26][b0] -1 i[z15_36][b0] -1 i[z16_24][b0] -1 i[z8_30][b0] -1 i[z6_48][b0] -1 i[z15_50][b0] 6 i[b219][b0] >= 0;
* constraint lin_less_equal _3790
@c[_3790] -1 i[z16_50][b0] 1 i[s16][b0] >= 0;
* constraint lin_less_equal _3791
@c[_3791] -1 i[z16_50][b0] 1 i[s50][b0] >= 0;
* constraint lin_less_equal _3792
@c[_3792] 1 i[z16_50][b0] -1 i[s16][b0] -1 i[s50][b0] >= -1;
* constraint lin_less_equal _3793
@c[_3793] 1 i[z9_28][b0] 1 i[z15_30][b0] 1 i[z16_25][b0] 1 i[z10_30][b0] 1 i[z12_47][b0] 1 i[z16_50][b0] -2 i[b220][b0] >= 0;
* constraint lin_less_equal _3794
@c[_3794] -1 i[z9_28][b0] -1 i[z15_30][b0] -1 i[z16_25][b0] -1 i[z10_30][b0] -1 i[z12_47][b0] -1 i[z16_50][b0] 6 i[b220][b0] >= 0;
* constraint lin_less_equal _3795
@c[_3795] -1 i[z10_52][b0] 1 i[s10][b0] >= 0;
* constraint lin_less_equal _3796
@c[_3796] -1 i[z10_52][b0] 1 i[s52][b0] >= 0;
* constraint lin_less_equal _3797
@c[_3797] 1 i[z10_52][b0] -1 i[s10][b0] -1 i[s52][b0] >= -1;
* constraint lin_less_equal _3798
@c[_3798] 1 i[z9_32][b0] 1 i[z14_35][b0] 1 i[z16_49][b0] 1 i[z14_30][b0] 1 i[z5_45][b0] 1 i[z10_52][b0] -2 i[b221][b0] >= 0;
* constraint lin_less_equal _3799
@c[_3799] -1 i[z9_32][b0] -1 i[z14_35][b0] -1 i[z16_49][b0] -1 i[z14_30][b0] -1 i[z5_45][b0] -1 i[z10_52][b0] 6 i[b221][b0] >= 0;
* constraint lin_less_equal _3800
@c[_3800] -1 i[z9_34][b0] 1 i[s9][b0] >= 0;
* constraint lin_less_equal _3801
@c[_3801] -1 i[z9_34][b0] 1 i[s34][b0] >= 0;
* constraint lin_less_equal _3802
@c[_3802] 1 i[z9_34][b0] -1 i[s9][b0] -1 i[s34][b0] >= -1;
* constraint lin_less_equal _3803
@c[_3803] -1 i[z14_37][b0] 1 i[s14][b0] >= 0;
* constraint lin_less_equal _3804
@c[_3804] -1 i[z14_37][b0] 1 i[s37][b0] >= 0;
* constraint lin_less_equal _3805
@c[_3805] 1 i[z14_37][b0] -1 i[s14][b0] -1 i[s37][b0] >= -1;
* constraint lin_less_equal _3806
@c[_3806] -1 i[z16_30][b0] 1 i[s16][b0] >= 0;
* constraint lin_less_equal _3807
@c[_3807] -1 i[z16_30][b0] 1 i[s30][b0] >= 0;
* constraint lin_less_equal _3808
@c[_3808] 1 i[z16_30][b0] -1 i[s16][b0] -1 i[s30][b0] >= -1;
* constraint lin_less_equal _3809
@c[_3809] -1 i[z12_51][b0] 1 i[s12][b0] >= 0;
* constraint lin_less_equal _3810
@c[_3810] -1 i[z12_51][b0] 1 i[s51][b0] >= 0;
* constraint lin_less_equal _3811
@c[_3811] 1 i[z12_51][b0] -1 i[s12][b0] -1 i[s51][b0] >= -1;
* constraint lin_less_equal _3812
@c[_3812] 1 i[z9_34][b0] 1 i[z14_37][b0] 1 i[z16_30][b0] 1 i[z16_30][b0] 1 i[z7_45][b0] 1 i[z12_51][b0] -2 i[b222][b0] >= 0;
* constraint lin_less_equal _3813
@c[_3813] -1 i[z9_34][b0] -1 i[z14_37][b0] -1 i[z16_30][b0] -1 i[z16_30][b0] -1 i[z7_45][b0] -1 i[z12_51][b0] 6 i[b222][b0] >= 0;
* constraint lin_less_equal _3814
@c[_3814] 1 i[z9_35][b0] 1 i[z5_31][b0] -2 i[b223][b0] >= 0;
* constraint lin_less_equal _3815
@c[_3815] -1 i[z9_35][b0] -1 i[z5_31][b0] 2 i[b223][b0] >= 0;
* constraint lin_less_equal _3816
@c[_3816] -1 i[z9_37][b0] 1 i[s9][b0] >= 0;
* constraint lin_less_equal _3817
@c[_3817] -1 i[z9_37][b0] 1 i[s37][b0] >= 0;
* constraint lin_less_equal _3818
@c[_3818] 1 i[z9_37][b0] -1 i[s9][b0] -1 i[s37][b0] >= -1;
* constraint lin_less_equal _3819
@c[_3819] -1 i[z14_42][b0] 1 i[s14][b0] >= 0;
* constraint lin_less_equal _3820
@c[_3820] -1 i[z14_42][b0] 1 i[s42][b0] >= 0;
* constraint lin_less_equal _3821
@c[_3821] 1 i[z14_42][b0] -1 i[s14][b0] -1 i[s42][b0] >= -1;
* constraint lin_less_equal _3822
@c[_3822] 1 i[z9_37][b0] 1 i[z14_42][b0] 1 i[z7_31][b0] 1 i[z12_45][b0] -2 i[b224][b0] >= 0;
* constraint lin_less_equal _3823
@c[_3823] -1 i[z9_37][b0] -1 i[z14_42][b0] -1 i[z7_31][b0] -1 i[z12_45][b0] 4 i[b224][b0] >= 0;
* constraint lin_less_equal _3824
@c[_3824] -1 i[z9_38][b0] 1 i[s9][b0] >= 0;
* constraint lin_less_equal _3825
@c[_3825] -1 i[z9_38][b0] 1 i[s38][b0] >= 0;
* constraint lin_less_equal _3826
@c[_3826] 1 i[z9_38][b0] -1 i[s9][b0] -1 i[s38][b0] >= -1;
* constraint lin_less_equal _3827
@c[_3827] 1 i[z9_38][b0] 1 i[z14_24][b0] 1 i[z8_31][b0] 1 i[z15_44][b0] -2 i[b225][b0] >= 0;
* constraint lin_less_equal _3828
@c[_3828] -1 i[z9_38][b0] -1 i[z14_24][b0] -1 i[z8_31][b0] -1 i[z15_44][b0] 4 i[b225][b0] >= 0;
* constraint lin_less_equal _3829
@c[_3829] -1 i[z10_31][b0] 1 i[s10][b0] >= 0;
* constraint lin_less_equal _3830
@c[_3830] -1 i[z10_31][b0] 1 i[s31][b0] >= 0;
* constraint lin_less_equal _3831
@c[_3831] 1 i[z10_31][b0] -1 i[s10][b0] -1 i[s31][b0] >= -1;
* constraint lin_less_equal _3832
@c[_3832] -1 i[z16_44][b0] 1 i[s16][b0] >= 0;
* constraint lin_less_equal _3833
@c[_3833] -1 i[z16_44][b0] 1 i[s44][b0] >= 0;
* constraint lin_less_equal _3834
@c[_3834] 1 i[z16_44][b0] -1 i[s16][b0] -1 i[s44][b0] >= -1;
* constraint lin_less_equal _3835
@c[_3835] 1 i[z9_40][b0] 1 i[z14_25][b0] 1 i[z10_31][b0] 1 i[z16_44][b0] -2 i[b226][b0] >= 0;
* constraint lin_less_equal _3836
@c[_3836] -1 i[z9_40][b0] -1 i[z14_25][b0] -1 i[z10_31][b0] -1 i[z16_44][b0] 4 i[b226][b0] >= 0;
* constraint lin_less_equal _3837
@c[_3837] -1 i[z10_45][b0] 1 i[s10][b0] >= 0;
* constraint lin_less_equal _3838
@c[_3838] -1 i[z10_45][b0] 1 i[s45][b0] >= 0;
* constraint lin_less_equal _3839
@c[_3839] 1 i[z10_45][b0] -1 i[s10][b0] -1 i[s45][b0] >= -1;
* constraint lin_less_equal _3840
@c[_3840] 1 i[z9_41][b0] 1 i[z14_40][b0] 1 i[z11_31][b0] 1 i[z10_45][b0] -2 i[b227][b0] >= 0;
* constraint lin_less_equal _3841
@c[_3841] -1 i[z9_41][b0] -1 i[z14_40][b0] -1 i[z11_31][b0] -1 i[z10_45][b0] 4 i[b227][b0] >= 0;
* constraint lin_less_equal _3842
@c[_3842] -1 i[z9_42][b0] 1 i[s9][b0] >= 0;
* constraint lin_less_equal _3843
@c[_3843] -1 i[z9_42][b0] 1 i[s42][b0] >= 0;
* constraint lin_less_equal _3844
@c[_3844] 1 i[z9_42][b0] -1 i[s9][b0] -1 i[s42][b0] >= -1;
* constraint lin_less_equal _3845
@c[_3845] 1 i[z9_42][b0] 1 i[z12_31][b0] -2 i[b228][b0] >= 0;
* constraint lin_less_equal _3846
@c[_3846] -1 i[z9_42][b0] -1 i[z12_31][b0] 2 i[b228][b0] >= 0;
* constraint lin_less_equal _3847
@c[_3847] -1 i[z9_43][b0] 1 i[s9][b0] >= 0;
* constraint lin_less_equal _3848
@c[_3848] -1 i[z9_43][b0] 1 i[s43][b0] >= 0;
* constraint lin_less_equal _3849
@c[_3849] 1 i[z9_43][b0] -1 i[s9][b0] -1 i[s43][b0] >= -1;
* constraint lin_less_equal _3850
@c[_3850] 1 i[z9_43][b0] 1 i[z13_31][b0] -2 i[b229][b0] >= 0;
* constraint lin_less_equal _3851
@c[_3851] -1 i[z9_43][b0] -1 i[z13_31][b0] 2 i[b229][b0] >= 0;
* constraint lin_less_equal _3852
@c[_3852] 1 i[z10_17][b0] 1 i[z5_32][b0] -2 i[b230][b0] >= 0;
* constraint lin_less_equal _3853
@c[_3853] -1 i[z10_17][b0] -1 i[z5_32][b0] 2 i[b230][b0] >= 0;
* constraint lin_less_equal _3854
@c[_3854] -1 i[z15_35][b0] 1 i[s15][b0] >= 0;
* constraint lin_less_equal _3855
@c[_3855] -1 i[z15_35][b0] 1 i[s35][b0] >= 0;
* constraint lin_less_equal _3856
@c[_3856] 1 i[z15_35][b0] -1 i[s15][b0] -1 i[s35][b0] >= -1;
* constraint lin_less_equal _3857
@c[_3857] 1 i[z10_18][b0] 1 i[z11_24][b0] 1 i[z6_32][b0] 1 i[z15_35][b0] -2 i[b231][b0] >= 0;
* constraint lin_less_equal _3858
@c[_3858] -1 i[z10_18][b0] -1 i[z11_24][b0] -1 i[z6_32][b0] -1 i[z15_35][b0] 4 i[b231][b0] >= 0;
* constraint lin_less_equal _3859
@c[_3859] 1 i[z10_21][b0] 1 i[z11_19][b0] 1 i[z12_32][b0] 1 i[z7_35][b0] -2 i[b232][b0] >= 0;
* constraint lin_less_equal _3860
@c[_3860] -1 i[z10_21][b0] -1 i[z11_19][b0] -1 i[z12_32][b0] -1 i[z7_35][b0] 4 i[b232][b0] >= 0;
* constraint lin_less_equal _3861
@c[_3861] -1 i[z13_32][b0] 1 i[s13][b0] >= 0;
* constraint lin_less_equal _3862
@c[_3862] -1 i[z13_32][b0] 1 i[s32][b0] >= 0;
* constraint lin_less_equal _3863
@c[_3863] 1 i[z13_32][b0] -1 i[s13][b0] -1 i[s32][b0] >= -1;
* constraint lin_less_equal _3864
@c[_3864] 1 i[z10_22][b0] 1 i[z13_32][b0] -2 i[b233][b0] >= 0;
* constraint lin_less_equal _3865
@c[_3865] -1 i[z10_22][b0] -1 i[z13_32][b0] 2 i[b233][b0] >= 0;
* constraint lin_less_equal _3866
@c[_3866] 1 i[z10_26][b0] 1 i[z12_46][b0] 1 i[z13_21][b0] 1 i[z8_33][b0] 1 i[z7_40][b0] 1 i[z12_41][b0] -2 i[b234][b0] >= 0;
* constraint lin_less_equal _3867
@c[_3867] -1 i[z10_26][b0] -1 i[z12_46][b0] -1 i[z13_21][b0] -1 i[z8_33][b0] -1 i[z7_40][b0] -1 i[z12_41][b0] 6 i[b234][b0] >= 0;
* constraint lin_less_equal _3868
@c[_3868] -1 i[z13_41][b0] 1 i[s13][b0] >= 0;
* constraint lin_less_equal _3869
@c[_3869] -1 i[z13_41][b0] 1 i[s41][b0] >= 0;
* constraint lin_less_equal _3870
@c[_3870] 1 i[z13_41][b0] -1 i[s13][b0] -1 i[s41][b0] >= -1;
* constraint lin_less_equal _3871
@c[_3871] 1 i[z10_27][b0] 1 i[z12_33][b0] 1 i[z13_22][b0] 1 i[z9_33][b0] 1 i[z15_38][b0] 1 i[z13_41][b0] -2 i[b235][b0] >= 0;
* constraint lin_less_equal _3872
@c[_3872] -1 i[z10_27][b0] -1 i[z12_33][b0] -1 i[z13_22][b0] -1 i[z9_33][b0] -1 i[z15_38][b0] -1 i[z13_41][b0] 6 i[b235][b0] >= 0;
* constraint lin_less_equal _3873
@c[_3873] 1 i[z10_29][b0] 1 i[z11_44][b0] 1 i[z13_39][b0] 1 i[z11_33][b0] 1 i[z5_37][b0] 1 i[z9_43][b0] -2 i[b236][b0] >= 0;
* constraint lin_less_equal _3874
@c[_3874] -1 i[z10_29][b0] -1 i[z11_44][b0] -1 i[z13_39][b0] -1 i[z11_33][b0] -1 i[z5_37][b0] -1 i[z9_43][b0] 6 i[b236][b0] >= 0;
* constraint lin_less_equal _3875
@c[_3875] -1 i[z11_45][b0] 1 i[s11][b0] >= 0;
* constraint lin_less_equal _3876
@c[_3876] -1 i[z11_45][b0] 1 i[s45][b0] >= 0;
* constraint lin_less_equal _3877
@c[_3877] 1 i[z11_45][b0] -1 i[s11][b0] -1 i[s45][b0] >= -1;
* constraint lin_less_equal _3878
@c[_3878] -1 i[z13_33][b0] 1 i[s13][b0] >= 0;
* constraint lin_less_equal _3879
@c[_3879] -1 i[z13_33][b0] 1 i[s33][b0] >= 0;
* constraint lin_less_equal _3880
@c[_3880] 1 i[z13_33][b0] -1 i[s13][b0] -1 i[s33][b0] >= -1;
* constraint lin_less_equal _3881
@c[_3881] -1 i[z15_42][b0] 1 i[s15][b0] >= 0;
* constraint lin_less_equal _3882
@c[_3882] -1 i[z15_42][b0] 1 i[s42][b0] >= 0;
* constraint lin_less_equal _3883
@c[_3883] 1 i[z15_42][b0] -1 i[s15][b0] -1 i[s42][b0] >= -1;
* constraint lin_less_equal _3884
@c[_3884] 1 i[z10_31][b0] 1 i[z11_45][b0] 1 i[z13_33][b0] 1 i[z13_33][b0] 1 i[z6_37][b0] 1 i[z15_42][b0] -2 i[b237][b0] >= 0;
* constraint lin_less_equal _3885
@c[_3885] -1 i[z10_31][b0] -1 i[z11_45][b0] -1 i[z13_33][b0] -1 i[z13_33][b0] -1 i[z6_37][b0] -1 i[z15_42][b0] 6 i[b237][b0] >= 0;
* constraint lin_less_equal _3886
@c[_3886] 1 i[z10_44][b0] 1 i[z5_34][b0] -2 i[b238][b0] >= 0;
* constraint lin_less_equal _3887
@c[_3887] -1 i[z10_44][b0] -1 i[z5_34][b0] 2 i[b238][b0] >= 0;
* constraint lin_less_equal _3888
@c[_3888] -1 i[z11_51][b0] 1 i[s11][b0] >= 0;
* constraint lin_less_equal _3889
@c[_3889] -1 i[z11_51][b0] 1 i[s51][b0] >= 0;
* constraint lin_less_equal _3890
@c[_3890] 1 i[z11_51][b0] -1 i[s11][b0] -1 i[s51][b0] >= -1;
* constraint lin_less_equal _3891
@c[_3891] 1 i[z10_45][b0] 1 i[z11_51][b0] 1 i[z6_34][b0] 1 i[z15_37][b0] -2 i[b239][b0] >= 0;
* constraint lin_less_equal _3892
@c[_3892] -1 i[z10_45][b0] -1 i[z11_51][b0] -1 i[z6_34][b0] -1 i[z15_37][b0] 4 i[b239][b0] >= 0;
* constraint lin_less_equal _3893
@c[_3893] -1 i[z10_47][b0] 1 i[s10][b0] >= 0;
* constraint lin_less_equal _3894
@c[_3894] -1 i[z10_47][b0] 1 i[s47][b0] >= 0;
* constraint lin_less_equal _3895
@c[_3895] 1 i[z10_47][b0] -1 i[s10][b0] -1 i[s47][b0] >= -1;
* constraint lin_less_equal _3896
@c[_3896] 1 i[z10_47][b0] 1 i[z11_21][b0] 1 i[z8_34][b0] 1 i[z12_35][b0] -2 i[b240][b0] >= 0;
* constraint lin_less_equal _3897
@c[_3897] -1 i[z10_47][b0] -1 i[z11_21][b0] -1 i[z8_34][b0] -1 i[z12_35][b0] 4 i[b240][b0] >= 0;
* constraint lin_less_equal _3898
@c[_3898] -1 i[z13_35][b0] 1 i[s13][b0] >= 0;
* constraint lin_less_equal _3899
@c[_3899] -1 i[z13_35][b0] 1 i[s35][b0] >= 0;
* constraint lin_less_equal _3900
@c[_3900] 1 i[z13_35][b0] -1 i[s13][b0] -1 i[s35][b0] >= -1;
* constraint lin_less_equal _3901
@c[_3901] 1 i[z10_48][b0] 1 i[z11_22][b0] 1 i[z9_34][b0] 1 i[z13_35][b0] -2 i[b241][b0] >= 0;
* constraint lin_less_equal _3902
@c[_3902] -1 i[z10_48][b0] -1 i[z11_22][b0] -1 i[z9_34][b0] -1 i[z13_35][b0] 4 i[b241][b0] >= 0;
* constraint lin_less_equal _3903
@c[_3903] 1 i[z10_50][b0] 1 i[z11_48][b0] 1 i[z14_34][b0] 1 i[z9_37][b0] -2 i[b242][b0] >= 0;
* constraint lin_less_equal _3904
@c[_3904] -1 i[z10_50][b0] -1 i[z11_48][b0] -1 i[z14_34][b0] -1 i[z9_37][b0] 4 i[b242][b0] >= 0;
* constraint lin_less_equal _3905
@c[_3905] -1 i[z10_51][b0] 1 i[s10][b0] >= 0;
* constraint lin_less_equal _3906
@c[_3906] -1 i[z10_51][b0] 1 i[s51][b0] >= 0;
* constraint lin_less_equal _3907
@c[_3907] 1 i[z10_51][b0] -1 i[s10][b0] -1 i[s51][b0] >= -1;
* constraint lin_less_equal _3908
@c[_3908] 1 i[z10_51][b0] 1 i[z15_34][b0] -2 i[b243][b0] >= 0;
* constraint lin_less_equal _3909
@c[_3909] -1 i[z10_51][b0] -1 i[z15_34][b0] 2 i[b243][b0] >= 0;
* constraint lin_less_equal _3910
@c[_3910] 1 i[z10_52][b0] 1 i[z16_34][b0] -2 i[b244][b0] >= 0;
* constraint lin_less_equal _3911
@c[_3911] -1 i[z10_52][b0] -1 i[z16_34][b0] 2 i[b244][b0] >= 0;
* constraint lin_less_equal _3912
@c[_3912] 1 i[z11_17][b0] 1 i[z5_35][b0] -2 i[b245][b0] >= 0;
* constraint lin_less_equal _3913
@c[_3913] -1 i[z11_17][b0] -1 i[z5_35][b0] 2 i[b245][b0] >= 0;
* constraint lin_less_equal _3914
@c[_3914] 1 i[z11_18][b0] 1 i[z6_35][b0] -2 i[b246][b0] >= 0;
* constraint lin_less_equal _3915
@c[_3915] -1 i[z11_18][b0] -1 i[z6_35][b0] 2 i[b246][b0] >= 0;
* constraint lin_less_equal _3916
@c[_3916] 1 i[z11_25][b0] 1 i[z16_35][b0] -2 i[b247][b0] >= 0;
* constraint lin_less_equal _3917
@c[_3917] -1 i[z11_25][b0] -1 i[z16_35][b0] 2 i[b247][b0] >= 0;
* constraint lin_less_equal _3918
@c[_3918] 1 i[z11_47][b0] 1 i[z8_37][b0] -2 i[b248][b0] >= 0;
* constraint lin_less_equal _3919
@c[_3919] -1 i[z11_47][b0] -1 i[z8_37][b0] 2 i[b248][b0] >= 0;
* constraint lin_less_equal _3920
@c[_3920] 1 i[z11_50][b0] 1 i[z13_27][b0] 1 i[z14_37][b0] 1 i[z9_42][b0] -2 i[b249][b0] >= 0;
* constraint lin_less_equal _3921
@c[_3921] -1 i[z11_50][b0] -1 i[z13_27][b0] -1 i[z14_37][b0] -1 i[z9_42][b0] 4 i[b249][b0] >= 0;
* constraint lin_less_equal _3922
@c[_3922] 1 i[z11_52][b0] 1 i[z16_37][b0] -2 i[b250][b0] >= 0;
* constraint lin_less_equal _3923
@c[_3923] -1 i[z11_52][b0] -1 i[z16_37][b0] 2 i[b250][b0] >= 0;
* constraint lin_less_equal _3924
@c[_3924] 1 i[z12_26][b0] 1 i[z8_38][b0] -2 i[b251][b0] >= 0;
* constraint lin_less_equal _3925
@c[_3925] -1 i[z12_26][b0] -1 i[z8_38][b0] 2 i[b251][b0] >= 0;
* constraint lin_less_equal _3926
@c[_3926] 1 i[z12_27][b0] 1 i[z9_38][b0] -2 i[b252][b0] >= 0;
* constraint lin_less_equal _3927
@c[_3927] -1 i[z12_27][b0] -1 i[z9_38][b0] 2 i[b252][b0] >= 0;
* constraint lin_less_equal _3928
@c[_3928] 1 i[z12_34][b0] 1 i[z16_38][b0] -2 i[b253][b0] >= 0;
* constraint lin_less_equal _3929
@c[_3929] -1 i[z12_34][b0] -1 i[z16_38][b0] 2 i[b253][b0] >= 0;
* constraint lin_less_equal _3930
@c[_3930] 1 i[z12_44][b0] 1 i[z5_40][b0] -2 i[b254][b0] >= 0;
* constraint lin_less_equal _3931
@c[_3931] -1 i[z12_44][b0] -1 i[z5_40][b0] 2 i[b254][b0] >= 0;
* constraint lin_less_equal _3932
@c[_3932] 1 i[z12_51][b0] 1 i[z13_18][b0] 1 i[z15_40][b0] 1 i[z6_41][b0] -2 i[b255][b0] >= 0;
* constraint lin_less_equal _3933
@c[_3933] -1 i[z12_51][b0] -1 i[z13_18][b0] -1 i[z15_40][b0] -1 i[z6_41][b0] 4 i[b255][b0] >= 0;
* constraint lin_less_equal _3934
@c[_3934] 1 i[z12_52][b0] 1 i[z16_40][b0] -2 i[b256][b0] >= 0;
* constraint lin_less_equal _3935
@c[_3935] -1 i[z12_52][b0] -1 i[z16_40][b0] 2 i[b256][b0] >= 0;
* constraint lin_less_equal _3936
@c[_3936] 1 i[z13_17][b0] 1 i[z5_41][b0] -2 i[b257][b0] >= 0;
* constraint lin_less_equal _3937
@c[_3937] -1 i[z13_17][b0] -1 i[z5_41][b0] 2 i[b257][b0] >= 0;
* constraint lin_less_equal _3938
@c[_3938] 1 i[z13_19][b0] 1 i[z7_41][b0] -2 i[b258][b0] >= 0;
* constraint lin_less_equal _3939
@c[_3939] -1 i[z13_19][b0] -1 i[z7_41][b0] 2 i[b258][b0] >= 0;
* constraint lin_less_equal _3940
@c[_3940] 1 i[z13_24][b0] 1 i[z15_41][b0] -2 i[b259][b0] >= 0;
* constraint lin_less_equal _3941
@c[_3941] -1 i[z13_24][b0] -1 i[z15_41][b0] 2 i[b259][b0] >= 0;
* constraint lin_less_equal _3942
@c[_3942] 1 i[z13_25][b0] 1 i[z16_41][b0] -2 i[b260][b0] >= 0;
* constraint lin_less_equal _3943
@c[_3943] -1 i[z13_25][b0] -1 i[z16_41][b0] 2 i[b260][b0] >= 0;
* constraint lin_less_equal _3944
@c[_3944] 1 i[z13_26][b0] 1 i[z8_42][b0] -2 i[b261][b0] >= 0;
* constraint lin_less_equal _3945
@c[_3945] -1 i[z13_26][b0] -1 i[z8_42][b0] 2 i[b261][b0] >= 0;
* constraint lin_less_equal _3946
@c[_3946] 1 i[z13_28][b0] 1 i[z10_42][b0] -2 i[b262][b0] >= 0;
* constraint lin_less_equal _3947
@c[_3947] -1 i[z13_28][b0] -1 i[z10_42][b0] 2 i[b262][b0] >= 0;
* constraint lin_less_equal _3948
@c[_3948] 1 i[z13_32][b0] 1 i[z14_42][b0] -2 i[b263][b0] >= 0;
* constraint lin_less_equal _3949
@c[_3949] -1 i[z13_32][b0] -1 i[z14_42][b0] 2 i[b263][b0] >= 0;
* constraint lin_less_equal _3950
@c[_3950] 1 i[z13_34][b0] 1 i[z16_42][b0] -2 i[b264][b0] >= 0;
* constraint lin_less_equal _3951
@c[_3951] -1 i[z13_34][b0] -1 i[z16_42][b0] 2 i[b264][b0] >= 0;
* constraint lin_less_equal _3952
@c[_3952] 1 i[z13_35][b0] 1 i[z5_43][b0] -2 i[b265][b0] >= 0;
* constraint lin_less_equal _3953
@c[_3953] -1 i[z13_35][b0] -1 i[z5_43][b0] 2 i[b265][b0] >= 0;
* constraint lin_less_equal _3954
@c[_3954] 1 i[z13_37][b0] 1 i[z7_43][b0] -2 i[b266][b0] >= 0;
* constraint lin_less_equal _3955
@c[_3955] -1 i[z13_37][b0] -1 i[z7_43][b0] 2 i[b266][b0] >= 0;
* constraint lin_less_equal _3956
@c[_3956] 1 i[z13_38][b0] 1 i[z8_43][b0] -2 i[b267][b0] >= 0;
* constraint lin_less_equal _3957
@c[_3957] -1 i[z13_38][b0] -1 i[z8_43][b0] 2 i[b267][b0] >= 0;
* constraint lin_less_equal _3958
@c[_3958] 1 i[z13_40][b0] 1 i[z10_43][b0] -2 i[b268][b0] >= 0;
* constraint lin_less_equal _3959
@c[_3959] -1 i[z13_40][b0] -1 i[z10_43][b0] 2 i[b268][b0] >= 0;
* constraint lin_less_equal _3960
@c[_3960] 1 i[z13_41][b0] 1 i[z11_43][b0] -2 i[b269][b0] >= 0;
* constraint lin_less_equal _3961
@c[_3961] -1 i[z13_41][b0] -1 i[z11_43][b0] 2 i[b269][b0] >= 0;
* constraint lin_less_equal _3962
@c[_3962] 1 i[z13_42][b0] 1 i[z12_43][b0] -2 i[b270][b0] >= 0;
* constraint lin_less_equal _3963
@c[_3963] -1 i[z13_42][b0] -1 i[z12_43][b0] 2 i[b270][b0] >= 0;
* constraint lin_less_equal _3964
@c[_3964] -1 i[z13_43][b0] 1 i[s13][b0] >= 0;
* constraint lin_less_equal _3965
@c[_3965] -1 i[z13_43][b0] 1 i[s43][b0] >= 0;
* constraint lin_less_equal _3966
@c[_3966] 1 i[z13_43][b0] -1 i[s13][b0] -1 i[s43][b0] >= -1;
* constraint lin_less_equal _3967
@c[_3967] 1 i[z13_43][b0] 1 i[z13_43][b0] -2 i[b271][b0] >= 0;
* constraint lin_less_equal _3968
@c[_3968] -1 i[z13_43][b0] -1 i[z13_43][b0] 2 i[b271][b0] >= 0;
* constraint lin_less_equal _3969
@c[_3969] 1 i[z14_17][b0] 1 i[z5_44][b0] -2 i[b272][b0] >= 0;
* constraint lin_less_equal _3970
@c[_3970] -1 i[z14_17][b0] -1 i[z5_44][b0] 2 i[b272][b0] >= 0;
* constraint lin_less_equal _3971
@c[_3971] 1 i[z14_19][b0] 1 i[z7_44][b0] -2 i[b273][b0] >= 0;
* constraint lin_less_equal _3972
@c[_3972] -1 i[z14_19][b0] -1 i[z7_44][b0] 2 i[b273][b0] >= 0;
* constraint lin_less_equal _3973
@c[_3973] 1 i[z14_22][b0] 1 i[z13_44][b0] -2 i[b274][b0] >= 0;
* constraint lin_less_equal _3974
@c[_3974] -1 i[z14_22][b0] -1 i[z13_44][b0] 2 i[b274][b0] >= 0;
* constraint lin_less_equal _3975
@c[_3975] 1 i[z14_38][b0] 1 i[z8_45][b0] -2 i[b275][b0] >= 0;
* constraint lin_less_equal _3976
@c[_3976] -1 i[z14_38][b0] -1 i[z8_45][b0] 2 i[b275][b0] >= 0;
* constraint lin_less_equal _3977
@c[_3977] 1 i[z14_41][b0] 1 i[z16_28][b0] 1 i[z11_45][b0] 1 i[z10_51][b0] -2 i[b276][b0] >= 0;
* constraint lin_less_equal _3978
@c[_3978] -1 i[z14_41][b0] -1 i[z16_28][b0] -1 i[z11_45][b0] -1 i[z10_51][b0] 4 i[b276][b0] >= 0;
* constraint lin_less_equal _3979
@c[_3979] 1 i[z14_43][b0] 1 i[z13_45][b0] -2 i[b277][b0] >= 0;
* constraint lin_less_equal _3980
@c[_3980] -1 i[z14_43][b0] -1 i[z13_45][b0] 2 i[b277][b0] >= 0;
* constraint lin_less_equal _3981
@c[_3981] 1 i[z15_26][b0] 1 i[z8_47][b0] -2 i[b278][b0] >= 0;
* constraint lin_less_equal _3982
@c[_3982] -1 i[z15_26][b0] -1 i[z8_47][b0] 2 i[b278][b0] >= 0;
* constraint lin_less_equal _3983
@c[_3983] 1 i[z15_28][b0] 1 i[z10_47][b0] -2 i[b279][b0] >= 0;
* constraint lin_less_equal _3984
@c[_3984] -1 i[z15_28][b0] -1 i[z10_47][b0] 2 i[b279][b0] >= 0;
* constraint lin_less_equal _3985
@c[_3985] 1 i[z15_31][b0] 1 i[z13_47][b0] -2 i[b280][b0] >= 0;
* constraint lin_less_equal _3986
@c[_3986] -1 i[z15_31][b0] -1 i[z13_47][b0] 2 i[b280][b0] >= 0;
* constraint lin_less_equal _3987
@c[_3987] 1 i[z15_35][b0] 1 i[z5_48][b0] -2 i[b281][b0] >= 0;
* constraint lin_less_equal _3988
@c[_3988] -1 i[z15_35][b0] -1 i[z5_48][b0] 2 i[b281][b0] >= 0;
* constraint lin_less_equal _3989
@c[_3989] 1 i[z15_42][b0] 1 i[z16_19][b0] 1 i[z12_48][b0] 1 i[z7_50][b0] -2 i[b282][b0] >= 0;
* constraint lin_less_equal _3990
@c[_3990] -1 i[z15_42][b0] -1 i[z16_19][b0] -1 i[z12_48][b0] -1 i[z7_50][b0] 4 i[b282][b0] >= 0;
* constraint lin_less_equal _3991
@c[_3991] 1 i[z15_43][b0] 1 i[z13_48][b0] -2 i[b283][b0] >= 0;
* constraint lin_less_equal _3992
@c[_3992] -1 i[z15_43][b0] -1 i[z13_48][b0] 2 i[b283][b0] >= 0;
* constraint lin_less_equal _3993
@c[_3993] 1 i[z16_17][b0] 1 i[z5_50][b0] -2 i[b284][b0] >= 0;
* constraint lin_less_equal _3994
@c[_3994] -1 i[z16_17][b0] -1 i[z5_50][b0] 2 i[b284][b0] >= 0;
* constraint lin_less_equal _3995
@c[_3995] 1 i[z16_18][b0] 1 i[z6_50][b0] -2 i[b285][b0] >= 0;
* constraint lin_less_equal _3996
@c[_3996] -1 i[z16_18][b0] -1 i[z6_50][b0] 2 i[b285][b0] >= 0;
* constraint lin_less_equal _3997
@c[_3997] 1 i[z16_21][b0] 1 i[z12_50][b0] -2 i[b286][b0] >= 0;
* constraint lin_less_equal _3998
@c[_3998] -1 i[z16_21][b0] -1 i[z12_50][b0] 2 i[b286][b0] >= 0;
* constraint lin_less_equal _3999
@c[_3999] 1 i[z16_22][b0] 1 i[z13_50][b0] -2 i[b287][b0] >= 0;
* constraint lin_less_equal _4000
@c[_4000] -1 i[z16_22][b0] -1 i[z13_50][b0] 2 i[b287][b0] >= 0;
* constraint lin_less_equal _4001
@c[_4001] 1 i[z16_26][b0] 1 i[z8_51][b0] -2 i[b288][b0] >= 0;
* constraint lin_less_equal _4002
@c[_4002] -1 i[z16_26][b0] -1 i[z8_51][b0] 2 i[b288][b0] >= 0;
* constraint lin_less_equal _4003
@c[_4003] 1 i[z16_27][b0] 1 i[z9_51][b0] -2 i[b289][b0] >= 0;
* constraint lin_less_equal _4004
@c[_4004] -1 i[z16_27][b0] -1 i[z9_51][b0] 2 i[b289][b0] >= 0;
* constraint lin_less_equal _4005
@c[_4005] 1 i[z16_29][b0] 1 i[z11_51][b0] -2 i[b290][b0] >= 0;
* constraint lin_less_equal _4006
@c[_4006] -1 i[z16_29][b0] -1 i[z11_51][b0] 2 i[b290][b0] >= 0;
* constraint lin_less_equal _4007
@c[_4007] 1 i[z16_31][b0] 1 i[z13_51][b0] -2 i[b291][b0] >= 0;
* constraint lin_less_equal _4008
@c[_4008] -1 i[z16_31][b0] -1 i[z13_51][b0] 2 i[b291][b0] >= 0;
* constraint lin_less_equal _4009
@c[_4009] 1 i[z16_44][b0] 1 i[z5_52][b0] -2 i[b292][b0] >= 0;
* constraint lin_less_equal _4010
@c[_4010] -1 i[z16_44][b0] -1 i[z5_52][b0] 2 i[b292][b0] >= 0;
* constraint lin_less_equal _4011
@c[_4011] 1 i[z16_45][b0] 1 i[z6_52][b0] -2 i[b293][b0] >= 0;
* constraint lin_less_equal _4012
@c[_4012] -1 i[z16_45][b0] -1 i[z6_52][b0] 2 i[b293][b0] >= 0;
* constraint lin_less_equal _4013
@c[_4013] 1 i[z16_47][b0] 1 i[z8_52][b0] -2 i[b294][b0] >= 0;
* constraint lin_less_equal _4014
@c[_4014] -1 i[z16_47][b0] -1 i[z8_52][b0] 2 i[b294][b0] >= 0;
* constraint lin_less_equal _4015
@c[_4015] 1 i[z16_48][b0] 1 i[z9_52][b0] -2 i[b295][b0] >= 0;
* constraint lin_less_equal _4016
@c[_4016] -1 i[z16_48][b0] -1 i[z9_52][b0] 2 i[b295][b0] >= 0;
* constraint lin_less_equal _4017
@c[_4017] 1 i[z16_50][b0] 1 i[z14_52][b0] -2 i[b296][b0] >= 0;
* constraint lin_less_equal _4018
@c[_4018] -1 i[z16_50][b0] -1 i[z14_52][b0] 2 i[b296][b0] >= 0;
* constraint lin_less_equal _4019
@c[_4019] 1 i[z16_51][b0] 1 i[z15_52][b0] -2 i[b297][b0] >= 0;
* constraint lin_less_equal _4020
@c[_4020] -1 i[z16_51][b0] -1 i[z15_52][b0] 2 i[b297][b0] >= 0;
* constraint lin_less_equal _4021
@c[_4021] -1 i[z16_52][b0] 1 i[s16][b0] >= 0;
* constraint lin_less_equal _4022
@c[_4022] -1 i[z16_52][b0] 1 i[s52][b0] >= 0;
* constraint lin_less_equal _4023
@c[_4023] 1 i[z16_52][b0] -1 i[s16][b0] -1 i[s52][b0] >= -1;
* constraint lin_less_equal _4024
@c[_4024] 1 i[z16_52][b0] 1 i[z16_52][b0] -2 i[b298][b0] >= 0;
* constraint lin_less_equal _4025
@c[_4025] -1 i[z16_52][b0] -1 i[z16_52][b0] 2 i[b298][b0] >= 0;
* constraint lin_less_equal _4026
@c[_4026] 1 i[s17][b0] -2 i[b299][b0] >= 0;
* constraint lin_less_equal _4027
@c[_4027] -1 i[s17][b0] 1 i[b299][b0] >= 0;
* constraint lin_less_equal _4028
@c[_4028] -1 i[z17_18][b0] 1 i[s17][b0] >= 0;
* constraint lin_less_equal _4029
@c[_4029] -1 i[z17_18][b0] 1 i[s18][b0] >= 0;
* constraint lin_less_equal _4030
@c[_4030] 1 i[z17_18][b0] -1 i[s17][b0] -1 i[s18][b0] >= -1;
* constraint lin_less_equal _4031
@c[_4031] 1 i[z17_18][b0] -2 i[b300][b0] >= 0;
* constraint lin_less_equal _4032
@c[_4032] -1 i[z17_18][b0] 1 i[b300][b0] >= 0;
* constraint lin_less_equal _4033
@c[_4033] -1 i[z17_19][b0] 1 i[s17][b0] >= 0;
* constraint lin_less_equal _4034
@c[_4034] -1 i[z17_19][b0] 1 i[s19][b0] >= 0;
* constraint lin_less_equal _4035
@c[_4035] 1 i[z17_19][b0] -1 i[s17][b0] -1 i[s19][b0] >= -1;
* constraint lin_less_equal _4036
@c[_4036] 1 i[z17_19][b0] -2 i[b301][b0] >= 0;
* constraint lin_less_equal _4037
@c[_4037] -1 i[z17_19][b0] 1 i[b301][b0] >= 0;
* constraint lin_less_equal _4038
@c[_4038] -1 i[z17_20][b0] 1 i[s17][b0] >= 0;
* constraint lin_less_equal _4039
@c[_4039] -1 i[z17_20][b0] 1 i[s20][b0] >= 0;
* constraint lin_less_equal _4040
@c[_4040] 1 i[z17_20][b0] -1 i[s17][b0] -1 i[s20][b0] >= -1;
* constraint lin_less_equal _4041
@c[_4041] -1 i[z19_34][b0] 1 i[s19][b0] >= 0;
* constraint lin_less_equal _4042
@c[_4042] -1 i[z19_34][b0] 1 i[s34][b0] >= 0;
* constraint lin_less_equal _4043
@c[_4043] 1 i[z19_34][b0] -1 i[s19][b0] -1 i[s34][b0] >= -1;
* constraint lin_less_equal _4044
@c[_4044] -1 i[z21_37][b0] 1 i[s21][b0] >= 0;
* constraint lin_less_equal _4045
@c[_4045] -1 i[z21_37][b0] 1 i[s37][b0] >= 0;
* constraint lin_less_equal _4046
@c[_4046] 1 i[z21_37][b0] -1 i[s21][b0] -1 i[s37][b0] >= -1;
* constraint lin_less_equal _4047
@c[_4047] -1 i[z42_47][b0] 1 i[s42][b0] >= 0;
* constraint lin_less_equal _4048
@c[_4048] -1 i[z42_47][b0] 1 i[s47][b0] >= 0;
* constraint lin_less_equal _4049
@c[_4049] 1 i[z42_47][b0] -1 i[s42][b0] -1 i[s47][b0] >= -1;
* constraint lin_less_equal _4050
@c[_4050] -1 i[z19_49][b0] 1 i[s19][b0] >= 0;
* constraint lin_less_equal _4051
@c[_4051] -1 i[z19_49][b0] 1 i[s49][b0] >= 0;
* constraint lin_less_equal _4052
@c[_4052] 1 i[z19_49][b0] -1 i[s19][b0] -1 i[s49][b0] >= -1;
* constraint lin_less_equal _4053
@c[_4053] 1 i[z17_20][b0] 1 i[z19_34][b0] 1 i[z21_37][b0] 1 i[z42_47][b0] 1 i[z19_49][b0] -2 i[b302][b0] >= 0;
* constraint lin_less_equal _4054
@c[_4054] -1 i[z17_20][b0] -1 i[z19_34][b0] -1 i[z21_37][b0] -1 i[z42_47][b0] -1 i[z19_49][b0] 5 i[b302][b0] >= 0;
* constraint lin_less_equal _4055
@c[_4055] 1 i[z17_21][b0] -2 i[b303][b0] >= 0;
* constraint lin_less_equal _4056
@c[_4056] -1 i[z17_21][b0] 1 i[b303][b0] >= 0;
* constraint lin_less_equal _4057
@c[_4057] -1 i[z17_22][b0] 1 i[s17][b0] >= 0;
* constraint lin_less_equal _4058
@c[_4058] -1 i[z17_22][b0] 1 i[s22][b0] >= 0;
* constraint lin_less_equal _4059
@c[_4059] 1 i[z17_22][b0] -1 i[s17][b0] -1 i[s22][b0] >= -1;
* constraint lin_less_equal _4060
@c[_4060] 1 i[z17_22][b0] -2 i[b304][b0] >= 0;
* constraint lin_less_equal _4061
@c[_4061] -1 i[z17_22][b0] 1 i[b304][b0] >= 0;
* constraint lin_less_equal _4062
@c[_4062] -1 i[z17_23][b0] 1 i[s17][b0] >= 0;
* constraint lin_less_equal _4063
@c[_4063] -1 i[z17_23][b0] 1 i[s23][b0] >= 0;
* constraint lin_less_equal _4064
@c[_4064] 1 i[z17_23][b0] -1 i[s17][b0] -1 i[s23][b0] >= -1;
* constraint lin_less_equal _4065
@c[_4065] -1 i[z18_31][b0] 1 i[s18][b0] >= 0;
* constraint lin_less_equal _4066
@c[_4066] -1 i[z18_31][b0] 1 i[s31][b0] >= 0;
* constraint lin_less_equal _4067
@c[_4067] 1 i[z18_31][b0] -1 i[s18][b0] -1 i[s31][b0] >= -1;
* constraint lin_less_equal _4068
@c[_4068] -1 i[z24_45][b0] 1 i[s24][b0] >= 0;
* constraint lin_less_equal _4069
@c[_4069] -1 i[z24_45][b0] 1 i[s45][b0] >= 0;
* constraint lin_less_equal _4070
@c[_4070] 1 i[z24_45][b0] -1 i[s24][b0] -1 i[s45][b0] >= -1;
* constraint lin_less_equal _4071
@c[_4071] -1 i[z38_51][b0] 1 i[s38][b0] >= 0;
* constraint lin_less_equal _4072
@c[_4072] -1 i[z38_51][b0] 1 i[s51][b0] >= 0;
* constraint lin_less_equal _4073
@c[_4073] 1 i[z38_51][b0] -1 i[s38][b0] -1 i[s51][b0] >= -1;
* constraint lin_less_equal _4074
@c[_4074] -1 i[z18_39][b0] 1 i[s18][b0] >= 0;
* constraint lin_less_equal _4075
@c[_4075] -1 i[z18_39][b0] 1 i[s39][b0] >= 0;
* constraint lin_less_equal _4076
@c[_4076] 1 i[z18_39][b0] -1 i[s18][b0] -1 i[s39][b0] >= -1;
* constraint lin_less_equal _4077
@c[_4077] 1 i[z17_23][b0] 1 i[z18_31][b0] 1 i[z24_45][b0] 1 i[z38_51][b0] 1 i[z18_39][b0] -2 i[b305][b0] >= 0;
* constraint lin_less_equal _4078
@c[_4078] -1 i[z17_23][b0] -1 i[z18_31][b0] -1 i[z24_45][b0] -1 i[z38_51][b0] -1 i[z18_39][b0] 5 i[b305][b0] >= 0;
* constraint lin_less_equal _4079
@c[_4079] 1 i[z17_24][b0] -2 i[b306][b0] >= 0;
* constraint lin_less_equal _4080
@c[_4080] -1 i[z17_24][b0] 1 i[b306][b0] >= 0;
* constraint lin_less_equal _4081
@c[_4081] -1 i[z17_25][b0] 1 i[s17][b0] >= 0;
* constraint lin_less_equal _4082
@c[_4082] -1 i[z17_25][b0] 1 i[s25][b0] >= 0;
* constraint lin_less_equal _4083
@c[_4083] 1 i[z17_25][b0] -1 i[s17][b0] -1 i[s25][b0] >= -1;
* constraint lin_less_equal _4084
@c[_4084] 1 i[z17_25][b0] -2 i[b307][b0] >= 0;
* constraint lin_less_equal _4085
@c[_4085] -1 i[z17_25][b0] 1 i[b307][b0] >= 0;
* constraint lin_less_equal _4086
@c[_4086] -1 i[z17_35][b0] 1 i[s17][b0] >= 0;
* constraint lin_less_equal _4087
@c[_4087] -1 i[z17_35][b0] 1 i[s35][b0] >= 0;
* constraint lin_less_equal _4088
@c[_4088] 1 i[z17_35][b0] -1 i[s17][b0] -1 i[s35][b0] >= -1;
* constraint lin_less_equal _4089
@c[_4089] -1 i[z24_50][b0] 1 i[s24][b0] >= 0;
* constraint lin_less_equal _4090
@c[_4090] -1 i[z24_50][b0] 1 i[s50][b0] >= 0;
* constraint lin_less_equal _4091
@c[_4091] 1 i[z24_50][b0] -1 i[s24][b0] -1 i[s50][b0] >= -1;
* constraint lin_less_equal _4092
@c[_4092] -1 i[z31_33][b0] 1 i[s31][b0] >= 0;
* constraint lin_less_equal _4093
@c[_4093] -1 i[z31_33][b0] 1 i[s33][b0] >= 0;
* constraint lin_less_equal _4094
@c[_4094] 1 i[z31_33][b0] -1 i[s31][b0] -1 i[s33][b0] >= -1;
* constraint lin_less_equal _4095
@c[_4095] -1 i[z38_48][b0] 1 i[s38][b0] >= 0;
* constraint lin_less_equal _4096
@c[_4096] -1 i[z38_48][b0] 1 i[s48][b0] >= 0;
* constraint lin_less_equal _4097
@c[_4097] 1 i[z38_48][b0] -1 i[s38][b0] -1 i[s48][b0] >= -1;
* constraint lin_less_equal _4098
@c[_4098] -1 i[z23_39][b0] 1 i[s23][b0] >= 0;
* constraint lin_less_equal _4099
@c[_4099] -1 i[z23_39][b0] 1 i[s39][b0] >= 0;
* constraint lin_less_equal _4100
@c[_4100] 1 i[z23_39][b0] -1 i[s23][b0] -1 i[s39][b0] >= -1;
* constraint lin_less_equal _4101
@c[_4101] -1 i[z41_43][b0] 1 i[s41][b0] >= 0;
* constraint lin_less_equal _4102
@c[_4102] -1 i[z41_43][b0] 1 i[s43][b0] >= 0;
* constraint lin_less_equal _4103
@c[_4103] 1 i[z41_43][b0] -1 i[s41][b0] -1 i[s43][b0] >= -1;
* constraint lin_less_equal _4104
@c[_4104] 1 i[z17_35][b0] 1 i[z19_49][b0] 1 i[z24_50][b0] 1 i[z31_33][b0] 1 i[z38_48][b0] 1 i[z23_39][b0] 1 i[z41_43][b0] -2 i[b308][b0] >= 0;
* constraint lin_less_equal _4105
@c[_4105] -1 i[z17_35][b0] -1 i[z19_49][b0] -1 i[z24_50][b0] -1 i[z31_33][b0] -1 i[z38_48][b0] -1 i[z23_39][b0] -1 i[z41_43][b0] 7 i[b308][b0] >= 0;
* constraint lin_less_equal _4106
@c[_4106] -1 i[z17_37][b0] 1 i[s17][b0] >= 0;
* constraint lin_less_equal _4107
@c[_4107] -1 i[z17_37][b0] 1 i[s37][b0] >= 0;
* constraint lin_less_equal _4108
@c[_4108] 1 i[z17_37][b0] -1 i[s17][b0] -1 i[s37][b0] >= -1;
* constraint lin_less_equal _4109
@c[_4109] -1 i[z24_52][b0] 1 i[s24][b0] >= 0;
* constraint lin_less_equal _4110
@c[_4110] -1 i[z24_52][b0] 1 i[s52][b0] >= 0;
* constraint lin_less_equal _4111
@c[_4111] 1 i[z24_52][b0] -1 i[s24][b0] -1 i[s52][b0] >= -1;
* constraint lin_less_equal _4112
@c[_4112] 1 i[z17_37][b0] 1 i[z19_30][b0] 1 i[z24_52][b0] 1 i[z25_39][b0] -2 i[b309][b0] >= 0;
* constraint lin_less_equal _4113
@c[_4113] -1 i[z17_37][b0] -1 i[z19_30][b0] -1 i[z24_52][b0] -1 i[z25_39][b0] 4 i[b309][b0] >= 0;
* constraint lin_less_equal _4114
@c[_4114] 1 i[z17_38][b0] -2 i[b310][b0] >= 0;
* constraint lin_less_equal _4115
@c[_4115] -1 i[z17_38][b0] 1 i[b310][b0] >= 0;
* constraint lin_less_equal _4116
@c[_4116] -1 i[z17_39][b0] 1 i[s17][b0] >= 0;
* constraint lin_less_equal _4117
@c[_4117] -1 i[z17_39][b0] 1 i[s39][b0] >= 0;
* constraint lin_less_equal _4118
@c[_4118] 1 i[z17_39][b0] -1 i[s17][b0] -1 i[s39][b0] >= -1;
* constraint lin_less_equal _4119
@c[_4119] -1 i[z19_32][b0] 1 i[s19][b0] >= 0;
* constraint lin_less_equal _4120
@c[_4120] -1 i[z19_32][b0] 1 i[s32][b0] >= 0;
* constraint lin_less_equal _4121
@c[_4121] 1 i[z19_32][b0] -1 i[s19][b0] -1 i[s32][b0] >= -1;
* constraint lin_less_equal _4122
@c[_4122] -1 i[z21_35][b0] 1 i[s21][b0] >= 0;
* constraint lin_less_equal _4123
@c[_4123] -1 i[z21_35][b0] 1 i[s35][b0] >= 0;
* constraint lin_less_equal _4124
@c[_4124] 1 i[z21_35][b0] -1 i[s21][b0] -1 i[s35][b0] >= -1;
* constraint lin_less_equal _4125
@c[_4125] -1 i[z17_49][b0] 1 i[s17][b0] >= 0;
* constraint lin_less_equal _4126
@c[_4126] -1 i[z17_49][b0] 1 i[s49][b0] >= 0;
* constraint lin_less_equal _4127
@c[_4127] 1 i[z17_49][b0] -1 i[s17][b0] -1 i[s49][b0] >= -1;
* constraint lin_less_equal _4128
@c[_4128] 1 i[z17_39][b0] 1 i[z19_32][b0] 1 i[z21_35][b0] 1 i[z17_49][b0] -2 i[b311][b0] >= 0;
* constraint lin_less_equal _4129
@c[_4129] -1 i[z17_39][b0] -1 i[z19_32][b0] -1 i[z21_35][b0] -1 i[z17_49][b0] 4 i[b311][b0] >= 0;
* constraint lin_less_equal _4130
@c[_4130] -1 i[z17_40][b0] 1 i[s17][b0] >= 0;
* constraint lin_less_equal _4131
@c[_4131] -1 i[z17_40][b0] 1 i[s40][b0] >= 0;
* constraint lin_less_equal _4132
@c[_4132] 1 i[z17_40][b0] -1 i[s17][b0] -1 i[s40][b0] >= -1;
* constraint lin_less_equal _4133
@c[_4133] 1 i[z17_40][b0] -2 i[b312][b0] >= 0;
* constraint lin_less_equal _4134
@c[_4134] -1 i[z17_40][b0] 1 i[b312][b0] >= 0;
* constraint lin_less_equal _4135
@c[_4135] -1 i[z17_41][b0] 1 i[s17][b0] >= 0;
* constraint lin_less_equal _4136
@c[_4136] -1 i[z17_41][b0] 1 i[s41][b0] >= 0;
* constraint lin_less_equal _4137
@c[_4137] 1 i[z17_41][b0] -1 i[s17][b0] -1 i[s41][b0] >= -1;
* constraint lin_less_equal _4138
@c[_4138] -1 i[z19_28][b0] 1 i[s19][b0] >= 0;
* constraint lin_less_equal _4139
@c[_4139] -1 i[z19_28][b0] 1 i[s28][b0] >= 0;
* constraint lin_less_equal _4140
@c[_4140] 1 i[z19_28][b0] -1 i[s19][b0] -1 i[s28][b0] >= -1;
* constraint lin_less_equal _4141
@c[_4141] 1 i[z17_41][b0] 1 i[z19_28][b0] -2 i[b313][b0] >= 0;
* constraint lin_less_equal _4142
@c[_4142] -1 i[z17_41][b0] -1 i[z19_28][b0] 2 i[b313][b0] >= 0;
* constraint lin_less_equal _4143
@c[_4143] 1 i[z17_42][b0] 1 i[z38_52][b0] -2 i[b314][b0] >= 0;
* constraint lin_less_equal _4144
@c[_4144] -1 i[z17_42][b0] -1 i[z38_52][b0] 2 i[b314][b0] >= 0;
* constraint lin_less_equal _4145
@c[_4145] -1 i[z17_43][b0] 1 i[s17][b0] >= 0;
* constraint lin_less_equal _4146
@c[_4146] -1 i[z17_43][b0] 1 i[s43][b0] >= 0;
* constraint lin_less_equal _4147
@c[_4147] 1 i[z17_43][b0] -1 i[s17][b0] -1 i[s43][b0] >= -1;
* constraint lin_less_equal _4148
@c[_4148] 1 i[z17_43][b0] -2 i[b315][b0] >= 0;
* constraint lin_less_equal _4149
@c[_4149] -1 i[z17_43][b0] 1 i[b315][b0] >= 0;
* constraint lin_less_equal _4150
@c[_4150] -1 i[z17_44][b0] 1 i[s17][b0] >= 0;
* constraint lin_less_equal _4151
@c[_4151] -1 i[z17_44][b0] 1 i[s44][b0] >= 0;
* constraint lin_less_equal _4152
@c[_4152] 1 i[z17_44][b0] -1 i[s17][b0] -1 i[s44][b0] >= -1;
* constraint lin_less_equal _4153
@c[_4153] -1 i[z21_41][b0] 1 i[s21][b0] >= 0;
* constraint lin_less_equal _4154
@c[_4154] -1 i[z21_41][b0] 1 i[s41][b0] >= 0;
* constraint lin_less_equal _4155
@c[_4155] 1 i[z21_41][b0] -1 i[s21][b0] -1 i[s41][b0] >= -1;
* constraint lin_less_equal _4156
@c[_4156] -1 i[z30_34][b0] 1 i[s30][b0] >= 0;
* constraint lin_less_equal _4157
@c[_4157] -1 i[z30_34][b0] 1 i[s34][b0] >= 0;
* constraint lin_less_equal _4158
@c[_4158] 1 i[z30_34][b0] -1 i[s30][b0] -1 i[s34][b0] >= -1;
* constraint lin_less_equal _4159
@c[_4159] -1 i[z40_47][b0] 1 i[s40][b0] >= 0;
* constraint lin_less_equal _4160
@c[_4160] -1 i[z40_47][b0] 1 i[s47][b0] >= 0;
* constraint lin_less_equal _4161
@c[_4161] 1 i[z40_47][b0] -1 i[s40][b0] -1 i[s47][b0] >= -1;
* constraint lin_less_equal _4162
@c[_4162] -1 i[z20_49][b0] 1 i[s20][b0] >= 0;
* constraint lin_less_equal _4163
@c[_4163] -1 i[z20_49][b0] 1 i[s49][b0] >= 0;
* constraint lin_less_equal _4164
@c[_4164] 1 i[z20_49][b0] -1 i[s20][b0] -1 i[s49][b0] >= -1;
* constraint lin_less_equal _4165
@c[_4165] -1 i[z50_52][b0] 1 i[s50][b0] >= 0;
* constraint lin_less_equal _4166
@c[_4166] -1 i[z50_52][b0] 1 i[s52][b0] >= 0;
* constraint lin_less_equal _4167
@c[_4167] 1 i[z50_52][b0] -1 i[s50][b0] -1 i[s52][b0] >= -1;
* constraint lin_less_equal _4168
@c[_4168] 1 i[z17_44][b0] 1 i[z18_39][b0] 1 i[z21_41][b0] 1 i[z30_34][b0] 1 i[z40_47][b0] 1 i[z20_49][b0] 1 i[z50_52][b0] -2 i[b316][b0] >= 0;
* constraint lin_less_equal _4169
@c[_4169] -1 i[z17_44][b0] -1 i[z18_39][b0] -1 i[z21_41][b0] -1 i[z30_34][b0] -1 i[z40_47][b0] -1 i[z20_49][b0] -1 i[z50_52][b0] 7 i[b316][b0] >= 0;
* constraint lin_less_equal _4170
@c[_4170] -1 i[z17_45][b0] 1 i[s17][b0] >= 0;
* constraint lin_less_equal _4171
@c[_4171] -1 i[z17_45][b0] 1 i[s45][b0] >= 0;
* constraint lin_less_equal _4172
@c[_4172] 1 i[z17_45][b0] -1 i[s17][b0] -1 i[s45][b0] >= -1;
* constraint lin_less_equal _4173
@c[_4173] -1 i[z21_43][b0] 1 i[s21][b0] >= 0;
* constraint lin_less_equal _4174
@c[_4174] -1 i[z21_43][b0] 1 i[s43][b0] >= 0;
* constraint lin_less_equal _4175
@c[_4175] 1 i[z21_43][b0] -1 i[s21][b0] -1 i[s43][b0] >= -1;
* constraint lin_less_equal _4176
@c[_4176] 1 i[z17_45][b0] 1 i[z18_33][b0] 1 i[z21_43][b0] 1 i[z22_49][b0] -2 i[b317][b0] >= 0;
* constraint lin_less_equal _4177
@c[_4177] -1 i[z17_45][b0] -1 i[z18_33][b0] -1 i[z21_43][b0] -1 i[z22_49][b0] 4 i[b317][b0] >= 0;
* constraint lin_less_equal _4178
@c[_4178] 1 i[z17_47][b0] -2 i[b318][b0] >= 0;
* constraint lin_less_equal _4179
@c[_4179] -1 i[z17_47][b0] 1 i[b318][b0] >= 0;
* constraint lin_less_equal _4180
@c[_4180] -1 i[z17_48][b0] 1 i[s17][b0] >= 0;
* constraint lin_less_equal _4181
@c[_4181] -1 i[z17_48][b0] 1 i[s48][b0] >= 0;
* constraint lin_less_equal _4182
@c[_4182] 1 i[z17_48][b0] -1 i[s17][b0] -1 i[s48][b0] >= -1;
* constraint lin_less_equal _4183
@c[_4183] 1 i[z17_48][b0] -2 i[b319][b0] >= 0;
* constraint lin_less_equal _4184
@c[_4184] -1 i[z17_48][b0] 1 i[b319][b0] >= 0;
* constraint lin_less_equal _4185
@c[_4185] -1 i[z18_29][b0] 1 i[s18][b0] >= 0;
* constraint lin_less_equal _4186
@c[_4186] -1 i[z18_29][b0] 1 i[s29][b0] >= 0;
* constraint lin_less_equal _4187
@c[_4187] 1 i[z18_29][b0] -1 i[s18][b0] -1 i[s29][b0] >= -1;
* constraint lin_less_equal _4188
@c[_4188] -1 i[z24_44][b0] 1 i[s24][b0] >= 0;
* constraint lin_less_equal _4189
@c[_4189] -1 i[z24_44][b0] 1 i[s44][b0] >= 0;
* constraint lin_less_equal _4190
@c[_4190] 1 i[z24_44][b0] -1 i[s24][b0] -1 i[s44][b0] >= -1;
* constraint lin_less_equal _4191
@c[_4191] 1 i[z17_49][b0] 1 i[z18_29][b0] 1 i[z24_44][b0] 1 i[z17_39][b0] -2 i[b320][b0] >= 0;
* constraint lin_less_equal _4192
@c[_4192] -1 i[z17_49][b0] -1 i[z18_29][b0] -1 i[z24_44][b0] -1 i[z17_39][b0] 4 i[b320][b0] >= 0;
* constraint lin_less_equal _4193
@c[_4193] -1 i[z17_50][b0] 1 i[s17][b0] >= 0;
* constraint lin_less_equal _4194
@c[_4194] -1 i[z17_50][b0] 1 i[s50][b0] >= 0;
* constraint lin_less_equal _4195
@c[_4195] 1 i[z17_50][b0] -1 i[s17][b0] -1 i[s50][b0] >= -1;
* constraint lin_less_equal _4196
@c[_4196] -1 i[z18_27][b0] 1 i[s18][b0] >= 0;
* constraint lin_less_equal _4197
@c[_4197] -1 i[z18_27][b0] 1 i[s27][b0] >= 0;
* constraint lin_less_equal _4198
@c[_4198] 1 i[z18_27][b0] -1 i[s18][b0] -1 i[s27][b0] >= -1;
* constraint lin_less_equal _4199
@c[_4199] 1 i[z17_50][b0] 1 i[z18_27][b0] -2 i[b321][b0] >= 0;
* constraint lin_less_equal _4200
@c[_4200] -1 i[z17_50][b0] -1 i[z18_27][b0] 2 i[b321][b0] >= 0;
* constraint lin_less_equal _4201
@c[_4201] 1 i[z17_51][b0] 1 i[z43_47][b0] -2 i[b322][b0] >= 0;
* constraint lin_less_equal _4202
@c[_4202] -1 i[z17_51][b0] -1 i[z43_47][b0] 2 i[b322][b0] >= 0;
* constraint lin_less_equal _4203
@c[_4203] -1 i[z17_52][b0] 1 i[s17][b0] >= 0;
* constraint lin_less_equal _4204
@c[_4204] -1 i[z17_52][b0] 1 i[s52][b0] >= 0;
* constraint lin_less_equal _4205
@c[_4205] 1 i[z17_52][b0] -1 i[s17][b0] -1 i[s52][b0] >= -1;
* constraint lin_less_equal _4206
@c[_4206] 1 i[z17_52][b0] -2 i[b323][b0] >= 0;
* constraint lin_less_equal _4207
@c[_4207] -1 i[z17_52][b0] 1 i[b323][b0] >= 0;
* constraint lin_less_equal _4208
@c[_4208] -1 i[z25_32][b0] 1 i[s25][b0] >= 0;
* constraint lin_less_equal _4209
@c[_4209] -1 i[z25_32][b0] 1 i[s32][b0] >= 0;
* constraint lin_less_equal _4210
@c[_4210] 1 i[z25_32][b0] -1 i[s25][b0] -1 i[s32][b0] >= -1;
* constraint lin_less_equal _4211
@c[_4211] -1 i[z27_40][b0] 1 i[s27][b0] >= 0;
* constraint lin_less_equal _4212
@c[_4212] -1 i[z27_40][b0] 1 i[s40][b0] >= 0;
* constraint lin_less_equal _4213
@c[_4213] 1 i[z27_40][b0] -1 i[s27][b0] -1 i[s40][b0] >= -1;
* constraint lin_less_equal _4214
@c[_4214] -1 i[z33_42][b0] 1 i[s33][b0] >= 0;
* constraint lin_less_equal _4215
@c[_4215] -1 i[z33_42][b0] 1 i[s42][b0] >= 0;
* constraint lin_less_equal _4216
@c[_4216] 1 i[z33_42][b0] -1 i[s33][b0] -1 i[s42][b0] >= -1;
* constraint lin_less_equal _4217
@c[_4217] -1 i[z22_43][b0] 1 i[s22][b0] >= 0;
* constraint lin_less_equal _4218
@c[_4218] -1 i[z22_43][b0] 1 i[s43][b0] >= 0;
* constraint lin_less_equal _4219
@c[_4219] 1 i[z22_43][b0] -1 i[s22][b0] -1 i[s43][b0] >= -1;
* constraint lin_less_equal _4220
@c[_4220] -1 i[z44_49][b0] 1 i[s44][b0] >= 0;
* constraint lin_less_equal _4221
@c[_4221] -1 i[z44_49][b0] 1 i[s49][b0] >= 0;
* constraint lin_less_equal _4222
@c[_4222] 1 i[z44_49][b0] -1 i[s44][b0] -1 i[s49][b0] >= -1;
* constraint lin_less_equal _4223
@c[_4223] 1 i[z17_18][b0] 1 i[z23_39][b0] 1 i[z25_32][b0] 1 i[z27_40][b0] 1 i[z33_42][b0] 1 i[z22_43][b0] 1 i[z44_49][b0] -2 i[b324][b0] >= 0;
* constraint lin_less_equal _4224
@c[_4224] -1 i[z17_18][b0] -1 i[z23_39][b0] -1 i[z25_32][b0] -1 i[z27_40][b0] -1 i[z33_42][b0] -1 i[z22_43][b0] -1 i[z44_49][b0] 7 i[b324][b0] >= 0;
* constraint lin_less_equal _4225
@c[_4225] -1 i[z18_19][b0] 1 i[s18][b0] >= 0;
* constraint lin_less_equal _4226
@c[_4226] -1 i[z18_19][b0] 1 i[s19][b0] >= 0;
* constraint lin_less_equal _4227
@c[_4227] 1 i[z18_19][b0] -1 i[s18][b0] -1 i[s19][b0] >= -1;
* constraint lin_less_equal _4228
@c[_4228] -1 i[z20_23][b0] 1 i[s20][b0] >= 0;
* constraint lin_less_equal _4229
@c[_4229] -1 i[z20_23][b0] 1 i[s23][b0] >= 0;
* constraint lin_less_equal _4230
@c[_4230] 1 i[z20_23][b0] -1 i[s20][b0] -1 i[s23][b0] >= -1;
* constraint lin_less_equal _4231
@c[_4231] -1 i[z25_34][b0] 1 i[s25][b0] >= 0;
* constraint lin_less_equal _4232
@c[_4232] -1 i[z25_34][b0] 1 i[s34][b0] >= 0;
* constraint lin_less_equal _4233
@c[_4233] 1 i[z25_34][b0] -1 i[s25][b0] -1 i[s34][b0] >= -1;
* constraint lin_less_equal _4234
@c[_4234] -1 i[z27_28][b0] 1 i[s27][b0] >= 0;
* constraint lin_less_equal _4235
@c[_4235] -1 i[z27_28][b0] 1 i[s28][b0] >= 0;
* constraint lin_less_equal _4236
@c[_4236] 1 i[z27_28][b0] -1 i[s27][b0] -1 i[s28][b0] >= -1;
* constraint lin_less_equal _4237
@c[_4237] -1 i[z30_33][b0] 1 i[s30][b0] >= 0;
* constraint lin_less_equal _4238
@c[_4238] -1 i[z30_33][b0] 1 i[s33][b0] >= 0;
* constraint lin_less_equal _4239
@c[_4239] 1 i[z30_33][b0] -1 i[s30][b0] -1 i[s33][b0] >= -1;
* constraint lin_less_equal _4240
@c[_4240] -1 i[z22_31][b0] 1 i[s22][b0] >= 0;
* constraint lin_less_equal _4241
@c[_4241] -1 i[z22_31][b0] 1 i[s31][b0] >= 0;
* constraint lin_less_equal _4242
@c[_4242] 1 i[z22_31][b0] -1 i[s22][b0] -1 i[s31][b0] >= -1;
* constraint lin_less_equal _4243
@c[_4243] -1 i[z35_44][b0] 1 i[s35][b0] >= 0;
* constraint lin_less_equal _4244
@c[_4244] -1 i[z35_44][b0] 1 i[s44][b0] >= 0;
* constraint lin_less_equal _4245
@c[_4245] 1 i[z35_44][b0] -1 i[s35][b0] -1 i[s44][b0] >= -1;
* constraint lin_less_equal _4246
@c[_4246] -1 i[z36_39][b0] 1 i[s36][b0] >= 0;
* constraint lin_less_equal _4247
@c[_4247] -1 i[z36_39][b0] 1 i[s39][b0] >= 0;
* constraint lin_less_equal _4248
@c[_4248] 1 i[z36_39][b0] -1 i[s36][b0] -1 i[s39][b0] >= -1;
* constraint lin_less_equal _4249
@c[_4249] -1 i[z41_42][b0] 1 i[s41][b0] >= 0;
* constraint lin_less_equal _4250
@c[_4250] -1 i[z41_42][b0] 1 i[s42][b0] >= 0;
* constraint lin_less_equal _4251
@c[_4251] 1 i[z41_42][b0] -1 i[s41][b0] -1 i[s42][b0] >= -1;
* constraint lin_less_equal _4252
@c[_4252] -1 i[z38_47][b0] 1 i[s38][b0] >= 0;
* constraint lin_less_equal _4253
@c[_4253] -1 i[z38_47][b0] 1 i[s47][b0] >= 0;
* constraint lin_less_equal _4254
@c[_4254] 1 i[z38_47][b0] -1 i[s38][b0] -1 i[s47][b0] >= -1;
* constraint lin_less_equal _4255
@c[_4255] -1 i[z46_49][b0] 1 i[s46][b0] >= 0;
* constraint lin_less_equal _4256
@c[_4256] -1 i[z46_49][b0] 1 i[s49][b0] >= 0;
* constraint lin_less_equal _4257
@c[_4257] 1 i[z46_49][b0] -1 i[s46][b0] -1 i[s49][b0] >= -1;
* constraint lin_less_equal _4258
@c[_4258] -1 i[z50_51][b0] 1 i[s50][b0] >= 0;
* constraint lin_less_equal _4259
@c[_4259] -1 i[z50_51][b0] 1 i[s51][b0] >= 0;
* constraint lin_less_equal _4260
@c[_4260] 1 i[z50_51][b0] -1 i[s50][b0] -1 i[s51][b0] >= -1;
* constraint lin_less_equal _4261
@c[_4261] 1 i[z18_19][b0] 1 i[z20_23][b0] 1 i[z25_34][b0] 1 i[z27_28][b0] 1 i[z30_33][b0] 1 i[z22_31][b0] 1 i[z35_44][b0] 1 i[z36_39][b0] 1 i[z41_42][b0] 1 i[z38_47][b0] 1 i[z46_49][b0] 1 i[z50_51][b0] -2 i[b325][b0] >= 0;
* constraint lin_less_equal _4262
@c[_4262] -1 i[z18_19][b0] -1 i[z20_23][b0] -1 i[z25_34][b0] -1 i[z27_28][b0] -1 i[z30_33][b0] -1 i[z22_31][b0] -1 i[z35_44][b0] -1 i[z36_39][b0] -1 i[z41_42][b0] -1 i[z38_47][b0] -1 i[z46_49][b0] -1 i[z50_51][b0] 12 i[b325][b0] >= 0;
* constraint lin_less_equal _4263
@c[_4263] 1 i[z18_24][b0] 1 i[z24_38][b0] 1 i[z25_46][b0] 1 i[z49_51][b0] -2 i[b326][b0] >= 0;
* constraint lin_less_equal _4264
@c[_4264] -1 i[z18_24][b0] -1 i[z24_38][b0] -1 i[z25_46][b0] -1 i[z49_51][b0] 4 i[b326][b0] >= 0;
* constraint lin_less_equal _4265
@c[_4265] -1 i[z18_25][b0] 1 i[s18][b0] >= 0;
* constraint lin_less_equal _4266
@c[_4266] -1 i[z18_25][b0] 1 i[s25][b0] >= 0;
* constraint lin_less_equal _4267
@c[_4267] 1 i[z18_25][b0] -1 i[s18][b0] -1 i[s25][b0] >= -1;
* constraint lin_less_equal _4268
@c[_4268] -1 i[z24_40][b0] 1 i[s24][b0] >= 0;
* constraint lin_less_equal _4269
@c[_4269] -1 i[z24_40][b0] 1 i[s40][b0] >= 0;
* constraint lin_less_equal _4270
@c[_4270] 1 i[z24_40][b0] -1 i[s24][b0] -1 i[s40][b0] >= -1;
* constraint lin_less_equal _4271
@c[_4271] -1 i[z20_25][b0] 1 i[s20][b0] >= 0;
* constraint lin_less_equal _4272
@c[_4272] -1 i[z20_25][b0] 1 i[s25][b0] >= 0;
* constraint lin_less_equal _4273
@c[_4273] 1 i[z20_25][b0] -1 i[s20][b0] -1 i[s25][b0] >= -1;
* constraint lin_less_equal _4274
@c[_4274] -1 i[z38_41][b0] 1 i[s38][b0] >= 0;
* constraint lin_less_equal _4275
@c[_4275] -1 i[z38_41][b0] 1 i[s41][b0] >= 0;
* constraint lin_less_equal _4276
@c[_4276] 1 i[z38_41][b0] -1 i[s38][b0] -1 i[s41][b0] >= -1;
* constraint lin_less_equal _4277
@c[_4277] -1 i[z49_52][b0] 1 i[s49][b0] >= 0;
* constraint lin_less_equal _4278
@c[_4278] -1 i[z49_52][b0] 1 i[s52][b0] >= 0;
* constraint lin_less_equal _4279
@c[_4279] 1 i[z49_52][b0] -1 i[s49][b0] -1 i[s52][b0] >= -1;
* constraint lin_less_equal _4280
@c[_4280] 1 i[z18_25][b0] 1 i[z24_40][b0] 1 i[z20_25][b0] 1 i[z38_41][b0] 1 i[z49_52][b0] -2 i[b327][b0] >= 0;
* constraint lin_less_equal _4281
@c[_4281] -1 i[z18_25][b0] -1 i[z24_40][b0] -1 i[z20_25][b0] -1 i[z38_41][b0] -1 i[z49_52][b0] 5 i[b327][b0] >= 0;
* constraint lin_less_equal _4282
@c[_4282] 1 i[z18_26][b0] -2 i[b328][b0] >= 0;
* constraint lin_less_equal _4283
@c[_4283] -1 i[z18_26][b0] 1 i[b328][b0] >= 0;
* constraint lin_less_equal _4284
@c[_4284] -1 i[z18_28][b0] 1 i[s18][b0] >= 0;
* constraint lin_less_equal _4285
@c[_4285] -1 i[z18_28][b0] 1 i[s28][b0] >= 0;
* constraint lin_less_equal _4286
@c[_4286] 1 i[z18_28][b0] -1 i[s18][b0] -1 i[s28][b0] >= -1;
* constraint lin_less_equal _4287
@c[_4287] -1 i[z24_29][b0] 1 i[s24][b0] >= 0;
* constraint lin_less_equal _4288
@c[_4288] -1 i[z24_29][b0] 1 i[s29][b0] >= 0;
* constraint lin_less_equal _4289
@c[_4289] 1 i[z24_29][b0] -1 i[s24][b0] -1 i[s29][b0] >= -1;
* constraint lin_less_equal _4290
@c[_4290] -1 i[z38_44][b0] 1 i[s38][b0] >= 0;
* constraint lin_less_equal _4291
@c[_4291] -1 i[z38_44][b0] 1 i[s44][b0] >= 0;
* constraint lin_less_equal _4292
@c[_4292] 1 i[z38_44][b0] -1 i[s38][b0] -1 i[s44][b0] >= -1;
* constraint lin_less_equal _4293
@c[_4293] 1 i[z18_28][b0] 1 i[z24_29][b0] 1 i[z38_44][b0] -2 i[b329][b0] >= 0;
* constraint lin_less_equal _4294
@c[_4294] -1 i[z18_28][b0] -1 i[z24_29][b0] -1 i[z38_44][b0] 3 i[b329][b0] >= 0;
* constraint lin_less_equal _4295
@c[_4295] -1 i[z18_32][b0] 1 i[s18][b0] >= 0;
* constraint lin_less_equal _4296
@c[_4296] -1 i[z18_32][b0] 1 i[s32][b0] >= 0;
* constraint lin_less_equal _4297
@c[_4297] 1 i[z18_32][b0] -1 i[s18][b0] -1 i[s32][b0] >= -1;
* constraint lin_less_equal _4298
@c[_4298] -1 i[z24_27][b0] 1 i[s24][b0] >= 0;
* constraint lin_less_equal _4299
@c[_4299] -1 i[z24_27][b0] 1 i[s27][b0] >= 0;
* constraint lin_less_equal _4300
@c[_4300] 1 i[z24_27][b0] -1 i[s24][b0] -1 i[s27][b0] >= -1;
* constraint lin_less_equal _4301
@c[_4301] 1 i[z18_32][b0] 1 i[z24_27][b0] -2 i[b330][b0] >= 0;
* constraint lin_less_equal _4302
@c[_4302] -1 i[z18_32][b0] -1 i[z24_27][b0] 2 i[b330][b0] >= 0;
* constraint lin_less_equal _4303
@c[_4303] -1 i[z18_34][b0] 1 i[s18][b0] >= 0;
* constraint lin_less_equal _4304
@c[_4304] -1 i[z18_34][b0] 1 i[s34][b0] >= 0;
* constraint lin_less_equal _4305
@c[_4305] 1 i[z18_34][b0] -1 i[s18][b0] -1 i[s34][b0] >= -1;
* constraint lin_less_equal _4306
@c[_4306] 1 i[z18_34][b0] -2 i[b331][b0] >= 0;
* constraint lin_less_equal _4307
@c[_4307] -1 i[z18_34][b0] 1 i[b331][b0] >= 0;
* constraint lin_less_equal _4308
@c[_4308] -1 i[z18_35][b0] 1 i[s18][b0] >= 0;
* constraint lin_less_equal _4309
@c[_4309] -1 i[z18_35][b0] 1 i[s35][b0] >= 0;
* constraint lin_less_equal _4310
@c[_4310] 1 i[z18_35][b0] -1 i[s18][b0] -1 i[s35][b0] >= -1;
* constraint lin_less_equal _4311
@c[_4311] -1 i[z24_32][b0] 1 i[s24][b0] >= 0;
* constraint lin_less_equal _4312
@c[_4312] -1 i[z24_32][b0] 1 i[s32][b0] >= 0;
* constraint lin_less_equal _4313
@c[_4313] 1 i[z24_32][b0] -1 i[s24][b0] -1 i[s32][b0] >= -1;
* constraint lin_less_equal _4314
@c[_4314] -1 i[z27_38][b0] 1 i[s27][b0] >= 0;
* constraint lin_less_equal _4315
@c[_4315] -1 i[z27_38][b0] 1 i[s38][b0] >= 0;
* constraint lin_less_equal _4316
@c[_4316] 1 i[z27_38][b0] -1 i[s27][b0] -1 i[s38][b0] >= -1;
* constraint lin_less_equal _4317
@c[_4317] 1 i[z18_35][b0] 1 i[z24_32][b0] 1 i[z27_38][b0] -2 i[b332][b0] >= 0;
* constraint lin_less_equal _4318
@c[_4318] -1 i[z18_35][b0] -1 i[z24_32][b0] -1 i[z27_38][b0] 3 i[b332][b0] >= 0;
* constraint lin_less_equal _4319
@c[_4319] -1 i[z18_37][b0] 1 i[s18][b0] >= 0;
* constraint lin_less_equal _4320
@c[_4320] -1 i[z18_37][b0] 1 i[s37][b0] >= 0;
* constraint lin_less_equal _4321
@c[_4321] 1 i[z18_37][b0] -1 i[s18][b0] -1 i[s37][b0] >= -1;
* constraint lin_less_equal _4322
@c[_4322] -1 i[z24_34][b0] 1 i[s24][b0] >= 0;
* constraint lin_less_equal _4323
@c[_4323] -1 i[z24_34][b0] 1 i[s34][b0] >= 0;
* constraint lin_less_equal _4324
@c[_4324] 1 i[z24_34][b0] -1 i[s24][b0] -1 i[s34][b0] >= -1;
* constraint lin_less_equal _4325
@c[_4325] 1 i[z18_37][b0] 1 i[z24_34][b0] -2 i[b333][b0] >= 0;
* constraint lin_less_equal _4326
@c[_4326] -1 i[z18_37][b0] -1 i[z24_34][b0] 2 i[b333][b0] >= 0;
* constraint lin_less_equal _4327
@c[_4327] 1 i[z18_38][b0] -2 i[b334][b0] >= 0;
* constraint lin_less_equal _4328
@c[_4328] -1 i[z18_38][b0] 1 i[b334][b0] >= 0;
* constraint lin_less_equal _4329
@c[_4329] -1 i[z18_40][b0] 1 i[s18][b0] >= 0;
* constraint lin_less_equal _4330
@c[_4330] -1 i[z18_40][b0] 1 i[s40][b0] >= 0;
* constraint lin_less_equal _4331
@c[_4331] 1 i[z18_40][b0] -1 i[s18][b0] -1 i[s40][b0] >= -1;
* constraint lin_less_equal _4332
@c[_4332] -1 i[z24_41][b0] 1 i[s24][b0] >= 0;
* constraint lin_less_equal _4333
@c[_4333] -1 i[z24_41][b0] 1 i[s41][b0] >= 0;
* constraint lin_less_equal _4334
@c[_4334] 1 i[z24_41][b0] -1 i[s24][b0] -1 i[s41][b0] >= -1;
* constraint lin_less_equal _4335
@c[_4335] 1 i[z18_40][b0] 1 i[z24_41][b0] -2 i[b335][b0] >= 0;
* constraint lin_less_equal _4336
@c[_4336] -1 i[z18_40][b0] -1 i[z24_41][b0] 2 i[b335][b0] >= 0;
* constraint lin_less_equal _4337
@c[_4337] -1 i[z18_41][b0] 1 i[s18][b0] >= 0;
* constraint lin_less_equal _4338
@c[_4338] -1 i[z18_41][b0] 1 i[s41][b0] >= 0;
* constraint lin_less_equal _4339
@c[_4339] 1 i[z18_41][b0] -1 i[s18][b0] -1 i[s41][b0] >= -1;
* constraint lin_less_equal _4340
@c[_4340] 1 i[z18_41][b0] -2 i[b336][b0] >= 0;
* constraint lin_less_equal _4341
@c[_4341] -1 i[z18_41][b0] 1 i[b336][b0] >= 0;
* constraint lin_less_equal _4342
@c[_4342] 1 i[z18_42][b0] 1 i[z24_37][b0] 1 i[z34_38][b0] -2 i[b337][b0] >= 0;
* constraint lin_less_equal _4343
@c[_4343] -1 i[z18_42][b0] -1 i[z24_37][b0] -1 i[z34_38][b0] 3 i[b337][b0] >= 0;
* constraint lin_less_equal _4344
@c[_4344] -1 i[z18_43][b0] 1 i[s18][b0] >= 0;
* constraint lin_less_equal _4345
@c[_4345] -1 i[z18_43][b0] 1 i[s43][b0] >= 0;
* constraint lin_less_equal _4346
@c[_4346] 1 i[z18_43][b0] -1 i[s18][b0] -1 i[s43][b0] >= -1;
* constraint lin_less_equal _4347
@c[_4347] 1 i[z18_43][b0] -2 i[b338][b0] >= 0;
* constraint lin_less_equal _4348
@c[_4348] -1 i[z18_43][b0] 1 i[b338][b0] >= 0;
* constraint lin_less_equal _4349
@c[_4349] -1 i[z22_29][b0] 1 i[s22][b0] >= 0;
* constraint lin_less_equal _4350
@c[_4350] -1 i[z22_29][b0] 1 i[s29][b0] >= 0;
* constraint lin_less_equal _4351
@c[_4351] 1 i[z22_29][b0] -1 i[s22][b0] -1 i[s29][b0] >= -1;
* constraint lin_less_equal _4352
@c[_4352] -1 i[z35_39][b0] 1 i[s35][b0] >= 0;
* constraint lin_less_equal _4353
@c[_4353] -1 i[z35_39][b0] 1 i[s39][b0] >= 0;
* constraint lin_less_equal _4354
@c[_4354] 1 i[z35_39][b0] -1 i[s35][b0] -1 i[s39][b0] >= -1;
* constraint lin_less_equal _4355
@c[_4355] -1 i[z28_48][b0] 1 i[s28][b0] >= 0;
* constraint lin_less_equal _4356
@c[_4356] -1 i[z28_48][b0] 1 i[s48][b0] >= 0;
* constraint lin_less_equal _4357
@c[_4357] 1 i[z28_48][b0] -1 i[s28][b0] -1 i[s48][b0] >= -1;
* constraint lin_less_equal _4358
@c[_4358] -1 i[z30_51][b0] 1 i[s30][b0] >= 0;
* constraint lin_less_equal _4359
@c[_4359] -1 i[z30_51][b0] 1 i[s51][b0] >= 0;
* constraint lin_less_equal _4360
@c[_4360] 1 i[z30_51][b0] -1 i[s30][b0] -1 i[s51][b0] >= -1;
* constraint lin_less_equal _4361
@c[_4361] -1 i[z25_52][b0] 1 i[s25][b0] >= 0;
* constraint lin_less_equal _4362
@c[_4362] -1 i[z25_52][b0] 1 i[s52][b0] >= 0;
* constraint lin_less_equal _4363
@c[_4363] 1 i[z25_52][b0] -1 i[s25][b0] -1 i[s52][b0] >= -1;
* constraint lin_less_equal _4364
@c[_4364] 1 i[z17_19][b0] 1 i[z20_49][b0] 1 i[z22_29][b0] 1 i[z35_39][b0] 1 i[z28_48][b0] 1 i[z30_51][b0] 1 i[z25_52][b0] -2 i[b339][b0] >= 0;
* constraint lin_less_equal _4365
@c[_4365] -1 i[z17_19][b0] -1 i[z20_49][b0] -1 i[z22_29][b0] -1 i[z35_39][b0] -1 i[z28_48][b0] -1 i[z30_51][b0] -1 i[z25_52][b0] 7 i[b339][b0] >= 0;
* constraint lin_less_equal _4366
@c[_4366] 1 i[z18_19][b0] 1 i[z20_23][b0] 1 i[z22_31][b0] 1 i[z27_28][b0] 1 i[z30_33][b0] 1 i[z25_34][b0] 1 i[z38_47][b0] 1 i[z36_39][b0] 1 i[z41_42][b0] 1 i[z35_44][b0] 1 i[z46_49][b0] 1 i[z50_51][b0] -2 i[b340][b0] >= 0;
* constraint lin_less_equal _4367
@c[_4367] -1 i[z18_19][b0] -1 i[z20_23][b0] -1 i[z22_31][b0] -1 i[z27_28][b0] -1 i[z30_33][b0] -1 i[z25_34][b0] -1 i[z38_47][b0] -1 i[z36_39][b0] -1 i[z41_42][b0] -1 i[z35_44][b0] -1 i[z46_49][b0] -1 i[z50_51][b0] 12 i[b340][b0] >= 0;
* constraint lin_less_equal _4368
@c[_4368] 1 i[z19_21][b0] 1 i[z21_47][b0] 1 i[z22_36][b0] 1 i[z39_42][b0] -2 i[b341][b0] >= 0;
* constraint lin_less_equal _4369
@c[_4369] -1 i[z19_21][b0] -1 i[z21_47][b0] -1 i[z22_36][b0] -1 i[z39_42][b0] 4 i[b341][b0] >= 0;
* constraint lin_less_equal _4370
@c[_4370] -1 i[z19_22][b0] 1 i[s19][b0] >= 0;
* constraint lin_less_equal _4371
@c[_4371] -1 i[z19_22][b0] 1 i[s22][b0] >= 0;
* constraint lin_less_equal _4372
@c[_4372] 1 i[z19_22][b0] -1 i[s19][b0] -1 i[s22][b0] >= -1;
* constraint lin_less_equal _4373
@c[_4373] -1 i[z21_48][b0] 1 i[s21][b0] >= 0;
* constraint lin_less_equal _4374
@c[_4374] -1 i[z21_48][b0] 1 i[s48][b0] >= 0;
* constraint lin_less_equal _4375
@c[_4375] 1 i[z21_48][b0] -1 i[s21][b0] -1 i[s48][b0] >= -1;
* constraint lin_less_equal _4376
@c[_4376] -1 i[z22_23][b0] 1 i[s22][b0] >= 0;
* constraint lin_less_equal _4377
@c[_4377] -1 i[z22_23][b0] 1 i[s23][b0] >= 0;
* constraint lin_less_equal _4378
@c[_4378] 1 i[z22_23][b0] -1 i[s22][b0] -1 i[s23][b0] >= -1;
* constraint lin_less_equal _4379
@c[_4379] -1 i[z39_43][b0] 1 i[s39][b0] >= 0;
* constraint lin_less_equal _4380
@c[_4380] -1 i[z39_43][b0] 1 i[s43][b0] >= 0;
* constraint lin_less_equal _4381
@c[_4381] 1 i[z39_43][b0] -1 i[s39][b0] -1 i[s43][b0] >= -1;
* constraint lin_less_equal _4382
@c[_4382] -1 i[z47_50][b0] 1 i[s47][b0] >= 0;
* constraint lin_less_equal _4383
@c[_4383] -1 i[z47_50][b0] 1 i[s50][b0] >= 0;
* constraint lin_less_equal _4384
@c[_4384] 1 i[z47_50][b0] -1 i[s47][b0] -1 i[s50][b0] >= -1;
* constraint lin_less_equal _4385
@c[_4385] 1 i[z19_22][b0] 1 i[z21_48][b0] 1 i[z22_23][b0] 1 i[z39_43][b0] 1 i[z47_50][b0] -2 i[b342][b0] >= 0;
* constraint lin_less_equal _4386
@c[_4386] -1 i[z19_22][b0] -1 i[z21_48][b0] -1 i[z22_23][b0] -1 i[z39_43][b0] -1 i[z47_50][b0] 5 i[b342][b0] >= 0;
* constraint lin_less_equal _4387
@c[_4387] 1 i[z19_26][b0] -2 i[b343][b0] >= 0;
* constraint lin_less_equal _4388
@c[_4388] -1 i[z19_26][b0] 1 i[b343][b0] >= 0;
* constraint lin_less_equal _4389
@c[_4389] -1 i[z19_27][b0] 1 i[s19][b0] >= 0;
* constraint lin_less_equal _4390
@c[_4390] -1 i[z19_27][b0] 1 i[s27][b0] >= 0;
* constraint lin_less_equal _4391
@c[_4391] 1 i[z19_27][b0] -1 i[s19][b0] -1 i[s27][b0] >= -1;
* constraint lin_less_equal _4392
@c[_4392] -1 i[z21_32][b0] 1 i[s21][b0] >= 0;
* constraint lin_less_equal _4393
@c[_4393] -1 i[z21_32][b0] 1 i[s32][b0] >= 0;
* constraint lin_less_equal _4394
@c[_4394] 1 i[z21_32][b0] -1 i[s21][b0] -1 i[s32][b0] >= -1;
* constraint lin_less_equal _4395
@c[_4395] -1 i[z35_47][b0] 1 i[s35][b0] >= 0;
* constraint lin_less_equal _4396
@c[_4396] -1 i[z35_47][b0] 1 i[s47][b0] >= 0;
* constraint lin_less_equal _4397
@c[_4397] 1 i[z35_47][b0] -1 i[s35][b0] -1 i[s47][b0] >= -1;
* constraint lin_less_equal _4398
@c[_4398] 1 i[z19_27][b0] 1 i[z21_32][b0] 1 i[z35_47][b0] -2 i[b344][b0] >= 0;
* constraint lin_less_equal _4399
@c[_4399] -1 i[z19_27][b0] -1 i[z21_32][b0] -1 i[z35_47][b0] 3 i[b344][b0] >= 0;
* constraint lin_less_equal _4400
@c[_4400] -1 i[z19_29][b0] 1 i[s19][b0] >= 0;
* constraint lin_less_equal _4401
@c[_4401] -1 i[z19_29][b0] 1 i[s29][b0] >= 0;
* constraint lin_less_equal _4402
@c[_4402] 1 i[z19_29][b0] -1 i[s19][b0] -1 i[s29][b0] >= -1;
* constraint lin_less_equal _4403
@c[_4403] -1 i[z21_28][b0] 1 i[s21][b0] >= 0;
* constraint lin_less_equal _4404
@c[_4404] -1 i[z21_28][b0] 1 i[s28][b0] >= 0;
* constraint lin_less_equal _4405
@c[_4405] 1 i[z21_28][b0] -1 i[s21][b0] -1 i[s28][b0] >= -1;
* constraint lin_less_equal _4406
@c[_4406] 1 i[z19_29][b0] 1 i[z21_28][b0] -2 i[b345][b0] >= 0;
* constraint lin_less_equal _4407
@c[_4407] -1 i[z19_29][b0] -1 i[z21_28][b0] 2 i[b345][b0] >= 0;
* constraint lin_less_equal _4408
@c[_4408] -1 i[z19_31][b0] 1 i[s19][b0] >= 0;
* constraint lin_less_equal _4409
@c[_4409] -1 i[z19_31][b0] 1 i[s31][b0] >= 0;
* constraint lin_less_equal _4410
@c[_4410] 1 i[z19_31][b0] -1 i[s19][b0] -1 i[s31][b0] >= -1;
* constraint lin_less_equal _4411
@c[_4411] 1 i[z19_31][b0] -2 i[b346][b0] >= 0;
* constraint lin_less_equal _4412
@c[_4412] -1 i[z19_31][b0] 1 i[b346][b0] >= 0;
* constraint lin_less_equal _4413
@c[_4413] -1 i[z19_44][b0] 1 i[s19][b0] >= 0;
* constraint lin_less_equal _4414
@c[_4414] -1 i[z19_44][b0] 1 i[s44][b0] >= 0;
* constraint lin_less_equal _4415
@c[_4415] 1 i[z19_44][b0] -1 i[s19][b0] -1 i[s44][b0] >= -1;
* constraint lin_less_equal _4416
@c[_4416] -1 i[z21_29][b0] 1 i[s21][b0] >= 0;
* constraint lin_less_equal _4417
@c[_4417] -1 i[z21_29][b0] 1 i[s29][b0] >= 0;
* constraint lin_less_equal _4418
@c[_4418] 1 i[z21_29][b0] -1 i[s21][b0] -1 i[s29][b0] >= -1;
* constraint lin_less_equal _4419
@c[_4419] -1 i[z28_47][b0] 1 i[s28][b0] >= 0;
* constraint lin_less_equal _4420
@c[_4420] -1 i[z28_47][b0] 1 i[s47][b0] >= 0;
* constraint lin_less_equal _4421
@c[_4421] 1 i[z28_47][b0] -1 i[s28][b0] -1 i[s47][b0] >= -1;
* constraint lin_less_equal _4422
@c[_4422] 1 i[z19_44][b0] 1 i[z21_29][b0] 1 i[z28_47][b0] -2 i[b347][b0] >= 0;
* constraint lin_less_equal _4423
@c[_4423] -1 i[z19_44][b0] -1 i[z21_29][b0] -1 i[z28_47][b0] 3 i[b347][b0] >= 0;
* constraint lin_less_equal _4424
@c[_4424] -1 i[z19_45][b0] 1 i[s19][b0] >= 0;
* constraint lin_less_equal _4425
@c[_4425] -1 i[z19_45][b0] 1 i[s45][b0] >= 0;
* constraint lin_less_equal _4426
@c[_4426] 1 i[z19_45][b0] -1 i[s19][b0] -1 i[s45][b0] >= -1;
* constraint lin_less_equal _4427
@c[_4427] -1 i[z21_31][b0] 1 i[s21][b0] >= 0;
* constraint lin_less_equal _4428
@c[_4428] -1 i[z21_31][b0] 1 i[s31][b0] >= 0;
* constraint lin_less_equal _4429
@c[_4429] 1 i[z21_31][b0] -1 i[s21][b0] -1 i[s31][b0] >= -1;
* constraint lin_less_equal _4430
@c[_4430] 1 i[z19_45][b0] 1 i[z21_31][b0] -2 i[b348][b0] >= 0;
* constraint lin_less_equal _4431
@c[_4431] -1 i[z19_45][b0] -1 i[z21_31][b0] 2 i[b348][b0] >= 0;
* constraint lin_less_equal _4432
@c[_4432] 1 i[z19_47][b0] -2 i[b349][b0] >= 0;
* constraint lin_less_equal _4433
@c[_4433] -1 i[z19_47][b0] 1 i[b349][b0] >= 0;
* constraint lin_less_equal _4434
@c[_4434] -1 i[z19_48][b0] 1 i[s19][b0] >= 0;
* constraint lin_less_equal _4435
@c[_4435] -1 i[z19_48][b0] 1 i[s48][b0] >= 0;
* constraint lin_less_equal _4436
@c[_4436] 1 i[z19_48][b0] -1 i[s19][b0] -1 i[s48][b0] >= -1;
* constraint lin_less_equal _4437
@c[_4437] -1 i[z21_50][b0] 1 i[s21][b0] >= 0;
* constraint lin_less_equal _4438
@c[_4438] -1 i[z21_50][b0] 1 i[s50][b0] >= 0;
* constraint lin_less_equal _4439
@c[_4439] 1 i[z21_50][b0] -1 i[s21][b0] -1 i[s50][b0] >= -1;
* constraint lin_less_equal _4440
@c[_4440] 1 i[z19_48][b0] 1 i[z21_50][b0] -2 i[b350][b0] >= 0;
* constraint lin_less_equal _4441
@c[_4441] -1 i[z19_48][b0] -1 i[z21_50][b0] 2 i[b350][b0] >= 0;
* constraint lin_less_equal _4442
@c[_4442] -1 i[z19_50][b0] 1 i[s19][b0] >= 0;
* constraint lin_less_equal _4443
@c[_4443] -1 i[z19_50][b0] 1 i[s50][b0] >= 0;
* constraint lin_less_equal _4444
@c[_4444] 1 i[z19_50][b0] -1 i[s19][b0] -1 i[s50][b0] >= -1;
* constraint lin_less_equal _4445
@c[_4445] 1 i[z19_50][b0] -2 i[b351][b0] >= 0;
* constraint lin_less_equal _4446
@c[_4446] -1 i[z19_50][b0] 1 i[b351][b0] >= 0;
* constraint lin_less_equal _4447
@c[_4447] 1 i[z19_51][b0] 1 i[z21_45][b0] 1 i[z31_47][b0] -2 i[b352][b0] >= 0;
* constraint lin_less_equal _4448
@c[_4448] -1 i[z19_51][b0] -1 i[z21_45][b0] -1 i[z31_47][b0] 3 i[b352][b0] >= 0;
* constraint lin_less_equal _4449
@c[_4449] -1 i[z19_52][b0] 1 i[s19][b0] >= 0;
* constraint lin_less_equal _4450
@c[_4450] -1 i[z19_52][b0] 1 i[s52][b0] >= 0;
* constraint lin_less_equal _4451
@c[_4451] 1 i[z19_52][b0] -1 i[s19][b0] -1 i[s52][b0] >= -1;
* constraint lin_less_equal _4452
@c[_4452] 1 i[z19_52][b0] -2 i[b353][b0] >= 0;
* constraint lin_less_equal _4453
@c[_4453] -1 i[z19_52][b0] 1 i[b353][b0] >= 0;
* constraint lin_less_equal _4454
@c[_4454] -1 i[z28_31][b0] 1 i[s28][b0] >= 0;
* constraint lin_less_equal _4455
@c[_4455] -1 i[z28_31][b0] 1 i[s31][b0] >= 0;
* constraint lin_less_equal _4456
@c[_4456] 1 i[z28_31][b0] -1 i[s28][b0] -1 i[s31][b0] >= -1;
* constraint lin_less_equal _4457
@c[_4457] -1 i[z29_45][b0] 1 i[s29][b0] >= 0;
* constraint lin_less_equal _4458
@c[_4458] -1 i[z29_45][b0] 1 i[s45][b0] >= 0;
* constraint lin_less_equal _4459
@c[_4459] 1 i[z29_45][b0] -1 i[s29][b0] -1 i[s45][b0] >= -1;
* constraint lin_less_equal _4460
@c[_4460] -1 i[z44_51][b0] 1 i[s44][b0] >= 0;
* constraint lin_less_equal _4461
@c[_4461] -1 i[z44_51][b0] 1 i[s51][b0] >= 0;
* constraint lin_less_equal _4462
@c[_4462] 1 i[z44_51][b0] -1 i[s44][b0] -1 i[s51][b0] >= -1;
* constraint lin_less_equal _4463
@c[_4463] 1 i[z17_20][b0] 1 i[z28_31][b0] 1 i[z44_49][b0] 1 i[z29_45][b0] 1 i[z44_51][b0] -2 i[b354][b0] >= 0;
* constraint lin_less_equal _4464
@c[_4464] -1 i[z17_20][b0] -1 i[z28_31][b0] -1 i[z44_49][b0] -1 i[z29_45][b0] -1 i[z44_51][b0] 5 i[b354][b0] >= 0;
* constraint lin_less_equal _4465
@c[_4465] 1 i[z18_20][b0] 1 i[z23_44][b0] 1 i[z31_45][b0] 1 i[z45_51][b0] -2 i[b355][b0] >= 0;
* constraint lin_less_equal _4466
@c[_4466] -1 i[z18_20][b0] -1 i[z23_44][b0] -1 i[z31_45][b0] -1 i[z45_51][b0] 4 i[b355][b0] >= 0;
* constraint lin_less_equal _4467
@c[_4467] -1 i[z26_47][b0] 1 i[s26][b0] >= 0;
* constraint lin_less_equal _4468
@c[_4468] -1 i[z26_47][b0] 1 i[s47][b0] >= 0;
* constraint lin_less_equal _4469
@c[_4469] 1 i[z26_47][b0] -1 i[s26][b0] -1 i[s47][b0] >= -1;
* constraint lin_less_equal _4470
@c[_4470] -1 i[z27_36][b0] 1 i[s27][b0] >= 0;
* constraint lin_less_equal _4471
@c[_4471] -1 i[z27_36][b0] 1 i[s36][b0] >= 0;
* constraint lin_less_equal _4472
@c[_4472] 1 i[z27_36][b0] -1 i[s27][b0] -1 i[s36][b0] >= -1;
* constraint lin_less_equal _4473
@c[_4473] -1 i[z29_42][b0] 1 i[s29][b0] >= 0;
* constraint lin_less_equal _4474
@c[_4474] -1 i[z29_42][b0] 1 i[s42][b0] >= 0;
* constraint lin_less_equal _4475
@c[_4475] 1 i[z29_42][b0] -1 i[s29][b0] -1 i[s42][b0] >= -1;
* constraint lin_less_equal _4476
@c[_4476] -1 i[z37_44][b0] 1 i[s37][b0] >= 0;
* constraint lin_less_equal _4477
@c[_4477] -1 i[z37_44][b0] 1 i[s44][b0] >= 0;
* constraint lin_less_equal _4478
@c[_4478] 1 i[z37_44][b0] -1 i[s37][b0] -1 i[s44][b0] >= -1;
* constraint lin_less_equal _4479
@c[_4479] -1 i[z30_46][b0] 1 i[s30][b0] >= 0;
* constraint lin_less_equal _4480
@c[_4480] -1 i[z30_46][b0] 1 i[s46][b0] >= 0;
* constraint lin_less_equal _4481
@c[_4481] 1 i[z30_46][b0] -1 i[s30][b0] -1 i[s46][b0] >= -1;
* constraint lin_less_equal _4482
@c[_4482] -1 i[z51_52][b0] 1 i[s51][b0] >= 0;
* constraint lin_less_equal _4483
@c[_4483] -1 i[z51_52][b0] 1 i[s52][b0] >= 0;
* constraint lin_less_equal _4484
@c[_4484] 1 i[z51_52][b0] -1 i[s51][b0] -1 i[s52][b0] >= -1;
* constraint lin_less_equal _4485
@c[_4485] 1 i[z20_25][b0] 1 i[z26_47][b0] 1 i[z27_36][b0] 1 i[z29_42][b0] 1 i[z37_44][b0] 1 i[z30_46][b0] 1 i[z51_52][b0] -2 i[b356][b0] >= 0;
* constraint lin_less_equal _4486
@c[_4486] -1 i[z20_25][b0] -1 i[z26_47][b0] -1 i[z27_36][b0] -1 i[z29_42][b0] -1 i[z37_44][b0] -1 i[z30_46][b0] -1 i[z51_52][b0] 7 i[b356][b0] >= 0;
* constraint lin_less_equal _4487
@c[_4487] -1 i[z26_48][b0] 1 i[s26][b0] >= 0;
* constraint lin_less_equal _4488
@c[_4488] -1 i[z26_48][b0] 1 i[s48][b0] >= 0;
* constraint lin_less_equal _4489
@c[_4489] 1 i[z26_48][b0] -1 i[s26][b0] -1 i[s48][b0] >= -1;
* constraint lin_less_equal _4490
@c[_4490] 1 i[z20_47][b0] 1 i[z26_48][b0] 1 i[z36_51][b0] 1 i[z24_52][b0] -2 i[b357][b0] >= 0;
* constraint lin_less_equal _4491
@c[_4491] -1 i[z20_47][b0] -1 i[z26_48][b0] -1 i[z36_51][b0] -1 i[z24_52][b0] 4 i[b357][b0] >= 0;
* constraint lin_less_equal _4492
@c[_4492] -1 i[z20_50][b0] 1 i[s20][b0] >= 0;
* constraint lin_less_equal _4493
@c[_4493] -1 i[z20_50][b0] 1 i[s50][b0] >= 0;
* constraint lin_less_equal _4494
@c[_4494] 1 i[z20_50][b0] -1 i[s20][b0] -1 i[s50][b0] >= -1;
* constraint lin_less_equal _4495
@c[_4495] -1 i[z22_27][b0] 1 i[s22][b0] >= 0;
* constraint lin_less_equal _4496
@c[_4496] -1 i[z22_27][b0] 1 i[s27][b0] >= 0;
* constraint lin_less_equal _4497
@c[_4497] 1 i[z22_27][b0] -1 i[s22][b0] -1 i[s27][b0] >= -1;
* constraint lin_less_equal _4498
@c[_4498] -1 i[z32_48][b0] 1 i[s32][b0] >= 0;
* constraint lin_less_equal _4499
@c[_4499] -1 i[z32_48][b0] 1 i[s48][b0] >= 0;
* constraint lin_less_equal _4500
@c[_4500] 1 i[z32_48][b0] -1 i[s32][b0] -1 i[s48][b0] >= -1;
* constraint lin_less_equal _4501
@c[_4501] -1 i[z35_50][b0] 1 i[s35][b0] >= 0;
* constraint lin_less_equal _4502
@c[_4502] -1 i[z35_50][b0] 1 i[s50][b0] >= 0;
* constraint lin_less_equal _4503
@c[_4503] 1 i[z35_50][b0] -1 i[s35][b0] -1 i[s50][b0] >= -1;
* constraint lin_less_equal _4504
@c[_4504] 1 i[z20_50][b0] 1 i[z22_27][b0] 1 i[z32_48][b0] 1 i[z35_50][b0] 1 i[z49_52][b0] -2 i[b358][b0] >= 0;
* constraint lin_less_equal _4505
@c[_4505] -1 i[z20_50][b0] -1 i[z22_27][b0] -1 i[z32_48][b0] -1 i[z35_50][b0] -1 i[z49_52][b0] 5 i[b358][b0] >= 0;
* constraint lin_less_equal _4506
@c[_4506] -1 i[z20_52][b0] 1 i[s20][b0] >= 0;
* constraint lin_less_equal _4507
@c[_4507] -1 i[z20_52][b0] 1 i[s52][b0] >= 0;
* constraint lin_less_equal _4508
@c[_4508] 1 i[z20_52][b0] -1 i[s20][b0] -1 i[s52][b0] >= -1;
* constraint lin_less_equal _4509
@c[_4509] -1 i[z34_48][b0] 1 i[s34][b0] >= 0;
* constraint lin_less_equal _4510
@c[_4510] -1 i[z34_48][b0] 1 i[s48][b0] >= 0;
* constraint lin_less_equal _4511
@c[_4511] 1 i[z34_48][b0] -1 i[s34][b0] -1 i[s48][b0] >= -1;
* constraint lin_less_equal _4512
@c[_4512] -1 i[z37_50][b0] 1 i[s37][b0] >= 0;
* constraint lin_less_equal _4513
@c[_4513] -1 i[z37_50][b0] 1 i[s50][b0] >= 0;
* constraint lin_less_equal _4514
@c[_4514] 1 i[z37_50][b0] -1 i[s37][b0] -1 i[s50][b0] >= -1;
* constraint lin_less_equal _4515
@c[_4515] -1 i[z30_52][b0] 1 i[s30][b0] >= 0;
* constraint lin_less_equal _4516
@c[_4516] -1 i[z30_52][b0] 1 i[s52][b0] >= 0;
* constraint lin_less_equal _4517
@c[_4517] 1 i[z30_52][b0] -1 i[s30][b0] -1 i[s52][b0] >= -1;
* constraint lin_less_equal _4518
@c[_4518] 1 i[z20_52][b0] 1 i[z34_48][b0] 1 i[z37_50][b0] 1 i[z30_52][b0] -2 i[b359][b0] >= 0;
* constraint lin_less_equal _4519
@c[_4519] -1 i[z20_52][b0] -1 i[z34_48][b0] -1 i[z37_50][b0] -1 i[z30_52][b0] 4 i[b359][b0] >= 0;
* constraint lin_less_equal _4520
@c[_4520] 1 i[z21_26][b0] -2 i[b360][b0] >= 0;
* constraint lin_less_equal _4521
@c[_4521] -1 i[z21_26][b0] 1 i[b360][b0] >= 0;
* constraint lin_less_equal _4522
@c[_4522] -1 i[z21_27][b0] 1 i[s21][b0] >= 0;
* constraint lin_less_equal _4523
@c[_4523] -1 i[z21_27][b0] 1 i[s27][b0] >= 0;
* constraint lin_less_equal _4524
@c[_4524] 1 i[z21_27][b0] -1 i[s21][b0] -1 i[s27][b0] >= -1;
* constraint lin_less_equal _4525
@c[_4525] -1 i[z32_47][b0] 1 i[s32][b0] >= 0;
* constraint lin_less_equal _4526
@c[_4526] -1 i[z32_47][b0] 1 i[s47][b0] >= 0;
* constraint lin_less_equal _4527
@c[_4527] 1 i[z32_47][b0] -1 i[s32][b0] -1 i[s47][b0] >= -1;
* constraint lin_less_equal _4528
@c[_4528] 1 i[z21_27][b0] 1 i[z32_47][b0] -2 i[b361][b0] >= 0;
* constraint lin_less_equal _4529
@c[_4529] -1 i[z21_27][b0] -1 i[z32_47][b0] 2 i[b361][b0] >= 0;
* constraint lin_less_equal _4530
@c[_4530] -1 i[z21_34][b0] 1 i[s21][b0] >= 0;
* constraint lin_less_equal _4531
@c[_4531] -1 i[z21_34][b0] 1 i[s34][b0] >= 0;
* constraint lin_less_equal _4532
@c[_4532] 1 i[z21_34][b0] -1 i[s21][b0] -1 i[s34][b0] >= -1;
* constraint lin_less_equal _4533
@c[_4533] -1 i[z37_47][b0] 1 i[s37][b0] >= 0;
* constraint lin_less_equal _4534
@c[_4534] -1 i[z37_47][b0] 1 i[s47][b0] >= 0;
* constraint lin_less_equal _4535
@c[_4535] 1 i[z37_47][b0] -1 i[s37][b0] -1 i[s47][b0] >= -1;
* constraint lin_less_equal _4536
@c[_4536] 1 i[z21_34][b0] 1 i[z37_47][b0] -2 i[b362][b0] >= 0;
* constraint lin_less_equal _4537
@c[_4537] -1 i[z21_34][b0] -1 i[z37_47][b0] 2 i[b362][b0] >= 0;
* constraint lin_less_equal _4538
@c[_4538] -1 i[z21_44][b0] 1 i[s21][b0] >= 0;
* constraint lin_less_equal _4539
@c[_4539] -1 i[z21_44][b0] 1 i[s44][b0] >= 0;
* constraint lin_less_equal _4540
@c[_4540] 1 i[z21_44][b0] -1 i[s21][b0] -1 i[s44][b0] >= -1;
* constraint lin_less_equal _4541
@c[_4541] -1 i[z29_47][b0] 1 i[s29][b0] >= 0;
* constraint lin_less_equal _4542
@c[_4542] -1 i[z29_47][b0] 1 i[s47][b0] >= 0;
* constraint lin_less_equal _4543
@c[_4543] 1 i[z29_47][b0] -1 i[s29][b0] -1 i[s47][b0] >= -1;
* constraint lin_less_equal _4544
@c[_4544] 1 i[z21_44][b0] 1 i[z29_47][b0] -2 i[b363][b0] >= 0;
* constraint lin_less_equal _4545
@c[_4545] -1 i[z21_44][b0] -1 i[z29_47][b0] 2 i[b363][b0] >= 0;
* constraint lin_less_equal _4546
@c[_4546] 1 i[z21_51][b0] 1 i[z18_22][b0] 1 i[z45_47][b0] -2 i[b364][b0] >= 0;
* constraint lin_less_equal _4547
@c[_4547] -1 i[z21_51][b0] -1 i[z18_22][b0] -1 i[z45_47][b0] 3 i[b364][b0] >= 0;
* constraint lin_less_equal _4548
@c[_4548] -1 i[z21_52][b0] 1 i[s21][b0] >= 0;
* constraint lin_less_equal _4549
@c[_4549] -1 i[z21_52][b0] 1 i[s52][b0] >= 0;
* constraint lin_less_equal _4550
@c[_4550] 1 i[z21_52][b0] -1 i[s21][b0] -1 i[s52][b0] >= -1;
* constraint lin_less_equal _4551
@c[_4551] 1 i[z21_52][b0] -2 i[b365][b0] >= 0;
* constraint lin_less_equal _4552
@c[_4552] -1 i[z21_52][b0] 1 i[b365][b0] >= 0;
* constraint lin_less_equal _4553
@c[_4553] -1 i[z44_47][b0] 1 i[s44][b0] >= 0;
* constraint lin_less_equal _4554
@c[_4554] -1 i[z44_47][b0] 1 i[s47][b0] >= 0;
* constraint lin_less_equal _4555
@c[_4555] 1 i[z44_47][b0] -1 i[s44][b0] -1 i[s47][b0] >= -1;
* constraint lin_less_equal _4556
@c[_4556] 1 i[z17_22][b0] 1 i[z44_47][b0] -2 i[b366][b0] >= 0;
* constraint lin_less_equal _4557
@c[_4557] -1 i[z17_22][b0] -1 i[z44_47][b0] 2 i[b366][b0] >= 0;
* constraint lin_less_equal _4558
@c[_4558] -1 i[z26_30][b0] 1 i[s26][b0] >= 0;
* constraint lin_less_equal _4559
@c[_4559] -1 i[z26_30][b0] 1 i[s30][b0] >= 0;
* constraint lin_less_equal _4560
@c[_4560] 1 i[z26_30][b0] -1 i[s26][b0] -1 i[s30][b0] >= -1;
* constraint lin_less_equal _4561
@c[_4561] -1 i[z46_47][b0] 1 i[s46][b0] >= 0;
* constraint lin_less_equal _4562
@c[_4562] -1 i[z46_47][b0] 1 i[s47][b0] >= 0;
* constraint lin_less_equal _4563
@c[_4563] 1 i[z46_47][b0] -1 i[s46][b0] -1 i[s47][b0] >= -1;
* constraint lin_less_equal _4564
@c[_4564] 1 i[z19_22][b0] 1 i[z26_30][b0] 1 i[z46_47][b0] 1 i[z21_48][b0] 1 i[z47_50][b0] -2 i[b367][b0] >= 0;
* constraint lin_less_equal _4565
@c[_4565] -1 i[z19_22][b0] -1 i[z26_30][b0] -1 i[z46_47][b0] -1 i[z21_48][b0] -1 i[z47_50][b0] 5 i[b367][b0] >= 0;
* constraint lin_less_equal _4566
@c[_4566] 1 i[z22_24][b0] 1 i[z47_51][b0] 1 i[z18_48][b0] -2 i[b368][b0] >= 0;
* constraint lin_less_equal _4567
@c[_4567] -1 i[z22_24][b0] -1 i[z47_51][b0] -1 i[z18_48][b0] 3 i[b368][b0] >= 0;
* constraint lin_less_equal _4568
@c[_4568] -1 i[z22_25][b0] 1 i[s22][b0] >= 0;
* constraint lin_less_equal _4569
@c[_4569] -1 i[z22_25][b0] 1 i[s25][b0] >= 0;
* constraint lin_less_equal _4570
@c[_4570] 1 i[z22_25][b0] -1 i[s22][b0] -1 i[s25][b0] >= -1;
* constraint lin_less_equal _4571
@c[_4571] -1 i[z47_52][b0] 1 i[s47][b0] >= 0;
* constraint lin_less_equal _4572
@c[_4572] -1 i[z47_52][b0] 1 i[s52][b0] >= 0;
* constraint lin_less_equal _4573
@c[_4573] 1 i[z47_52][b0] -1 i[s47][b0] -1 i[s52][b0] >= -1;
* constraint lin_less_equal _4574
@c[_4574] 1 i[z22_25][b0] 1 i[z47_52][b0] -2 i[b369][b0] >= 0;
* constraint lin_less_equal _4575
@c[_4575] -1 i[z22_25][b0] -1 i[z47_52][b0] 2 i[b369][b0] >= 0;
* constraint lin_less_equal _4576
@c[_4576] 1 i[z22_26][b0] 1 i[z18_52][b0] -2 i[b370][b0] >= 0;
* constraint lin_less_equal _4577
@c[_4577] -1 i[z22_26][b0] -1 i[z18_52][b0] 2 i[b370][b0] >= 0;
* constraint lin_less_equal _4578
@c[_4578] -1 i[z22_28][b0] 1 i[s22][b0] >= 0;
* constraint lin_less_equal _4579
@c[_4579] -1 i[z22_28][b0] 1 i[s28][b0] >= 0;
* constraint lin_less_equal _4580
@c[_4580] 1 i[z22_28][b0] -1 i[s22][b0] -1 i[s28][b0] >= -1;
* constraint lin_less_equal _4581
@c[_4581] 1 i[z22_28][b0] -2 i[b371][b0] >= 0;
* constraint lin_less_equal _4582
@c[_4582] -1 i[z22_28][b0] 1 i[b371][b0] >= 0;
* constraint lin_less_equal _4583
@c[_4583] -1 i[z22_32][b0] 1 i[s22][b0] >= 0;
* constraint lin_less_equal _4584
@c[_4584] -1 i[z22_32][b0] 1 i[s32][b0] >= 0;
* constraint lin_less_equal _4585
@c[_4585] 1 i[z22_32][b0] -1 i[s22][b0] -1 i[s32][b0] >= -1;
* constraint lin_less_equal _4586
@c[_4586] -1 i[z35_48][b0] 1 i[s35][b0] >= 0;
* constraint lin_less_equal _4587
@c[_4587] -1 i[z35_48][b0] 1 i[s48][b0] >= 0;
* constraint lin_less_equal _4588
@c[_4588] 1 i[z35_48][b0] -1 i[s35][b0] -1 i[s48][b0] >= -1;
* constraint lin_less_equal _4589
@c[_4589] 1 i[z22_32][b0] 1 i[z35_48][b0] -2 i[b372][b0] >= 0;
* constraint lin_less_equal _4590
@c[_4590] -1 i[z22_32][b0] -1 i[z35_48][b0] 2 i[b372][b0] >= 0;
* constraint lin_less_equal _4591
@c[_4591] -1 i[z22_34][b0] 1 i[s22][b0] >= 0;
* constraint lin_less_equal _4592
@c[_4592] -1 i[z22_34][b0] 1 i[s34][b0] >= 0;
* constraint lin_less_equal _4593
@c[_4593] 1 i[z22_34][b0] -1 i[s22][b0] -1 i[s34][b0] >= -1;
* constraint lin_less_equal _4594
@c[_4594] -1 i[z37_48][b0] 1 i[s37][b0] >= 0;
* constraint lin_less_equal _4595
@c[_4595] -1 i[z37_48][b0] 1 i[s48][b0] >= 0;
* constraint lin_less_equal _4596
@c[_4596] 1 i[z37_48][b0] -1 i[s37][b0] -1 i[s48][b0] >= -1;
* constraint lin_less_equal _4597
@c[_4597] -1 i[z42_50][b0] 1 i[s42][b0] >= 0;
* constraint lin_less_equal _4598
@c[_4598] -1 i[z42_50][b0] 1 i[s50][b0] >= 0;
* constraint lin_less_equal _4599
@c[_4599] 1 i[z42_50][b0] -1 i[s42][b0] -1 i[s50][b0] >= -1;
* constraint lin_less_equal _4600
@c[_4600] 1 i[z22_34][b0] 1 i[z37_48][b0] 1 i[z42_50][b0] -2 i[b373][b0] >= 0;
* constraint lin_less_equal _4601
@c[_4601] -1 i[z22_34][b0] -1 i[z37_48][b0] -1 i[z42_50][b0] 3 i[b373][b0] >= 0;
* constraint lin_less_equal _4602
@c[_4602] -1 i[z22_35][b0] 1 i[s22][b0] >= 0;
* constraint lin_less_equal _4603
@c[_4603] -1 i[z22_35][b0] 1 i[s35][b0] >= 0;
* constraint lin_less_equal _4604
@c[_4604] 1 i[z22_35][b0] -1 i[s22][b0] -1 i[s35][b0] >= -1;
* constraint lin_less_equal _4605
@c[_4605] 1 i[z22_35][b0] -2 i[b374][b0] >= 0;
* constraint lin_less_equal _4606
@c[_4606] -1 i[z22_35][b0] 1 i[b374][b0] >= 0;
* constraint lin_less_equal _4607
@c[_4607] -1 i[z22_37][b0] 1 i[s22][b0] >= 0;
* constraint lin_less_equal _4608
@c[_4608] -1 i[z22_37][b0] 1 i[s37][b0] >= 0;
* constraint lin_less_equal _4609
@c[_4609] 1 i[z22_37][b0] -1 i[s22][b0] -1 i[s37][b0] >= -1;
* constraint lin_less_equal _4610
@c[_4610] -1 i[z42_48][b0] 1 i[s42][b0] >= 0;
* constraint lin_less_equal _4611
@c[_4611] -1 i[z42_48][b0] 1 i[s48][b0] >= 0;
* constraint lin_less_equal _4612
@c[_4612] 1 i[z42_48][b0] -1 i[s42][b0] -1 i[s48][b0] >= -1;
* constraint lin_less_equal _4613
@c[_4613] 1 i[z22_37][b0] 1 i[z42_48][b0] -2 i[b375][b0] >= 0;
* constraint lin_less_equal _4614
@c[_4614] -1 i[z22_37][b0] -1 i[z42_48][b0] 2 i[b375][b0] >= 0;
* constraint lin_less_equal _4615
@c[_4615] 1 i[z22_38][b0] 1 i[z24_48][b0] 1 i[z18_50][b0] -2 i[b376][b0] >= 0;
* constraint lin_less_equal _4616
@c[_4616] -1 i[z22_38][b0] -1 i[z24_48][b0] -1 i[z18_50][b0] 3 i[b376][b0] >= 0;
* constraint lin_less_equal _4617
@c[_4617] -1 i[z22_40][b0] 1 i[s22][b0] >= 0;
* constraint lin_less_equal _4618
@c[_4618] -1 i[z22_40][b0] 1 i[s40][b0] >= 0;
* constraint lin_less_equal _4619
@c[_4619] 1 i[z22_40][b0] -1 i[s22][b0] -1 i[s40][b0] >= -1;
* constraint lin_less_equal _4620
@c[_4620] -1 i[z25_48][b0] 1 i[s25][b0] >= 0;
* constraint lin_less_equal _4621
@c[_4621] -1 i[z25_48][b0] 1 i[s48][b0] >= 0;
* constraint lin_less_equal _4622
@c[_4622] 1 i[z25_48][b0] -1 i[s25][b0] -1 i[s48][b0] >= -1;
* constraint lin_less_equal _4623
@c[_4623] 1 i[z22_40][b0] 1 i[z25_48][b0] -2 i[b377][b0] >= 0;
* constraint lin_less_equal _4624
@c[_4624] -1 i[z22_40][b0] -1 i[z25_48][b0] 2 i[b377][b0] >= 0;
* constraint lin_less_equal _4625
@c[_4625] -1 i[z22_41][b0] 1 i[s22][b0] >= 0;
* constraint lin_less_equal _4626
@c[_4626] -1 i[z22_41][b0] 1 i[s41][b0] >= 0;
* constraint lin_less_equal _4627
@c[_4627] 1 i[z22_41][b0] -1 i[s22][b0] -1 i[s41][b0] >= -1;
* constraint lin_less_equal _4628
@c[_4628] -1 i[z40_48][b0] 1 i[s40][b0] >= 0;
* constraint lin_less_equal _4629
@c[_4629] -1 i[z40_48][b0] 1 i[s48][b0] >= 0;
* constraint lin_less_equal _4630
@c[_4630] 1 i[z40_48][b0] -1 i[s40][b0] -1 i[s48][b0] >= -1;
* constraint lin_less_equal _4631
@c[_4631] -1 i[z25_50][b0] 1 i[s25][b0] >= 0;
* constraint lin_less_equal _4632
@c[_4632] -1 i[z25_50][b0] 1 i[s50][b0] >= 0;
* constraint lin_less_equal _4633
@c[_4633] 1 i[z25_50][b0] -1 i[s25][b0] -1 i[s50][b0] >= -1;
* constraint lin_less_equal _4634
@c[_4634] 1 i[z22_41][b0] 1 i[z40_48][b0] 1 i[z25_50][b0] -2 i[b378][b0] >= 0;
* constraint lin_less_equal _4635
@c[_4635] -1 i[z22_41][b0] -1 i[z40_48][b0] -1 i[z25_50][b0] 3 i[b378][b0] >= 0;
* constraint lin_less_equal _4636
@c[_4636] 1 i[z22_42][b0] -2 i[b379][b0] >= 0;
* constraint lin_less_equal _4637
@c[_4637] -1 i[z22_42][b0] 1 i[b379][b0] >= 0;
* constraint lin_less_equal _4638
@c[_4638] 1 i[z22_43][b0] -2 i[b380][b0] >= 0;
* constraint lin_less_equal _4639
@c[_4639] -1 i[z22_43][b0] 1 i[b380][b0] >= 0;
* constraint lin_less_equal _4640
@c[_4640] -1 i[z27_34][b0] 1 i[s27][b0] >= 0;
* constraint lin_less_equal _4641
@c[_4641] -1 i[z27_34][b0] 1 i[s34][b0] >= 0;
* constraint lin_less_equal _4642
@c[_4642] 1 i[z27_34][b0] -1 i[s27][b0] -1 i[s34][b0] >= -1;
* constraint lin_less_equal _4643
@c[_4643] -1 i[z32_37][b0] 1 i[s32][b0] >= 0;
* constraint lin_less_equal _4644
@c[_4644] -1 i[z32_37][b0] 1 i[s37][b0] >= 0;
* constraint lin_less_equal _4645
@c[_4645] 1 i[z32_37][b0] -1 i[s32][b0] -1 i[s37][b0] >= -1;
* constraint lin_less_equal _4646
@c[_4646] -1 i[z35_42][b0] 1 i[s35][b0] >= 0;
* constraint lin_less_equal _4647
@c[_4647] -1 i[z35_42][b0] 1 i[s42][b0] >= 0;
* constraint lin_less_equal _4648
@c[_4648] 1 i[z35_42][b0] -1 i[s35][b0] -1 i[s42][b0] >= -1;
* constraint lin_less_equal _4649
@c[_4649] 1 i[z17_23][b0] 1 i[z27_34][b0] 1 i[z35_39][b0] 1 i[z32_37][b0] 1 i[z35_42][b0] -2 i[b381][b0] >= 0;
* constraint lin_less_equal _4650
@c[_4650] -1 i[z17_23][b0] -1 i[z27_34][b0] -1 i[z35_39][b0] -1 i[z32_37][b0] -1 i[z35_42][b0] 5 i[b381][b0] >= 0;
* constraint lin_less_equal _4651
@c[_4651] 1 i[z19_23][b0] 1 i[z20_35][b0] 1 i[z34_37][b0] 1 i[z37_42][b0] -2 i[b382][b0] >= 0;
* constraint lin_less_equal _4652
@c[_4652] -1 i[z19_23][b0] -1 i[z20_35][b0] -1 i[z34_37][b0] -1 i[z37_42][b0] 4 i[b382][b0] >= 0;
* constraint lin_less_equal _4653
@c[_4653] -1 i[z26_38][b0] 1 i[s26][b0] >= 0;
* constraint lin_less_equal _4654
@c[_4654] -1 i[z26_38][b0] 1 i[s38][b0] >= 0;
* constraint lin_less_equal _4655
@c[_4655] 1 i[z26_38][b0] -1 i[s26][b0] -1 i[s38][b0] >= -1;
* constraint lin_less_equal _4656
@c[_4656] -1 i[z28_46][b0] 1 i[s28][b0] >= 0;
* constraint lin_less_equal _4657
@c[_4657] -1 i[z28_46][b0] 1 i[s46][b0] >= 0;
* constraint lin_less_equal _4658
@c[_4658] 1 i[z28_46][b0] -1 i[s28][b0] -1 i[s46][b0] >= -1;
* constraint lin_less_equal _4659
@c[_4659] -1 i[z32_51][b0] 1 i[s32][b0] >= 0;
* constraint lin_less_equal _4660
@c[_4660] -1 i[z32_51][b0] 1 i[s51][b0] >= 0;
* constraint lin_less_equal _4661
@c[_4661] 1 i[z32_51][b0] -1 i[s32][b0] -1 i[s51][b0] >= -1;
* constraint lin_less_equal _4662
@c[_4662] -1 i[z35_45][b0] 1 i[s35][b0] >= 0;
* constraint lin_less_equal _4663
@c[_4663] -1 i[z35_45][b0] 1 i[s45][b0] >= 0;
* constraint lin_less_equal _4664
@c[_4664] 1 i[z35_45][b0] -1 i[s35][b0] -1 i[s45][b0] >= -1;
* constraint lin_less_equal _4665
@c[_4665] -1 i[z33_36][b0] 1 i[s33][b0] >= 0;
* constraint lin_less_equal _4666
@c[_4666] -1 i[z33_36][b0] 1 i[s36][b0] >= 0;
* constraint lin_less_equal _4667
@c[_4667] 1 i[z33_36][b0] -1 i[s33][b0] -1 i[s36][b0] >= -1;
* constraint lin_less_equal _4668
@c[_4668] -1 i[z42_43][b0] 1 i[s42][b0] >= 0;
* constraint lin_less_equal _4669
@c[_4669] -1 i[z42_43][b0] 1 i[s43][b0] >= 0;
* constraint lin_less_equal _4670
@c[_4670] 1 i[z42_43][b0] -1 i[s42][b0] -1 i[s43][b0] >= -1;
* constraint lin_less_equal _4671
@c[_4671] 1 i[z22_23][b0] 1 i[z26_38][b0] 1 i[z28_46][b0] 1 i[z32_51][b0] 1 i[z35_45][b0] 1 i[z33_36][b0] 1 i[z42_43][b0] -2 i[b383][b0] >= 0;
* constraint lin_less_equal _4672
@c[_4672] -1 i[z22_23][b0] -1 i[z26_38][b0] -1 i[z28_46][b0] -1 i[z32_51][b0] -1 i[z35_45][b0] -1 i[z33_36][b0] -1 i[z42_43][b0] 7 i[b383][b0] >= 0;
* constraint lin_less_equal _4673
@c[_4673] -1 i[z26_40][b0] 1 i[s26][b0] >= 0;
* constraint lin_less_equal _4674
@c[_4674] -1 i[z26_40][b0] 1 i[s40][b0] >= 0;
* constraint lin_less_equal _4675
@c[_4675] 1 i[z26_40][b0] -1 i[s26][b0] -1 i[s40][b0] >= -1;
* constraint lin_less_equal _4676
@c[_4676] 1 i[z23_38][b0] 1 i[z26_40][b0] 1 i[z42_46][b0] 1 i[z21_43][b0] -2 i[b384][b0] >= 0;
* constraint lin_less_equal _4677
@c[_4677] -1 i[z23_38][b0] -1 i[z26_40][b0] -1 i[z42_46][b0] -1 i[z21_43][b0] 4 i[b384][b0] >= 0;
* constraint lin_less_equal _4678
@c[_4678] -1 i[z23_41][b0] 1 i[s23][b0] >= 0;
* constraint lin_less_equal _4679
@c[_4679] -1 i[z23_41][b0] 1 i[s41][b0] >= 0;
* constraint lin_less_equal _4680
@c[_4680] 1 i[z23_41][b0] -1 i[s23][b0] -1 i[s41][b0] >= -1;
* constraint lin_less_equal _4681
@c[_4681] -1 i[z25_28][b0] 1 i[s25][b0] >= 0;
* constraint lin_less_equal _4682
@c[_4682] -1 i[z25_28][b0] 1 i[s28][b0] >= 0;
* constraint lin_less_equal _4683
@c[_4683] 1 i[z25_28][b0] -1 i[s25][b0] -1 i[s28][b0] >= -1;
* constraint lin_less_equal _4684
@c[_4684] -1 i[z29_40][b0] 1 i[s29][b0] >= 0;
* constraint lin_less_equal _4685
@c[_4685] -1 i[z29_40][b0] 1 i[s40][b0] >= 0;
* constraint lin_less_equal _4686
@c[_4686] 1 i[z29_40][b0] -1 i[s29][b0] -1 i[s40][b0] >= -1;
* constraint lin_less_equal _4687
@c[_4687] -1 i[z41_44][b0] 1 i[s41][b0] >= 0;
* constraint lin_less_equal _4688
@c[_4688] -1 i[z41_44][b0] 1 i[s44][b0] >= 0;
* constraint lin_less_equal _4689
@c[_4689] 1 i[z41_44][b0] -1 i[s41][b0] -1 i[s44][b0] >= -1;
* constraint lin_less_equal _4690
@c[_4690] 1 i[z23_41][b0] 1 i[z25_28][b0] 1 i[z29_40][b0] 1 i[z41_44][b0] 1 i[z39_43][b0] -2 i[b385][b0] >= 0;
* constraint lin_less_equal _4691
@c[_4691] -1 i[z23_41][b0] -1 i[z25_28][b0] -1 i[z29_40][b0] -1 i[z41_44][b0] -1 i[z39_43][b0] 5 i[b385][b0] >= 0;
* constraint lin_less_equal _4692
@c[_4692] -1 i[z23_43][b0] 1 i[s23][b0] >= 0;
* constraint lin_less_equal _4693
@c[_4693] -1 i[z23_43][b0] 1 i[s43][b0] >= 0;
* constraint lin_less_equal _4694
@c[_4694] 1 i[z23_43][b0] -1 i[s23][b0] -1 i[s43][b0] >= -1;
* constraint lin_less_equal _4695
@c[_4695] -1 i[z31_40][b0] 1 i[s31][b0] >= 0;
* constraint lin_less_equal _4696
@c[_4696] -1 i[z31_40][b0] 1 i[s40][b0] >= 0;
* constraint lin_less_equal _4697
@c[_4697] 1 i[z31_40][b0] -1 i[s31][b0] -1 i[s40][b0] >= -1;
* constraint lin_less_equal _4698
@c[_4698] -1 i[z41_45][b0] 1 i[s41][b0] >= 0;
* constraint lin_less_equal _4699
@c[_4699] -1 i[z41_45][b0] 1 i[s45][b0] >= 0;
* constraint lin_less_equal _4700
@c[_4700] 1 i[z41_45][b0] -1 i[s41][b0] -1 i[s45][b0] >= -1;
* constraint lin_less_equal _4701
@c[_4701] -1 i[z33_43][b0] 1 i[s33][b0] >= 0;
* constraint lin_less_equal _4702
@c[_4702] -1 i[z33_43][b0] 1 i[s43][b0] >= 0;
* constraint lin_less_equal _4703
@c[_4703] 1 i[z33_43][b0] -1 i[s33][b0] -1 i[s43][b0] >= -1;
* constraint lin_less_equal _4704
@c[_4704] 1 i[z23_43][b0] 1 i[z31_40][b0] 1 i[z41_45][b0] 1 i[z33_43][b0] -2 i[b386][b0] >= 0;
* constraint lin_less_equal _4705
@c[_4705] -1 i[z23_43][b0] -1 i[z31_40][b0] -1 i[z41_45][b0] -1 i[z33_43][b0] 4 i[b386][b0] >= 0;
* constraint lin_less_equal _4706
@c[_4706] 1 i[z24_26][b0] -2 i[b387][b0] >= 0;
* constraint lin_less_equal _4707
@c[_4707] -1 i[z24_26][b0] 1 i[b387][b0] >= 0;
* constraint lin_less_equal _4708
@c[_4708] -1 i[z24_28][b0] 1 i[s24][b0] >= 0;
* constraint lin_less_equal _4709
@c[_4709] -1 i[z24_28][b0] 1 i[s28][b0] >= 0;
* constraint lin_less_equal _4710
@c[_4710] 1 i[z24_28][b0] -1 i[s24][b0] -1 i[s28][b0] >= -1;
* constraint lin_less_equal _4711
@c[_4711] -1 i[z29_38][b0] 1 i[s29][b0] >= 0;
* constraint lin_less_equal _4712
@c[_4712] -1 i[z29_38][b0] 1 i[s38][b0] >= 0;
* constraint lin_less_equal _4713
@c[_4713] 1 i[z29_38][b0] -1 i[s29][b0] -1 i[s38][b0] >= -1;
* constraint lin_less_equal _4714
@c[_4714] 1 i[z24_28][b0] 1 i[z29_38][b0] -2 i[b388][b0] >= 0;
* constraint lin_less_equal _4715
@c[_4715] -1 i[z24_28][b0] -1 i[z29_38][b0] 2 i[b388][b0] >= 0;
* constraint lin_less_equal _4716
@c[_4716] -1 i[z24_31][b0] 1 i[s24][b0] >= 0;
* constraint lin_less_equal _4717
@c[_4717] -1 i[z24_31][b0] 1 i[s31][b0] >= 0;
* constraint lin_less_equal _4718
@c[_4718] 1 i[z24_31][b0] -1 i[s24][b0] -1 i[s31][b0] >= -1;
* constraint lin_less_equal _4719
@c[_4719] -1 i[z38_45][b0] 1 i[s38][b0] >= 0;
* constraint lin_less_equal _4720
@c[_4720] -1 i[z38_45][b0] 1 i[s45][b0] >= 0;
* constraint lin_less_equal _4721
@c[_4721] 1 i[z38_45][b0] -1 i[s38][b0] -1 i[s45][b0] >= -1;
* constraint lin_less_equal _4722
@c[_4722] 1 i[z24_31][b0] 1 i[z38_45][b0] -2 i[b389][b0] >= 0;
* constraint lin_less_equal _4723
@c[_4723] -1 i[z24_31][b0] -1 i[z38_45][b0] 2 i[b389][b0] >= 0;
* constraint lin_less_equal _4724
@c[_4724] -1 i[z24_35][b0] 1 i[s24][b0] >= 0;
* constraint lin_less_equal _4725
@c[_4725] -1 i[z24_35][b0] 1 i[s35][b0] >= 0;
* constraint lin_less_equal _4726
@c[_4726] 1 i[z24_35][b0] -1 i[s24][b0] -1 i[s35][b0] >= -1;
* constraint lin_less_equal _4727
@c[_4727] -1 i[z32_38][b0] 1 i[s32][b0] >= 0;
* constraint lin_less_equal _4728
@c[_4728] -1 i[z32_38][b0] 1 i[s38][b0] >= 0;
* constraint lin_less_equal _4729
@c[_4729] 1 i[z32_38][b0] -1 i[s32][b0] -1 i[s38][b0] >= -1;
* constraint lin_less_equal _4730
@c[_4730] 1 i[z24_35][b0] 1 i[z32_38][b0] -2 i[b390][b0] >= 0;
* constraint lin_less_equal _4731
@c[_4731] -1 i[z24_35][b0] -1 i[z32_38][b0] 2 i[b390][b0] >= 0;
* constraint lin_less_equal _4732
@c[_4732] 1 i[z24_42][b0] 1 i[z19_25][b0] 1 i[z37_38][b0] -2 i[b391][b0] >= 0;
* constraint lin_less_equal _4733
@c[_4733] -1 i[z24_42][b0] -1 i[z19_25][b0] -1 i[z37_38][b0] 3 i[b391][b0] >= 0;
* constraint lin_less_equal _4734
@c[_4734] -1 i[z24_43][b0] 1 i[s24][b0] >= 0;
* constraint lin_less_equal _4735
@c[_4735] -1 i[z24_43][b0] 1 i[s43][b0] >= 0;
* constraint lin_less_equal _4736
@c[_4736] 1 i[z24_43][b0] -1 i[s24][b0] -1 i[s43][b0] >= -1;
* constraint lin_less_equal _4737
@c[_4737] 1 i[z24_43][b0] -2 i[b392][b0] >= 0;
* constraint lin_less_equal _4738
@c[_4738] -1 i[z24_43][b0] 1 i[b392][b0] >= 0;
* constraint lin_less_equal _4739
@c[_4739] -1 i[z35_38][b0] 1 i[s35][b0] >= 0;
* constraint lin_less_equal _4740
@c[_4740] -1 i[z35_38][b0] 1 i[s38][b0] >= 0;
* constraint lin_less_equal _4741
@c[_4741] 1 i[z35_38][b0] -1 i[s35][b0] -1 i[s38][b0] >= -1;
* constraint lin_less_equal _4742
@c[_4742] 1 i[z17_25][b0] 1 i[z35_38][b0] -2 i[b393][b0] >= 0;
* constraint lin_less_equal _4743
@c[_4743] -1 i[z17_25][b0] -1 i[z35_38][b0] 2 i[b393][b0] >= 0;
* constraint lin_less_equal _4744
@c[_4744] -1 i[z26_33][b0] 1 i[s26][b0] >= 0;
* constraint lin_less_equal _4745
@c[_4745] -1 i[z26_33][b0] 1 i[s33][b0] >= 0;
* constraint lin_less_equal _4746
@c[_4746] 1 i[z26_33][b0] -1 i[s26][b0] -1 i[s33][b0] >= -1;
* constraint lin_less_equal _4747
@c[_4747] -1 i[z36_38][b0] 1 i[s36][b0] >= 0;
* constraint lin_less_equal _4748
@c[_4748] -1 i[z36_38][b0] 1 i[s38][b0] >= 0;
* constraint lin_less_equal _4749
@c[_4749] 1 i[z36_38][b0] -1 i[s36][b0] -1 i[s38][b0] >= -1;
* constraint lin_less_equal _4750
@c[_4750] 1 i[z18_25][b0] 1 i[z26_33][b0] 1 i[z36_38][b0] 1 i[z24_40][b0] 1 i[z38_41][b0] -2 i[b394][b0] >= 0;
* constraint lin_less_equal _4751
@c[_4751] -1 i[z18_25][b0] -1 i[z26_33][b0] -1 i[z36_38][b0] -1 i[z24_40][b0] -1 i[z38_41][b0] 5 i[b394][b0] >= 0;
* constraint lin_less_equal _4752
@c[_4752] 1 i[z21_25][b0] 1 i[z38_42][b0] 1 i[z19_40][b0] -2 i[b395][b0] >= 0;
* constraint lin_less_equal _4753
@c[_4753] -1 i[z21_25][b0] -1 i[z38_42][b0] -1 i[z19_40][b0] 3 i[b395][b0] >= 0;
* constraint lin_less_equal _4754
@c[_4754] -1 i[z38_43][b0] 1 i[s38][b0] >= 0;
* constraint lin_less_equal _4755
@c[_4755] -1 i[z38_43][b0] 1 i[s43][b0] >= 0;
* constraint lin_less_equal _4756
@c[_4756] 1 i[z38_43][b0] -1 i[s38][b0] -1 i[s43][b0] >= -1;
* constraint lin_less_equal _4757
@c[_4757] 1 i[z22_25][b0] 1 i[z38_43][b0] -2 i[b396][b0] >= 0;
* constraint lin_less_equal _4758
@c[_4758] -1 i[z22_25][b0] -1 i[z38_43][b0] 2 i[b396][b0] >= 0;
* constraint lin_less_equal _4759
@c[_4759] 1 i[z25_26][b0] 1 i[z19_43][b0] -2 i[b397][b0] >= 0;
* constraint lin_less_equal _4760
@c[_4760] -1 i[z25_26][b0] -1 i[z19_43][b0] 2 i[b397][b0] >= 0;
* constraint lin_less_equal _4761
@c[_4761] -1 i[z25_27][b0] 1 i[s25][b0] >= 0;
* constraint lin_less_equal _4762
@c[_4762] -1 i[z25_27][b0] 1 i[s27][b0] >= 0;
* constraint lin_less_equal _4763
@c[_4763] 1 i[z25_27][b0] -1 i[s25][b0] -1 i[s27][b0] >= -1;
* constraint lin_less_equal _4764
@c[_4764] 1 i[z25_27][b0] -2 i[b398][b0] >= 0;
* constraint lin_less_equal _4765
@c[_4765] -1 i[z25_27][b0] 1 i[b398][b0] >= 0;
* constraint lin_less_equal _4766
@c[_4766] -1 i[z25_29][b0] 1 i[s25][b0] >= 0;
* constraint lin_less_equal _4767
@c[_4767] -1 i[z25_29][b0] 1 i[s29][b0] >= 0;
* constraint lin_less_equal _4768
@c[_4768] 1 i[z25_29][b0] -1 i[s25][b0] -1 i[s29][b0] >= -1;
* constraint lin_less_equal _4769
@c[_4769] -1 i[z40_44][b0] 1 i[s40][b0] >= 0;
* constraint lin_less_equal _4770
@c[_4770] -1 i[z40_44][b0] 1 i[s44][b0] >= 0;
* constraint lin_less_equal _4771
@c[_4771] 1 i[z40_44][b0] -1 i[s40][b0] -1 i[s44][b0] >= -1;
* constraint lin_less_equal _4772
@c[_4772] 1 i[z25_29][b0] 1 i[z40_44][b0] -2 i[b399][b0] >= 0;
* constraint lin_less_equal _4773
@c[_4773] -1 i[z25_29][b0] -1 i[z40_44][b0] 2 i[b399][b0] >= 0;
* constraint lin_less_equal _4774
@c[_4774] -1 i[z25_31][b0] 1 i[s25][b0] >= 0;
* constraint lin_less_equal _4775
@c[_4775] -1 i[z25_31][b0] 1 i[s31][b0] >= 0;
* constraint lin_less_equal _4776
@c[_4776] 1 i[z25_31][b0] -1 i[s25][b0] -1 i[s31][b0] >= -1;
* constraint lin_less_equal _4777
@c[_4777] -1 i[z40_45][b0] 1 i[s40][b0] >= 0;
* constraint lin_less_equal _4778
@c[_4778] -1 i[z40_45][b0] 1 i[s45][b0] >= 0;
* constraint lin_less_equal _4779
@c[_4779] 1 i[z40_45][b0] -1 i[s40][b0] -1 i[s45][b0] >= -1;
* constraint lin_less_equal _4780
@c[_4780] -1 i[z41_51][b0] 1 i[s41][b0] >= 0;
* constraint lin_less_equal _4781
@c[_4781] -1 i[z41_51][b0] 1 i[s51][b0] >= 0;
* constraint lin_less_equal _4782
@c[_4782] 1 i[z41_51][b0] -1 i[s41][b0] -1 i[s51][b0] >= -1;
* constraint lin_less_equal _4783
@c[_4783] 1 i[z25_31][b0] 1 i[z40_45][b0] 1 i[z41_51][b0] -2 i[b400][b0] >= 0;
* constraint lin_less_equal _4784
@c[_4784] -1 i[z25_31][b0] -1 i[z40_45][b0] -1 i[z41_51][b0] 3 i[b400][b0] >= 0;
* constraint lin_less_equal _4785
@c[_4785] -1 i[z25_44][b0] 1 i[s25][b0] >= 0;
* constraint lin_less_equal _4786
@c[_4786] -1 i[z25_44][b0] 1 i[s44][b0] >= 0;
* constraint lin_less_equal _4787
@c[_4787] 1 i[z25_44][b0] -1 i[s25][b0] -1 i[s44][b0] >= -1;
* constraint lin_less_equal _4788
@c[_4788] 1 i[z25_44][b0] -2 i[b401][b0] >= 0;
* constraint lin_less_equal _4789
@c[_4789] -1 i[z25_44][b0] 1 i[b401][b0] >= 0;
* constraint lin_less_equal _4790
@c[_4790] -1 i[z25_45][b0] 1 i[s25][b0] >= 0;
* constraint lin_less_equal _4791
@c[_4791] -1 i[z25_45][b0] 1 i[s45][b0] >= 0;
* constraint lin_less_equal _4792
@c[_4792] 1 i[z25_45][b0] -1 i[s25][b0] -1 i[s45][b0] >= -1;
* constraint lin_less_equal _4793
@c[_4793] -1 i[z40_51][b0] 1 i[s40][b0] >= 0;
* constraint lin_less_equal _4794
@c[_4794] -1 i[z40_51][b0] 1 i[s51][b0] >= 0;
* constraint lin_less_equal _4795
@c[_4795] 1 i[z40_51][b0] -1 i[s40][b0] -1 i[s51][b0] >= -1;
* constraint lin_less_equal _4796
@c[_4796] 1 i[z25_45][b0] 1 i[z40_51][b0] -2 i[b402][b0] >= 0;
* constraint lin_less_equal _4797
@c[_4797] -1 i[z25_45][b0] -1 i[z40_51][b0] 2 i[b402][b0] >= 0;
* constraint lin_less_equal _4798
@c[_4798] 1 i[z25_47][b0] 1 i[z21_40][b0] 1 i[z19_41][b0] -2 i[b403][b0] >= 0;
* constraint lin_less_equal _4799
@c[_4799] -1 i[z25_47][b0] -1 i[z21_40][b0] -1 i[z19_41][b0] 3 i[b403][b0] >= 0;
* constraint lin_less_equal _4800
@c[_4800] 1 i[z25_48][b0] 1 i[z22_40][b0] -2 i[b404][b0] >= 0;
* constraint lin_less_equal _4801
@c[_4801] -1 i[z25_48][b0] -1 i[z22_40][b0] 2 i[b404][b0] >= 0;
* constraint lin_less_equal _4802
@c[_4802] 1 i[z25_50][b0] 1 i[z40_48][b0] 1 i[z22_41][b0] -2 i[b405][b0] >= 0;
* constraint lin_less_equal _4803
@c[_4803] -1 i[z25_50][b0] -1 i[z40_48][b0] -1 i[z22_41][b0] 3 i[b405][b0] >= 0;
* constraint lin_less_equal _4804
@c[_4804] 1 i[z25_51][b0] -2 i[b406][b0] >= 0;
* constraint lin_less_equal _4805
@c[_4805] -1 i[z25_51][b0] 1 i[b406][b0] >= 0;
* constraint lin_less_equal _4806
@c[_4806] 1 i[z25_52][b0] -2 i[b407][b0] >= 0;
* constraint lin_less_equal _4807
@c[_4807] -1 i[z25_52][b0] 1 i[b407][b0] >= 0;
* constraint lin_less_equal _4808
@c[_4808] 1 i[s26][b0] -2 i[b408][b0] >= 0;
* constraint lin_less_equal _4809
@c[_4809] -1 i[s26][b0] 1 i[b408][b0] >= 0;
* constraint lin_less_equal _4810
@c[_4810] -1 i[z26_27][b0] 1 i[s26][b0] >= 0;
* constraint lin_less_equal _4811
@c[_4811] -1 i[z26_27][b0] 1 i[s27][b0] >= 0;
* constraint lin_less_equal _4812
@c[_4812] 1 i[z26_27][b0] -1 i[s26][b0] -1 i[s27][b0] >= -1;
* constraint lin_less_equal _4813
@c[_4813] 1 i[z26_27][b0] -2 i[b409][b0] >= 0;
* constraint lin_less_equal _4814
@c[_4814] -1 i[z26_27][b0] 1 i[b409][b0] >= 0;
* constraint lin_less_equal _4815
@c[_4815] -1 i[z26_28][b0] 1 i[s26][b0] >= 0;
* constraint lin_less_equal _4816
@c[_4816] -1 i[z26_28][b0] 1 i[s28][b0] >= 0;
* constraint lin_less_equal _4817
@c[_4817] 1 i[z26_28][b0] -1 i[s26][b0] -1 i[s28][b0] >= -1;
* constraint lin_less_equal _4818
@c[_4818] 1 i[z26_28][b0] -2 i[b410][b0] >= 0;
* constraint lin_less_equal _4819
@c[_4819] -1 i[z26_28][b0] 1 i[b410][b0] >= 0;
* constraint lin_less_equal _4820
@c[_4820] 1 i[z26_29][b0] -2 i[b411][b0] >= 0;
* constraint lin_less_equal _4821
@c[_4821] -1 i[z26_29][b0] 1 i[b411][b0] >= 0;
* constraint lin_less_equal _4822
@c[_4822] 1 i[z26_30][b0] 1 i[z25_28][b0] 1 i[z29_40][b0] 1 i[z41_44][b0] 1 i[z28_46][b0] -2 i[b412][b0] >= 0;
* constraint lin_less_equal _4823
@c[_4823] -1 i[z26_30][b0] -1 i[z25_28][b0] -1 i[z29_40][b0] -1 i[z41_44][b0] -1 i[z28_46][b0] 5 i[b412][b0] >= 0;
* constraint lin_less_equal _4824
@c[_4824] -1 i[z26_31][b0] 1 i[s26][b0] >= 0;
* constraint lin_less_equal _4825
@c[_4825] -1 i[z26_31][b0] 1 i[s31][b0] >= 0;
* constraint lin_less_equal _4826
@c[_4826] 1 i[z26_31][b0] -1 i[s26][b0] -1 i[s31][b0] >= -1;
* constraint lin_less_equal _4827
@c[_4827] 1 i[z26_31][b0] -2 i[b413][b0] >= 0;
* constraint lin_less_equal _4828
@c[_4828] -1 i[z26_31][b0] 1 i[b413][b0] >= 0;
* constraint lin_less_equal _4829
@c[_4829] 1 i[z26_32][b0] -2 i[b414][b0] >= 0;
* constraint lin_less_equal _4830
@c[_4830] -1 i[z26_32][b0] 1 i[b414][b0] >= 0;
* constraint lin_less_equal _4831
@c[_4831] 1 i[z26_33][b0] 1 i[z22_27][b0] 1 i[z32_48][b0] 1 i[z35_50][b0] 1 i[z27_36][b0] -2 i[b415][b0] >= 0;
* constraint lin_less_equal _4832
@c[_4832] -1 i[z26_33][b0] -1 i[z22_27][b0] -1 i[z32_48][b0] -1 i[z35_50][b0] -1 i[z27_36][b0] 5 i[b415][b0] >= 0;
* constraint lin_less_equal _4833
@c[_4833] -1 i[z26_34][b0] 1 i[s26][b0] >= 0;
* constraint lin_less_equal _4834
@c[_4834] -1 i[z26_34][b0] 1 i[s34][b0] >= 0;
* constraint lin_less_equal _4835
@c[_4835] 1 i[z26_34][b0] -1 i[s26][b0] -1 i[s34][b0] >= -1;
* constraint lin_less_equal _4836
@c[_4836] 1 i[z26_34][b0] -2 i[b416][b0] >= 0;
* constraint lin_less_equal _4837
@c[_4837] -1 i[z26_34][b0] 1 i[b416][b0] >= 0;
* constraint lin_less_equal _4838
@c[_4838] 1 i[z26_35][b0] -2 i[b417][b0] >= 0;
* constraint lin_less_equal _4839
@c[_4839] -1 i[z26_35][b0] 1 i[b417][b0] >= 0;
* constraint lin_less_equal _4840
@c[_4840] -1 i[z26_36][b0] 1 i[s26][b0] >= 0;
* constraint lin_less_equal _4841
@c[_4841] -1 i[z26_36][b0] 1 i[s36][b0] >= 0;
* constraint lin_less_equal _4842
@c[_4842] 1 i[z26_36][b0] -1 i[s26][b0] -1 i[s36][b0] >= -1;
* constraint lin_less_equal _4843
@c[_4843] -1 i[z26_46][b0] 1 i[s26][b0] >= 0;
* constraint lin_less_equal _4844
@c[_4844] -1 i[z26_46][b0] 1 i[s46][b0] >= 0;
* constraint lin_less_equal _4845
@c[_4845] 1 i[z26_46][b0] -1 i[s26][b0] -1 i[s46][b0] >= -1;
* constraint lin_less_equal _4846
@c[_4846] 1 i[z26_36][b0] 1 i[z24_28][b0] 1 i[z29_38][b0] 1 i[z26_46][b0] -2 i[b418][b0] >= 0;
* constraint lin_less_equal _4847
@c[_4847] -1 i[z26_36][b0] -1 i[z24_28][b0] -1 i[z29_38][b0] -1 i[z26_46][b0] 4 i[b418][b0] >= 0;
* constraint lin_less_equal _4848
@c[_4848] -1 i[z26_37][b0] 1 i[s26][b0] >= 0;
* constraint lin_less_equal _4849
@c[_4849] -1 i[z26_37][b0] 1 i[s37][b0] >= 0;
* constraint lin_less_equal _4850
@c[_4850] 1 i[z26_37][b0] -1 i[s26][b0] -1 i[s37][b0] >= -1;
* constraint lin_less_equal _4851
@c[_4851] 1 i[z26_37][b0] -2 i[b419][b0] >= 0;
* constraint lin_less_equal _4852
@c[_4852] -1 i[z26_37][b0] 1 i[b419][b0] >= 0;
* constraint lin_less_equal _4853
@c[_4853] -1 i[z32_52][b0] 1 i[s32][b0] >= 0;
* constraint lin_less_equal _4854
@c[_4854] -1 i[z32_52][b0] 1 i[s52][b0] >= 0;
* constraint lin_less_equal _4855
@c[_4855] 1 i[z32_52][b0] -1 i[s32][b0] -1 i[s52][b0] >= -1;
* constraint lin_less_equal _4856
@c[_4856] 1 i[z26_40][b0] 1 i[z20_28][b0] 1 i[z32_52][b0] 1 i[z34_36][b0] -2 i[b420][b0] >= 0;
* constraint lin_less_equal _4857
@c[_4857] -1 i[z26_40][b0] -1 i[z20_28][b0] -1 i[z32_52][b0] -1 i[z34_36][b0] 4 i[b420][b0] >= 0;
* constraint lin_less_equal _4858
@c[_4858] 1 i[z26_41][b0] 1 i[z35_52][b0] -2 i[b421][b0] >= 0;
* constraint lin_less_equal _4859
@c[_4859] -1 i[z26_41][b0] -1 i[z35_52][b0] 2 i[b421][b0] >= 0;
* constraint lin_less_equal _4860
@c[_4860] -1 i[z26_42][b0] 1 i[s26][b0] >= 0;
* constraint lin_less_equal _4861
@c[_4861] -1 i[z26_42][b0] 1 i[s42][b0] >= 0;
* constraint lin_less_equal _4862
@c[_4862] 1 i[z26_42][b0] -1 i[s26][b0] -1 i[s42][b0] >= -1;
* constraint lin_less_equal _4863
@c[_4863] 1 i[z26_42][b0] 1 i[z19_28][b0] -2 i[b422][b0] >= 0;
* constraint lin_less_equal _4864
@c[_4864] -1 i[z26_42][b0] -1 i[z19_28][b0] 2 i[b422][b0] >= 0;
* constraint lin_less_equal _4865
@c[_4865] -1 i[z26_43][b0] 1 i[s26][b0] >= 0;
* constraint lin_less_equal _4866
@c[_4866] -1 i[z26_43][b0] 1 i[s43][b0] >= 0;
* constraint lin_less_equal _4867
@c[_4867] 1 i[z26_43][b0] -1 i[s26][b0] -1 i[s43][b0] >= -1;
* constraint lin_less_equal _4868
@c[_4868] 1 i[z26_43][b0] -2 i[b423][b0] >= 0;
* constraint lin_less_equal _4869
@c[_4869] -1 i[z26_43][b0] 1 i[b423][b0] >= 0;
* constraint lin_less_equal _4870
@c[_4870] 1 i[z26_44][b0] -2 i[b424][b0] >= 0;
* constraint lin_less_equal _4871
@c[_4871] -1 i[z26_44][b0] 1 i[b424][b0] >= 0;
* constraint lin_less_equal _4872
@c[_4872] -1 i[z26_45][b0] 1 i[s26][b0] >= 0;
* constraint lin_less_equal _4873
@c[_4873] -1 i[z26_45][b0] 1 i[s45][b0] >= 0;
* constraint lin_less_equal _4874
@c[_4874] 1 i[z26_45][b0] -1 i[s26][b0] -1 i[s45][b0] >= -1;
* constraint lin_less_equal _4875
@c[_4875] 1 i[z26_45][b0] -2 i[b425][b0] >= 0;
* constraint lin_less_equal _4876
@c[_4876] -1 i[z26_45][b0] 1 i[b425][b0] >= 0;
* constraint lin_less_equal _4877
@c[_4877] 1 i[z26_46][b0] 1 i[z21_27][b0] 1 i[z32_47][b0] 1 i[z26_36][b0] -2 i[b426][b0] >= 0;
* constraint lin_less_equal _4878
@c[_4878] -1 i[z26_46][b0] -1 i[z21_27][b0] -1 i[z32_47][b0] -1 i[z26_36][b0] 4 i[b426][b0] >= 0;
* constraint lin_less_equal _4879
@c[_4879] -1 i[z29_43][b0] 1 i[s29][b0] >= 0;
* constraint lin_less_equal _4880
@c[_4880] -1 i[z29_43][b0] 1 i[s43][b0] >= 0;
* constraint lin_less_equal _4881
@c[_4881] 1 i[z29_43][b0] -1 i[s29][b0] -1 i[s43][b0] >= -1;
* constraint lin_less_equal _4882
@c[_4882] 1 i[z26_48][b0] 1 i[z23_27][b0] 1 i[z29_43][b0] 1 i[z31_46][b0] -2 i[b427][b0] >= 0;
* constraint lin_less_equal _4883
@c[_4883] -1 i[z26_48][b0] -1 i[z23_27][b0] -1 i[z29_43][b0] -1 i[z31_46][b0] 4 i[b427][b0] >= 0;
* constraint lin_less_equal _4884
@c[_4884] 1 i[z26_50][b0] 1 i[z43_44][b0] -2 i[b428][b0] >= 0;
* constraint lin_less_equal _4885
@c[_4885] -1 i[z26_50][b0] -1 i[z43_44][b0] 2 i[b428][b0] >= 0;
* constraint lin_less_equal _4886
@c[_4886] -1 i[z26_51][b0] 1 i[s26][b0] >= 0;
* constraint lin_less_equal _4887
@c[_4887] -1 i[z26_51][b0] 1 i[s51][b0] >= 0;
* constraint lin_less_equal _4888
@c[_4888] 1 i[z26_51][b0] -1 i[s26][b0] -1 i[s51][b0] >= -1;
* constraint lin_less_equal _4889
@c[_4889] 1 i[z26_51][b0] 1 i[z18_27][b0] -2 i[b429][b0] >= 0;
* constraint lin_less_equal _4890
@c[_4890] -1 i[z26_51][b0] -1 i[z18_27][b0] 2 i[b429][b0] >= 0;
* constraint lin_less_equal _4891
@c[_4891] -1 i[z26_52][b0] 1 i[s26][b0] >= 0;
* constraint lin_less_equal _4892
@c[_4892] -1 i[z26_52][b0] 1 i[s52][b0] >= 0;
* constraint lin_less_equal _4893
@c[_4893] 1 i[z26_52][b0] -1 i[s26][b0] -1 i[s52][b0] >= -1;
* constraint lin_less_equal _4894
@c[_4894] 1 i[z26_52][b0] -2 i[b430][b0] >= 0;
* constraint lin_less_equal _4895
@c[_4895] -1 i[z26_52][b0] 1 i[b430][b0] >= 0;
* constraint lin_less_equal _4896
@c[_4896] 1 i[z17_27][b0] -2 i[b431][b0] >= 0;
* constraint lin_less_equal _4897
@c[_4897] -1 i[z17_27][b0] 1 i[b431][b0] >= 0;
* constraint lin_less_equal _4898
@c[_4898] 1 i[z19_27][b0] 1 i[z21_32][b0] 1 i[z35_47][b0] -2 i[b432][b0] >= 0;
* constraint lin_less_equal _4899
@c[_4899] -1 i[z19_27][b0] -1 i[z21_32][b0] -1 i[z35_47][b0] 3 i[b432][b0] >= 0;
* constraint lin_less_equal _4900
@c[_4900] 1 i[z24_27][b0] 1 i[z18_32][b0] -2 i[b433][b0] >= 0;
* constraint lin_less_equal _4901
@c[_4901] -1 i[z24_27][b0] -1 i[z18_32][b0] 2 i[b433][b0] >= 0;
* constraint lin_less_equal _4902
@c[_4902] 1 i[z25_27][b0] -2 i[b434][b0] >= 0;
* constraint lin_less_equal _4903
@c[_4903] -1 i[z25_27][b0] 1 i[b434][b0] >= 0;
* constraint lin_less_equal _4904
@c[_4904] -1 i[z31_43][b0] 1 i[s31][b0] >= 0;
* constraint lin_less_equal _4905
@c[_4905] -1 i[z31_43][b0] 1 i[s43][b0] >= 0;
* constraint lin_less_equal _4906
@c[_4906] 1 i[z31_43][b0] -1 i[s31][b0] -1 i[s43][b0] >= -1;
* constraint lin_less_equal _4907
@c[_4907] 1 i[z26_27][b0] 1 i[z33_36][b0] 1 i[z24_34][b0] 1 i[z18_37][b0] 1 i[z23_41][b0] 1 i[z31_43][b0] 1 i[z46_47][b0] -2 i[b435][b0] >= 0;
* constraint lin_less_equal _4908
@c[_4908] -1 i[z26_27][b0] -1 i[z33_36][b0] -1 i[z24_34][b0] -1 i[z18_37][b0] -1 i[z23_41][b0] -1 i[z31_43][b0] -1 i[z46_47][b0] 7 i[b435][b0] >= 0;
* constraint lin_less_equal _4909
@c[_4909] 1 i[z27_32][b0] 1 i[z32_35][b0] 1 i[z34_49][b0] 1 i[z46_50][b0] -2 i[b436][b0] >= 0;
* constraint lin_less_equal _4910
@c[_4910] -1 i[z27_32][b0] -1 i[z32_35][b0] -1 i[z34_49][b0] -1 i[z46_50][b0] 4 i[b436][b0] >= 0;
* constraint lin_less_equal _4911
@c[_4911] -1 i[z46_52][b0] 1 i[s46][b0] >= 0;
* constraint lin_less_equal _4912
@c[_4912] -1 i[z46_52][b0] 1 i[s52][b0] >= 0;
* constraint lin_less_equal _4913
@c[_4913] 1 i[z46_52][b0] -1 i[s46][b0] -1 i[s52][b0] >= -1;
* constraint lin_less_equal _4914
@c[_4914] 1 i[z27_34][b0] 1 i[z32_37][b0] 1 i[z30_34][b0] 1 i[z35_42][b0] 1 i[z46_52][b0] -2 i[b437][b0] >= 0;
* constraint lin_less_equal _4915
@c[_4915] -1 i[z27_34][b0] -1 i[z32_37][b0] -1 i[z30_34][b0] -1 i[z35_42][b0] -1 i[z46_52][b0] 5 i[b437][b0] >= 0;
* constraint lin_less_equal _4916
@c[_4916] 1 i[z27_35][b0] -2 i[b438][b0] >= 0;
* constraint lin_less_equal _4917
@c[_4917] -1 i[z27_35][b0] 1 i[b438][b0] >= 0;
* constraint lin_less_equal _4918
@c[_4918] -1 i[z27_37][b0] 1 i[s27][b0] >= 0;
* constraint lin_less_equal _4919
@c[_4919] -1 i[z27_37][b0] 1 i[s37][b0] >= 0;
* constraint lin_less_equal _4920
@c[_4920] 1 i[z27_37][b0] -1 i[s27][b0] -1 i[s37][b0] >= -1;
* constraint lin_less_equal _4921
@c[_4921] -1 i[z32_42][b0] 1 i[s32][b0] >= 0;
* constraint lin_less_equal _4922
@c[_4922] -1 i[z32_42][b0] 1 i[s42][b0] >= 0;
* constraint lin_less_equal _4923
@c[_4923] 1 i[z32_42][b0] -1 i[s32][b0] -1 i[s42][b0] >= -1;
* constraint lin_less_equal _4924
@c[_4924] 1 i[z27_37][b0] 1 i[z32_42][b0] -2 i[b439][b0] >= 0;
* constraint lin_less_equal _4925
@c[_4925] -1 i[z27_37][b0] -1 i[z32_42][b0] 2 i[b439][b0] >= 0;
* constraint lin_less_equal _4926
@c[_4926] 1 i[z27_38][b0] 1 i[z24_32][b0] 1 i[z18_35][b0] -2 i[b440][b0] >= 0;
* constraint lin_less_equal _4927
@c[_4927] -1 i[z27_38][b0] -1 i[z24_32][b0] -1 i[z18_35][b0] 3 i[b440][b0] >= 0;
* constraint lin_less_equal _4928
@c[_4928] 1 i[z27_40][b0] 1 i[z25_32][b0] -2 i[b441][b0] >= 0;
* constraint lin_less_equal _4929
@c[_4929] -1 i[z27_40][b0] -1 i[z25_32][b0] 2 i[b441][b0] >= 0;
* constraint lin_less_equal _4930
@c[_4930] 1 i[z27_41][b0] 1 i[z32_40][b0] 1 i[z25_35][b0] -2 i[b442][b0] >= 0;
* constraint lin_less_equal _4931
@c[_4931] -1 i[z27_41][b0] -1 i[z32_40][b0] -1 i[z25_35][b0] 3 i[b442][b0] >= 0;
* constraint lin_less_equal _4932
@c[_4932] -1 i[z27_42][b0] 1 i[s27][b0] >= 0;
* constraint lin_less_equal _4933
@c[_4933] -1 i[z27_42][b0] 1 i[s42][b0] >= 0;
* constraint lin_less_equal _4934
@c[_4934] 1 i[z27_42][b0] -1 i[s27][b0] -1 i[s42][b0] >= -1;
* constraint lin_less_equal _4935
@c[_4935] 1 i[z27_42][b0] -2 i[b443][b0] >= 0;
* constraint lin_less_equal _4936
@c[_4936] -1 i[z27_42][b0] 1 i[b443][b0] >= 0;
* constraint lin_less_equal _4937
@c[_4937] -1 i[z27_43][b0] 1 i[s27][b0] >= 0;
* constraint lin_less_equal _4938
@c[_4938] -1 i[z27_43][b0] 1 i[s43][b0] >= 0;
* constraint lin_less_equal _4939
@c[_4939] 1 i[z27_43][b0] -1 i[s27][b0] -1 i[s43][b0] >= -1;
* constraint lin_less_equal _4940
@c[_4940] 1 i[z27_43][b0] -2 i[b444][b0] >= 0;
* constraint lin_less_equal _4941
@c[_4941] -1 i[z27_43][b0] 1 i[b444][b0] >= 0;
* constraint lin_less_equal _4942
@c[_4942] 1 i[z17_28][b0] -2 i[b445][b0] >= 0;
* constraint lin_less_equal _4943
@c[_4943] -1 i[z17_28][b0] 1 i[b445][b0] >= 0;
* constraint lin_less_equal _4944
@c[_4944] 1 i[z18_28][b0] 1 i[z24_29][b0] 1 i[z38_44][b0] -2 i[b446][b0] >= 0;
* constraint lin_less_equal _4945
@c[_4945] -1 i[z18_28][b0] -1 i[z24_29][b0] -1 i[z38_44][b0] 3 i[b446][b0] >= 0;
* constraint lin_less_equal _4946
@c[_4946] 1 i[z21_28][b0] 1 i[z19_29][b0] -2 i[b447][b0] >= 0;
* constraint lin_less_equal _4947
@c[_4947] -1 i[z21_28][b0] -1 i[z19_29][b0] 2 i[b447][b0] >= 0;
* constraint lin_less_equal _4948
@c[_4948] 1 i[z22_28][b0] -2 i[b448][b0] >= 0;
* constraint lin_less_equal _4949
@c[_4949] -1 i[z22_28][b0] 1 i[b448][b0] >= 0;
* constraint lin_less_equal _4950
@c[_4950] -1 i[z34_52][b0] 1 i[s34][b0] >= 0;
* constraint lin_less_equal _4951
@c[_4951] -1 i[z34_52][b0] 1 i[s52][b0] >= 0;
* constraint lin_less_equal _4952
@c[_4952] 1 i[z34_52][b0] -1 i[s34][b0] -1 i[s52][b0] >= -1;
* constraint lin_less_equal _4953
@c[_4953] 1 i[z26_28][b0] 1 i[z30_46][b0] 1 i[z21_31][b0] 1 i[z36_38][b0] 1 i[z19_45][b0] 1 i[z20_50][b0] 1 i[z34_52][b0] -2 i[b449][b0] >= 0;
* constraint lin_less_equal _4954
@c[_4954] -1 i[z26_28][b0] -1 i[z30_46][b0] -1 i[z21_31][b0] -1 i[z36_38][b0] -1 i[z19_45][b0] -1 i[z20_50][b0] -1 i[z34_52][b0] 7 i[b449][b0] >= 0;
* constraint lin_less_equal _4955
@c[_4955] 1 i[z28_29][b0] 1 i[z29_44][b0] 1 i[z31_39][b0] 1 i[z36_41][b0] -2 i[b450][b0] >= 0;
* constraint lin_less_equal _4956
@c[_4956] -1 i[z28_29][b0] -1 i[z29_44][b0] -1 i[z31_39][b0] -1 i[z36_41][b0] 4 i[b450][b0] >= 0;
* constraint lin_less_equal _4957
@c[_4957] -1 i[z36_43][b0] 1 i[s36][b0] >= 0;
* constraint lin_less_equal _4958
@c[_4958] -1 i[z36_43][b0] 1 i[s43][b0] >= 0;
* constraint lin_less_equal _4959
@c[_4959] 1 i[z36_43][b0] -1 i[s36][b0] -1 i[s43][b0] >= -1;
* constraint lin_less_equal _4960
@c[_4960] 1 i[z28_31][b0] 1 i[z29_45][b0] 1 i[z31_33][b0] 1 i[z36_43][b0] 1 i[z44_51][b0] -2 i[b451][b0] >= 0;
* constraint lin_less_equal _4961
@c[_4961] -1 i[z28_31][b0] -1 i[z29_45][b0] -1 i[z31_33][b0] -1 i[z36_43][b0] -1 i[z44_51][b0] 5 i[b451][b0] >= 0;
* constraint lin_less_equal _4962
@c[_4962] 1 i[z28_44][b0] -2 i[b452][b0] >= 0;
* constraint lin_less_equal _4963
@c[_4963] -1 i[z28_44][b0] 1 i[b452][b0] >= 0;
* constraint lin_less_equal _4964
@c[_4964] -1 i[z28_45][b0] 1 i[s28][b0] >= 0;
* constraint lin_less_equal _4965
@c[_4965] -1 i[z28_45][b0] 1 i[s45][b0] >= 0;
* constraint lin_less_equal _4966
@c[_4966] 1 i[z28_45][b0] -1 i[s28][b0] -1 i[s45][b0] >= -1;
* constraint lin_less_equal _4967
@c[_4967] -1 i[z29_51][b0] 1 i[s29][b0] >= 0;
* constraint lin_less_equal _4968
@c[_4968] -1 i[z29_51][b0] 1 i[s51][b0] >= 0;
* constraint lin_less_equal _4969
@c[_4969] 1 i[z29_51][b0] -1 i[s29][b0] -1 i[s51][b0] >= -1;
* constraint lin_less_equal _4970
@c[_4970] 1 i[z28_45][b0] 1 i[z29_51][b0] -2 i[b453][b0] >= 0;
* constraint lin_less_equal _4971
@c[_4971] -1 i[z28_45][b0] -1 i[z29_51][b0] 2 i[b453][b0] >= 0;
* constraint lin_less_equal _4972
@c[_4972] 1 i[z28_47][b0] 1 i[z21_29][b0] 1 i[z19_44][b0] -2 i[b454][b0] >= 0;
* constraint lin_less_equal _4973
@c[_4973] -1 i[z28_47][b0] -1 i[z21_29][b0] -1 i[z19_44][b0] 3 i[b454][b0] >= 0;
* constraint lin_less_equal _4974
@c[_4974] 1 i[z28_48][b0] 1 i[z22_29][b0] -2 i[b455][b0] >= 0;
* constraint lin_less_equal _4975
@c[_4975] -1 i[z28_48][b0] -1 i[z22_29][b0] 2 i[b455][b0] >= 0;
* constraint lin_less_equal _4976
@c[_4976] 1 i[z28_50][b0] 1 i[z29_48][b0] 1 i[z22_44][b0] -2 i[b456][b0] >= 0;
* constraint lin_less_equal _4977
@c[_4977] -1 i[z28_50][b0] -1 i[z29_48][b0] -1 i[z22_44][b0] 3 i[b456][b0] >= 0;
* constraint lin_less_equal _4978
@c[_4978] -1 i[z28_51][b0] 1 i[s28][b0] >= 0;
* constraint lin_less_equal _4979
@c[_4979] -1 i[z28_51][b0] 1 i[s51][b0] >= 0;
* constraint lin_less_equal _4980
@c[_4980] 1 i[z28_51][b0] -1 i[s28][b0] -1 i[s51][b0] >= -1;
* constraint lin_less_equal _4981
@c[_4981] 1 i[z28_51][b0] -2 i[b457][b0] >= 0;
* constraint lin_less_equal _4982
@c[_4982] -1 i[z28_51][b0] 1 i[b457][b0] >= 0;
* constraint lin_less_equal _4983
@c[_4983] -1 i[z28_52][b0] 1 i[s28][b0] >= 0;
* constraint lin_less_equal _4984
@c[_4984] -1 i[z28_52][b0] 1 i[s52][b0] >= 0;
* constraint lin_less_equal _4985
@c[_4985] 1 i[z28_52][b0] -1 i[s28][b0] -1 i[s52][b0] >= -1;
* constraint lin_less_equal _4986
@c[_4986] 1 i[z28_52][b0] -2 i[b458][b0] >= 0;
* constraint lin_less_equal _4987
@c[_4987] -1 i[z28_52][b0] 1 i[b458][b0] >= 0;
* constraint lin_less_equal _4988
@c[_4988] 1 i[z17_29][b0] -2 i[b459][b0] >= 0;
* constraint lin_less_equal _4989
@c[_4989] -1 i[z17_29][b0] 1 i[b459][b0] >= 0;
* constraint lin_less_equal _4990
@c[_4990] 1 i[z18_29][b0] 1 i[z24_44][b0] -2 i[b460][b0] >= 0;
* constraint lin_less_equal _4991
@c[_4991] -1 i[z18_29][b0] -1 i[z24_44][b0] 2 i[b460][b0] >= 0;
* constraint lin_less_equal _4992
@c[_4992] 1 i[z25_29][b0] 1 i[z40_44][b0] -2 i[b461][b0] >= 0;
* constraint lin_less_equal _4993
@c[_4993] -1 i[z25_29][b0] -1 i[z40_44][b0] 2 i[b461][b0] >= 0;
* constraint lin_less_equal _4994
@c[_4994] 1 i[z29_47][b0] 1 i[z21_44][b0] -2 i[b462][b0] >= 0;
* constraint lin_less_equal _4995
@c[_4995] -1 i[z29_47][b0] -1 i[z21_44][b0] 2 i[b462][b0] >= 0;
* constraint lin_less_equal _4996
@c[_4996] 1 i[z29_50][b0] 1 i[z27_31][b0] 1 i[z44_48][b0] -2 i[b463][b0] >= 0;
* constraint lin_less_equal _4997
@c[_4997] -1 i[z29_50][b0] -1 i[z27_31][b0] -1 i[z44_48][b0] 3 i[b463][b0] >= 0;
* constraint lin_less_equal _4998
@c[_4998] -1 i[z29_52][b0] 1 i[s29][b0] >= 0;
* constraint lin_less_equal _4999
@c[_4999] -1 i[z29_52][b0] 1 i[s52][b0] >= 0;
* constraint lin_less_equal _5000
@c[_5000] 1 i[z29_52][b0] -1 i[s29][b0] -1 i[s52][b0] >= -1;
* constraint lin_less_equal _5001
@c[_5001] 1 i[z29_52][b0] -2 i[b464][b0] >= 0;
* constraint lin_less_equal _5002
@c[_5002] -1 i[z29_52][b0] 1 i[b464][b0] >= 0;
* constraint lin_less_equal _5003
@c[_5003] 1 i[z27_30][b0] 1 i[z33_47][b0] 1 i[z22_48][b0] 1 i[z48_50][b0] -2 i[b465][b0] >= 0;
* constraint lin_less_equal _5004
@c[_5004] -1 i[z27_30][b0] -1 i[z33_47][b0] -1 i[z22_48][b0] -1 i[z48_50][b0] 4 i[b465][b0] >= 0;
* constraint lin_less_equal _5005
@c[_5005] 1 i[z30_44][b0] 1 i[z17_45][b0] 1 i[z39_50][b0] 1 i[z32_52][b0] -2 i[b466][b0] >= 0;
* constraint lin_less_equal _5006
@c[_5006] -1 i[z30_44][b0] -1 i[z17_45][b0] -1 i[z39_50][b0] -1 i[z32_52][b0] 4 i[b466][b0] >= 0;
* constraint lin_less_equal _5007
@c[_5007] 1 i[z30_51][b0] 1 i[z18_31][b0] 1 i[z24_45][b0] 1 i[z38_51][b0] 1 i[z46_52][b0] -2 i[b467][b0] >= 0;
* constraint lin_less_equal _5008
@c[_5008] -1 i[z30_51][b0] -1 i[z18_31][b0] -1 i[z24_45][b0] -1 i[z38_51][b0] -1 i[z46_52][b0] 5 i[b467][b0] >= 0;
* constraint lin_less_equal _5009
@c[_5009] 1 i[z30_52][b0] 1 i[z25_45][b0] 1 i[z40_51][b0] 1 i[z20_52][b0] -2 i[b468][b0] >= 0;
* constraint lin_less_equal _5010
@c[_5010] -1 i[z30_52][b0] -1 i[z25_45][b0] -1 i[z40_51][b0] -1 i[z20_52][b0] 4 i[b468][b0] >= 0;
* constraint lin_less_equal _5011
@c[_5011] 1 i[z17_31][b0] 1 i[z27_52][b0] -2 i[b469][b0] >= 0;
* constraint lin_less_equal _5012
@c[_5012] -1 i[z17_31][b0] -1 i[z27_52][b0] 2 i[b469][b0] >= 0;
* constraint lin_less_equal _5013
@c[_5013] 1 i[z19_31][b0] -2 i[b470][b0] >= 0;
* constraint lin_less_equal _5014
@c[_5014] -1 i[z19_31][b0] 1 i[b470][b0] >= 0;
* constraint lin_less_equal _5015
@c[_5015] 1 i[z24_31][b0] 1 i[z38_45][b0] -2 i[b471][b0] >= 0;
* constraint lin_less_equal _5016
@c[_5016] -1 i[z24_31][b0] -1 i[z38_45][b0] 2 i[b471][b0] >= 0;
* constraint lin_less_equal _5017
@c[_5017] 1 i[z25_31][b0] 1 i[z40_45][b0] 1 i[z41_51][b0] -2 i[b472][b0] >= 0;
* constraint lin_less_equal _5018
@c[_5018] -1 i[z25_31][b0] -1 i[z40_45][b0] -1 i[z41_51][b0] 3 i[b472][b0] >= 0;
* constraint lin_less_equal _5019
@c[_5019] 1 i[z26_31][b0] 1 i[z44_47][b0] -2 i[b473][b0] >= 0;
* constraint lin_less_equal _5020
@c[_5020] -1 i[z26_31][b0] -1 i[z44_47][b0] 2 i[b473][b0] >= 0;
* constraint lin_less_equal _5021
@c[_5021] 1 i[z31_32][b0] 1 i[z44_50][b0] 1 i[z27_45][b0] -2 i[b474][b0] >= 0;
* constraint lin_less_equal _5022
@c[_5022] -1 i[z31_32][b0] -1 i[z44_50][b0] -1 i[z27_45][b0] 3 i[b474][b0] >= 0;
* constraint lin_less_equal _5023
@c[_5023] -1 i[z31_34][b0] 1 i[s31][b0] >= 0;
* constraint lin_less_equal _5024
@c[_5024] -1 i[z31_34][b0] 1 i[s34][b0] >= 0;
* constraint lin_less_equal _5025
@c[_5025] 1 i[z31_34][b0] -1 i[s31][b0] -1 i[s34][b0] >= -1;
* constraint lin_less_equal _5026
@c[_5026] -1 i[z44_52][b0] 1 i[s44][b0] >= 0;
* constraint lin_less_equal _5027
@c[_5027] -1 i[z44_52][b0] 1 i[s52][b0] >= 0;
* constraint lin_less_equal _5028
@c[_5028] 1 i[z44_52][b0] -1 i[s44][b0] -1 i[s52][b0] >= -1;
* constraint lin_less_equal _5029
@c[_5029] 1 i[z31_34][b0] 1 i[z44_52][b0] -2 i[b475][b0] >= 0;
* constraint lin_less_equal _5030
@c[_5030] -1 i[z31_34][b0] -1 i[z44_52][b0] 2 i[b475][b0] >= 0;
* constraint lin_less_equal _5031
@c[_5031] 1 i[z31_35][b0] 1 i[z32_45][b0] 1 i[z27_51][b0] -2 i[b476][b0] >= 0;
* constraint lin_less_equal _5032
@c[_5032] -1 i[z31_35][b0] -1 i[z32_45][b0] -1 i[z27_51][b0] 3 i[b476][b0] >= 0;
* constraint lin_less_equal _5033
@c[_5033] -1 i[z31_37][b0] 1 i[s31][b0] >= 0;
* constraint lin_less_equal _5034
@c[_5034] -1 i[z31_37][b0] 1 i[s37][b0] >= 0;
* constraint lin_less_equal _5035
@c[_5035] 1 i[z31_37][b0] -1 i[s31][b0] -1 i[s37][b0] >= -1;
* constraint lin_less_equal _5036
@c[_5036] -1 i[z34_45][b0] 1 i[s34][b0] >= 0;
* constraint lin_less_equal _5037
@c[_5037] -1 i[z34_45][b0] 1 i[s45][b0] >= 0;
* constraint lin_less_equal _5038
@c[_5038] 1 i[z34_45][b0] -1 i[s34][b0] -1 i[s45][b0] >= -1;
* constraint lin_less_equal _5039
@c[_5039] 1 i[z31_37][b0] 1 i[z34_45][b0] -2 i[b477][b0] >= 0;
* constraint lin_less_equal _5040
@c[_5040] -1 i[z31_37][b0] -1 i[z34_45][b0] 2 i[b477][b0] >= 0;
* constraint lin_less_equal _5041
@c[_5041] -1 i[z31_38][b0] 1 i[s31][b0] >= 0;
* constraint lin_less_equal _5042
@c[_5042] -1 i[z31_38][b0] 1 i[s38][b0] >= 0;
* constraint lin_less_equal _5043
@c[_5043] 1 i[z31_38][b0] -1 i[s31][b0] -1 i[s38][b0] >= -1;
* constraint lin_less_equal _5044
@c[_5044] 1 i[z31_38][b0] -2 i[b478][b0] >= 0;
* constraint lin_less_equal _5045
@c[_5045] -1 i[z31_38][b0] 1 i[b478][b0] >= 0;
* constraint lin_less_equal _5046
@c[_5046] 1 i[z31_40][b0] 1 i[z41_45][b0] -2 i[b479][b0] >= 0;
* constraint lin_less_equal _5047
@c[_5047] -1 i[z31_40][b0] -1 i[z41_45][b0] 2 i[b479][b0] >= 0;
* constraint lin_less_equal _5048
@c[_5048] 1 i[z31_41][b0] -2 i[b480][b0] >= 0;
* constraint lin_less_equal _5049
@c[_5049] -1 i[z31_41][b0] 1 i[b480][b0] >= 0;
* constraint lin_less_equal _5050
@c[_5050] -1 i[z31_42][b0] 1 i[s31][b0] >= 0;
* constraint lin_less_equal _5051
@c[_5051] -1 i[z31_42][b0] 1 i[s42][b0] >= 0;
* constraint lin_less_equal _5052
@c[_5052] 1 i[z31_42][b0] -1 i[s31][b0] -1 i[s42][b0] >= -1;
* constraint lin_less_equal _5053
@c[_5053] -1 i[z37_45][b0] 1 i[s37][b0] >= 0;
* constraint lin_less_equal _5054
@c[_5054] -1 i[z37_45][b0] 1 i[s45][b0] >= 0;
* constraint lin_less_equal _5055
@c[_5055] 1 i[z37_45][b0] -1 i[s37][b0] -1 i[s45][b0] >= -1;
* constraint lin_less_equal _5056
@c[_5056] -1 i[z34_51][b0] 1 i[s34][b0] >= 0;
* constraint lin_less_equal _5057
@c[_5057] -1 i[z34_51][b0] 1 i[s51][b0] >= 0;
* constraint lin_less_equal _5058
@c[_5058] 1 i[z34_51][b0] -1 i[s34][b0] -1 i[s51][b0] >= -1;
* constraint lin_less_equal _5059
@c[_5059] 1 i[z31_42][b0] 1 i[z37_45][b0] 1 i[z34_51][b0] -2 i[b481][b0] >= 0;
* constraint lin_less_equal _5060
@c[_5060] -1 i[z31_42][b0] -1 i[z37_45][b0] -1 i[z34_51][b0] 3 i[b481][b0] >= 0;
* constraint lin_less_equal _5061
@c[_5061] 1 i[z31_43][b0] -2 i[b482][b0] >= 0;
* constraint lin_less_equal _5062
@c[_5062] -1 i[z31_43][b0] 1 i[b482][b0] >= 0;
* constraint lin_less_equal _5063
@c[_5063] 1 i[z17_32][b0] -2 i[b483][b0] >= 0;
* constraint lin_less_equal _5064
@c[_5064] -1 i[z17_32][b0] 1 i[b483][b0] >= 0;
* constraint lin_less_equal _5065
@c[_5065] 1 i[z19_32][b0] 1 i[z21_35][b0] -2 i[b484][b0] >= 0;
* constraint lin_less_equal _5066
@c[_5066] -1 i[z19_32][b0] -1 i[z21_35][b0] 2 i[b484][b0] >= 0;
* constraint lin_less_equal _5067
@c[_5067] 1 i[z22_32][b0] 1 i[z35_48][b0] -2 i[b485][b0] >= 0;
* constraint lin_less_equal _5068
@c[_5068] -1 i[z22_32][b0] -1 i[z35_48][b0] 2 i[b485][b0] >= 0;
* constraint lin_less_equal _5069
@c[_5069] 1 i[z32_38][b0] 1 i[z24_35][b0] -2 i[b486][b0] >= 0;
* constraint lin_less_equal _5070
@c[_5070] -1 i[z32_38][b0] -1 i[z24_35][b0] 2 i[b486][b0] >= 0;
* constraint lin_less_equal _5071
@c[_5071] 1 i[z32_41][b0] 1 i[z28_34][b0] 1 i[z35_40][b0] -2 i[b487][b0] >= 0;
* constraint lin_less_equal _5072
@c[_5072] -1 i[z32_41][b0] -1 i[z28_34][b0] -1 i[z35_40][b0] 3 i[b487][b0] >= 0;
* constraint lin_less_equal _5073
@c[_5073] -1 i[z32_43][b0] 1 i[s32][b0] >= 0;
* constraint lin_less_equal _5074
@c[_5074] -1 i[z32_43][b0] 1 i[s43][b0] >= 0;
* constraint lin_less_equal _5075
@c[_5075] 1 i[z32_43][b0] -1 i[s32][b0] -1 i[s43][b0] >= -1;
* constraint lin_less_equal _5076
@c[_5076] 1 i[z32_43][b0] -2 i[b488][b0] >= 0;
* constraint lin_less_equal _5077
@c[_5077] -1 i[z32_43][b0] 1 i[b488][b0] >= 0;
* constraint lin_less_equal _5078
@c[_5078] 1 i[z28_33][b0] 1 i[z30_38][b0] 1 i[z25_40][b0] 1 i[z40_41][b0] -2 i[b489][b0] >= 0;
* constraint lin_less_equal _5079
@c[_5079] -1 i[z28_33][b0] -1 i[z30_38][b0] -1 i[z25_40][b0] -1 i[z40_41][b0] 4 i[b489][b0] >= 0;
* constraint lin_less_equal _5080
@c[_5080] 1 i[z33_35][b0] 1 i[z17_37][b0] 1 i[z41_49][b0] 1 i[z29_43][b0] -2 i[b490][b0] >= 0;
* constraint lin_less_equal _5081
@c[_5081] -1 i[z33_35][b0] -1 i[z17_37][b0] -1 i[z41_49][b0] -1 i[z29_43][b0] 4 i[b490][b0] >= 0;
* constraint lin_less_equal _5082
@c[_5082] 1 i[z33_42][b0] 1 i[z19_34][b0] 1 i[z21_37][b0] 1 i[z42_47][b0] 1 i[z36_43][b0] -2 i[b491][b0] >= 0;
* constraint lin_less_equal _5083
@c[_5083] -1 i[z33_42][b0] -1 i[z19_34][b0] -1 i[z21_37][b0] -1 i[z42_47][b0] -1 i[z36_43][b0] 5 i[b491][b0] >= 0;
* constraint lin_less_equal _5084
@c[_5084] 1 i[z33_43][b0] 1 i[z22_37][b0] 1 i[z42_48][b0] 1 i[z23_43][b0] -2 i[b492][b0] >= 0;
* constraint lin_less_equal _5085
@c[_5085] -1 i[z33_43][b0] -1 i[z22_37][b0] -1 i[z42_48][b0] -1 i[z23_43][b0] 4 i[b492][b0] >= 0;
* constraint lin_less_equal _5086
@c[_5086] 1 i[z17_34][b0] 1 i[z28_43][b0] -2 i[b493][b0] >= 0;
* constraint lin_less_equal _5087
@c[_5087] -1 i[z17_34][b0] -1 i[z28_43][b0] 2 i[b493][b0] >= 0;
* constraint lin_less_equal _5088
@c[_5088] 1 i[z18_34][b0] -2 i[b494][b0] >= 0;
* constraint lin_less_equal _5089
@c[_5089] -1 i[z18_34][b0] 1 i[b494][b0] >= 0;
* constraint lin_less_equal _5090
@c[_5090] 1 i[z21_34][b0] 1 i[z37_47][b0] -2 i[b495][b0] >= 0;
* constraint lin_less_equal _5091
@c[_5091] -1 i[z21_34][b0] -1 i[z37_47][b0] 2 i[b495][b0] >= 0;
* constraint lin_less_equal _5092
@c[_5092] 1 i[z22_34][b0] 1 i[z37_48][b0] 1 i[z42_50][b0] -2 i[b496][b0] >= 0;
* constraint lin_less_equal _5093
@c[_5093] -1 i[z22_34][b0] -1 i[z37_48][b0] -1 i[z42_50][b0] 3 i[b496][b0] >= 0;
* constraint lin_less_equal _5094
@c[_5094] 1 i[z26_34][b0] 1 i[z35_38][b0] -2 i[b497][b0] >= 0;
* constraint lin_less_equal _5095
@c[_5095] -1 i[z26_34][b0] -1 i[z35_38][b0] 2 i[b497][b0] >= 0;
* constraint lin_less_equal _5096
@c[_5096] 1 i[z29_34][b0] 1 i[z35_41][b0] 1 i[z28_37][b0] -2 i[b498][b0] >= 0;
* constraint lin_less_equal _5097
@c[_5097] -1 i[z29_34][b0] -1 i[z35_41][b0] -1 i[z28_37][b0] 3 i[b498][b0] >= 0;
* constraint lin_less_equal _5098
@c[_5098] -1 i[z35_43][b0] 1 i[s35][b0] >= 0;
* constraint lin_less_equal _5099
@c[_5099] -1 i[z35_43][b0] 1 i[s43][b0] >= 0;
* constraint lin_less_equal _5100
@c[_5100] 1 i[z35_43][b0] -1 i[s35][b0] -1 i[s43][b0] >= -1;
* constraint lin_less_equal _5101
@c[_5101] 1 i[z31_34][b0] 1 i[z35_43][b0] -2 i[b499][b0] >= 0;
* constraint lin_less_equal _5102
@c[_5102] -1 i[z31_34][b0] -1 i[z35_43][b0] 2 i[b499][b0] >= 0;
* constraint lin_less_equal _5103
@c[_5103] 1 i[z34_44][b0] 1 i[z29_37][b0] 1 i[z28_42][b0] -2 i[b500][b0] >= 0;
* constraint lin_less_equal _5104
@c[_5104] -1 i[z34_44][b0] -1 i[z29_37][b0] -1 i[z28_42][b0] 3 i[b500][b0] >= 0;
* constraint lin_less_equal _5105
@c[_5105] 1 i[z34_45][b0] 1 i[z31_37][b0] -2 i[b501][b0] >= 0;
* constraint lin_less_equal _5106
@c[_5106] -1 i[z34_45][b0] -1 i[z31_37][b0] 2 i[b501][b0] >= 0;
* constraint lin_less_equal _5107
@c[_5107] -1 i[z34_47][b0] 1 i[s34][b0] >= 0;
* constraint lin_less_equal _5108
@c[_5108] -1 i[z34_47][b0] 1 i[s47][b0] >= 0;
* constraint lin_less_equal _5109
@c[_5109] 1 i[z34_47][b0] -1 i[s34][b0] -1 i[s47][b0] >= -1;
* constraint lin_less_equal _5110
@c[_5110] 1 i[z34_47][b0] -2 i[b502][b0] >= 0;
* constraint lin_less_equal _5111
@c[_5111] -1 i[z34_47][b0] 1 i[b502][b0] >= 0;
* constraint lin_less_equal _5112
@c[_5112] 1 i[z34_48][b0] 1 i[z37_50][b0] -2 i[b503][b0] >= 0;
* constraint lin_less_equal _5113
@c[_5113] -1 i[z34_48][b0] -1 i[z37_50][b0] 2 i[b503][b0] >= 0;
* constraint lin_less_equal _5114
@c[_5114] 1 i[z34_50][b0] -2 i[b504][b0] >= 0;
* constraint lin_less_equal _5115
@c[_5115] -1 i[z34_50][b0] 1 i[b504][b0] >= 0;
* constraint lin_less_equal _5116
@c[_5116] 1 i[z34_51][b0] 1 i[z37_45][b0] 1 i[z31_42][b0] -2 i[b505][b0] >= 0;
* constraint lin_less_equal _5117
@c[_5117] -1 i[z34_51][b0] -1 i[z37_45][b0] -1 i[z31_42][b0] 3 i[b505][b0] >= 0;
* constraint lin_less_equal _5118
@c[_5118] 1 i[z34_52][b0] -2 i[b506][b0] >= 0;
* constraint lin_less_equal _5119
@c[_5119] -1 i[z34_52][b0] 1 i[b506][b0] >= 0;
* constraint lin_less_equal _5120
@c[_5120] 1 i[z17_35][b0] -2 i[b507][b0] >= 0;
* constraint lin_less_equal _5121
@c[_5121] -1 i[z17_35][b0] 1 i[b507][b0] >= 0;
* constraint lin_less_equal _5122
@c[_5122] 1 i[z19_35][b0] -2 i[b508][b0] >= 0;
* constraint lin_less_equal _5123
@c[_5123] -1 i[z19_35][b0] 1 i[b508][b0] >= 0;
* constraint lin_less_equal _5124
@c[_5124] 1 i[z22_35][b0] -2 i[b509][b0] >= 0;
* constraint lin_less_equal _5125
@c[_5125] -1 i[z22_35][b0] 1 i[b509][b0] >= 0;
* constraint lin_less_equal _5126
@c[_5126] -1 i[z35_51][b0] 1 i[s35][b0] >= 0;
* constraint lin_less_equal _5127
@c[_5127] -1 i[z35_51][b0] 1 i[s51][b0] >= 0;
* constraint lin_less_equal _5128
@c[_5128] 1 i[z35_51][b0] -1 i[s35][b0] -1 i[s51][b0] >= -1;
* constraint lin_less_equal _5129
@c[_5129] 1 i[z35_51][b0] -2 i[b510][b0] >= 0;
* constraint lin_less_equal _5130
@c[_5130] -1 i[z35_51][b0] 1 i[b510][b0] >= 0;
* constraint lin_less_equal _5131
@c[_5131] 1 i[z26_37][b0] -2 i[b511][b0] >= 0;
* constraint lin_less_equal _5132
@c[_5132] -1 i[z26_37][b0] 1 i[b511][b0] >= 0;
* constraint lin_less_equal _5133
@c[_5133] 1 i[z27_37][b0] 1 i[z32_42][b0] -2 i[b512][b0] >= 0;
* constraint lin_less_equal _5134
@c[_5134] -1 i[z27_37][b0] -1 i[z32_42][b0] 2 i[b512][b0] >= 0;
* constraint lin_less_equal _5135
@c[_5135] 1 i[z37_44][b0] 1 i[z29_42][b0] -2 i[b513][b0] >= 0;
* constraint lin_less_equal _5136
@c[_5136] -1 i[z37_44][b0] -1 i[z29_42][b0] 2 i[b513][b0] >= 0;
* constraint lin_less_equal _5137
@c[_5137] -1 i[z37_51][b0] 1 i[s37][b0] >= 0;
* constraint lin_less_equal _5138
@c[_5138] -1 i[z37_51][b0] 1 i[s51][b0] >= 0;
* constraint lin_less_equal _5139
@c[_5139] 1 i[z37_51][b0] -1 i[s37][b0] -1 i[s51][b0] >= -1;
* constraint lin_less_equal _5140
@c[_5140] -1 i[z42_45][b0] 1 i[s42][b0] >= 0;
* constraint lin_less_equal _5141
@c[_5141] -1 i[z42_45][b0] 1 i[s45][b0] >= 0;
* constraint lin_less_equal _5142
@c[_5142] 1 i[z42_45][b0] -1 i[s42][b0] -1 i[s45][b0] >= -1;
* constraint lin_less_equal _5143
@c[_5143] 1 i[z37_51][b0] 1 i[z42_45][b0] -2 i[b514][b0] >= 0;
* constraint lin_less_equal _5144
@c[_5144] -1 i[z37_51][b0] -1 i[z42_45][b0] 2 i[b514][b0] >= 0;
* constraint lin_less_equal _5145
@c[_5145] 1 i[z37_52][b0] -2 i[b515][b0] >= 0;
* constraint lin_less_equal _5146
@c[_5146] -1 i[z37_52][b0] 1 i[b515][b0] >= 0;
* constraint lin_less_equal _5147
@c[_5147] 1 i[z26_38][b0] -2 i[b516][b0] >= 0;
* constraint lin_less_equal _5148
@c[_5148] -1 i[z26_38][b0] 1 i[b516][b0] >= 0;
* constraint lin_less_equal _5149
@c[_5149] 1 i[z28_38][b0] -2 i[b517][b0] >= 0;
* constraint lin_less_equal _5150
@c[_5150] -1 i[z28_38][b0] 1 i[b517][b0] >= 0;
* constraint lin_less_equal _5151
@c[_5151] 1 i[z31_38][b0] -2 i[b518][b0] >= 0;
* constraint lin_less_equal _5152
@c[_5152] -1 i[z31_38][b0] 1 i[b518][b0] >= 0;
* constraint lin_less_equal _5153
@c[_5153] -1 i[z38_50][b0] 1 i[s38][b0] >= 0;
* constraint lin_less_equal _5154
@c[_5154] -1 i[z38_50][b0] 1 i[s50][b0] >= 0;
* constraint lin_less_equal _5155
@c[_5155] 1 i[z38_50][b0] -1 i[s38][b0] -1 i[s50][b0] >= -1;
* constraint lin_less_equal _5156
@c[_5156] 1 i[z38_50][b0] -2 i[b519][b0] >= 0;
* constraint lin_less_equal _5157
@c[_5157] -1 i[z38_50][b0] 1 i[b519][b0] >= 0;
* constraint lin_less_equal _5158
@c[_5158] 1 i[z17_40][b0] -2 i[b520][b0] >= 0;
* constraint lin_less_equal _5159
@c[_5159] -1 i[z17_40][b0] 1 i[b520][b0] >= 0;
* constraint lin_less_equal _5160
@c[_5160] 1 i[z18_40][b0] 1 i[z24_41][b0] -2 i[b521][b0] >= 0;
* constraint lin_less_equal _5161
@c[_5161] -1 i[z18_40][b0] -1 i[z24_41][b0] 2 i[b521][b0] >= 0;
* constraint lin_less_equal _5162
@c[_5162] 1 i[z40_47][b0] 1 i[z21_41][b0] -2 i[b522][b0] >= 0;
* constraint lin_less_equal _5163
@c[_5163] -1 i[z40_47][b0] -1 i[z21_41][b0] 2 i[b522][b0] >= 0;
* constraint lin_less_equal _5164
@c[_5164] -1 i[z40_50][b0] 1 i[s40][b0] >= 0;
* constraint lin_less_equal _5165
@c[_5165] -1 i[z40_50][b0] 1 i[s50][b0] >= 0;
* constraint lin_less_equal _5166
@c[_5166] 1 i[z40_50][b0] -1 i[s40][b0] -1 i[s50][b0] >= -1;
* constraint lin_less_equal _5167
@c[_5167] -1 i[z41_48][b0] 1 i[s41][b0] >= 0;
* constraint lin_less_equal _5168
@c[_5168] -1 i[z41_48][b0] 1 i[s48][b0] >= 0;
* constraint lin_less_equal _5169
@c[_5169] 1 i[z41_48][b0] -1 i[s41][b0] -1 i[s48][b0] >= -1;
* constraint lin_less_equal _5170
@c[_5170] 1 i[z40_50][b0] 1 i[z41_48][b0] -2 i[b523][b0] >= 0;
* constraint lin_less_equal _5171
@c[_5171] -1 i[z40_50][b0] -1 i[z41_48][b0] 2 i[b523][b0] >= 0;
* constraint lin_less_equal _5172
@c[_5172] 1 i[z40_52][b0] -2 i[b524][b0] >= 0;
* constraint lin_less_equal _5173
@c[_5173] -1 i[z40_52][b0] 1 i[b524][b0] >= 0;
* constraint lin_less_equal _5174
@c[_5174] 1 i[z17_41][b0] -2 i[b525][b0] >= 0;
* constraint lin_less_equal _5175
@c[_5175] -1 i[z17_41][b0] 1 i[b525][b0] >= 0;
* constraint lin_less_equal _5176
@c[_5176] 1 i[z18_41][b0] -2 i[b526][b0] >= 0;
* constraint lin_less_equal _5177
@c[_5177] -1 i[z18_41][b0] 1 i[b526][b0] >= 0;
* constraint lin_less_equal _5178
@c[_5178] 1 i[z25_41][b0] -2 i[b527][b0] >= 0;
* constraint lin_less_equal _5179
@c[_5179] -1 i[z25_41][b0] 1 i[b527][b0] >= 0;
* constraint lin_less_equal _5180
@c[_5180] -1 i[z41_47][b0] 1 i[s41][b0] >= 0;
* constraint lin_less_equal _5181
@c[_5181] -1 i[z41_47][b0] 1 i[s47][b0] >= 0;
* constraint lin_less_equal _5182
@c[_5182] 1 i[z41_47][b0] -1 i[s41][b0] -1 i[s47][b0] >= -1;
* constraint lin_less_equal _5183
@c[_5183] 1 i[z41_47][b0] -2 i[b528][b0] >= 0;
* constraint lin_less_equal _5184
@c[_5184] -1 i[z41_47][b0] 1 i[b528][b0] >= 0;
* constraint lin_less_equal _5185
@c[_5185] -1 i[z41_50][b0] 1 i[s41][b0] >= 0;
* constraint lin_less_equal _5186
@c[_5186] -1 i[z41_50][b0] 1 i[s50][b0] >= 0;
* constraint lin_less_equal _5187
@c[_5187] 1 i[z41_50][b0] -1 i[s41][b0] -1 i[s50][b0] >= -1;
* constraint lin_less_equal _5188
@c[_5188] 1 i[z41_50][b0] 1 i[z27_43][b0] -2 i[b529][b0] >= 0;
* constraint lin_less_equal _5189
@c[_5189] -1 i[z41_50][b0] -1 i[z27_43][b0] 2 i[b529][b0] >= 0;
* constraint lin_less_equal _5190
@c[_5190] 1 i[z41_52][b0] -2 i[b530][b0] >= 0;
* constraint lin_less_equal _5191
@c[_5191] -1 i[z41_52][b0] 1 i[b530][b0] >= 0;
* constraint lin_less_equal _5192
@c[_5192] 1 i[z26_42][b0] -2 i[b531][b0] >= 0;
* constraint lin_less_equal _5193
@c[_5193] -1 i[z26_42][b0] 1 i[b531][b0] >= 0;
* constraint lin_less_equal _5194
@c[_5194] 1 i[z27_42][b0] -2 i[b532][b0] >= 0;
* constraint lin_less_equal _5195
@c[_5195] -1 i[z27_42][b0] 1 i[b532][b0] >= 0;
* constraint lin_less_equal _5196
@c[_5196] 1 i[z34_42][b0] -2 i[b533][b0] >= 0;
* constraint lin_less_equal _5197
@c[_5197] -1 i[z34_42][b0] 1 i[b533][b0] >= 0;
* constraint lin_less_equal _5198
@c[_5198] -1 i[z42_44][b0] 1 i[s42][b0] >= 0;
* constraint lin_less_equal _5199
@c[_5199] -1 i[z42_44][b0] 1 i[s44][b0] >= 0;
* constraint lin_less_equal _5200
@c[_5200] 1 i[z42_44][b0] -1 i[s42][b0] -1 i[s44][b0] >= -1;
* constraint lin_less_equal _5201
@c[_5201] 1 i[z42_44][b0] -2 i[b534][b0] >= 0;
* constraint lin_less_equal _5202
@c[_5202] -1 i[z42_44][b0] 1 i[b534][b0] >= 0;
* constraint lin_less_equal _5203
@c[_5203] -1 i[z42_51][b0] 1 i[s42][b0] >= 0;
* constraint lin_less_equal _5204
@c[_5204] -1 i[z42_51][b0] 1 i[s51][b0] >= 0;
* constraint lin_less_equal _5205
@c[_5205] 1 i[z42_51][b0] -1 i[s42][b0] -1 i[s51][b0] >= -1;
* constraint lin_less_equal _5206
@c[_5206] 1 i[z42_51][b0] 1 i[z18_43][b0] -2 i[b535][b0] >= 0;
* constraint lin_less_equal _5207
@c[_5207] -1 i[z42_51][b0] -1 i[z18_43][b0] 2 i[b535][b0] >= 0;
* constraint lin_less_equal _5208
@c[_5208] 1 i[z42_52][b0] -2 i[b536][b0] >= 0;
* constraint lin_less_equal _5209
@c[_5209] -1 i[z42_52][b0] 1 i[b536][b0] >= 0;
* constraint lin_less_equal _5210
@c[_5210] 1 i[z17_43][b0] -2 i[b537][b0] >= 0;
* constraint lin_less_equal _5211
@c[_5211] -1 i[z17_43][b0] 1 i[b537][b0] >= 0;
* constraint lin_less_equal _5212
@c[_5212] 1 i[z24_43][b0] -2 i[b538][b0] >= 0;
* constraint lin_less_equal _5213
@c[_5213] -1 i[z24_43][b0] 1 i[b538][b0] >= 0;
* constraint lin_less_equal _5214
@c[_5214] 1 i[z25_43][b0] -2 i[b539][b0] >= 0;
* constraint lin_less_equal _5215
@c[_5215] -1 i[z25_43][b0] 1 i[b539][b0] >= 0;
* constraint lin_less_equal _5216
@c[_5216] 1 i[z26_43][b0] -2 i[b540][b0] >= 0;
* constraint lin_less_equal _5217
@c[_5217] -1 i[z26_43][b0] 1 i[b540][b0] >= 0;
* constraint lin_less_equal _5218
@c[_5218] 1 i[z32_43][b0] -2 i[b541][b0] >= 0;
* constraint lin_less_equal _5219
@c[_5219] -1 i[z32_43][b0] 1 i[b541][b0] >= 0;
* constraint lin_less_equal _5220
@c[_5220] 1 i[z34_43][b0] -2 i[b542][b0] >= 0;
* constraint lin_less_equal _5221
@c[_5221] -1 i[z34_43][b0] 1 i[b542][b0] >= 0;
* constraint lin_less_equal _5222
@c[_5222] 1 i[z35_43][b0] -2 i[b543][b0] >= 0;
* constraint lin_less_equal _5223
@c[_5223] -1 i[z35_43][b0] 1 i[b543][b0] >= 0;
* constraint lin_less_equal _5224
@c[_5224] 1 i[z37_43][b0] -2 i[b544][b0] >= 0;
* constraint lin_less_equal _5225
@c[_5225] -1 i[z37_43][b0] 1 i[b544][b0] >= 0;
* constraint lin_less_equal _5226
@c[_5226] 1 i[z38_43][b0] -2 i[b545][b0] >= 0;
* constraint lin_less_equal _5227
@c[_5227] -1 i[z38_43][b0] 1 i[b545][b0] >= 0;
* constraint lin_less_equal _5228
@c[_5228] 1 i[z40_43][b0] -2 i[b546][b0] >= 0;
* constraint lin_less_equal _5229
@c[_5229] -1 i[z40_43][b0] 1 i[b546][b0] >= 0;
* constraint lin_less_equal _5230
@c[_5230] 1 i[z41_43][b0] -2 i[b547][b0] >= 0;
* constraint lin_less_equal _5231
@c[_5231] -1 i[z41_43][b0] 1 i[b547][b0] >= 0;
* constraint lin_less_equal _5232
@c[_5232] 1 i[z42_43][b0] -2 i[b548][b0] >= 0;
* constraint lin_less_equal _5233
@c[_5233] -1 i[z42_43][b0] 1 i[b548][b0] >= 0;
* constraint lin_less_equal _5234
@c[_5234] 1 i[s43][b0] -2 i[b549][b0] >= 0;
* constraint lin_less_equal _5235
@c[_5235] -1 i[s43][b0] 1 i[b549][b0] >= 0;
* constraint lin_less_equal _5236
@c[_5236] 1 i[z17_44][b0] -2 i[b550][b0] >= 0;
* constraint lin_less_equal _5237
@c[_5237] -1 i[z17_44][b0] 1 i[b550][b0] >= 0;
* constraint lin_less_equal _5238
@c[_5238] 1 i[z18_44][b0] -2 i[b551][b0] >= 0;
* constraint lin_less_equal _5239
@c[_5239] -1 i[z18_44][b0] 1 i[b551][b0] >= 0;
* constraint lin_less_equal _5240
@c[_5240] 1 i[z25_44][b0] -2 i[b552][b0] >= 0;
* constraint lin_less_equal _5241
@c[_5241] -1 i[z25_44][b0] 1 i[b552][b0] >= 0;
* constraint lin_less_equal _5242
@c[_5242] 1 i[z42_44][b0] -2 i[b553][b0] >= 0;
* constraint lin_less_equal _5243
@c[_5243] -1 i[z42_44][b0] 1 i[b553][b0] >= 0;
* constraint lin_less_equal _5244
@c[_5244] 1 i[z26_45][b0] -2 i[b554][b0] >= 0;
* constraint lin_less_equal _5245
@c[_5245] -1 i[z26_45][b0] 1 i[b554][b0] >= 0;
* constraint lin_less_equal _5246
@c[_5246] 1 i[z28_45][b0] 1 i[z29_51][b0] -2 i[b555][b0] >= 0;
* constraint lin_less_equal _5247
@c[_5247] -1 i[z28_45][b0] -1 i[z29_51][b0] 2 i[b555][b0] >= 0;
* constraint lin_less_equal _5248
@c[_5248] 1 i[z35_45][b0] 1 i[z32_51][b0] -2 i[b556][b0] >= 0;
* constraint lin_less_equal _5249
@c[_5249] -1 i[z35_45][b0] -1 i[z32_51][b0] 2 i[b556][b0] >= 0;
* constraint lin_less_equal _5250
@c[_5250] 1 i[z42_45][b0] 1 i[z37_51][b0] -2 i[b557][b0] >= 0;
* constraint lin_less_equal _5251
@c[_5251] -1 i[z42_45][b0] -1 i[z37_51][b0] 2 i[b557][b0] >= 0;
* constraint lin_less_equal _5252
@c[_5252] 1 i[z43_45][b0] -2 i[b558][b0] >= 0;
* constraint lin_less_equal _5253
@c[_5253] -1 i[z43_45][b0] 1 i[b558][b0] >= 0;
* constraint lin_less_equal _5254
@c[_5254] 1 i[z26_47][b0] -2 i[b559][b0] >= 0;
* constraint lin_less_equal _5255
@c[_5255] -1 i[z26_47][b0] 1 i[b559][b0] >= 0;
* constraint lin_less_equal _5256
@c[_5256] 1 i[z27_47][b0] -2 i[b560][b0] >= 0;
* constraint lin_less_equal _5257
@c[_5257] -1 i[z27_47][b0] 1 i[b560][b0] >= 0;
* constraint lin_less_equal _5258
@c[_5258] 1 i[z34_47][b0] -2 i[b561][b0] >= 0;
* constraint lin_less_equal _5259
@c[_5259] -1 i[z34_47][b0] 1 i[b561][b0] >= 0;
* constraint lin_less_equal _5260
@c[_5260] 1 i[z41_47][b0] -2 i[b562][b0] >= 0;
* constraint lin_less_equal _5261
@c[_5261] -1 i[z41_47][b0] 1 i[b562][b0] >= 0;
* constraint lin_less_equal _5262
@c[_5262] 1 i[z17_48][b0] -2 i[b563][b0] >= 0;
* constraint lin_less_equal _5263
@c[_5263] -1 i[z17_48][b0] 1 i[b563][b0] >= 0;
* constraint lin_less_equal _5264
@c[_5264] 1 i[z19_48][b0] 1 i[z21_50][b0] -2 i[b564][b0] >= 0;
* constraint lin_less_equal _5265
@c[_5265] -1 i[z19_48][b0] -1 i[z21_50][b0] 2 i[b564][b0] >= 0;
* constraint lin_less_equal _5266
@c[_5266] 1 i[z38_48][b0] 1 i[z24_50][b0] -2 i[b565][b0] >= 0;
* constraint lin_less_equal _5267
@c[_5267] -1 i[z38_48][b0] -1 i[z24_50][b0] 2 i[b565][b0] >= 0;
* constraint lin_less_equal _5268
@c[_5268] 1 i[z41_48][b0] 1 i[z40_50][b0] -2 i[b566][b0] >= 0;
* constraint lin_less_equal _5269
@c[_5269] -1 i[z41_48][b0] -1 i[z40_50][b0] 2 i[b566][b0] >= 0;
* constraint lin_less_equal _5270
@c[_5270] 1 i[z43_48][b0] -2 i[b567][b0] >= 0;
* constraint lin_less_equal _5271
@c[_5271] -1 i[z43_48][b0] 1 i[b567][b0] >= 0;
* constraint lin_less_equal _5272
@c[_5272] 1 i[z17_50][b0] -2 i[b568][b0] >= 0;
* constraint lin_less_equal _5273
@c[_5273] -1 i[z17_50][b0] 1 i[b568][b0] >= 0;
* constraint lin_less_equal _5274
@c[_5274] 1 i[z19_50][b0] -2 i[b569][b0] >= 0;
* constraint lin_less_equal _5275
@c[_5275] -1 i[z19_50][b0] 1 i[b569][b0] >= 0;
* constraint lin_less_equal _5276
@c[_5276] 1 i[z22_50][b0] -2 i[b570][b0] >= 0;
* constraint lin_less_equal _5277
@c[_5277] -1 i[z22_50][b0] 1 i[b570][b0] >= 0;
* constraint lin_less_equal _5278
@c[_5278] 1 i[z38_50][b0] -2 i[b571][b0] >= 0;
* constraint lin_less_equal _5279
@c[_5279] -1 i[z38_50][b0] 1 i[b571][b0] >= 0;
* constraint lin_less_equal _5280
@c[_5280] 1 i[z41_50][b0] 1 i[z28_52][b0] -2 i[b572][b0] >= 0;
* constraint lin_less_equal _5281
@c[_5281] -1 i[z41_50][b0] -1 i[z28_52][b0] 2 i[b572][b0] >= 0;
* constraint lin_less_equal _5282
@c[_5282] 1 i[z43_50][b0] -2 i[b573][b0] >= 0;
* constraint lin_less_equal _5283
@c[_5283] -1 i[z43_50][b0] 1 i[b573][b0] >= 0;
* constraint lin_less_equal _5284
@c[_5284] 1 i[z26_51][b0] -2 i[b574][b0] >= 0;
* constraint lin_less_equal _5285
@c[_5285] -1 i[z26_51][b0] 1 i[b574][b0] >= 0;
* constraint lin_less_equal _5286
@c[_5286] 1 i[z28_51][b0] -2 i[b575][b0] >= 0;
* constraint lin_less_equal _5287
@c[_5287] -1 i[z28_51][b0] 1 i[b575][b0] >= 0;
* constraint lin_less_equal _5288
@c[_5288] 1 i[z31_51][b0] -2 i[b576][b0] >= 0;
* constraint lin_less_equal _5289
@c[_5289] -1 i[z31_51][b0] 1 i[b576][b0] >= 0;
* constraint lin_less_equal _5290
@c[_5290] 1 i[z35_51][b0] -2 i[b577][b0] >= 0;
* constraint lin_less_equal _5291
@c[_5291] -1 i[z35_51][b0] 1 i[b577][b0] >= 0;
* constraint lin_less_equal _5292
@c[_5292] 1 i[z42_51][b0] 1 i[z19_52][b0] -2 i[b578][b0] >= 0;
* constraint lin_less_equal _5293
@c[_5293] -1 i[z42_51][b0] -1 i[z19_52][b0] 2 i[b578][b0] >= 0;
* constraint lin_less_equal _5294
@c[_5294] 1 i[z43_51][b0] -2 i[b579][b0] >= 0;
* constraint lin_less_equal _5295
@c[_5295] -1 i[z43_51][b0] 1 i[b579][b0] >= 0;
* constraint lin_less_equal _5296
@c[_5296] 1 i[z17_52][b0] -2 i[b580][b0] >= 0;
* constraint lin_less_equal _5297
@c[_5297] -1 i[z17_52][b0] 1 i[b580][b0] >= 0;
* constraint lin_less_equal _5298
@c[_5298] 1 i[z21_52][b0] -2 i[b581][b0] >= 0;
* constraint lin_less_equal _5299
@c[_5299] -1 i[z21_52][b0] 1 i[b581][b0] >= 0;
* constraint lin_less_equal _5300
@c[_5300] 1 i[z22_52][b0] -2 i[b582][b0] >= 0;
* constraint lin_less_equal _5301
@c[_5301] -1 i[z22_52][b0] 1 i[b582][b0] >= 0;
* constraint lin_less_equal _5302
@c[_5302] 1 i[z26_52][b0] -2 i[b583][b0] >= 0;
* constraint lin_less_equal _5303
@c[_5303] -1 i[z26_52][b0] 1 i[b583][b0] >= 0;
* constraint lin_less_equal _5304
@c[_5304] 1 i[z29_52][b0] -2 i[b584][b0] >= 0;
* constraint lin_less_equal _5305
@c[_5305] -1 i[z29_52][b0] 1 i[b584][b0] >= 0;
* constraint lin_less_equal _5306
@c[_5306] 1 i[z31_52][b0] -2 i[b585][b0] >= 0;
* constraint lin_less_equal _5307
@c[_5307] -1 i[z31_52][b0] 1 i[b585][b0] >= 0;
* constraint lin_less_equal _5308
@c[_5308] 1 i[z44_52][b0] -2 i[b586][b0] >= 0;
* constraint lin_less_equal _5309
@c[_5309] -1 i[z44_52][b0] 1 i[b586][b0] >= 0;
* constraint lin_less_equal _5310
@c[_5310] 1 i[z45_52][b0] -2 i[b587][b0] >= 0;
* constraint lin_less_equal _5311
@c[_5311] -1 i[z45_52][b0] 1 i[b587][b0] >= 0;
* constraint lin_less_equal _5312
@c[_5312] 1 i[z47_52][b0] -2 i[b588][b0] >= 0;
* constraint lin_less_equal _5313
@c[_5313] -1 i[z47_52][b0] 1 i[b588][b0] >= 0;
* constraint lin_less_equal _5314
@c[_5314] 1 i[z48_52][b0] -2 i[b589][b0] >= 0;
* constraint lin_less_equal _5315
@c[_5315] -1 i[z48_52][b0] 1 i[b589][b0] >= 0;
* constraint lin_less_equal _5316
@c[_5316] 1 i[z50_52][b0] -2 i[b590][b0] >= 0;
* constraint lin_less_equal _5317
@c[_5317] -1 i[z50_52][b0] 1 i[b590][b0] >= 0;
* constraint lin_less_equal _5318
@c[_5318] 1 i[z51_52][b0] -2 i[b591][b0] >= 0;
* constraint lin_less_equal _5319
@c[_5319] -1 i[z51_52][b0] 1 i[b591][b0] >= 0;
* constraint lin_less_equal _5320
@c[_5320] 1 i[s52][b0] -2 i[b592][b0] >= 0;
* constraint lin_less_equal _5321
@c[_5321] -1 i[s52][b0] 1 i[b592][b0] >= 0;


==> anc/results/gcs_models/P_b3_n8.opb <==
* #variable= 1100 #constraint= 4040
preserved: i[s0][b0] i[s1][b0] i[s2][b0] i[s3][b0] i[s4][b0] i[s5][b0] i[s6][b0] i[s7][b0] i[s8][b0] i[s9][b0] i[s10][b0] i[s11][b0] i[s12][b0] i[s13][b0] i[s14][b0] i[s15][b0] i[s16][b0] i[s17][b0] i[s18][b0] i[s19][b0] i[s20][b0] i[s21][b0] i[s22][b0] i[s23][b0] i[s24][b0] i[s25][b0] i[s26][b0] i[s27][b0] i[s28][b0] i[s29][b0] i[s30][b0] i[s31][b0] i[s32][b0] i[s33][b0] i[s34][b0] i[s35][b0] i[s36][b0] i[s37][b0] i[s38][b0] i[s39][b0] i[s40][b0] i[z0_38][b0] i[z2_39][b0] i[z4_40][b0] i[z8_25][b0] i[z9_26][b0] i[z10_23][b0] i[z11_24][b0] i[z12_34][b0] i[z13_31][b0] i[z14_32][b0] i[z15_29][b0] i[z16_30][b0] i[z18_35][b0] i[z21_22][b0] i[z14_23][b0] i[z16_25][b0] i[z17_27][b0] i[z9_29][b0] i[z11_31][b0] i[z4_36][b0] i[z2_37][b0] i[b0][b0] i[z1_38][b0] i[z3_39][b0] i[z5_40][b0] i[z9_25][b0] i[z11_23][b0] i[z12_33][b0] i[z14_31][b0] i[z16_29][b0] i[z19_35][b0] i[z20_22][b0] i[z13_23][b0] i[z14_24][b0] i[z15_25][b0] i[z16_26][b0] i[z17_28][b0] i[z8_29][b0] i[z9_30][b0] i[z10_31][b0] i[z11_32][b0] i[z5_36][b0] i[z3_37][b0] i[b1][b0] i[z0_37][b0] i[z2_38][b0] i[z6_40][b0] i[z8_27][b0] i[z9_28][b0] i[z10_25][b0] i[z11_26][b0] i[z13_33][b0] i[z14_34][b0] i[z15_31][b0] i[z16_32][b0] i[z17_30][b0] i[z20_35][b0] i[z19_22][b0] i[z12_23][b0] i[z14_25][b0] i[z16_27][b0] i[z9_31][b0] i[z11_33][b0] i[z6_36][b0] i[z0_39][b0] i[b2][b0] i[z1_37][b0] i[z3_38][b0] i[z7_40][b0] i[z9_27][b0] i[z11_25][b0] i[z14_33][b0] i[z16_31][b0] i[z17_29][b0] i[z21_35][b0] i[z18_22][b0] i[z12_24][b0] i[z13_25][b0] i[z14_26][b0] i[z15_27][b0] i[z16_28][b0] i[z8_31][b0] i[z9_32][b0] i[z10_33][b0] i[z11_34][b0] i[z7_36][b0] i[z1_39][b0] i[b3][b0] i[z0_36][b0] i[z4_38][b0] i[z6_39][b0] i[z8_22][b0] i[z12_28][b0] i[z15_23][b0] i[z16_24][b0] i[z18_31][b0] i[z19_32][b0] i[z20_29][b0] i[z21_30][b0] i[z19_23][b0] i[z21_25][b0] i[z14_29][b0] i[z17_33][b0] i[z11_35][b0] i[z6_37][b0] i[z0_40][b0] i[b4][b0] i[z1_36][b0] i[z5_38][b0] i[z7_39][b0] i[z9_22][b0] i[z12_27][b0] i[z16_23][b0] i[z19_31][b0] i[z21_29][b0] i[z18_23][b0] i[z19_24][b0] i[z20_25][b0] i[z21_26][b0] i[z13_29][b0] i[z14_30][b0] i[z17_34][b0] i[z10_35][b0] i[z7_37][b0] i[z1_40][b0] i[b5][b0] i[z2_36][b0] i[z4_37][b0] i[z6_38][b0] i[z10_22][b0] i[z13_27][b0] i[z14_28][b0] i[z17_24][b0] i[z18_33][b0] i[z19_34][b0] i[z20_31][b0] i[z21_32][b0] i[z19_25][b0] i[z21_27][b0] i[z12_29][b0] i[z16_33][b0] i[z9_35][b0] i[z4_39][b0] i[z2_40][b0] i[b6][b0] i[z3_36][b0] i[z5_37][b0] i[z7_38][b0] i[z11_22][b0] i[z14_27][b0] i[z17_23][b0] i[z19_33][b0] i[z21_31][b0] i[z18_25][b0] i[z19_26][b0] i[z20_27][b0] i[z21_28][b0] i[z12_30][b0] i[z15_33][b0] i[z16_34][b0] i[z8_35][b0] i[z5_39][b0] i[z3_40][b0] i[b7][b0] i[z0_31][b0] i[z2_33][b0] i[z4_35][b0] i[z8_38][b0] i[z10_37][b0] i[z13_40][b0] i[z7_22][b0] i[z1_23][b0] i[z3_25][b0] i[z13_36][b0] i[b8][b0] i[z0_32][b0] i[z1_31][b0] i[z2_34][b0] i[z3_33][b0] i[z5_35][b0] i[z9_38][b0] i[z11_37][b0] i[z14_40][b0] i[z6_22][b0] i[z0_23][b0] i[z1_24][b0] i[z2_25][b0] i[z3_26][b0] i[z14_36][b0] i[b9][b0] i[z0_29][b0] i[z2_31][b0] i[z6_35][b0] i[z8_39][b0] i[z10_38][b0] i[z15_40][b0] i[z5_22][b0] i[z1_25][b0] i[z3_27][b0] i[z15_36][b0] i[b10][b0] i[z0_30][b0] i[z1_29][b0] i[z2_32][b0] i[z3_31][b0] i[z7_35][b0] i[z9_39][b0] i[z11_38][b0] i[z16_40][b0] i[z4_22][b0] i[z0_25][b0] i[z1_26][b0] i[z2_27][b0] i[z3_28][b0] i[z16_36][b0] i[b11][b0] i[z0_28][b0] i[z1_27][b0] i[z4_34][b0] i[z5_33][b0] i[z12_38][b0] i[z14_37][b0] i[z6_23][b0] i[z7_24][b0] i[z2_29][b0] i[z3_30][b0] i[b12][b0] i[z4_31][b0] i[z6_33][b0] i[z8_36][b0] i[z13_38][b0] i[z15_37][b0] i[z18_40][b0] i[z5_23][b0] i[z7_25][b0] i[z18_36][b0] i[z8_40][b0] i[b13][b0] i[z0_26][b0] i[z2_28][b0] i[z4_32][b0] i[z5_31][b0] i[z6_34][b0] i[z7_33][b0] i[z9_36][b0] i[z12_39][b0] i[z14_38][b0] i[z16_37][b0] i[z19_40][b0] i[z4_23][b0] i[z5_24][b0] i[z6_25][b0] i[z7_26][b0] i[z1_30][b0] i[z3_32][b0] i[z19_36][b0] i[z9_40][b0] i[b14][b0] i[z4_29][b0] i[z6_31][b0] i[z10_36][b0] i[z13_39][b0] i[z15_38][b0] i[z20_40][b0] i[z5_25][b0] i[z7_27][b0] i[z20_36][b0] i[z10_40][b0] i[b15][b0] i[z0_24][b0] i[z2_26][b0] i[z4_30][b0] i[z5_29][b0] i[z6_32][b0] i[z7_31][b0] i[z11_36][b0] i[z14_39][b0] i[z16_38][b0] i[z17_37][b0] i[z21_40][b0] i[z4_25][b0] i[z5_26][b0] i[z6_27][b0] i[z7_28][b0] i[z1_32][b0] i[z3_34][b0] i[z21_36][b0] i[z11_40][b0] i[b16][b0] i[z2_24][b0] i[z3_23][b0] i[z6_30][b0] i[z7_29][b0] i[z16_39][b0] i[z17_38][b0] i[z4_27][b0] i[z5_28][b0] i[z0_33][b0] i[z1_34][b0] i[b17][b0] i[z0_22][b0] i[z18_38][b0] i[z20_37][b0] i[z3_35][b0] i[b18][b0] i[z1_22][b0] i[z4_26][b0] i[z6_28][b0] i[z19_38][b0] i[z21_37][b0] i[z5_30][b0] i[z7_32][b0] i[z2_35][b0] i[b19][b0] i[z2_22][b0] i[z18_39][b0] i[z20_38][b0] i[z1_35][b0] i[b20][b0] i[z3_22][b0] i[z4_24][b0] i[z6_26][b0] i[z19_39][b0] i[z21_38][b0] i[z5_32][b0] i[z7_34][b0] i[z0_35][b0] i[b21][b0] i[z0_19][b0] i[z1_18][b0] i[z2_21][b0] i[z3_20][b0] i[z6_8][b0] i[z7_9][b0] i[z4_10][b0] i[z5_11][b0] i[z22_38][b0] i[z25_36][b0] i[b22][b0] i[z0_16][b0] i[z1_15][b0] i[z2_17][b0] i[z4_21][b0] i[z5_20][b0] i[z0_8][b0] i[z1_9][b0] i[z7_12][b0] i[z4_13][b0] i[z5_14][b0] i[z23_38][b0] i[z25_39][b0] i[z29_36][b0] i[z25_37][b0] i[b23][b0] i[z1_16][b0] i[z3_17][b0] i[z5_21][b0] i[z0_9][b0] i[z6_12][b0] i[z4_14][b0] i[z24_38][b0] i[z26_39][b0] i[z30_36][b0] i[z26_37][b0] i[b24][b0] i[z0_14][b0] i[z1_13][b0] i[z2_16][b0] i[z3_15][b0] i[z4_19][b0] i[z5_18][b0] i[z6_21][b0] i[z7_20][b0] i[z2_8][b0] i[z3_9][b0] i[z0_10][b0] i[z1_11][b0] i[z6_13][b0] i[z7_14][b0] i[z4_15][b0] i[z5_16][b0] i[z22_40][b0] i[z23_37][b0] i[z25_38][b0] i[z27_39][b0] i[z31_36][b0] i[z27_37][b0] i[z23_39][b0] i[b25][b0] i[z1_14][b0] i[z3_16][b0] i[z5_19][b0] i[z7_21][b0] i[z2_9][b0] i[z0_11][b0] i[z6_14][b0] i[z4_16][b0] i[z24_37][b0] i[z26_38][b0] i[z28_39][b0] i[z32_36][b0] i[z28_37][b0] i[z24_39][b0] i[b26][b0] i[z0_12][b0] i[z2_14][b0] i[z3_13][b0] i[z6_19][b0] i[z7_18][b0] i[z2_10][b0] i[z3_11][b0] i[z6_15][b0] i[z7_16][b0] i[z5_17][b0] i[z27_38][b0] i[z33_36][b0] i[b27][b0] i[z1_12][b0] i[z3_14][b0] i[z7_19][b0] i[z2_11][b0] i[z6_16][b0] i[z4_17][b0] i[z28_38][b0] i[z34_36][b0] i[b28][b0] i[z1_10][b0] i[z5_15][b0] i[z6_17][b0] i[z3_12][b0] i[z0_13][b0] i[z4_18][b0] i[z23_40][b0] i[z29_38][b0] i[z31_39][b0] i[z31_37][b0] i[b29][b0] i[z7_17][b0] i[z2_12][b0] i[z24_40][b0] i[z30_38][b0] i[z32_39][b0] i[z32_37][b0] i[b30][b0] i[z1_8][b0] i[z3_10][b0] i[z5_13][b0] i[z7_15][b0] i[z2_13][b0] i[z0_15][b0] i[z6_18][b0] i[z4_20][b0] i[z25_40][b0] i[z29_37][b0] i[z31_38][b0] i[z33_39][b0] i[z35_36][b0] i[z33_37][b0] i[z29_39][b0] i[b31][b0] i[z26_40][b0] i[z30_37][b0] i[z32_38][b0] i[z34_39][b0] i[z34_37][b0] i[z30_39][b0] i[b32][b0] i[z3_8][b0] i[z4_12][b0] i[z7_13][b0] i[z2_15][b0] i[z1_17][b0] i[z6_20][b0] i[z27_40][b0] i[z33_38][b0] i[b33][b0] i[z5_12][b0] i[z0_17][b0] i[z28_40][b0] i[z34_38][b0] i[b34][b0] i[z4_9][b0] i[z5_8][b0] i[z6_11][b0] i[z7_10][b0] i[z2_18][b0] i[z3_19][b0] i[z0_20][b0] i[z1_21][b0] i[z31_40][b0] i[z35_38][b0] i[b35][b0] i[z0_5][b0] i[z1_4][b0] i[z2_7][b0] i[z3_6][b0] i[z8_15][b0] i[z9_16][b0] i[z10_13][b0] i[z11_14][b0] i[z13_20][b0] i[z14_21][b0] i[z15_18][b0] i[z16_19][b0] i[z22_31][b0] i[z36_38][b0] i[b36][b0] i[z0_3][b0] i[z1_2][b0] i[z4_7][b0] i[z5_6][b0] i[z12_16][b0] i[z23_31][b0] i[z24_32][b0] i[z25_33][b0] i[z26_34][b0] i[z25_29][b0] i[z26_30][b0] i[z27_31][b0] i[z28_32][b0] i[z37_38][b0] i[b37][b0] i[z0_1][b0] i[z2_3][b0] i[z4_5][b0] i[z6_7][b0] i[z8_10][b0] i[z9_11][b0] i[z12_17][b0] i[z13_15][b0] i[z14_16][b0] i[z18_20][b0] i[z19_21][b0] i[z22_35][b0] i[z23_29][b0] i[z24_30][b0] i[z25_31][b0] i[z26_32][b0] i[z27_33][b0] i[z28_34][b0] i[z36_40][b0] i[z37_39][b0] i[b38][b0] i[z14_17][b0] i[z38_39][b0] i[b39][b0] i[z25_35][b0] i[z38_40][b0] i[b40][b0] i[z8_11][b0] i[z9_10][b0] i[z13_16][b0] i[z14_15][b0] i[z18_21][b0] i[z19_20][b0] i[z23_30][b0] i[z25_32][b0] i[z27_34][b0] i[z24_29][b0] i[z26_31][b0] i[z28_33][b0] i[b41][b0] i[z0_2][b0] i[z4_6][b0] i[z8_9][b0] i[z13_14][b0] i[z12_15][b0] i[z18_19][b0] i[z23_32][b0] i[z25_34][b0] i[z26_29][b0] i[z28_31][b0] i[b42][b0] i[z0_4][b0] i[z2_6][b0] i[z8_16][b0] i[z10_14][b0] i[z13_21][b0] i[z15_19][b0] i[z22_32][b0] i[z23_24][b0] i[z25_26][b0] i[z27_28][b0] i[b43][b0] i[z0_6][b0] i[z8_14][b0] i[z10_12][b0] i[z13_19][b0] i[z22_34][b0] i[z23_26][b0] i[z25_28][b0] i[b44][b0] i[z0_7][b0] i[z1_6][b0] i[z8_13][b0] i[z9_14][b0] i[z11_12][b0] i[z12_21][b0] i[z13_18][b0] i[z14_19][b0] i[z22_33][b0] i[z23_25][b0] i[z24_26][b0] i[z25_27][b0] i[z26_28][b0] i[z22_29][b0] i[z36_37][b0] i[b45][b0] i[b46][b0] i[b47][b0] i[b48][b0] i[b49][b0] i[b50][b0] i[z0_18][b0] i[z2_20][b0] i[z7_8][b0] i[z5_10][b0] i[b51][b0] i[b52][b0] i[z0_21][b0] i[z1_20][b0] i[z4_8][b0] i[z5_9][b0] i[z22_39][b0] i[z23_36][b0] i[z22_37][b0] i[b53][b0] i[z0_27][b0] i[z4_33][b0] i[z13_37][b0] i[z7_23][b0] i[z3_29][b0] i[b54][b0] i[z8_37][b0] i[b55][b0] i[z0_34][b0] i[z1_33][b0] i[z9_37][b0] i[z12_40][b0] i[z2_23][b0] i[z3_24][b0] i[z12_36][b0] i[b56][b0] i[b57][b0] i[z8_23][b0] i[z9_24][b0] i[z12_32][b0] i[z17_25][b0] i[z11_29][b0] i[b58][b0] i[z10_29][b0] i[z11_30][b0] i[z13_35][b0] i[z16_22][b0] i[z9_23][b0] i[b59][b0] i[b60][b0] i[z1_3][b0] i[z5_7][b0] i[z24_31][b0] i[z26_33][b0] i[z25_30][b0] i[z27_32][b0] i[b61][b0] i[z1_5][b0] i[z3_7][b0] i[z9_15][b0] i[z11_13][b0] i[z14_20][b0] i[z16_18][b0] i[b62][b0] i[z1_7][b0] i[z9_13][b0] i[z12_20][b0] i[z14_18][b0] i[z24_25][b0] i[z26_27][b0] i[z22_30][b0] i[b63][b0] i[b64][b0] i[z1_19][b0] i[z3_21][b0] i[z6_9][b0] i[z4_11][b0] i[z26_36][b0] i[b65][b0] i[z24_36][b0] i[b66][b0] i[b67][b0] i[b68][b0] i[z1_28][b0] i[z5_34][b0] i[z6_24][b0] i[z2_30][b0] i[b69][b0] i[b70][b0] i[b71][b0] i[b72][b0] i[b73][b0] i[z12_31][b0] i[z17_26][b0] i[b74][b0] i[z14_35][b0] i[z15_22][b0] i[b75][b0] i[z10_11][b0] i[z13_17][b0] i[z15_16][b0] i[z20_21][b0] i[b76][b0] i[z2_4][b0] i[z8_17][b0] i[z10_16][b0] i[z15_21][b0] i[b77][b0] i[z2_5][b0] i[z3_4][b0] i[z9_17][b0] i[z10_15][b0] i[z11_16][b0] i[z15_20][b0] i[z16_21][b0] i[z17_19][b0] i[z36_39][b0] i[b78][b0] i[b79][b0] i[b80][b0] i[b81][b0] i[b82][b0] i[z2_19][b0] i[z3_18][b0] i[z6_10][b0] i[z7_11][b0] i[z27_36][b0] i[b83][b0] i[z6_29][b0] i[z15_39][b0] i[z5_27][b0] i[b84][b0] i[z10_39][b0] i[b85][b0] i[z11_39][b0] i[z17_40][b0] i[z17_36][b0] i[b86][b0] i[b87][b0] i[z10_27][b0] i[z11_28][b0] i[z17_32][b0] i[z12_25][b0] i[z9_33][b0] i[b88][b0] i[z8_33][b0] i[z9_34][b0] i[z15_35][b0] i[z14_22][b0] i[z11_27][b0] i[b89][b0] i[b90][b0] i[z3_5][b0] i[z11_15][b0] i[z16_20][b0] i[z17_18][b0] i[b91][b0] i[b92][b0] i[z28_36][b0] i[b93][b0] i[z7_30][b0] i[z4_28][b0] i[b94][b0] i[b95][b0] i[b96][b0] i[z17_31][b0] i[z12_26][b0] i[b97][b0] i[z16_35][b0] i[z13_22][b0] i[b98][b0] i[z29_30][b0] i[z31_32][b0] i[z33_34][b0] i[z26_35][b0] i[b99][b0] i[z29_32][b0] i[z31_34][b0] i[z28_35][b0] i[b100][b0] i[z23_35][b0] i[z29_31][b0] i[z30_32][b0] i[z31_33][b0] i[z32_34][b0] i[z27_35][b0] i[z37_40][b0] i[b101][b0] i[b102][b0] i[b103][b0] i[z29_40][b0] i[z35_39][b0] i[z35_37][b0] i[b104][b0] i[b105][b0] i[b106][b0] i[z18_37][b0] i[b107][b0] i[z19_37][b0] i[b108][b0] i[z20_23][b0] i[z21_24][b0] i[z19_29][b0] i[b109][b0] i[z18_29][b0] i[z19_30][b0] i[z21_23][b0] i[b110][b0] i[b111][b0] i[z24_35][b0] i[z30_31][b0] i[z32_33][b0] i[b112][b0] i[z32_40][b0] i[b113][b0] i[z30_40][b0] i[b114][b0] i[b115][b0] i[b116][b0] i[b117][b0] i[b118][b0] i[b119][b0] i[b120][b0] i[b121][b0] i[b122][b0] i[z39_40][b0] i[b123][b0] i[b124][b0] i[z33_40][b0] i[b125][b0] i[b126][b0] i[b127][b0] i[z20_39][b0] i[b128][b0] i[z21_39][b0] i[b129][b0] i[z18_27][b0] i[z19_28][b0] i[z21_33][b0] i[b130][b0] i[z20_33][b0] i[z21_34][b0] i[z19_27][b0] i[b131][b0] i[b132][b0] i[z34_40][b0] i[b133][b0] i[b134][b0] i[b135][b0] i[b136][b0] i[b137][b0] i[b138][b0] i[z8_12][b0] i[z23_28][b0] i[b139][b0] i[z8_18][b0] i[z9_19][b0] i[z22_27][b0] i[z22_23][b0] i[b140][b0] i[z8_19][b0] i[z22_28][b0] i[b141][b0] i[z8_20][b0] i[z9_21][b0] i[z10_18][b0] i[z11_19][b0] i[z22_25][b0] i[b142][b0] i[z8_21][b0] i[z10_19][b0] i[z22_26][b0] i[b143][b0] i[z8_24][b0] i[z13_30][b0] i[b144][b0] i[z8_26][b0] i[z10_24][b0] i[z13_32][b0] i[z15_30][b0] i[b145][b0] i[z8_28][b0] i[z10_26][b0] i[z13_34][b0] i[z15_32][b0] i[b146][b0] i[z17_22][b0] i[b147][b0] i[z8_30][b0] i[b148][b0] i[z8_32][b0] i[z10_30][b0] i[b149][b0] i[z8_34][b0] i[z10_32][b0] i[b150][b0] i[b151][b0] i[z9_12][b0] i[z12_19][b0] i[z23_27][b0] i[z24_28][b0] i[b152][b0] i[z9_18][b0] i[z22_24][b0] i[b153][b0] i[z9_20][b0] i[z11_18][b0] i[b154][b0] i[z12_35][b0] i[b155][b0] i[b156][b0] i[z10_17][b0] i[z24_27][b0] i[b157][b0] i[z10_20][b0] i[z11_21][b0] i[b158][b0] i[z10_21][b0] i[b159][b0] i[z10_28][b0] i[z15_34][b0] i[b160][b0] i[z12_22][b0] i[b161][b0] i[z10_34][b0] i[b162][b0] i[b163][b0] i[z11_17][b0] i[z17_21][b0] i[b164][b0] i[z11_20][b0] i[b165][b0] i[z17_35][b0] i[b166][b0] i[b167][b0] i[z30_33][b0] i[b168][b0] i[z29_33][b0] i[z30_34][b0] i[b169][b0] i[b170][b0] i[z12_13][b0] i[z24_33][b0] i[z27_30][b0] i[b171][b0] i[z12_14][b0] i[z23_33][b0] i[z24_34][b0] i[z27_29][b0] i[z28_30][b0] i[b172][b0] i[z12_18][b0] i[b173][b0] i[b174][b0] i[b175][b0] i[b176][b0] i[b177][b0] i[b178][b0] i[z12_37][b0] i[b179][b0] i[z23_34][b0] i[z28_29][b0] i[b180][b0] i[z13_24][b0] i[z18_30][b0] i[b181][b0] i[z13_26][b0] i[z15_24][b0] i[z18_32][b0] i[z20_30][b0] i[b182][b0] i[z13_28][b0] i[z15_26][b0] i[z18_34][b0] i[z20_32][b0] i[b183][b0] i[z15_17][b0] i[b184][b0] i[z15_28][b0] i[z20_34][b0] i[b185][b0] i[z16_17][b0] i[b186][b0] i[z29_34][b0] i[b187][b0] i[b188][b0] i[b189][b0] i[b190][b0] i[z17_20][b0] i[b191][b0] i[b192][b0] i[b193][b0] i[b194][b0] i[b195][b0] i[b196][b0] i[z17_39][b0] i[b197][b0] i[z29_35][b0] i[z33_35][b0] i[b198][b0] i[z34_35][b0] i[b199][b0] i[z31_35][b0] i[b200][b0] i[z32_35][b0] i[b201][b0] i[b202][b0] i[b203][b0] i[b204][b0] i[z18_24][b0] i[b205][b0] i[z18_26][b0] i[z20_24][b0] i[b206][b0] i[z18_28][b0] i[z20_26][b0] i[b207][b0] i[z30_35][b0] i[b208][b0] i[b209][b0] i[b210][b0] i[b211][b0] i[b212][b0] i[b213][b0] i[b214][b0] i[b215][b0] i[z20_28][b0] i[b216][b0] i[b217][b0] i[b218][b0] i[b219][b0] i[z22_36][b0] i[b220][b0] i[b221][b0] i[b222][b0] i[b223][b0] i[b224][b0] i[b225][b0] i[b226][b0] i[b227][b0] i[b228][b0] i[b229][b0] i[b230][b0] i[b231][b0] i[b232][b0] i[b233][b0] i[b234][b0] i[b235][b0] i[b236][b0] i[b237][b0] i[z35_40][b0] i[b238][b0] ;
1 i[s0][b0] >= 0 ;
1 i[s1][b0] >= 0 ;
1 i[s2][b0] >= 0 ;
1 i[s3][b0] >= 0 ;
1 i[s4][b0] >= 0 ;
1 i[s5][b0] >= 0 ;
1 i[s6][b0] >= 0 ;
1 i[s7][b0] >= 0 ;
1 i[s8][b0] >= 0 ;
1 i[s9][b0] >= 0 ;
1 i[s10][b0] >= 0 ;
1 i[s11][b0] >= 0 ;
1 i[s12][b0] >= 0 ;
1 i[s13][b0] >= 0 ;
1 i[s14][b0] >= 0 ;
1 i[s15][b0] >= 0 ;
1 i[s16][b0] >= 0 ;
1 i[s17][b0] >= 0 ;
1 i[s18][b0] >= 0 ;
1 i[s19][b0] >= 0 ;
1 i[s20][b0] >= 0 ;
1 i[s21][b0] >= 0 ;
1 i[s22][b0] >= 0 ;
1 i[s23][b0] >= 0 ;
1 i[s24][b0] >= 0 ;
1 i[s25][b0] >= 0 ;
1 i[s26][b0] >= 0 ;
1 i[s27][b0] >= 0 ;
1 i[s28][b0] >= 0 ;
1 i[s29][b0] >= 0 ;
1 i[s30][b0] >= 0 ;
1 i[s31][b0] >= 0 ;
1 i[s32][b0] >= 0 ;
1 i[s33][b0] >= 0 ;
1 i[s34][b0] >= 0 ;
1 i[s35][b0] >= 0 ;
1 i[s36][b0] >= 0 ;
1 i[s37][b0] >= 0 ;
1 i[s38][b0] >= 0 ;
1 i[s39][b0] >= 0 ;
1 i[s40][b0] >= 0 ;
1 i[z0_38][b0] >= 0 ;
1 i[z2_39][b0] >= 0 ;
1 i[z4_40][b0] >= 0 ;
1 i[z8_25][b0] >= 0 ;
1 i[z9_26][b0] >= 0 ;
1 i[z10_23][b0] >= 0 ;
1 i[z11_24][b0] >= 0 ;
1 i[z12_34][b0] >= 0 ;
1 i[z13_31][b0] >= 0 ;
1 i[z14_32][b0] >= 0 ;
1 i[z15_29][b0] >= 0 ;
1 i[z16_30][b0] >= 0 ;
1 i[z18_35][b0] >= 0 ;
1 i[z21_22][b0] >= 0 ;
1 i[z14_23][b0] >= 0 ;
1 i[z16_25][b0] >= 0 ;
1 i[z17_27][b0] >= 0 ;
1 i[z9_29][b0] >= 0 ;
1 i[z11_31][b0] >= 0 ;
1 i[z4_36][b0] >= 0 ;
1 i[z2_37][b0] >= 0 ;
1 i[b0][b0] >= 0 ;
1 i[z1_38][b0] >= 0 ;
1 i[z3_39][b0] >= 0 ;
1 i[z5_40][b0] >= 0 ;
1 i[z9_25][b0] >= 0 ;
1 i[z11_23][b0] >= 0 ;
1 i[z12_33][b0] >= 0 ;
1 i[z14_31][b0] >= 0 ;
1 i[z16_29][b0] >= 0 ;
1 i[z19_35][b0] >= 0 ;
1 i[z20_22][b0] >= 0 ;
1 i[z13_23][b0] >= 0 ;
1 i[z14_24][b0] >= 0 ;
1 i[z15_25][b0] >= 0 ;
1 i[z16_26][b0] >= 0 ;
1 i[z17_28][b0] >= 0 ;
1 i[z8_29][b0] >= 0 ;
1 i[z9_30][b0] >= 0 ;
1 i[z10_31][b0] >= 0 ;
1 i[z11_32][b0] >= 0 ;
1 i[z5_36][b0] >= 0 ;
1 i[z3_37][b0] >= 0 ;
1 i[b1][b0] >= 0 ;
1 i[z0_37][b0] >= 0 ;
1 i[z2_38][b0] >= 0 ;
1 i[z6_40][b0] >= 0 ;
1 i[z8_27][b0] >= 0 ;
1 i[z9_28][b0] >= 0 ;
1 i[z10_25][b0] >= 0 ;
1 i[z11_26][b0] >= 0 ;
1 i[z13_33][b0] >= 0 ;
1 i[z14_34][b0] >= 0 ;
1 i[z15_31][b0] >= 0 ;
1 i[z16_32][b0] >= 0 ;
1 i[z17_30][b0] >= 0 ;
1 i[z20_35][b0] >= 0 ;
1 i[z19_22][b0] >= 0 ;
1 i[z12_23][b0] >= 0 ;
1 i[z14_25][b0] >= 0 ;
1 i[z16_27][b0] >= 0 ;
1 i[z9_31][b0] >= 0 ;
1 i[z11_33][b0] >= 0 ;
1 i[z6_36][b0] >= 0 ;
1 i[z0_39][b0] >= 0 ;
1 i[b2][b0] >= 0 ;
1 i[z1_37][b0] >= 0 ;
1 i[z3_38][b0] >= 0 ;
1 i[z7_40][b0] >= 0 ;
1 i[z9_27][b0] >= 0 ;
1 i[z11_25][b0] >= 0 ;
1 i[z14_33][b0] >= 0 ;
1 i[z16_31][b0] >= 0 ;
1 i[z17_29][b0] >= 0 ;
1 i[z21_35][b0] >= 0 ;
1 i[z18_22][b0] >= 0 ;
1 i[z12_24][b0] >= 0 ;
1 i[z13_25][b0] >= 0 ;
1 i[z14_26][b0] >= 0 ;
1 i[z15_27][b0] >= 0 ;
1 i[z16_28][b0] >= 0 ;
1 i[z8_31][b0] >= 0 ;
1 i[z9_32][b0] >= 0 ;
1 i[z10_33][b0] >= 0 ;
1 i[z11_34][b0] >= 0 ;
1 i[z7_36][b0] >= 0 ;
1 i[z1_39][b0] >= 0 ;
1 i[b3][b0] >= 0 ;
1 i[z0_36][b0] >= 0 ;
1 i[z4_38][b0] >= 0 ;
1 i[z6_39][b0] >= 0 ;
1 i[z8_22][b0] >= 0 ;
1 i[z12_28][b0] >= 0 ;
1 i[z15_23][b0] >= 0 ;
1 i[z16_24][b0] >= 0 ;
1 i[z18_31][b0] >= 0 ;
1 i[z19_32][b0] >= 0 ;
1 i[z20_29][b0] >= 0 ;
1 i[z21_30][b0] >= 0 ;
1 i[z19_23][b0] >= 0 ;
1 i[z21_25][b0] >= 0 ;
1 i[z14_29][b0] >= 0 ;
1 i[z17_33][b0] >= 0 ;
1 i[z11_35][b0] >= 0 ;
1 i[z6_37][b0] >= 0 ;
1 i[z0_40][b0] >= 0 ;
1 i[b4][b0] >= 0 ;
1 i[z1_36][b0] >= 0 ;
1 i[z5_38][b0] >= 0 ;
1 i[z7_39][b0] >= 0 ;
1 i[z9_22][b0] >= 0 ;
1 i[z12_27][b0] >= 0 ;
1 i[z16_23][b0] >= 0 ;
1 i[z19_31][b0] >= 0 ;
1 i[z21_29][b0] >= 0 ;
1 i[z18_23][b0] >= 0 ;
1 i[z19_24][b0] >= 0 ;
1 i[z20_25][b0] >= 0 ;
1 i[z21_26][b0] >= 0 ;
1 i[z13_29][b0] >= 0 ;
1 i[z14_30][b0] >= 0 ;
1 i[z17_34][b0] >= 0 ;
1 i[z10_35][b0] >= 0 ;
1 i[z7_37][b0] >= 0 ;
1 i[z1_40][b0] >= 0 ;
1 i[b5][b0] >= 0 ;
1 i[z2_36][b0] >= 0 ;
1 i[z4_37][b0] >= 0 ;
1 i[z6_38][b0] >= 0 ;
1 i[z10_22][b0] >= 0 ;
1 i[z13_27][b0] >= 0 ;
1 i[z14_28][b0] >= 0 ;
1 i[z17_24][b0] >= 0 ;
1 i[z18_33][b0] >= 0 ;
1 i[z19_34][b0] >= 0 ;
1 i[z20_31][b0] >= 0 ;
1 i[z21_32][b0] >= 0 ;
1 i[z19_25][b0] >= 0 ;
1 i[z21_27][b0] >= 0 ;
1 i[z12_29][b0] >= 0 ;
1 i[z16_33][b0] >= 0 ;
1 i[z9_35][b0] >= 0 ;
1 i[z4_39][b0] >= 0 ;
1 i[z2_40][b0] >= 0 ;
1 i[b6][b0] >= 0 ;
1 i[z3_36][b0] >= 0 ;
1 i[z5_37][b0] >= 0 ;
1 i[z7_38][b0] >= 0 ;
1 i[z11_22][b0] >= 0 ;
1 i[z14_27][b0] >= 0 ;
1 i[z17_23][b0] >= 0 ;
1 i[z19_33][b0] >= 0 ;
1 i[z21_31][b0] >= 0 ;
1 i[z18_25][b0] >= 0 ;
1 i[z19_26][b0] >= 0 ;
1 i[z20_27][b0] >= 0 ;
1 i[z21_28][b0] >= 0 ;
1 i[z12_30][b0] >= 0 ;
1 i[z15_33][b0] >= 0 ;
1 i[z16_34][b0] >= 0 ;
1 i[z8_35][b0] >= 0 ;
1 i[z5_39][b0] >= 0 ;
1 i[z3_40][b0] >= 0 ;
1 i[b7][b0] >= 0 ;
1 i[z0_31][b0] >= 0 ;
1 i[z2_33][b0] >= 0 ;
1 i[z4_35][b0] >= 0 ;
1 i[z8_38][b0] >= 0 ;
1 i[z10_37][b0] >= 0 ;
1 i[z13_40][b0] >= 0 ;
1 i[z7_22][b0] >= 0 ;
1 i[z1_23][b0] >= 0 ;
1 i[z3_25][b0] >= 0 ;
1 i[z13_36][b0] >= 0 ;
1 i[b8][b0] >= 0 ;
1 i[z0_32][b0] >= 0 ;
1 i[z1_31][b0] >= 0 ;
1 i[z2_34][b0] >= 0 ;
1 i[z3_33][b0] >= 0 ;
1 i[z5_35][b0] >= 0 ;
1 i[z9_38][b0] >= 0 ;
1 i[z11_37][b0] >= 0 ;
1 i[z14_40][b0] >= 0 ;
1 i[z6_22][b0] >= 0 ;
1 i[z0_23][b0] >= 0 ;
1 i[z1_24][b0] >= 0 ;
1 i[z2_25][b0] >= 0 ;
1 i[z3_26][b0] >= 0 ;
1 i[z14_36][b0] >= 0 ;
1 i[b9][b0] >= 0 ;
1 i[z0_29][b0] >= 0 ;
1 i[z2_31][b0] >= 0 ;
1 i[z6_35][b0] >= 0 ;
1 i[z8_39][b0] >= 0 ;
1 i[z10_38][b0] >= 0 ;
1 i[z15_40][b0] >= 0 ;
1 i[z5_22][b0] >= 0 ;
1 i[z1_25][b0] >= 0 ;
1 i[z3_27][b0] >= 0 ;
1 i[z15_36][b0] >= 0 ;
1 i[b10][b0] >= 0 ;
1 i[z0_30][b0] >= 0 ;
1 i[z1_29][b0] >= 0 ;
1 i[z2_32][b0] >= 0 ;
1 i[z3_31][b0] >= 0 ;
1 i[z7_35][b0] >= 0 ;
1 i[z9_39][b0] >= 0 ;
1 i[z11_38][b0] >= 0 ;
1 i[z16_40][b0] >= 0 ;
1 i[z4_22][b0] >= 0 ;
1 i[z0_25][b0] >= 0 ;
1 i[z1_26][b0] >= 0 ;
1 i[z2_27][b0] >= 0 ;
1 i[z3_28][b0] >= 0 ;
1 i[z16_36][b0] >= 0 ;
1 i[b11][b0] >= 0 ;
1 i[z0_28][b0] >= 0 ;
1 i[z1_27][b0] >= 0 ;
1 i[z4_34][b0] >= 0 ;
1 i[z5_33][b0] >= 0 ;
1 i[z12_38][b0] >= 0 ;
1 i[z14_37][b0] >= 0 ;
1 i[z6_23][b0] >= 0 ;
1 i[z7_24][b0] >= 0 ;
1 i[z2_29][b0] >= 0 ;
1 i[z3_30][b0] >= 0 ;
1 i[b12][b0] >= 0 ;
1 i[z4_31][b0] >= 0 ;
1 i[z6_33][b0] >= 0 ;
1 i[z8_36][b0] >= 0 ;
1 i[z13_38][b0] >= 0 ;
1 i[z15_37][b0] >= 0 ;
1 i[z18_40][b0] >= 0 ;
1 i[z5_23][b0] >= 0 ;
1 i[z7_25][b0] >= 0 ;
1 i[z18_36][b0] >= 0 ;
1 i[z8_40][b0] >= 0 ;
1 i[b13][b0] >= 0 ;
1 i[z0_26][b0] >= 0 ;
1 i[z2_28][b0] >= 0 ;
1 i[z4_32][b0] >= 0 ;
1 i[z5_31][b0] >= 0 ;
1 i[z6_34][b0] >= 0 ;
1 i[z7_33][b0] >= 0 ;
1 i[z9_36][b0] >= 0 ;
1 i[z12_39][b0] >= 0 ;
1 i[z14_38][b0] >= 0 ;
1 i[z16_37][b0] >= 0 ;
1 i[z19_40][b0] >= 0 ;
1 i[z4_23][b0] >= 0 ;
1 i[z5_24][b0] >= 0 ;
1 i[z6_25][b0] >= 0 ;
1 i[z7_26][b0] >= 0 ;
1 i[z1_30][b0] >= 0 ;
1 i[z3_32][b0] >= 0 ;
1 i[z19_36][b0] >= 0 ;
1 i[z9_40][b0] >= 0 ;
1 i[b14][b0] >= 0 ;
1 i[z4_29][b0] >= 0 ;
1 i[z6_31][b0] >= 0 ;
1 i[z10_36][b0] >= 0 ;
1 i[z13_39][b0] >= 0 ;
1 i[z15_38][b0] >= 0 ;
1 i[z20_40][b0] >= 0 ;
1 i[z5_25][b0] >= 0 ;
1 i[z7_27][b0] >= 0 ;
1 i[z20_36][b0] >= 0 ;
1 i[z10_40][b0] >= 0 ;
1 i[b15][b0] >= 0 ;
1 i[z0_24][b0] >= 0 ;
1 i[z2_26][b0] >= 0 ;
1 i[z4_30][b0] >= 0 ;
1 i[z5_29][b0] >= 0 ;
1 i[z6_32][b0] >= 0 ;
1 i[z7_31][b0] >= 0 ;
1 i[z11_36][b0] >= 0 ;
1 i[z14_39][b0] >= 0 ;
1 i[z16_38][b0] >= 0 ;
1 i[z17_37][b0] >= 0 ;
1 i[z21_40][b0] >= 0 ;
1 i[z4_25][b0] >= 0 ;
1 i[z5_26][b0] >= 0 ;
1 i[z6_27][b0] >= 0 ;
1 i[z7_28][b0] >= 0 ;
1 i[z1_32][b0] >= 0 ;
1 i[z3_34][b0] >= 0 ;
1 i[z21_36][b0] >= 0 ;
1 i[z11_40][b0] >= 0 ;
1 i[b16][b0] >= 0 ;
1 i[z2_24][b0] >= 0 ;
1 i[z3_23][b0] >= 0 ;
1 i[z6_30][b0] >= 0 ;
1 i[z7_29][b0] >= 0 ;
1 i[z16_39][b0] >= 0 ;
1 i[z17_38][b0] >= 0 ;
1 i[z4_27][b0] >= 0 ;
1 i[z5_28][b0] >= 0 ;
1 i[z0_33][b0] >= 0 ;
1 i[z1_34][b0] >= 0 ;
1 i[b17][b0] >= 0 ;
1 i[z0_22][b0] >= 0 ;
1 i[z18_38][b0] >= 0 ;
1 i[z20_37][b0] >= 0 ;
1 i[z3_35][b0] >= 0 ;
1 i[b18][b0] >= 0 ;
1 i[z1_22][b0] >= 0 ;
1 i[z4_26][b0] >= 0 ;
1 i[z6_28][b0] >= 0 ;
1 i[z19_38][b0] >= 0 ;
1 i[z21_37][b0] >= 0 ;
1 i[z5_30][b0] >= 0 ;
1 i[z7_32][b0] >= 0 ;
1 i[z2_35][b0] >= 0 ;
1 i[b19][b0] >= 0 ;
1 i[z2_22][b0] >= 0 ;
1 i[z18_39][b0] >= 0 ;
1 i[z20_38][b0] >= 0 ;
1 i[z1_35][b0] >= 0 ;
1 i[b20][b0] >= 0 ;
1 i[z3_22][b0] >= 0 ;
1 i[z4_24][b0] >= 0 ;
1 i[z6_26][b0] >= 0 ;
1 i[z19_39][b0] >= 0 ;
1 i[z21_38][b0] >= 0 ;
1 i[z5_32][b0] >= 0 ;
1 i[z7_34][b0] >= 0 ;
1 i[z0_35][b0] >= 0 ;
1 i[b21][b0] >= 0 ;
1 i[z0_19][b0] >= 0 ;
1 i[z1_18][b0] >= 0 ;
1 i[z2_21][b0] >= 0 ;
1 i[z3_20][b0] >= 0 ;
1 i[z6_8][b0] >= 0 ;
1 i[z7_9][b0] >= 0 ;
1 i[z4_10][b0] >= 0 ;
1 i[z5_11][b0] >= 0 ;
1 i[z22_38][b0] >= 0 ;
1 i[z25_36][b0] >= 0 ;
1 i[b22][b0] >= 0 ;
1 i[z0_16][b0] >= 0 ;
1 i[z1_15][b0] >= 0 ;
1 i[z2_17][b0] >= 0 ;
1 i[z4_21][b0] >= 0 ;
1 i[z5_20][b0] >= 0 ;
1 i[z0_8][b0] >= 0 ;
1 i[z1_9][b0] >= 0 ;
1 i[z7_12][b0] >= 0 ;
1 i[z4_13][b0] >= 0 ;
1 i[z5_14][b0] >= 0 ;
1 i[z23_38][b0] >= 0 ;
1 i[z25_39][b0] >= 0 ;
1 i[z29_36][b0] >= 0 ;
1 i[z25_37][b0] >= 0 ;
1 i[b23][b0] >= 0 ;
1 i[z1_16][b0] >= 0 ;
1 i[z3_17][b0] >= 0 ;
1 i[z5_21][b0] >= 0 ;
1 i[z0_9][b0] >= 0 ;
1 i[z6_12][b0] >= 0 ;
1 i[z4_14][b0] >= 0 ;
1 i[z24_38][b0] >= 0 ;
1 i[z26_39][b0] >= 0 ;
1 i[z30_36][b0] >= 0 ;
1 i[z26_37][b0] >= 0 ;
1 i[b24][b0] >= 0 ;
1 i[z0_14][b0] >= 0 ;
1 i[z1_13][b0] >= 0 ;
1 i[z2_16][b0] >= 0 ;
1 i[z3_15][b0] >= 0 ;
1 i[z4_19][b0] >= 0 ;
1 i[z5_18][b0] >= 0 ;
1 i[z6_21][b0] >= 0 ;
1 i[z7_20][b0] >= 0 ;
1 i[z2_8][b0] >= 0 ;
1 i[z3_9][b0] >= 0 ;
1 i[z0_10][b0] >= 0 ;
1 i[z1_11][b0] >= 0 ;
1 i[z6_13][b0] >= 0 ;
1 i[z7_14][b0] >= 0 ;
1 i[z4_15][b0] >= 0 ;
1 i[z5_16][b0] >= 0 ;
1 i[z22_40][b0] >= 0 ;
1 i[z23_37][b0] >= 0 ;
1 i[z25_38][b0] >= 0 ;
1 i[z27_39][b0] >= 0 ;
1 i[z31_36][b0] >= 0 ;
1 i[z27_37][b0] >= 0 ;
1 i[z23_39][b0] >= 0 ;
1 i[b25][b0] >= 0 ;
1 i[z1_14][b0] >= 0 ;
1 i[z3_16][b0] >= 0 ;
1 i[z5_19][b0] >= 0 ;
1 i[z7_21][b0] >= 0 ;
1 i[z2_9][b0] >= 0 ;
1 i[z0_11][b0] >= 0 ;
1 i[z6_14][b0] >= 0 ;
1 i[z4_16][b0] >= 0 ;
1 i[z24_37][b0] >= 0 ;
1 i[z26_38][b0] >= 0 ;
1 i[z28_39][b0] >= 0 ;
1 i[z32_36][b0] >= 0 ;
1 i[z28_37][b0] >= 0 ;
1 i[z24_39][b0] >= 0 ;
1 i[b26][b0] >= 0 ;
1 i[z0_12][b0] >= 0 ;
1 i[z2_14][b0] >= 0 ;
1 i[z3_13][b0] >= 0 ;
1 i[z6_19][b0] >= 0 ;
1 i[z7_18][b0] >= 0 ;
1 i[z2_10][b0] >= 0 ;
1 i[z3_11][b0] >= 0 ;
1 i[z6_15][b0] >= 0 ;
1 i[z7_16][b0] >= 0 ;
1 i[z5_17][b0] >= 0 ;
1 i[z27_38][b0] >= 0 ;
1 i[z33_36][b0] >= 0 ;
1 i[b27][b0] >= 0 ;
1 i[z1_12][b0] >= 0 ;
1 i[z3_14][b0] >= 0 ;
1 i[z7_19][b0] >= 0 ;
1 i[z2_11][b0] >= 0 ;
1 i[z6_16][b0] >= 0 ;
1 i[z4_17][b0] >= 0 ;
1 i[z28_38][b0] >= 0 ;
1 i[z34_36][b0] >= 0 ;
1 i[b28][b0] >= 0 ;
1 i[z1_10][b0] >= 0 ;
1 i[z5_15][b0] >= 0 ;
1 i[z6_17][b0] >= 0 ;
1 i[z3_12][b0] >= 0 ;
1 i[z0_13][b0] >= 0 ;
1 i[z4_18][b0] >= 0 ;
1 i[z23_40][b0] >= 0 ;
1 i[z29_38][b0] >= 0 ;
1 i[z31_39][b0] >= 0 ;
1 i[z31_37][b0] >= 0 ;
1 i[b29][b0] >= 0 ;
1 i[z7_17][b0] >= 0 ;
1 i[z2_12][b0] >= 0 ;
1 i[z24_40][b0] >= 0 ;
1 i[z30_38][b0] >= 0 ;
1 i[z32_39][b0] >= 0 ;
1 i[z32_37][b0] >= 0 ;
1 i[b30][b0] >= 0 ;
1 i[z1_8][b0] >= 0 ;
1 i[z3_10][b0] >= 0 ;
1 i[z5_13][b0] >= 0 ;
1 i[z7_15][b0] >= 0 ;
1 i[z2_13][b0] >= 0 ;
1 i[z0_15][b0] >= 0 ;
1 i[z6_18][b0] >= 0 ;
1 i[z4_20][b0] >= 0 ;
1 i[z25_40][b0] >= 0 ;
1 i[z29_37][b0] >= 0 ;
1 i[z31_38][b0] >= 0 ;
1 i[z33_39][b0] >= 0 ;
1 i[z35_36][b0] >= 0 ;
1 i[z33_37][b0] >= 0 ;
1 i[z29_39][b0] >= 0 ;
1 i[b31][b0] >= 0 ;
1 i[z26_40][b0] >= 0 ;
1 i[z30_37][b0] >= 0 ;
1 i[z32_38][b0] >= 0 ;
1 i[z34_39][b0] >= 0 ;
1 i[z34_37][b0] >= 0 ;
1 i[z30_39][b0] >= 0 ;
1 i[b32][b0] >= 0 ;
1 i[z3_8][b0] >= 0 ;
1 i[z4_12][b0] >= 0 ;
1 i[z7_13][b0] >= 0 ;
1 i[z2_15][b0] >= 0 ;
1 i[z1_17][b0] >= 0 ;
1 i[z6_20][b0] >= 0 ;
1 i[z27_40][b0] >= 0 ;
1 i[z33_38][b0] >= 0 ;
1 i[b33][b0] >= 0 ;
1 i[z5_12][b0] >= 0 ;
1 i[z0_17][b0] >= 0 ;
1 i[z28_40][b0] >= 0 ;
1 i[z34_38][b0] >= 0 ;
1 i[b34][b0] >= 0 ;
1 i[z4_9][b0] >= 0 ;
1 i[z5_8][b0] >= 0 ;
1 i[z6_11][b0] >= 0 ;
1 i[z7_10][b0] >= 0 ;
1 i[z2_18][b0] >= 0 ;
1 i[z3_19][b0] >= 0 ;
1 i[z0_20][b0] >= 0 ;
1 i[z1_21][b0] >= 0 ;
1 i[z31_40][b0] >= 0 ;
1 i[z35_38][b0] >= 0 ;
1 i[b35][b0] >= 0 ;
1 i[z0_5][b0] >= 0 ;
1 i[z1_4][b0] >= 0 ;
1 i[z2_7][b0] >= 0 ;
1 i[z3_6][b0] >= 0 ;
1 i[z8_15][b0] >= 0 ;
1 i[z9_16][b0] >= 0 ;
1 i[z10_13][b0] >= 0 ;
1 i[z11_14][b0] >= 0 ;
1 i[z13_20][b0] >= 0 ;
1 i[z14_21][b0] >= 0 ;
1 i[z15_18][b0] >= 0 ;
1 i[z16_19][b0] >= 0 ;
1 i[z22_31][b0] >= 0 ;
1 i[z36_38][b0] >= 0 ;
1 i[b36][b0] >= 0 ;
1 i[z0_3][b0] >= 0 ;
1 i[z1_2][b0] >= 0 ;
1 i[z4_7][b0] >= 0 ;
1 i[z5_6][b0] >= 0 ;
1 i[z12_16][b0] >= 0 ;
1 i[z23_31][b0] >= 0 ;
1 i[z24_32][b0] >= 0 ;
1 i[z25_33][b0] >= 0 ;
1 i[z26_34][b0] >= 0 ;
1 i[z25_29][b0] >= 0 ;
1 i[z26_30][b0] >= 0 ;
1 i[z27_31][b0] >= 0 ;
1 i[z28_32][b0] >= 0 ;
1 i[z37_38][b0] >= 0 ;
1 i[b37][b0] >= 0 ;
1 i[z0_1][b0] >= 0 ;
1 i[z2_3][b0] >= 0 ;
1 i[z4_5][b0] >= 0 ;
1 i[z6_7][b0] >= 0 ;
1 i[z8_10][b0] >= 0 ;
1 i[z9_11][b0] >= 0 ;
1 i[z12_17][b0] >= 0 ;
1 i[z13_15][b0] >= 0 ;
1 i[z14_16][b0] >= 0 ;
1 i[z18_20][b0] >= 0 ;
1 i[z19_21][b0] >= 0 ;
1 i[z22_35][b0] >= 0 ;
1 i[z23_29][b0] >= 0 ;
1 i[z24_30][b0] >= 0 ;
1 i[z25_31][b0] >= 0 ;
1 i[z26_32][b0] >= 0 ;
1 i[z27_33][b0] >= 0 ;
1 i[z28_34][b0] >= 0 ;
1 i[z36_40][b0] >= 0 ;
1 i[z37_39][b0] >= 0 ;
1 i[b38][b0] >= 0 ;
1 i[z14_17][b0] >= 0 ;
1 i[z38_39][b0] >= 0 ;
1 i[b39][b0] >= 0 ;
1 i[z25_35][b0] >= 0 ;
1 i[z38_40][b0] >= 0 ;
1 i[b40][b0] >= 0 ;
1 i[z8_11][b0] >= 0 ;
1 i[z9_10][b0] >= 0 ;
1 i[z13_16][b0] >= 0 ;
1 i[z14_15][b0] >= 0 ;
1 i[z18_21][b0] >= 0 ;
1 i[z19_20][b0] >= 0 ;
1 i[z23_30][b0] >= 0 ;
1 i[z25_32][b0] >= 0 ;
1 i[z27_34][b0] >= 0 ;
1 i[z24_29][b0] >= 0 ;
1 i[z26_31][b0] >= 0 ;
1 i[z28_33][b0] >= 0 ;
1 i[b41][b0] >= 0 ;
1 i[z0_2][b0] >= 0 ;
1 i[z4_6][b0] >= 0 ;
1 i[z8_9][b0] >= 0 ;
1 i[z13_14][b0] >= 0 ;
1 i[z12_15][b0] >= 0 ;
1 i[z18_19][b0] >= 0 ;
1 i[z23_32][b0] >= 0 ;
1 i[z25_34][b0] >= 0 ;
1 i[z26_29][b0] >= 0 ;
1 i[z28_31][b0] >= 0 ;
1 i[b42][b0] >= 0 ;
1 i[z0_4][b0] >= 0 ;
1 i[z2_6][b0] >= 0 ;
1 i[z8_16][b0] >= 0 ;
1 i[z10_14][b0] >= 0 ;
1 i[z13_21][b0] >= 0 ;
1 i[z15_19][b0] >= 0 ;
1 i[z22_32][b0] >= 0 ;
1 i[z23_24][b0] >= 0 ;
1 i[z25_26][b0] >= 0 ;
1 i[z27_28][b0] >= 0 ;
1 i[b43][b0] >= 0 ;
1 i[z0_6][b0] >= 0 ;
1 i[z8_14][b0] >= 0 ;
1 i[z10_12][b0] >= 0 ;
1 i[z13_19][b0] >= 0 ;
1 i[z22_34][b0] >= 0 ;
1 i[z23_26][b0] >= 0 ;
1 i[z25_28][b0] >= 0 ;
1 i[b44][b0] >= 0 ;
1 i[z0_7][b0] >= 0 ;
1 i[z1_6][b0] >= 0 ;
1 i[z8_13][b0] >= 0 ;
1 i[z9_14][b0] >= 0 ;
1 i[z11_12][b0] >= 0 ;
1 i[z12_21][b0] >= 0 ;
1 i[z13_18][b0] >= 0 ;
1 i[z14_19][b0] >= 0 ;
1 i[z22_33][b0] >= 0 ;
1 i[z23_25][b0] >= 0 ;
1 i[z24_26][b0] >= 0 ;
1 i[z25_27][b0] >= 0 ;
1 i[z26_28][b0] >= 0 ;
1 i[z22_29][b0] >= 0 ;
1 i[z36_37][b0] >= 0 ;
1 i[b45][b0] >= 0 ;
1 i[b46][b0] >= 0 ;
1 i[b47][b0] >= 0 ;
1 i[b48][b0] >= 0 ;
1 i[b49][b0] >= 0 ;
1 i[b50][b0] >= 0 ;
1 i[z0_18][b0] >= 0 ;
1 i[z2_20][b0] >= 0 ;
1 i[z7_8][b0] >= 0 ;
1 i[z5_10][b0] >= 0 ;
1 i[b51][b0] >= 0 ;
1 i[b52][b0] >= 0 ;
1 i[z0_21][b0] >= 0 ;
1 i[z1_20][b0] >= 0 ;
1 i[z4_8][b0] >= 0 ;
1 i[z5_9][b0] >= 0 ;
1 i[z22_39][b0] >= 0 ;
1 i[z23_36][b0] >= 0 ;
1 i[z22_37][b0] >= 0 ;
1 i[b53][b0] >= 0 ;
1 i[z0_27][b0] >= 0 ;
1 i[z4_33][b0] >= 0 ;
1 i[z13_37][b0] >= 0 ;
1 i[z7_23][b0] >= 0 ;
1 i[z3_29][b0] >= 0 ;
1 i[b54][b0] >= 0 ;
1 i[z8_37][b0] >= 0 ;
1 i[b55][b0] >= 0 ;
1 i[z0_34][b0] >= 0 ;
1 i[z1_33][b0] >= 0 ;
1 i[z9_37][b0] >= 0 ;
1 i[z12_40][b0] >= 0 ;
1 i[z2_23][b0] >= 0 ;
1 i[z3_24][b0] >= 0 ;
1 i[z12_36][b0] >= 0 ;
1 i[b56][b0] >= 0 ;
1 i[b57][b0] >= 0 ;
1 i[z8_23][b0] >= 0 ;
1 i[z9_24][b0] >= 0 ;
1 i[z12_32][b0] >= 0 ;
1 i[z17_25][b0] >= 0 ;
1 i[z11_29][b0] >= 0 ;
1 i[b58][b0] >= 0 ;
1 i[z10_29][b0] >= 0 ;
1 i[z11_30][b0] >= 0 ;
1 i[z13_35][b0] >= 0 ;
1 i[z16_22][b0] >= 0 ;
1 i[z9_23][b0] >= 0 ;
1 i[b59][b0] >= 0 ;
1 i[b60][b0] >= 0 ;
1 i[z1_3][b0] >= 0 ;
1 i[z5_7][b0] >= 0 ;
1 i[z24_31][b0] >= 0 ;
1 i[z26_33][b0] >= 0 ;
1 i[z25_30][b0] >= 0 ;
1 i[z27_32][b0] >= 0 ;
1 i[b61][b0] >= 0 ;
1 i[z1_5][b0] >= 0 ;
1 i[z3_7][b0] >= 0 ;
1 i[z9_15][b0] >= 0 ;
1 i[z11_13][b0] >= 0 ;
1 i[z14_20][b0] >= 0 ;
1 i[z16_18][b0] >= 0 ;
1 i[b62][b0] >= 0 ;
1 i[z1_7][b0] >= 0 ;
1 i[z9_13][b0] >= 0 ;
1 i[z12_20][b0] >= 0 ;
1 i[z14_18][b0] >= 0 ;
1 i[z24_25][b0] >= 0 ;
1 i[z26_27][b0] >= 0 ;
1 i[z22_30][b0] >= 0 ;
1 i[b63][b0] >= 0 ;
1 i[b64][b0] >= 0 ;
1 i[z1_19][b0] >= 0 ;
1 i[z3_21][b0] >= 0 ;
1 i[z6_9][b0] >= 0 ;
1 i[z4_11][b0] >= 0 ;
1 i[z26_36][b0] >= 0 ;
1 i[b65][b0] >= 0 ;
1 i[z24_36][b0] >= 0 ;
1 i[b66][b0] >= 0 ;
1 i[b67][b0] >= 0 ;
1 i[b68][b0] >= 0 ;
1 i[z1_28][b0] >= 0 ;
1 i[z5_34][b0] >= 0 ;
1 i[z6_24][b0] >= 0 ;
1 i[z2_30][b0] >= 0 ;
1 i[b69][b0] >= 0 ;
1 i[b70][b0] >= 0 ;
1 i[b71][b0] >= 0 ;
1 i[b72][b0] >= 0 ;
1 i[b73][b0] >= 0 ;
1 i[z12_31][b0] >= 0 ;
1 i[z17_26][b0] >= 0 ;
1 i[b74][b0] >= 0 ;
1 i[z14_35][b0] >= 0 ;
1 i[z15_22][b0] >= 0 ;
1 i[b75][b0] >= 0 ;
1 i[z10_11][b0] >= 0 ;
1 i[z13_17][b0] >= 0 ;
1 i[z15_16][b0] >= 0 ;
1 i[z20_21][b0] >= 0 ;
1 i[b76][b0] >= 0 ;
1 i[z2_4][b0] >= 0 ;
1 i[z8_17][b0] >= 0 ;
1 i[z10_16][b0] >= 0 ;
1 i[z15_21][b0] >= 0 ;
1 i[b77][b0] >= 0 ;
1 i[z2_5][b0] >= 0 ;
1 i[z3_4][b0] >= 0 ;
1 i[z9_17][b0] >= 0 ;
1 i[z10_15][b0] >= 0 ;
1 i[z11_16][b0] >= 0 ;
1 i[z15_20][b0] >= 0 ;
1 i[z16_21][b0] >= 0 ;
1 i[z17_19][b0] >= 0 ;
1 i[z36_39][b0] >= 0 ;
1 i[b78][b0] >= 0 ;
1 i[b79][b0] >= 0 ;
1 i[b80][b0] >= 0 ;
1 i[b81][b0] >= 0 ;
1 i[b82][b0] >= 0 ;
1 i[z2_19][b0] >= 0 ;
1 i[z3_18][b0] >= 0 ;
1 i[z6_10][b0] >= 0 ;
1 i[z7_11][b0] >= 0 ;
1 i[z27_36][b0] >= 0 ;
1 i[b83][b0] >= 0 ;
1 i[z6_29][b0] >= 0 ;
1 i[z15_39][b0] >= 0 ;
1 i[z5_27][b0] >= 0 ;
1 i[b84][b0] >= 0 ;
1 i[z10_39][b0] >= 0 ;
1 i[b85][b0] >= 0 ;
1 i[z11_39][b0] >= 0 ;
1 i[z17_40][b0] >= 0 ;
1 i[z17_36][b0] >= 0 ;
1 i[b86][b0] >= 0 ;
1 i[b87][b0] >= 0 ;
1 i[z10_27][b0] >= 0 ;
1 i[z11_28][b0] >= 0 ;
1 i[z17_32][b0] >= 0 ;
1 i[z12_25][b0] >= 0 ;
1 i[z9_33][b0] >= 0 ;
1 i[b88][b0] >= 0 ;
1 i[z8_33][b0] >= 0 ;
1 i[z9_34][b0] >= 0 ;
1 i[z15_35][b0] >= 0 ;
1 i[z14_22][b0] >= 0 ;
1 i[z11_27][b0] >= 0 ;
1 i[b89][b0] >= 0 ;
1 i[b90][b0] >= 0 ;
1 i[z3_5][b0] >= 0 ;
1 i[z11_15][b0] >= 0 ;
1 i[z16_20][b0] >= 0 ;
1 i[z17_18][b0] >= 0 ;
1 i[b91][b0] >= 0 ;
1 i[b92][b0] >= 0 ;
1 i[z28_36][b0] >= 0 ;
1 i[b93][b0] >= 0 ;
1 i[z7_30][b0] >= 0 ;
1 i[z4_28][b0] >= 0 ;
1 i[b94][b0] >= 0 ;
1 i[b95][b0] >= 0 ;
1 i[b96][b0] >= 0 ;
1 i[z17_31][b0] >= 0 ;
1 i[z12_26][b0] >= 0 ;
1 i[b97][b0] >= 0 ;
1 i[z16_35][b0] >= 0 ;
1 i[z13_22][b0] >= 0 ;
1 i[b98][b0] >= 0 ;
1 i[z29_30][b0] >= 0 ;
1 i[z31_32][b0] >= 0 ;
1 i[z33_34][b0] >= 0 ;
1 i[z26_35][b0] >= 0 ;
1 i[b99][b0] >= 0 ;
1 i[z29_32][b0] >= 0 ;
1 i[z31_34][b0] >= 0 ;
1 i[z28_35][b0] >= 0 ;
1 i[b100][b0] >= 0 ;
1 i[z23_35][b0] >= 0 ;
1 i[z29_31][b0] >= 0 ;
1 i[z30_32][b0] >= 0 ;
1 i[z31_33][b0] >= 0 ;
1 i[z32_34][b0] >= 0 ;
1 i[z27_35][b0] >= 0 ;
1 i[z37_40][b0] >= 0 ;
1 i[b101][b0] >= 0 ;
1 i[b102][b0] >= 0 ;
1 i[b103][b0] >= 0 ;
1 i[z29_40][b0] >= 0 ;
1 i[z35_39][b0] >= 0 ;
1 i[z35_37][b0] >= 0 ;
1 i[b104][b0] >= 0 ;
1 i[b105][b0] >= 0 ;
1 i[b106][b0] >= 0 ;
1 i[z18_37][b0] >= 0 ;
1 i[b107][b0] >= 0 ;
1 i[z19_37][b0] >= 0 ;
1 i[b108][b0] >= 0 ;
1 i[z20_23][b0] >= 0 ;
1 i[z21_24][b0] >= 0 ;
1 i[z19_29][b0] >= 0 ;
1 i[b109][b0] >= 0 ;
1 i[z18_29][b0] >= 0 ;
1 i[z19_30][b0] >= 0 ;
1 i[z21_23][b0] >= 0 ;
1 i[b110][b0] >= 0 ;
1 i[b111][b0] >= 0 ;
1 i[z24_35][b0] >= 0 ;
1 i[z30_31][b0] >= 0 ;
1 i[z32_33][b0] >= 0 ;
1 i[b112][b0] >= 0 ;
1 i[z32_40][b0] >= 0 ;
1 i[b113][b0] >= 0 ;
1 i[z30_40][b0] >= 0 ;
1 i[b114][b0] >= 0 ;
1 i[b115][b0] >= 0 ;
1 i[b116][b0] >= 0 ;
1 i[b117][b0] >= 0 ;
1 i[b118][b0] >= 0 ;
1 i[b119][b0] >= 0 ;
1 i[b120][b0] >= 0 ;
1 i[b121][b0] >= 0 ;
1 i[b122][b0] >= 0 ;
1 i[z39_40][b0] >= 0 ;
1 i[b123][b0] >= 0 ;
1 i[b124][b0] >= 0 ;
1 i[z33_40][b0] >= 0 ;
1 i[b125][b0] >= 0 ;
1 i[b126][b0] >= 0 ;
1 i[b127][b0] >= 0 ;
1 i[z20_39][b0] >= 0 ;
1 i[b128][b0] >= 0 ;
1 i[z21_39][b0] >= 0 ;
1 i[b129][b0] >= 0 ;
1 i[z18_27][b0] >= 0 ;
1 i[z19_28][b0] >= 0 ;
1 i[z21_33][b0] >= 0 ;
1 i[b130][b0] >= 0 ;
1 i[z20_33][b0] >= 0 ;
1 i[z21_34][b0] >= 0 ;
1 i[z19_27][b0] >= 0 ;
1 i[b131][b0] >= 0 ;
1 i[b132][b0] >= 0 ;
1 i[z34_40][b0] >= 0 ;
1 i[b133][b0] >= 0 ;
1 i[b134][b0] >= 0 ;
1 i[b135][b0] >= 0 ;
1 i[b136][b0] >= 0 ;
1 i[b137][b0] >= 0 ;
1 i[b138][b0] >= 0 ;
1 i[z8_12][b0] >= 0 ;
1 i[z23_28][b0] >= 0 ;
1 i[b139][b0] >= 0 ;
1 i[z8_18][b0] >= 0 ;
1 i[z9_19][b0] >= 0 ;
1 i[z22_27][b0] >= 0 ;
1 i[z22_23][b0] >= 0 ;
1 i[b140][b0] >= 0 ;
1 i[z8_19][b0] >= 0 ;
1 i[z22_28][b0] >= 0 ;
1 i[b141][b0] >= 0 ;
1 i[z8_20][b0] >= 0 ;
1 i[z9_21][b0] >= 0 ;
1 i[z10_18][b0] >= 0 ;
1 i[z11_19][b0] >= 0 ;
1 i[z22_25][b0] >= 0 ;
1 i[b142][b0] >= 0 ;
1 i[z8_21][b0] >= 0 ;
1 i[z10_19][b0] >= 0 ;
1 i[z22_26][b0] >= 0 ;
1 i[b143][b0] >= 0 ;
1 i[z8_24][b0] >= 0 ;
1 i[z13_30][b0] >= 0 ;
1 i[b144][b0] >= 0 ;
1 i[z8_26][b0] >= 0 ;
1 i[z10_24][b0] >= 0 ;
1 i[z13_32][b0] >= 0 ;
1 i[z15_30][b0] >= 0 ;
1 i[b145][b0] >= 0 ;
1 i[z8_28][b0] >= 0 ;
1 i[z10_26][b0] >= 0 ;
1 i[z13_34][b0] >= 0 ;
1 i[z15_32][b0] >= 0 ;
1 i[b146][b0] >= 0 ;
1 i[z17_22][b0] >= 0 ;
1 i[b147][b0] >= 0 ;
1 i[z8_30][b0] >= 0 ;
1 i[b148][b0] >= 0 ;
1 i[z8_32][b0] >= 0 ;
1 i[z10_30][b0] >= 0 ;
1 i[b149][b0] >= 0 ;
1 i[z8_34][b0] >= 0 ;
1 i[z10_32][b0] >= 0 ;
1 i[b150][b0] >= 0 ;
1 i[b151][b0] >= 0 ;
1 i[z9_12][b0] >= 0 ;
1 i[z12_19][b0] >= 0 ;
1 i[z23_27][b0] >= 0 ;
1 i[z24_28][b0] >= 0 ;
1 i[b152][b0] >= 0 ;
1 i[z9_18][b0] >= 0 ;
1 i[z22_24][b0] >= 0 ;
1 i[b153][b0] >= 0 ;
1 i[z9_20][b0] >= 0 ;
1 i[z11_18][b0] >= 0 ;
1 i[b154][b0] >= 0 ;
1 i[z12_35][b0] >= 0 ;
1 i[b155][b0] >= 0 ;
1 i[b156][b0] >= 0 ;
1 i[z10_17][b0] >= 0 ;
1 i[z24_27][b0] >= 0 ;
1 i[b157][b0] >= 0 ;
1 i[z10_20][b0] >= 0 ;
1 i[z11_21][b0] >= 0 ;
1 i[b158][b0] >= 0 ;
1 i[z10_21][b0] >= 0 ;
1 i[b159][b0] >= 0 ;
1 i[z10_28][b0] >= 0 ;
1 i[z15_34][b0] >= 0 ;
1 i[b160][b0] >= 0 ;
1 i[z12_22][b0] >= 0 ;
1 i[b161][b0] >= 0 ;
1 i[z10_34][b0] >= 0 ;
1 i[b162][b0] >= 0 ;
1 i[b163][b0] >= 0 ;
1 i[z11_17][b0] >= 0 ;
1 i[z17_21][b0] >= 0 ;
1 i[b164][b0] >= 0 ;
1 i[z11_20][b0] >= 0 ;
1 i[b165][b0] >= 0 ;
1 i[z17_35][b0] >= 0 ;
1 i[b166][b0] >= 0 ;
1 i[b167][b0] >= 0 ;
1 i[z30_33][b0] >= 0 ;
1 i[b168][b0] >= 0 ;
1 i[z29_33][b0] >= 0 ;
1 i[z30_34][b0] >= 0 ;
1 i[b169][b0] >= 0 ;
1 i[b170][b0] >= 0 ;
1 i[z12_13][b0] >= 0 ;
1 i[z24_33][b0] >= 0 ;
1 i[z27_30][b0] >= 0 ;
1 i[b171][b0] >= 0 ;
1 i[z12_14][b0] >= 0 ;
1 i[z23_33][b0] >= 0 ;
1 i[z24_34][b0] >= 0 ;
1 i[z27_29][b0] >= 0 ;
1 i[z28_30][b0] >= 0 ;
1 i[b172][b0] >= 0 ;
1 i[z12_18][b0] >= 0 ;
1 i[b173][b0] >= 0 ;
1 i[b174][b0] >= 0 ;
1 i[b175][b0] >= 0 ;
1 i[b176][b0] >= 0 ;
1 i[b177][b0] >= 0 ;
1 i[b178][b0] >= 0 ;
1 i[z12_37][b0] >= 0 ;
1 i[b179][b0] >= 0 ;
1 i[z23_34][b0] >= 0 ;
1 i[z28_29][b0] >= 0 ;
1 i[b180][b0] >= 0 ;
1 i[z13_24][b0] >= 0 ;
1 i[z18_30][b0] >= 0 ;
1 i[b181][b0] >= 0 ;
1 i[z13_26][b0] >= 0 ;
1 i[z15_24][b0] >= 0 ;
1 i[z18_32][b0] >= 0 ;
1 i[z20_30][b0] >= 0 ;
1 i[b182][b0] >= 0 ;
1 i[z13_28][b0] >= 0 ;
1 i[z15_26][b0] >= 0 ;
1 i[z18_34][b0] >= 0 ;
1 i[z20_32][b0] >= 0 ;
1 i[b183][b0] >= 0 ;
1 i[z15_17][b0] >= 0 ;
1 i[b184][b0] >= 0 ;
1 i[z15_28][b0] >= 0 ;
1 i[z20_34][b0] >= 0 ;
1 i[b185][b0] >= 0 ;
1 i[z16_17][b0] >= 0 ;
1 i[b186][b0] >= 0 ;
1 i[z29_34][b0] >= 0 ;
1 i[b187][b0] >= 0 ;
1 i[b188][b0] >= 0 ;
1 i[b189][b0] >= 0 ;
1 i[b190][b0] >= 0 ;
1 i[z17_20][b0] >= 0 ;
1 i[b191][b0] >= 0 ;
1 i[b192][b0] >= 0 ;
1 i[b193][b0] >= 0 ;
1 i[b194][b0] >= 0 ;
1 i[b195][b0] >= 0 ;
1 i[b196][b0] >= 0 ;
1 i[z17_39][b0] >= 0 ;
1 i[b197][b0] >= 0 ;
1 i[z29_35][b0] >= 0 ;
1 i[z33_35][b0] >= 0 ;
1 i[b198][b0] >= 0 ;
1 i[z34_35][b0] >= 0 ;
1 i[b199][b0] >= 0 ;
1 i[z31_35][b0] >= 0 ;
1 i[b200][b0] >= 0 ;
1 i[z32_35][b0] >= 0 ;
1 i[b201][b0] >= 0 ;
1 i[b202][b0] >= 0 ;
1 i[b203][b0] >= 0 ;
1 i[b204][b0] >= 0 ;
1 i[z18_24][b0] >= 0 ;
1 i[b205][b0] >= 0 ;
1 i[z18_26][b0] >= 0 ;
1 i[z20_24][b0] >= 0 ;
1 i[b206][b0] >= 0 ;
1 i[z18_28][b0] >= 0 ;
1 i[z20_26][b0] >= 0 ;
1 i[b207][b0] >= 0 ;
1 i[z30_35][b0] >= 0 ;
1 i[b208][b0] >= 0 ;
1 i[b209][b0] >= 0 ;
1 i[b210][b0] >= 0 ;
1 i[b211][b0] >= 0 ;
1 i[b212][b0] >= 0 ;
1 i[b213][b0] >= 0 ;
1 i[b214][b0] >= 0 ;
1 i[b215][b0] >= 0 ;
1 i[z20_28][b0] >= 0 ;
1 i[b216][b0] >= 0 ;
1 i[b217][b0] >= 0 ;
1 i[b218][b0] >= 0 ;
1 i[b219][b0] >= 0 ;
1 i[z22_36][b0] >= 0 ;
1 i[b220][b0] >= 0 ;
1 i[b221][b0] >= 0 ;
1 i[b222][b0] >= 0 ;
1 i[b223][b0] >= 0 ;
1 i[b224][b0] >= 0 ;
1 i[b225][b0] >= 0 ;
1 i[b226][b0] >= 0 ;
1 i[b227][b0] >= 0 ;
1 i[b228][b0] >= 0 ;
1 i[b229][b0] >= 0 ;
1 i[b230][b0] >= 0 ;
1 i[b231][b0] >= 0 ;
1 i[b232][b0] >= 0 ;
1 i[b233][b0] >= 0 ;
1 i[b234][b0] >= 0 ;
1 i[b235][b0] >= 0 ;
1 i[b236][b0] >= 0 ;
1 i[b237][b0] >= 0 ;
1 i[z35_40][b0] >= 0 ;
1 i[b238][b0] >= 0 ;
* constraint lin_equals _1
@c[_1][le] -1 i[s0][b0] -1 i[s1][b0] -1 i[s2][b0] -1 i[s3][b0] -1 i[s4][b0] -1 i[s5][b0] -1 i[s6][b0] -1 i[s7][b0] -1 i[s8][b0] -1 i[s9][b0] -1 i[s10][b0] -1 i[s11][b0] -1 i[s12][b0] -1 i[s13][b0] -1 i[s14][b0] -1 i[s15][b0] -1 i[s16][b0] -1 i[s17][b0] -1 i[s18][b0] -1 i[s19][b0] -1 i[s20][b0] -1 i[s21][b0] -1 i[s22][b0] -1 i[s23][b0] -1 i[s24][b0] -1 i[s25][b0] -1 i[s26][b0] -1 i[s27][b0] -1 i[s28][b0] -1 i[s29][b0] -1 i[s30][b0] -1 i[s31][b0] -1 i[s32][b0] -1 i[s33][b0] -1 i[s34][b0] -1 i[s35][b0] -1 i[s36][b0] -1 i[s37][b0] -1 i[s38][b0] -1 i[s39][b0] -1 i[s40][b0] >= -8;
@c[_1][ge] 1 i[s0][b0] 1 i[s1][b0] 1 i[s2][b0] 1 i[s3][b0] 1 i[s4][b0] 1 i[s5][b0] 1 i[s6][b0] 1 i[s7][b0] 1 i[s8][b0] 1 i[s9][b0] 1 i[s10][b0] 1 i[s11][b0] 1 i[s12][b0] 1 i[s13][b0] 1 i[s14][b0] 1 i[s15][b0] 1 i[s16][b0] 1 i[s17][b0] 1 i[s18][b0] 1 i[s19][b0] 1 i[s20][b0] 1 i[s21][b0] 1 i[s22][b0] 1 i[s23][b0] 1 i[s24][b0] 1 i[s25][b0] 1 i[s26][b0] 1 i[s27][b0] 1 i[s28][b0] 1 i[s29][b0] 1 i[s30][b0] 1 i[s31][b0] 1 i[s32][b0] 1 i[s33][b0] 1 i[s34][b0] 1 i[s35][b0] 1 i[s36][b0] 1 i[s37][b0] 1 i[s38][b0] 1 i[s39][b0] 1 i[s40][b0] >= 8;
* constraint lin_less_equal _2
@c[_2] -1 i[z0_38][b0] 1 i[s0][b0] >= 0;
* constraint lin_less_equal _3
@c[_3] -1 i[z0_38][b0] 1 i[s38][b0] >= 0;
* constraint lin_less_equal _4
@c[_4] 1 i[z0_38][b0] -1 i[s0][b0] -1 i[s38][b0] >= -1;
* constraint lin_less_equal _5
@c[_5] -1 i[z2_39][b0] 1 i[s2][b0] >= 0;
* constraint lin_less_equal _6
@c[_6] -1 i[z2_39][b0] 1 i[s39][b0] >= 0;
* constraint lin_less_equal _7
@c[_7] 1 i[z2_39][b0] -1 i[s2][b0] -1 i[s39][b0] >= -1;
* constraint lin_less_equal _8
@c[_8] -1 i[z4_40][b0] 1 i[s4][b0] >= 0;
* constraint lin_less_equal _9
@c[_9] -1 i[z4_40][b0] 1 i[s40][b0] >= 0;
* constraint lin_less_equal _10
@c[_10] 1 i[z4_40][b0] -1 i[s4][b0] -1 i[s40][b0] >= -1;
* constraint lin_less_equal _11
@c[_11] -1 i[z8_25][b0] 1 i[s8][b0] >= 0;
* constraint lin_less_equal _12
@c[_12] -1 i[z8_25][b0] 1 i[s25][b0] >= 0;
* constraint lin_less_equal _13
@c[_13] 1 i[z8_25][b0] -1 i[s8][b0] -1 i[s25][b0] >= -1;
* constraint lin_less_equal _14
@c[_14] -1 i[z9_26][b0] 1 i[s9][b0] >= 0;
* constraint lin_less_equal _15
@c[_15] -1 i[z9_26][b0] 1 i[s26][b0] >= 0;
* constraint lin_less_equal _16
@c[_16] 1 i[z9_26][b0] -1 i[s9][b0] -1 i[s26][b0] >= -1;
* constraint lin_less_equal _17
@c[_17] -1 i[z10_23][b0] 1 i[s10][b0] >= 0;
* constraint lin_less_equal _18
@c[_18] -1 i[z10_23][b0] 1 i[s23][b0] >= 0;
* constraint lin_less_equal _19
@c[_19] 1 i[z10_23][b0] -1 i[s10][b0] -1 i[s23][b0] >= -1;
* constraint lin_less_equal _20
@c[_20] -1 i[z11_24][b0] 1 i[s11][b0] >= 0;
* constraint lin_less_equal _21
@c[_21] -1 i[z11_24][b0] 1 i[s24][b0] >= 0;
* constraint lin_less_equal _22
@c[_22] 1 i[z11_24][b0] -1 i[s11][b0] -1 i[s24][b0] >= -1;
* constraint lin_less_equal _23
@c[_23] -1 i[z12_34][b0] 1 i[s12][b0] >= 0;
* constraint lin_less_equal _24
@c[_24] -1 i[z12_34][b0] 1 i[s34][b0] >= 0;
* constraint lin_less_equal _25
@c[_25] 1 i[z12_34][b0] -1 i[s12][b0] -1 i[s34][b0] >= -1;
* constraint lin_less_equal _26
@c[_26] -1 i[z13_31][b0] 1 i[s13][b0] >= 0;
* constraint lin_less_equal _27
@c[_27] -1 i[z13_31][b0] 1 i[s31][b0] >= 0;
* constraint lin_less_equal _28
@c[_28] 1 i[z13_31][b0] -1 i[s13][b0] -1 i[s31][b0] >= -1;
* constraint lin_less_equal _29
@c[_29] -1 i[z14_32][b0] 1 i[s14][b0] >= 0;
* constraint lin_less_equal _30
@c[_30] -1 i[z14_32][b0] 1 i[s32][b0] >= 0;
* constraint lin_less_equal _31
@c[_31] 1 i[z14_32][b0] -1 i[s14][b0] -1 i[s32][b0] >= -1;
* constraint lin_less_equal _32
@c[_32] -1 i[z15_29][b0] 1 i[s15][b0] >= 0;
* constraint lin_less_equal _33
@c[_33] -1 i[z15_29][b0] 1 i[s29][b0] >= 0;
* constraint lin_less_equal _34
@c[_34] 1 i[z15_29][b0] -1 i[s15][b0] -1 i[s29][b0] >= -1;
* constraint lin_less_equal _35
@c[_35] -1 i[z16_30][b0] 1 i[s16][b0] >= 0;
* constraint lin_less_equal _36
@c[_36] -1 i[z16_30][b0] 1 i[s30][b0] >= 0;
* constraint lin_less_equal _37
@c[_37] 1 i[z16_30][b0] -1 i[s16][b0] -1 i[s30][b0] >= -1;
* constraint lin_less_equal _38
@c[_38] -1 i[z18_35][b0] 1 i[s18][b0] >= 0;
* constraint lin_less_equal _39
@c[_39] -1 i[z18_35][b0] 1 i[s35][b0] >= 0;
* constraint lin_less_equal _40
@c[_40] 1 i[z18_35][b0] -1 i[s18][b0] -1 i[s35][b0] >= -1;
* constraint lin_less_equal _41
@c[_41] -1 i[z21_22][b0] 1 i[s21][b0] >= 0;
* constraint lin_less_equal _42
@c[_42] -1 i[z21_22][b0] 1 i[s22][b0] >= 0;
* constraint lin_less_equal _43
@c[_43] 1 i[z21_22][b0] -1 i[s21][b0] -1 i[s22][b0] >= -1;
* constraint lin_less_equal _44
@c[_44] -1 i[z14_23][b0] 1 i[s14][b0] >= 0;
* constraint lin_less_equal _45
@c[_45] -1 i[z14_23][b0] 1 i[s23][b0] >= 0;
* constraint lin_less_equal _46
@c[_46] 1 i[z14_23][b0] -1 i[s14][b0] -1 i[s23][b0] >= -1;
* constraint lin_less_equal _47
@c[_47] -1 i[z16_25][b0] 1 i[s16][b0] >= 0;
* constraint lin_less_equal _48
@c[_48] -1 i[z16_25][b0] 1 i[s25][b0] >= 0;
* constraint lin_less_equal _49
@c[_49] 1 i[z16_25][b0] -1 i[s16][b0] -1 i[s25][b0] >= -1;
* constraint lin_less_equal _50
@c[_50] -1 i[z17_27][b0] 1 i[s17][b0] >= 0;
* constraint lin_less_equal _51
@c[_51] -1 i[z17_27][b0] 1 i[s27][b0] >= 0;
* constraint lin_less_equal _52
@c[_52] 1 i[z17_27][b0] -1 i[s17][b0] -1 i[s27][b0] >= -1;
* constraint lin_less_equal _53
@c[_53] -1 i[z9_29][b0] 1 i[s9][b0] >= 0;
* constraint lin_less_equal _54
@c[_54] -1 i[z9_29][b0] 1 i[s29][b0] >= 0;
* constraint lin_less_equal _55
@c[_55] 1 i[z9_29][b0] -1 i[s9][b0] -1 i[s29][b0] >= -1;
* constraint lin_less_equal _56
@c[_56] -1 i[z11_31][b0] 1 i[s11][b0] >= 0;
* constraint lin_less_equal _57
@c[_57] -1 i[z11_31][b0] 1 i[s31][b0] >= 0;
* constraint lin_less_equal _58
@c[_58] 1 i[z11_31][b0] -1 i[s11][b0] -1 i[s31][b0] >= -1;
* constraint lin_less_equal _59
@c[_59] -1 i[z4_36][b0] 1 i[s4][b0] >= 0;
* constraint lin_less_equal _60
@c[_60] -1 i[z4_36][b0] 1 i[s36][b0] >= 0;
* constraint lin_less_equal _61
@c[_61] 1 i[z4_36][b0] -1 i[s4][b0] -1 i[s36][b0] >= -1;
* constraint lin_less_equal _62
@c[_62] -1 i[z2_37][b0] 1 i[s2][b0] >= 0;
* constraint lin_less_equal _63
@c[_63] -1 i[z2_37][b0] 1 i[s37][b0] >= 0;
* constraint lin_less_equal _64
@c[_64] 1 i[z2_37][b0] -1 i[s2][b0] -1 i[s37][b0] >= -1;
* constraint lin_less_equal _65
@c[_65] 1 i[z0_38][b0] 1 i[z2_39][b0] 1 i[z4_40][b0] 1 i[z8_25][b0] 1 i[z9_26][b0] 1 i[z10_23][b0] 1 i[z11_24][b0] 1 i[z12_34][b0] 1 i[z13_31][b0] 1 i[z14_32][b0] 1 i[z15_29][b0] 1 i[z16_30][b0] 1 i[z18_35][b0] 1 i[z21_22][b0] 1 i[z14_23][b0] 1 i[z16_25][b0] 1 i[z17_27][b0] 1 i[z9_29][b0] 1 i[z11_31][b0] 1 i[z4_36][b0] 1 i[z2_37][b0] 1 i[z0_38][b0] -2 i[b0][b0] >= 0;
* constraint lin_less_equal _66
@c[_66] -1 i[z0_38][b0] -1 i[z2_39][b0] -1 i[z4_40][b0] -1 i[z8_25][b0] -1 i[z9_26][b0] -1 i[z10_23][b0] -1 i[z11_24][b0] -1 i[z12_34][b0] -1 i[z13_31][b0] -1 i[z14_32][b0] -1 i[z15_29][b0] -1 i[z16_30][b0] -1 i[z18_35][b0] -1 i[z21_22][b0] -1 i[z14_23][b0] -1 i[z16_25][b0] -1 i[z17_27][b0] -1 i[z9_29][b0] -1 i[z11_31][b0] -1 i[z4_36][b0] -1 i[z2_37][b0] -1 i[z0_38][b0] 22 i[b0][b0] >= 0;
* constraint lin_less_equal _67
@c[_67] -1 i[z1_38][b0] 1 i[s1][b0] >= 0;
* constraint lin_less_equal _68
@c[_68] -1 i[z1_38][b0] 1 i[s38][b0] >= 0;
* constraint lin_less_equal _69
@c[_69] 1 i[z1_38][b0] -1 i[s1][b0] -1 i[s38][b0] >= -1;
* constraint lin_less_equal _70
@c[_70] -1 i[z3_39][b0] 1 i[s3][b0] >= 0;
* constraint lin_less_equal _71
@c[_71] -1 i[z3_39][b0] 1 i[s39][b0] >= 0;
* constraint lin_less_equal _72
@c[_72] 1 i[z3_39][b0] -1 i[s3][b0] -1 i[s39][b0] >= -1;
* constraint lin_less_equal _73
@c[_73] -1 i[z5_40][b0] 1 i[s5][b0] >= 0;
* constraint lin_less_equal _74
@c[_74] -1 i[z5_40][b0] 1 i[s40][b0] >= 0;
* constraint lin_less_equal _75
@c[_75] 1 i[z5_40][b0] -1 i[s5][b0] -1 i[s40][b0] >= -1;
* constraint lin_less_equal _76
@c[_76] -1 i[z9_25][b0] 1 i[s9][b0] >= 0;
* constraint lin_less_equal _77
@c[_77] -1 i[z9_25][b0] 1 i[s25][b0] >= 0;
* constraint lin_less_equal _78
@c[_78] 1 i[z9_25][b0] -1 i[s9][b0] -1 i[s25][b0] >= -1;
* constraint lin_less_equal _79
@c[_79] -1 i[z11_23][b0] 1 i[s11][b0] >= 0;
* constraint lin_less_equal _80
@c[_80] -1 i[z11_23][b0] 1 i[s23][b0] >= 0;
* constraint lin_less_equal _81
@c[_81] 1 i[z11_23][b0] -1 i[s11][b0] -1 i[s23][b0] >= -1;
* constraint lin_less_equal _82
@c[_82] -1 i[z12_33][b0] 1 i[s12][b0] >= 0;
* constraint lin_less_equal _83
@c[_83] -1 i[z12_33][b0] 1 i[s33][b0] >= 0;
* constraint lin_less_equal _84
@c[_84] 1 i[z12_33][b0] -1 i[s12][b0] -1 i[s33][b0] >= -1;
* constraint lin_less_equal _85
@c[_85] -1 i[z14_31][b0] 1 i[s14][b0] >= 0;
* constraint lin_less_equal _86
@c[_86] -1 i[z14_31][b0] 1 i[s31][b0] >= 0;
* constraint lin_less_equal _87
@c[_87] 1 i[z14_31][b0] -1 i[s14][b0] -1 i[s31][b0] >= -1;
* constraint lin_less_equal _88
@c[_88] -1 i[z16_29][b0] 1 i[s16][b0] >= 0;
* constraint lin_less_equal _89
@c[_89] -1 i[z16_29][b0] 1 i[s29][b0] >= 0;
* constraint lin_less_equal _90
@c[_90] 1 i[z16_29][b0] -1 i[s16][b0] -1 i[s29][b0] >= -1;
* constraint lin_less_equal _91
@c[_91] -1 i[z19_35][b0] 1 i[s19][b0] >= 0;
* constraint lin_less_equal _92
@c[_92] -1 i[z19_35][b0] 1 i[s35][b0] >= 0;
* constraint lin_less_equal _93
@c[_93] 1 i[z19_35][b0] -1 i[s19][b0] -1 i[s35][b0] >= -1;
* constraint lin_less_equal _94
@c[_94] -1 i[z20_22][b0] 1 i[s20][b0] >= 0;
* constraint lin_less_equal _95
@c[_95] -1 i[z20_22][b0] 1 i[s22][b0] >= 0;
* constraint lin_less_equal _96
@c[_96] 1 i[z20_22][b0] -1 i[s20][b0] -1 i[s22][b0] >= -1;
* constraint lin_less_equal _97
@c[_97] -1 i[z13_23][b0] 1 i[s13][b0] >= 0;
* constraint lin_less_equal _98
@c[_98] -1 i[z13_23][b0] 1 i[s23][b0] >= 0;
* constraint lin_less_equal _99
@c[_99] 1 i[z13_23][b0] -1 i[s13][b0] -1 i[s23][b0] >= -1;
* constraint lin_less_equal _100
@c[_100] -1 i[z14_24][b0] 1 i[s14][b0] >= 0;
* constraint lin_less_equal _101
@c[_101] -1 i[z14_24][b0] 1 i[s24][b0] >= 0;
* constraint lin_less_equal _102
@c[_102] 1 i[z14_24][b0] -1 i[s14][b0] -1 i[s24][b0] >= -1;
* constraint lin_less_equal _103
@c[_103] -1 i[z15_25][b0] 1 i[s15][b0] >= 0;
* constraint lin_less_equal _104
@c[_104] -1 i[z15_25][b0] 1 i[s25][b0] >= 0;
* constraint lin_less_equal _105
@c[_105] 1 i[z15_25][b0] -1 i[s15][b0] -1 i[s25][b0] >= -1;
* constraint lin_less_equal _106
@c[_106] -1 i[z16_26][b0] 1 i[s16][b0] >= 0;
* constraint lin_less_equal _107
@c[_107] -1 i[z16_26][b0] 1 i[s26][b0] >= 0;
* constraint lin_less_equal _108
@c[_108] 1 i[z16_26][b0] -1 i[s16][b0] -1 i[s26][b0] >= -1;
* constraint lin_less_equal _109
@c[_109] -1 i[z17_28][b0] 1 i[s17][b0] >= 0;
* constraint lin_less_equal _110
@c[_110] -1 i[z17_28][b0] 1 i[s28][b0] >= 0;
* constraint lin_less_equal _111
@c[_111] 1 i[z17_28][b0] -1 i[s17][b0] -1 i[s28][b0] >= -1;
* constraint lin_less_equal _112
@c[_112] -1 i[z8_29][b0] 1 i[s8][b0] >= 0;
* constraint lin_less_equal _113
@c[_113] -1 i[z8_29][b0] 1 i[s29][b0] >= 0;
* constraint lin_less_equal _114
@c[_114] 1 i[z8_29][b0] -1 i[s8][b0] -1 i[s29][b0] >= -1;
* constraint lin_less_equal _115
@c[_115] -1 i[z9_30][b0] 1 i[s9][b0] >= 0;
* constraint lin_less_equal _116
@c[_116] -1 i[z9_30][b0] 1 i[s30][b0] >= 0;
* constraint lin_less_equal _117
@c[_117] 1 i[z9_30][b0] -1 i[s9][b0] -1 i[s30][b0] >= -1;
* constraint lin_less_equal _118
@c[_118] -1 i[z10_31][b0] 1 i[s10][b0] >= 0;
* constraint lin_less_equal _119
@c[_119] -1 i[z10_31][b0] 1 i[s31][b0] >= 0;
* constraint lin_less_equal _120
@c[_120] 1 i[z10_31][b0] -1 i[s10][b0] -1 i[s31][b0] >= -1;
* constraint lin_less_equal _121
@c[_121] -1 i[z11_32][b0] 1 i[s11][b0] >= 0;
* constraint lin_less_equal _122
@c[_122] -1 i[z11_32][b0] 1 i[s32][b0] >= 0;
* constraint lin_less_equal _123
@c[_123] 1 i[z11_32][b0] -1 i[s11][b0] -1 i[s32][b0] >= -1;
* constraint lin_less_equal _124
@c[_124] -1 i[z5_36][b0] 1 i[s5][b0] >= 0;
* constraint lin_less_equal _125
@c[_125] -1 i[z5_36][b0] 1 i[s36][b0] >= 0;
* constraint lin_less_equal _126
@c[_126] 1 i[z5_36][b0] -1 i[s5][b0] -1 i[s36][b0] >= -1;
* constraint lin_less_equal _127
@c[_127] -1 i[z3_37][b0] 1 i[s3][b0] >= 0;
* constraint lin_less_equal _128
@c[_128] -1 i[z3_37][b0] 1 i[s37][b0] >= 0;
* constraint lin_less_equal _129
@c[_129] 1 i[z3_37][b0] -1 i[s3][b0] -1 i[s37][b0] >= -1;
* constraint lin_less_equal _130
@c[_130] 1 i[z1_38][b0] 1 i[z3_39][b0] 1 i[z5_40][b0] 1 i[z9_25][b0] 1 i[z11_23][b0] 1 i[z12_33][b0] 1 i[z14_31][b0] 1 i[z16_29][b0] 1 i[z19_35][b0] 1 i[z20_22][b0] 1 i[z13_23][b0] 1 i[z14_24][b0] 1 i[z15_25][b0] 1 i[z16_26][b0] 1 i[z17_28][b0] 1 i[z8_29][b0] 1 i[z9_30][b0] 1 i[z10_31][b0] 1 i[z11_32][b0] 1 i[z5_36][b0] 1 i[z3_37][b0] 1 i[z1_38][b0] -2 i[b1][b0] >= 0;
* constraint lin_less_equal _131
@c[_131] -1 i[z1_38][b0] -1 i[z3_39][b0] -1 i[z5_40][b0] -1 i[z9_25][b0] -1 i[z11_23][b0] -1 i[z12_33][b0] -1 i[z14_31][b0] -1 i[z16_29][b0] -1 i[z19_35][b0] -1 i[z20_22][b0] -1 i[z13_23][b0] -1 i[z14_24][b0] -1 i[z15_25][b0] -1 i[z16_26][b0] -1 i[z17_28][b0] -1 i[z8_29][b0] -1 i[z9_30][b0] -1 i[z10_31][b0] -1 i[z11_32][b0] -1 i[z5_36][b0] -1 i[z3_37][b0] -1 i[z1_38][b0] 22 i[b1][b0] >= 0;
* constraint lin_less_equal _132
@c[_132] -1 i[z0_37][b0] 1 i[s0][b0] >= 0;
* constraint lin_less_equal _133
@c[_133] -1 i[z0_37][b0] 1 i[s37][b0] >= 0;
* constraint lin_less_equal _134
@c[_134] 1 i[z0_37][b0] -1 i[s0][b0] -1 i[s37][b0] >= -1;
* constraint lin_less_equal _135
@c[_135] -1 i[z2_38][b0] 1 i[s2][b0] >= 0;
* constraint lin_less_equal _136
@c[_136] -1 i[z2_38][b0] 1 i[s38][b0] >= 0;
* constraint lin_less_equal _137
@c[_137] 1 i[z2_38][b0] -1 i[s2][b0] -1 i[s38][b0] >= -1;
* constraint lin_less_equal _138
@c[_138] -1 i[z6_40][b0] 1 i[s6][b0] >= 0;
* constraint lin_less_equal _139
@c[_139] -1 i[z6_40][b0] 1 i[s40][b0] >= 0;
* constraint lin_less_equal _140
@c[_140] 1 i[z6_40][b0] -1 i[s6][b0] -1 i[s40][b0] >= -1;
* constraint lin_less_equal _141
@c[_141] -1 i[z8_27][b0] 1 i[s8][b0] >= 0;
* constraint lin_less_equal _142
@c[_142] -1 i[z8_27][b0] 1 i[s27][b0] >= 0;
* constraint lin_less_equal _143
@c[_143] 1 i[z8_27][b0] -1 i[s8][b0] -1 i[s27][b0] >= -1;
* constraint lin_less_equal _144
@c[_144] -1 i[z9_28][b0] 1 i[s9][b0] >= 0;
* constraint lin_less_equal _145
@c[_145] -1 i[z9_28][b0] 1 i[s28][b0] >= 0;
* constraint lin_less_equal _146
@c[_146] 1 i[z9_28][b0] -1 i[s9][b0] -1 i[s28][b0] >= -1;
* constraint lin_less_equal _147
@c[_147] -1 i[z10_25][b0] 1 i[s10][b0] >= 0;
* constraint lin_less_equal _148
@c[_148] -1 i[z10_25][b0] 1 i[s25][b0] >= 0;
* constraint lin_less_equal _149
@c[_149] 1 i[z10_25][b0] -1 i[s10][b0] -1 i[s25][b0] >= -1;
* constraint lin_less_equal _150
@c[_150] -1 i[z11_26][b0] 1 i[s11][b0] >= 0;
* constraint lin_less_equal _151
@c[_151] -1 i[z11_26][b0] 1 i[s26][b0] >= 0;
* constraint lin_less_equal _152
@c[_152] 1 i[z11_26][b0] -1 i[s11][b0] -1 i[s26][b0] >= -1;
* constraint lin_less_equal _153
@c[_153] -1 i[z13_33][b0] 1 i[s13][b0] >= 0;
* constraint lin_less_equal _154
@c[_154] -1 i[z13_33][b0] 1 i[s33][b0] >= 0;
* constraint lin_less_equal _155
@c[_155] 1 i[z13_33][b0] -1 i[s13][b0] -1 i[s33][b0] >= -1;
* constraint lin_less_equal _156
@c[_156] -1 i[z14_34][b0] 1 i[s14][b0] >= 0;
* constraint lin_less_equal _157
@c[_157] -1 i[z14_34][b0] 1 i[s34][b0] >= 0;
* constraint lin_less_equal _158
@c[_158] 1 i[z14_34][b0] -1 i[s14][b0] -1 i[s34][b0] >= -1;
* constraint lin_less_equal _159
@c[_159] -1 i[z15_31][b0] 1 i[s15][b0] >= 0;
* constraint lin_less_equal _160
@c[_160] -1 i[z15_31][b0] 1 i[s31][b0] >= 0;
* constraint lin_less_equal _161
@c[_161] 1 i[z15_31][b0] -1 i[s15][b0] -1 i[s31][b0] >= -1;
* constraint lin_less_equal _162
@c[_162] -1 i[z16_32][b0] 1 i[s16][b0] >= 0;
* constraint lin_less_equal _163
@c[_163] -1 i[z16_32][b0] 1 i[s32][b0] >= 0;
* constraint lin_less_equal _164
@c[_164] 1 i[z16_32][b0] -1 i[s16][b0] -1 i[s32][b0] >= -1;
* constraint lin_less_equal _165
@c[_165] -1 i[z17_30][b0] 1 i[s17][b0] >= 0;
* constraint lin_less_equal _166
@c[_166] -1 i[z17_30][b0] 1 i[s30][b0] >= 0;
* constraint lin_less_equal _167
@c[_167] 1 i[z17_30][b0] -1 i[s17][b0] -1 i[s30][b0] >= -1;
* constraint lin_less_equal _168
@c[_168] -1 i[z20_35][b0] 1 i[s20][b0] >= 0;
* constraint lin_less_equal _169
@c[_169] -1 i[z20_35][b0] 1 i[s35][b0] >= 0;
* constraint lin_less_equal _170
@c[_170] 1 i[z20_35][b0] -1 i[s20][b0] -1 i[s35][b0] >= -1;
* constraint lin_less_equal _171
@c[_171] -1 i[z19_22][b0] 1 i[s19][b0] >= 0;
* constraint lin_less_equal _172
@c[_172] -1 i[z19_22][b0] 1 i[s22][b0] >= 0;
* constraint lin_less_equal _173
@c[_173] 1 i[z19_22][b0] -1 i[s19][b0] -1 i[s22][b0] >= -1;
* constraint lin_less_equal _174
@c[_174] -1 i[z12_23][b0] 1 i[s12][b0] >= 0;
* constraint lin_less_equal _175
@c[_175] -1 i[z12_23][b0] 1 i[s23][b0] >= 0;
* constraint lin_less_equal _176
@c[_176] 1 i[z12_23][b0] -1 i[s12][b0] -1 i[s23][b0] >= -1;
* constraint lin_less_equal _177
@c[_177] -1 i[z14_25][b0] 1 i[s14][b0] >= 0;
* constraint lin_less_equal _178
@c[_178] -1 i[z14_25][b0] 1 i[s25][b0] >= 0;
* constraint lin_less_equal _179
@c[_179] 1 i[z14_25][b0] -1 i[s14][b0] -1 i[s25][b0] >= -1;
* constraint lin_less_equal _180
@c[_180] -1 i[z16_27][b0] 1 i[s16][b0] >= 0;
* constraint lin_less_equal _181
@c[_181] -1 i[z16_27][b0] 1 i[s27][b0] >= 0;
* constraint lin_less_equal _182
@c[_182] 1 i[z16_27][b0] -1 i[s16][b0] -1 i[s27][b0] >= -1;
* constraint lin_less_equal _183
@c[_183] -1 i[z9_31][b0] 1 i[s9][b0] >= 0;
* constraint lin_less_equal _184
@c[_184] -1 i[z9_31][b0] 1 i[s31][b0] >= 0;
* constraint lin_less_equal _185
@c[_185] 1 i[z9_31][b0] -1 i[s9][b0] -1 i[s31][b0] >= -1;
* constraint lin_less_equal _186
@c[_186] -1 i[z11_33][b0] 1 i[s11][b0] >= 0;
* constraint lin_less_equal _187
@c[_187] -1 i[z11_33][b0] 1 i[s33][b0] >= 0;
* constraint lin_less_equal _188
@c[_188] 1 i[z11_33][b0] -1 i[s11][b0] -1 i[s33][b0] >= -1;
* constraint lin_less_equal _189
@c[_189] -1 i[z6_36][b0] 1 i[s6][b0] >= 0;
* constraint lin_less_equal _190
@c[_190] -1 i[z6_36][b0] 1 i[s36][b0] >= 0;
* constraint lin_less_equal _191
@c[_191] 1 i[z6_36][b0] -1 i[s6][b0] -1 i[s36][b0] >= -1;
* constraint lin_less_equal _192
@c[_192] -1 i[z0_39][b0] 1 i[s0][b0] >= 0;
* constraint lin_less_equal _193
@c[_193] -1 i[z0_39][b0] 1 i[s39][b0] >= 0;
* constraint lin_less_equal _194
@c[_194] 1 i[z0_39][b0] -1 i[s0][b0] -1 i[s39][b0] >= -1;
* constraint lin_less_equal _195
@c[_195] 1 i[z0_37][b0] 1 i[z2_38][b0] 1 i[z6_40][b0] 1 i[z8_27][b0] 1 i[z9_28][b0] 1 i[z10_25][b0] 1 i[z11_26][b0] 1 i[z13_33][b0] 1 i[z14_34][b0] 1 i[z15_31][b0] 1 i[z16_32][b0] 1 i[z17_30][b0] 1 i[z20_35][b0] 1 i[z19_22][b0] 1 i[z12_23][b0] 1 i[z14_25][b0] 1 i[z16_27][b0] 1 i[z9_31][b0] 1 i[z11_33][b0] 1 i[z6_36][b0] 1 i[z2_38][b0] 1 i[z0_39][b0] -2 i[b2][b0] >= 0;
* constraint lin_less_equal _196
@c[_196] -1 i[z0_37][b0] -1 i[z2_38][b0] -1 i[z6_40][b0] -1 i[z8_27][b0] -1 i[z9_28][b0] -1 i[z10_25][b0] -1 i[z11_26][b0] -1 i[z13_33][b0] -1 i[z14_34][b0] -1 i[z15_31][b0] -1 i[z16_32][b0] -1 i[z17_30][b0] -1 i[z20_35][b0] -1 i[z19_22][b0] -1 i[z12_23][b0] -1 i[z14_25][b0] -1 i[z16_27][b0] -1 i[z9_31][b0] -1 i[z11_33][b0] -1 i[z6_36][b0] -1 i[z2_38][b0] -1 i[z0_39][b0] 22 i[b2][b0] >= 0;
* constraint lin_less_equal _197
@c[_197] -1 i[z1_37][b0] 1 i[s1][b0] >= 0;
* constraint lin_less_equal _198
@c[_198] -1 i[z1_37][b0] 1 i[s37][b0] >= 0;
* constraint lin_less_equal _199
@c[_199] 1 i[z1_37][b0] -1 i[s1][b0] -1 i[s37][b0] >= -1;
* constraint lin_less_equal _200
@c[_200] -1 i[z3_38][b0] 1 i[s3][b0] >= 0;
* constraint lin_less_equal _201
@c[_201] -1 i[z3_38][b0] 1 i[s38][b0] >= 0;
* constraint lin_less_equal _202
@c[_202] 1 i[z3_38][b0] -1 i[s3][b0] -1 i[s38][b0] >= -1;
* constraint lin_less_equal _203
@c[_203] -1 i[z7_40][b0] 1 i[s7][b0] >= 0;
* constraint lin_less_equal _204
@c[_204] -1 i[z7_40][b0] 1 i[s40][b0] >= 0;
* constraint lin_less_equal _205
@c[_205] 1 i[z7_40][b0] -1 i[s7][b0] -1 i[s40][b0] >= -1;
* constraint lin_less_equal _206
@c[_206] -1 i[z9_27][b0] 1 i[s9][b0] >= 0;
* constraint lin_less_equal _207
@c[_207] -1 i[z9_27][b0] 1 i[s27][b0] >= 0;
* constraint lin_less_equal _208
@c[_208] 1 i[z9_27][b0] -1 i[s9][b0] -1 i[s27][b0] >= -1;
* constraint lin_less_equal _209
@c[_209] -1 i[z11_25][b0] 1 i[s11][b0] >= 0;
* constraint lin_less_equal _210
@c[_210] -1 i[z11_25][b0] 1 i[s25][b0] >= 0;
* constraint lin_less_equal _211
@c[_211] 1 i[z11_25][b0] -1 i[s11][b0] -1 i[s25][b0] >= -1;
* constraint lin_less_equal _212
@c[_212] -1 i[z14_33][b0] 1 i[s14][b0] >= 0;
* constraint lin_less_equal _213
@c[_213] -1 i[z14_33][b0] 1 i[s33][b0] >= 0;
* constraint lin_less_equal _214
@c[_214] 1 i[z14_33][b0] -1 i[s14][b0] -1 i[s33][b0] >= -1;
* constraint lin_less_equal _215
@c[_215] -1 i[z16_31][b0] 1 i[s16][b0] >= 0;
* constraint lin_less_equal _216
@c[_216] -1 i[z16_31][b0] 1 i[s31][b0] >= 0;
* constraint lin_less_equal _217
@c[_217] 1 i[z16_31][b0] -1 i[s16][b0] -1 i[s31][b0] >= -1;
* constraint lin_less_equal _218
@c[_218] -1 i[z17_29][b0] 1 i[s17][b0] >= 0;
* constraint lin_less_equal _219
@c[_219] -1 i[z17_29][b0] 1 i[s29][b0] >= 0;
* constraint lin_less_equal _220
@c[_220] 1 i[z17_29][b0] -1 i[s17][b0] -1 i[s29][b0] >= -1;
* constraint lin_less_equal _221
@c[_221] -1 i[z21_35][b0] 1 i[s21][b0] >= 0;
* constraint lin_less_equal _222
@c[_222] -1 i[z21_35][b0] 1 i[s35][b0] >= 0;
* constraint lin_less_equal _223
@c[_223] 1 i[z21_35][b0] -1 i[s21][b0] -1 i[s35][b0] >= -1;
* constraint lin_less_equal _224
@c[_224] -1 i[z18_22][b0] 1 i[s18][b0] >= 0;
* constraint lin_less_equal _225
@c[_225] -1 i[z18_22][b0] 1 i[s22][b0] >= 0;
* constraint lin_less_equal _226
@c[_226] 1 i[z18_22][b0] -1 i[s18][b0] -1 i[s22][b0] >= -1;
* constraint lin_less_equal _227
@c[_227] -1 i[z12_24][b0] 1 i[s12][b0] >= 0;
* constraint lin_less_equal _228
@c[_228] -1 i[z12_24][b0] 1 i[s24][b0] >= 0;
* constraint lin_less_equal _229
@c[_229] 1 i[z12_24][b0] -1 i[s12][b0] -1 i[s24][b0] >= -1;
* constraint lin_less_equal _230
@c[_230] -1 i[z13_25][b0] 1 i[s13][b0] >= 0;
* constraint lin_less_equal _231
@c[_231] -1 i[z13_25][b0] 1 i[s25][b0] >= 0;
* constraint lin_less_equal _232
@c[_232] 1 i[z13_25][b0] -1 i[s13][b0] -1 i[s25][b0] >= -1;
* constraint lin_less_equal _233
@c[_233] -1 i[z14_26][b0] 1 i[s14][b0] >= 0;
* constraint lin_less_equal _234
@c[_234] -1 i[z14_26][b0] 1 i[s26][b0] >= 0;
* constraint lin_less_equal _235
@c[_235] 1 i[z14_26][b0] -1 i[s14][b0] -1 i[s26][b0] >= -1;
* constraint lin_less_equal _236
@c[_236] -1 i[z15_27][b0] 1 i[s15][b0] >= 0;
* constraint lin_less_equal _237
@c[_237] -1 i[z15_27][b0] 1 i[s27][b0] >= 0;
* constraint lin_less_equal _238
@c[_238] 1 i[z15_27][b0] -1 i[s15][b0] -1 i[s27][b0] >= -1;
* constraint lin_less_equal _239
@c[_239] -1 i[z16_28][b0] 1 i[s16][b0] >= 0;
* constraint lin_less_equal _240
@c[_240] -1 i[z16_28][b0] 1 i[s28][b0] >= 0;
* constraint lin_less_equal _241
@c[_241] 1 i[z16_28][b0] -1 i[s16][b0] -1 i[s28][b0] >= -1;
* constraint lin_less_equal _242
@c[_242] -1 i[z8_31][b0] 1 i[s8][b0] >= 0;
* constraint lin_less_equal _243
@c[_243] -1 i[z8_31][b0] 1 i[s31][b0] >= 0;
* constraint lin_less_equal _244
@c[_244] 1 i[z8_31][b0] -1 i[s8][b0] -1 i[s31][b0] >= -1;
* constraint lin_less_equal _245
@c[_245] -1 i[z9_32][b0] 1 i[s9][b0] >= 0;
* constraint lin_less_equal _246
@c[_246] -1 i[z9_32][b0] 1 i[s32][b0] >= 0;
* constraint lin_less_equal _247
@c[_247] 1 i[z9_32][b0] -1 i[s9][b0] -1 i[s32][b0] >= -1;
* constraint lin_less_equal _248
@c[_248] -1 i[z10_33][b0] 1 i[s10][b0] >= 0;
* constraint lin_less_equal _249
@c[_249] -1 i[z10_33][b0] 1 i[s33][b0] >= 0;
* constraint lin_less_equal _250
@c[_250] 1 i[z10_33][b0] -1 i[s10][b0] -1 i[s33][b0] >= -1;
* constraint lin_less_equal _251
@c[_251] -1 i[z11_34][b0] 1 i[s11][b0] >= 0;
* constraint lin_less_equal _252
@c[_252] -1 i[z11_34][b0] 1 i[s34][b0] >= 0;
* constraint lin_less_equal _253
@c[_253] 1 i[z11_34][b0] -1 i[s11][b0] -1 i[s34][b0] >= -1;
* constraint lin_less_equal _254
@c[_254] -1 i[z7_36][b0] 1 i[s7][b0] >= 0;
* constraint lin_less_equal _255
@c[_255] -1 i[z7_36][b0] 1 i[s36][b0] >= 0;
* constraint lin_less_equal _256
@c[_256] 1 i[z7_36][b0] -1 i[s7][b0] -1 i[s36][b0] >= -1;
* constraint lin_less_equal _257
@c[_257] -1 i[z1_39][b0] 1 i[s1][b0] >= 0;
* constraint lin_less_equal _258
@c[_258] -1 i[z1_39][b0] 1 i[s39][b0] >= 0;
* constraint lin_less_equal _259
@c[_259] 1 i[z1_39][b0] -1 i[s1][b0] -1 i[s39][b0] >= -1;
* constraint lin_less_equal _260
@c[_260] 1 i[z1_37][b0] 1 i[z3_38][b0] 1 i[z7_40][b0] 1 i[z9_27][b0] 1 i[z11_25][b0] 1 i[z14_33][b0] 1 i[z16_31][b0] 1 i[z17_29][b0] 1 i[z21_35][b0] 1 i[z18_22][b0] 1 i[z12_24][b0] 1 i[z13_25][b0] 1 i[z14_26][b0] 1 i[z15_27][b0] 1 i[z16_28][b0] 1 i[z8_31][b0] 1 i[z9_32][b0] 1 i[z10_33][b0] 1 i[z11_34][b0] 1 i[z7_36][b0] 1 i[z3_38][b0] 1 i[z1_39][b0] -2 i[b3][b0] >= 0;
* constraint lin_less_equal _261
@c[_261] -1 i[z1_37][b0] -1 i[z3_38][b0] -1 i[z7_40][b0] -1 i[z9_27][b0] -1 i[z11_25][b0] -1 i[z14_33][b0] -1 i[z16_31][b0] -1 i[z17_29][b0] -1 i[z21_35][b0] -1 i[z18_22][b0] -1 i[z12_24][b0] -1 i[z13_25][b0] -1 i[z14_26][b0] -1 i[z15_27][b0] -1 i[z16_28][b0] -1 i[z8_31][b0] -1 i[z9_32][b0] -1 i[z10_33][b0] -1 i[z11_34][b0] -1 i[z7_36][b0] -1 i[z3_38][b0] -1 i[z1_39][b0] 22 i[b3][b0] >= 0;
* constraint lin_less_equal _262
@c[_262] -1 i[z0_36][b0] 1 i[s0][b0] >= 0;
* constraint lin_less_equal _263
@c[_263] -1 i[z0_36][b0] 1 i[s36][b0] >= 0;
* constraint lin_less_equal _264
@c[_264] 1 i[z0_36][b0] -1 i[s0][b0] -1 i[s36][b0] >= -1;
* constraint lin_less_equal _265
@c[_265] -1 i[z4_38][b0] 1 i[s4][b0] >= 0;
* constraint lin_less_equal _266
@c[_266] -1 i[z4_38][b0] 1 i[s38][b0] >= 0;
* constraint lin_less_equal _267
@c[_267] 1 i[z4_38][b0] -1 i[s4][b0] -1 i[s38][b0] >= -1;
* constraint lin_less_equal _268
@c[_268] -1 i[z6_39][b0] 1 i[s6][b0] >= 0;
* constraint lin_less_equal _269
@c[_269] -1 i[z6_39][b0] 1 i[s39][b0] >= 0;
* constraint lin_less_equal _270
@c[_270] 1 i[z6_39][b0] -1 i[s6][b0] -1 i[s39][b0] >= -1;
* constraint lin_less_equal _271
@c[_271] -1 i[z8_22][b0] 1 i[s8][b0] >= 0;
* constraint lin_less_equal _272
@c[_272] -1 i[z8_22][b0] 1 i[s22][b0] >= 0;
* constraint lin_less_equal _273
@c[_273] 1 i[z8_22][b0] -1 i[s8][b0] -1 i[s22][b0] >= -1;
* constraint lin_less_equal _274
@c[_274] -1 i[z12_28][b0] 1 i[s12][b0] >= 0;
* constraint lin_less_equal _275
@c[_275] -1 i[z12_28][b0] 1 i[s28][b0] >= 0;
* constraint lin_less_equal _276
@c[_276] 1 i[z12_28][b0] -1 i[s12][b0] -1 i[s28][b0] >= -1;
* constraint lin_less_equal _277
@c[_277] -1 i[z15_23][b0] 1 i[s15][b0] >= 0;
* constraint lin_less_equal _278
@c[_278] -1 i[z15_23][b0] 1 i[s23][b0] >= 0;
* constraint lin_less_equal _279
@c[_279] 1 i[z15_23][b0] -1 i[s15][b0] -1 i[s23][b0] >= -1;
* constraint lin_less_equal _280
@c[_280] -1 i[z16_24][b0] 1 i[s16][b0] >= 0;
* constraint lin_less_equal _281
@c[_281] -1 i[z16_24][b0] 1 i[s24][b0] >= 0;
* constraint lin_less_equal _282
@c[_282] 1 i[z16_24][b0] -1 i[s16][b0] -1 i[s24][b0] >= -1;
* constraint lin_less_equal _283
@c[_283] -1 i[z18_31][b0] 1 i[s18][b0] >= 0;
* constraint lin_less_equal _284
@c[_284] -1 i[z18_31][b0] 1 i[s31][b0] >= 0;
* constraint lin_less_equal _285
@c[_285] 1 i[z18_31][b0] -1 i[s18][b0] -1 i[s31][b0] >= -1;
* constraint lin_less_equal _286
@c[_286] -1 i[z19_32][b0] 1 i[s19][b0] >= 0;
* constraint lin_less_equal _287
@c[_287] -1 i[z19_32][b0] 1 i[s32][b0] >= 0;
* constraint lin_less_equal _288
@c[_288] 1 i[z19_32][b0] -1 i[s19][b0] -1 i[s32][b0] >= -1;
* constraint lin_less_equal _289
@c[_289] -1 i[z20_29][b0] 1 i[s20][b0] >= 0;
* constraint lin_less_equal _290
@c[_290] -1 i[z20_29][b0] 1 i[s29][b0] >= 0;
* constraint lin_less_equal _291
@c[_291] 1 i[z20_29][b0] -1 i[s20][b0] -1 i[s29][b0] >= -1;
* constraint lin_less_equal _292
@c[_292] -1 i[z21_30][b0] 1 i[s21][b0] >= 0;
* constraint lin_less_equal _293
@c[_293] -1 i[z21_30][b0] 1 i[s30][b0] >= 0;
* constraint lin_less_equal _294
@c[_294] 1 i[z21_30][b0] -1 i[s21][b0] -1 i[s30][b0] >= -1;
* constraint lin_less_equal _295
@c[_295] -1 i[z19_23][b0] 1 i[s19][b0] >= 0;
* constraint lin_less_equal _296
@c[_296] -1 i[z19_23][b0] 1 i[s23][b0] >= 0;
* constraint lin_less_equal _297
@c[_297] 1 i[z19_23][b0] -1 i[s19][b0] -1 i[s23][b0] >= -1;
* constraint lin_less_equal _298
@c[_298] -1 i[z21_25][b0] 1 i[s21][b0] >= 0;
* constraint lin_less_equal _299
@c[_299] -1 i[z21_25][b0] 1 i[s25][b0] >= 0;
* constraint lin_less_equal _300
@c[_300] 1 i[z21_25][b0] -1 i[s21][b0] -1 i[s25][b0] >= -1;
* constraint lin_less_equal _301
@c[_301] -1 i[z14_29][b0] 1 i[s14][b0] >= 0;
* constraint lin_less_equal _302
@c[_302] -1 i[z14_29][b0] 1 i[s29][b0] >= 0;
* constraint lin_less_equal _303
@c[_303] 1 i[z14_29][b0] -1 i[s14][b0] -1 i[s29][b0] >= -1;
* constraint lin_less_equal _304
@c[_304] -1 i[z17_33][b0] 1 i[s17][b0] >= 0;
* constraint lin_less_equal _305
@c[_305] -1 i[z17_33][b0] 1 i[s33][b0] >= 0;
* constraint lin_less_equal _306
@c[_306] 1 i[z17_33][b0] -1 i[s17][b0] -1 i[s33][b0] >= -1;
* constraint lin_less_equal _307
@c[_307] -1 i[z11_35][b0] 1 i[s11][b0] >= 0;
* constraint lin_less_equal _308
@c[_308] -1 i[z11_35][b0] 1 i[s35][b0] >= 0;
* constraint lin_less_equal _309
@c[_309] 1 i[z11_35][b0] -1 i[s11][b0] -1 i[s35][b0] >= -1;
* constraint lin_less_equal _310
@c[_310] -1 i[z6_37][b0] 1 i[s6][b0] >= 0;
* constraint lin_less_equal _311
@c[_311] -1 i[z6_37][b0] 1 i[s37][b0] >= 0;
* constraint lin_less_equal _312
@c[_312] 1 i[z6_37][b0] -1 i[s6][b0] -1 i[s37][b0] >= -1;
* constraint lin_less_equal _313
@c[_313] -1 i[z0_40][b0] 1 i[s0][b0] >= 0;
* constraint lin_less_equal _314
@c[_314] -1 i[z0_40][b0] 1 i[s40][b0] >= 0;
* constraint lin_less_equal _315
@c[_315] 1 i[z0_40][b0] -1 i[s0][b0] -1 i[s40][b0] >= -1;
* constraint lin_less_equal _316
@c[_316] 1 i[z0_36][b0] 1 i[z4_38][b0] 1 i[z6_39][b0] 1 i[z8_22][b0] 1 i[z12_28][b0] 1 i[z13_25][b0] 1 i[z14_26][b0] 1 i[z15_23][b0] 1 i[z16_24][b0] 1 i[z18_31][b0] 1 i[z19_32][b0] 1 i[z20_29][b0] 1 i[z21_30][b0] 1 i[z19_23][b0] 1 i[z21_25][b0] 1 i[z14_29][b0] 1 i[z16_31][b0] 1 i[z17_33][b0] 1 i[z11_35][b0] 1 i[z6_37][b0] 1 i[z4_38][b0] 1 i[z0_40][b0] -2 i[b4][b0] >= 0;
* constraint lin_less_equal _317
@c[_317] -1 i[z0_36][b0] -1 i[z4_38][b0] -1 i[z6_39][b0] -1 i[z8_22][b0] -1 i[z12_28][b0] -1 i[z13_25][b0] -1 i[z14_26][b0] -1 i[z15_23][b0] -1 i[z16_24][b0] -1 i[z18_31][b0] -1 i[z19_32][b0] -1 i[z20_29][b0] -1 i[z21_30][b0] -1 i[z19_23][b0] -1 i[z21_25][b0] -1 i[z14_29][b0] -1 i[z16_31][b0] -1 i[z17_33][b0] -1 i[z11_35][b0] -1 i[z6_37][b0] -1 i[z4_38][b0] -1 i[z0_40][b0] 22 i[b4][b0] >= 0;
* constraint lin_less_equal _318
@c[_318] -1 i[z1_36][b0] 1 i[s1][b0] >= 0;
* constraint lin_less_equal _319
@c[_319] -1 i[z1_36][b0] 1 i[s36][b0] >= 0;
* constraint lin_less_equal _320
@c[_320] 1 i[z1_36][b0] -1 i[s1][b0] -1 i[s36][b0] >= -1;
* constraint lin_less_equal _321
@c[_321] -1 i[z5_38][b0] 1 i[s5][b0] >= 0;
* constraint lin_less_equal _322
@c[_322] -1 i[z5_38][b0] 1 i[s38][b0] >= 0;
* constraint lin_less_equal _323
@c[_323] 1 i[z5_38][b0] -1 i[s5][b0] -1 i[s38][b0] >= -1;
* constraint lin_less_equal _324
@c[_324] -1 i[z7_39][b0] 1 i[s7][b0] >= 0;
* constraint lin_less_equal _325
@c[_325] -1 i[z7_39][b0] 1 i[s39][b0] >= 0;
* constraint lin_less_equal _326
@c[_326] 1 i[z7_39][b0] -1 i[s7][b0] -1 i[s39][b0] >= -1;
* constraint lin_less_equal _327
@c[_327] -1 i[z9_22][b0] 1 i[s9][b0] >= 0;
* constraint lin_less_equal _328
@c[_328] -1 i[z9_22][b0] 1 i[s22][b0] >= 0;
* constraint lin_less_equal _329
@c[_329] 1 i[z9_22][b0] -1 i[s9][b0] -1 i[s22][b0] >= -1;
* constraint lin_less_equal _330
@c[_330] -1 i[z12_27][b0] 1 i[s12][b0] >= 0;
* constraint lin_less_equal _331
@c[_331] -1 i[z12_27][b0] 1 i[s27][b0] >= 0;
* constraint lin_less_equal _332
@c[_332] 1 i[z12_27][b0] -1 i[s12][b0] -1 i[s27][b0] >= -1;
* constraint lin_less_equal _333
@c[_333] -1 i[z16_23][b0] 1 i[s16][b0] >= 0;
* constraint lin_less_equal _334
@c[_334] -1 i[z16_23][b0] 1 i[s23][b0] >= 0;
* constraint lin_less_equal _335
@c[_335] 1 i[z16_23][b0] -1 i[s16][b0] -1 i[s23][b0] >= -1;
* constraint lin_less_equal _336
@c[_336] -1 i[z19_31][b0] 1 i[s19][b0] >= 0;
* constraint lin_less_equal _337
@c[_337] -1 i[z19_31][b0] 1 i[s31][b0] >= 0;
* constraint lin_less_equal _338
@c[_338] 1 i[z19_31][b0] -1 i[s19][b0] -1 i[s31][b0] >= -1;
* constraint lin_less_equal _339
@c[_339] -1 i[z21_29][b0] 1 i[s21][b0] >= 0;
* constraint lin_less_equal _340
@c[_340] -1 i[z21_29][b0] 1 i[s29][b0] >= 0;
* constraint lin_less_equal _341
@c[_341] 1 i[z21_29][b0] -1 i[s21][b0] -1 i[s29][b0] >= -1;
* constraint lin_less_equal _342
@c[_342] -1 i[z18_23][b0] 1 i[s18][b0] >= 0;
* constraint lin_less_equal _343
@c[_343] -1 i[z18_23][b0] 1 i[s23][b0] >= 0;
* constraint lin_less_equal _344
@c[_344] 1 i[z18_23][b0] -1 i[s18][b0] -1 i[s23][b0] >= -1;
* constraint lin_less_equal _345
@c[_345] -1 i[z19_24][b0] 1 i[s19][b0] >= 0;
* constraint lin_less_equal _346
@c[_346] -1 i[z19_24][b0] 1 i[s24][b0] >= 0;
* constraint lin_less_equal _347
@c[_347] 1 i[z19_24][b0] -1 i[s19][b0] -1 i[s24][b0] >= -1;
* constraint lin_less_equal _348
@c[_348] -1 i[z20_25][b0] 1 i[s20][b0] >= 0;
* constraint lin_less_equal _349
@c[_349] -1 i[z20_25][b0] 1 i[s25][b0] >= 0;
* constraint lin_less_equal _350
@c[_350] 1 i[z20_25][b0] -1 i[s20][b0] -1 i[s25][b0] >= -1;
* constraint lin_less_equal _351
@c[_351] -1 i[z21_26][b0] 1 i[s21][b0] >= 0;
* constraint lin_less_equal _352
@c[_352] -1 i[z21_26][b0] 1 i[s26][b0] >= 0;
* constraint lin_less_equal _353
@c[_353] 1 i[z21_26][b0] -1 i[s21][b0] -1 i[s26][b0] >= -1;
* constraint lin_less_equal _354
@c[_354] -1 i[z13_29][b0] 1 i[s13][b0] >= 0;
* constraint lin_less_equal _355
@c[_355] -1 i[z13_29][b0] 1 i[s29][b0] >= 0;
* constraint lin_less_equal _356
@c[_356] 1 i[z13_29][b0] -1 i[s13][b0] -1 i[s29][b0] >= -1;
* constraint lin_less_equal _357
@c[_357] -1 i[z14_30][b0] 1 i[s14][b0] >= 0;
* constraint lin_less_equal _358
@c[_358] -1 i[z14_30][b0] 1 i[s30][b0] >= 0;
* constraint lin_less_equal _359
@c[_359] 1 i[z14_30][b0] -1 i[s14][b0] -1 i[s30][b0] >= -1;
* constraint lin_less_equal _360
@c[_360] -1 i[z17_34][b0] 1 i[s17][b0] >= 0;
* constraint lin_less_equal _361
@c[_361] -1 i[z17_34][b0] 1 i[s34][b0] >= 0;
* constraint lin_less_equal _362
@c[_362] 1 i[z17_34][b0] -1 i[s17][b0] -1 i[s34][b0] >= -1;
* constraint lin_less_equal _363
@c[_363] -1 i[z10_35][b0] 1 i[s10][b0] >= 0;
* constraint lin_less_equal _364
@c[_364] -1 i[z10_35][b0] 1 i[s35][b0] >= 0;
* constraint lin_less_equal _365
@c[_365] 1 i[z10_35][b0] -1 i[s10][b0] -1 i[s35][b0] >= -1;
* constraint lin_less_equal _366
@c[_366] -1 i[z7_37][b0] 1 i[s7][b0] >= 0;
* constraint lin_less_equal _367
@c[_367] -1 i[z7_37][b0] 1 i[s37][b0] >= 0;
* constraint lin_less_equal _368
@c[_368] 1 i[z7_37][b0] -1 i[s7][b0] -1 i[s37][b0] >= -1;
* constraint lin_less_equal _369
@c[_369] -1 i[z1_40][b0] 1 i[s1][b0] >= 0;
* constraint lin_less_equal _370
@c[_370] -1 i[z1_40][b0] 1 i[s40][b0] >= 0;
* constraint lin_less_equal _371
@c[_371] 1 i[z1_40][b0] -1 i[s1][b0] -1 i[s40][b0] >= -1;
* constraint lin_less_equal _372
@c[_372] 1 i[z1_36][b0] 1 i[z5_38][b0] 1 i[z7_39][b0] 1 i[z9_22][b0] 1 i[z12_27][b0] 1 i[z14_25][b0] 1 i[z16_23][b0] 1 i[z19_31][b0] 1 i[z21_29][b0] 1 i[z18_23][b0] 1 i[z19_24][b0] 1 i[z20_25][b0] 1 i[z21_26][b0] 1 i[z13_29][b0] 1 i[z14_30][b0] 1 i[z15_31][b0] 1 i[z16_32][b0] 1 i[z17_34][b0] 1 i[z10_35][b0] 1 i[z7_37][b0] 1 i[z5_38][b0] 1 i[z1_40][b0] -2 i[b5][b0] >= 0;
* constraint lin_less_equal _373
@c[_373] -1 i[z1_36][b0] -1 i[z5_38][b0] -1 i[z7_39][b0] -1 i[z9_22][b0] -1 i[z12_27][b0] -1 i[z14_25][b0] -1 i[z16_23][b0] -1 i[z19_31][b0] -1 i[z21_29][b0] -1 i[z18_23][b0] -1 i[z19_24][b0] -1 i[z20_25][b0] -1 i[z21_26][b0] -1 i[z13_29][b0] -1 i[z14_30][b0] -1 i[z15_31][b0] -1 i[z16_32][b0] -1 i[z17_34][b0] -1 i[z10_35][b0] -1 i[z7_37][b0] -1 i[z5_38][b0] -1 i[z1_40][b0] 22 i[b5][b0] >= 0;
* constraint lin_less_equal _374
@c[_374] -1 i[z2_36][b0] 1 i[s2][b0] >= 0;
* constraint lin_less_equal _375
@c[_375] -1 i[z2_36][b0] 1 i[s36][b0] >= 0;
* constraint lin_less_equal _376
@c[_376] 1 i[z2_36][b0] -1 i[s2][b0] -1 i[s36][b0] >= -1;
* constraint lin_less_equal _377
@c[_377] -1 i[z4_37][b0] 1 i[s4][b0] >= 0;
* constraint lin_less_equal _378
@c[_378] -1 i[z4_37][b0] 1 i[s37][b0] >= 0;
* constraint lin_less_equal _379
@c[_379] 1 i[z4_37][b0] -1 i[s4][b0] -1 i[s37][b0] >= -1;
* constraint lin_less_equal _380
@c[_380] -1 i[z6_38][b0] 1 i[s6][b0] >= 0;
* constraint lin_less_equal _381
@c[_381] -1 i[z6_38][b0] 1 i[s38][b0] >= 0;
* constraint lin_less_equal _382
@c[_382] 1 i[z6_38][b0] -1 i[s6][b0] -1 i[s38][b0] >= -1;
* constraint lin_less_equal _383
@c[_383] -1 i[z10_22][b0] 1 i[s10][b0] >= 0;
* constraint lin_less_equal _384
@c[_384] -1 i[z10_22][b0] 1 i[s22][b0] >= 0;
* constraint lin_less_equal _385
@c[_385] 1 i[z10_22][b0] -1 i[s10][b0] -1 i[s22][b0] >= -1;
* constraint lin_less_equal _386
@c[_386] -1 i[z13_27][b0] 1 i[s13][b0] >= 0;
* constraint lin_less_equal _387
@c[_387] -1 i[z13_27][b0] 1 i[s27][b0] >= 0;
* constraint lin_less_equal _388
@c[_388] 1 i[z13_27][b0] -1 i[s13][b0] -1 i[s27][b0] >= -1;
* constraint lin_less_equal _389
@c[_389] -1 i[z14_28][b0] 1 i[s14][b0] >= 0;
* constraint lin_less_equal _390
@c[_390] -1 i[z14_28][b0] 1 i[s28][b0] >= 0;
* constraint lin_less_equal _391
@c[_391] 1 i[z14_28][b0] -1 i[s14][b0] -1 i[s28][b0] >= -1;
* constraint lin_less_equal _392
@c[_392] -1 i[z17_24][b0] 1 i[s17][b0] >= 0;
* constraint lin_less_equal _393
@c[_393] -1 i[z17_24][b0] 1 i[s24][b0] >= 0;
* constraint lin_less_equal _394
@c[_394] 1 i[z17_24][b0] -1 i[s17][b0] -1 i[s24][b0] >= -1;
* constraint lin_less_equal _395
@c[_395] -1 i[z18_33][b0] 1 i[s18][b0] >= 0;
* constraint lin_less_equal _396
@c[_396] -1 i[z18_33][b0] 1 i[s33][b0] >= 0;
* constraint lin_less_equal _397
@c[_397] 1 i[z18_33][b0] -1 i[s18][b0] -1 i[s33][b0] >= -1;
* constraint lin_less_equal _398
@c[_398] -1 i[z19_34][b0] 1 i[s19][b0] >= 0;
* constraint lin_less_equal _399
@c[_399] -1 i[z19_34][b0] 1 i[s34][b0] >= 0;
* constraint lin_less_equal _400
@c[_400] 1 i[z19_34][b0] -1 i[s19][b0] -1 i[s34][b0] >= -1;
* constraint lin_less_equal _401
@c[_401] -1 i[z20_31][b0] 1 i[s20][b0] >= 0;
* constraint lin_less_equal _402
@c[_402] -1 i[z20_31][b0] 1 i[s31][b0] >= 0;
* constraint lin_less_equal _403
@c[_403] 1 i[z20_31][b0] -1 i[s20][b0] -1 i[s31][b0] >= -1;
* constraint lin_less_equal _404
@c[_404] -1 i[z21_32][b0] 1 i[s21][b0] >= 0;
* constraint lin_less_equal _405
@c[_405] -1 i[z21_32][b0] 1 i[s32][b0] >= 0;
* constraint lin_less_equal _406
@c[_406] 1 i[z21_32][b0] -1 i[s21][b0] -1 i[s32][b0] >= -1;
* constraint lin_less_equal _407
@c[_407] -1 i[z19_25][b0] 1 i[s19][b0] >= 0;
* constraint lin_less_equal _408
@c[_408] -1 i[z19_25][b0] 1 i[s25][b0] >= 0;
* constraint lin_less_equal _409
@c[_409] 1 i[z19_25][b0] -1 i[s19][b0] -1 i[s25][b0] >= -1;
* constraint lin_less_equal _410
@c[_410] -1 i[z21_27][b0] 1 i[s21][b0] >= 0;
* constraint lin_less_equal _411
@c[_411] -1 i[z21_27][b0] 1 i[s27][b0] >= 0;
* constraint lin_less_equal _412
@c[_412] 1 i[z21_27][b0] -1 i[s21][b0] -1 i[s27][b0] >= -1;
* constraint lin_less_equal _413
@c[_413] -1 i[z12_29][b0] 1 i[s12][b0] >= 0;
* constraint lin_less_equal _414
@c[_414] -1 i[z12_29][b0] 1 i[s29][b0] >= 0;
* constraint lin_less_equal _415
@c[_415] 1 i[z12_29][b0] -1 i[s12][b0] -1 i[s29][b0] >= -1;
* constraint lin_less_equal _416
@c[_416] -1 i[z16_33][b0] 1 i[s16][b0] >= 0;
* constraint lin_less_equal _417
@c[_417] -1 i[z16_33][b0] 1 i[s33][b0] >= 0;
* constraint lin_less_equal _418
@c[_418] 1 i[z16_33][b0] -1 i[s16][b0] -1 i[s33][b0] >= -1;
* constraint lin_less_equal _419
@c[_419] -1 i[z9_35][b0] 1 i[s9][b0] >= 0;
* constraint lin_less_equal _420
@c[_420] -1 i[z9_35][b0] 1 i[s35][b0] >= 0;
* constraint lin_less_equal _421
@c[_421] 1 i[z9_35][b0] -1 i[s9][b0] -1 i[s35][b0] >= -1;
* constraint lin_less_equal _422
@c[_422] -1 i[z4_39][b0] 1 i[s4][b0] >= 0;
* constraint lin_less_equal _423
@c[_423] -1 i[z4_39][b0] 1 i[s39][b0] >= 0;
* constraint lin_less_equal _424
@c[_424] 1 i[z4_39][b0] -1 i[s4][b0] -1 i[s39][b0] >= -1;
* constraint lin_less_equal _425
@c[_425] -1 i[z2_40][b0] 1 i[s2][b0] >= 0;
* constraint lin_less_equal _426
@c[_426] -1 i[z2_40][b0] 1 i[s40][b0] >= 0;
* constraint lin_less_equal _427
@c[_427] 1 i[z2_40][b0] -1 i[s2][b0] -1 i[s40][b0] >= -1;
* constraint lin_less_equal _428
@c[_428] 1 i[z2_36][b0] 1 i[z4_37][b0] 1 i[z6_38][b0] 1 i[z10_22][b0] 1 i[z13_27][b0] 1 i[z14_28][b0] 1 i[z15_25][b0] 1 i[z16_26][b0] 1 i[z17_24][b0] 1 i[z18_33][b0] 1 i[z19_34][b0] 1 i[z20_31][b0] 1 i[z21_32][b0] 1 i[z19_25][b0] 1 i[z21_27][b0] 1 i[z12_29][b0] 1 i[z14_31][b0] 1 i[z16_33][b0] 1 i[z9_35][b0] 1 i[z6_38][b0] 1 i[z4_39][b0] 1 i[z2_40][b0] -2 i[b6][b0] >= 0;
* constraint lin_less_equal _429
@c[_429] -1 i[z2_36][b0] -1 i[z4_37][b0] -1 i[z6_38][b0] -1 i[z10_22][b0] -1 i[z13_27][b0] -1 i[z14_28][b0] -1 i[z15_25][b0] -1 i[z16_26][b0] -1 i[z17_24][b0] -1 i[z18_33][b0] -1 i[z19_34][b0] -1 i[z20_31][b0] -1 i[z21_32][b0] -1 i[z19_25][b0] -1 i[z21_27][b0] -1 i[z12_29][b0] -1 i[z14_31][b0] -1 i[z16_33][b0] -1 i[z9_35][b0] -1 i[z6_38][b0] -1 i[z4_39][b0] -1 i[z2_40][b0] 22 i[b6][b0] >= 0;
* constraint lin_less_equal _430
@c[_430] -1 i[z3_36][b0] 1 i[s3][b0] >= 0;
* constraint lin_less_equal _431
@c[_431] -1 i[z3_36][b0] 1 i[s36][b0] >= 0;
* constraint lin_less_equal _432
@c[_432] 1 i[z3_36][b0] -1 i[s3][b0] -1 i[s36][b0] >= -1;
* constraint lin_less_equal _433
@c[_433] -1 i[z5_37][b0] 1 i[s5][b0] >= 0;
* constraint lin_less_equal _434
@c[_434] -1 i[z5_37][b0] 1 i[s37][b0] >= 0;
* constraint lin_less_equal _435
@c[_435] 1 i[z5_37][b0] -1 i[s5][b0] -1 i[s37][b0] >= -1;
* constraint lin_less_equal _436
@c[_436] -1 i[z7_38][b0] 1 i[s7][b0] >= 0;
* constraint lin_less_equal _437
@c[_437] -1 i[z7_38][b0] 1 i[s38][b0] >= 0;
* constraint lin_less_equal _438
@c[_438] 1 i[z7_38][b0] -1 i[s7][b0] -1 i[s38][b0] >= -1;
* constraint lin_less_equal _439
@c[_439] -1 i[z11_22][b0] 1 i[s11][b0] >= 0;
* constraint lin_less_equal _440
@c[_440] -1 i[z11_22][b0] 1 i[s22][b0] >= 0;
* constraint lin_less_equal _441
@c[_441] 1 i[z11_22][b0] -1 i[s11][b0] -1 i[s22][b0] >= -1;
* constraint lin_less_equal _442
@c[_442] -1 i[z14_27][b0] 1 i[s14][b0] >= 0;
* constraint lin_less_equal _443
@c[_443] -1 i[z14_27][b0] 1 i[s27][b0] >= 0;
* constraint lin_less_equal _444
@c[_444] 1 i[z14_27][b0] -1 i[s14][b0] -1 i[s27][b0] >= -1;
* constraint lin_less_equal _445
@c[_445] -1 i[z17_23][b0] 1 i[s17][b0] >= 0;
* constraint lin_less_equal _446
@c[_446] -1 i[z17_23][b0] 1 i[s23][b0] >= 0;
* constraint lin_less_equal _447
@c[_447] 1 i[z17_23][b0] -1 i[s17][b0] -1 i[s23][b0] >= -1;
* constraint lin_less_equal _448
@c[_448] -1 i[z19_33][b0] 1 i[s19][b0] >= 0;
* constraint lin_less_equal _449
@c[_449] -1 i[z19_33][b0] 1 i[s33][b0] >= 0;
* constraint lin_less_equal _450
@c[_450] 1 i[z19_33][b0] -1 i[s19][b0] -1 i[s33][b0] >= -1;
* constraint lin_less_equal _451
@c[_451] -1 i[z21_31][b0] 1 i[s21][b0] >= 0;
* constraint lin_less_equal _452
@c[_452] -1 i[z21_31][b0] 1 i[s31][b0] >= 0;
* constraint lin_less_equal _453
@c[_453] 1 i[z21_31][b0] -1 i[s21][b0] -1 i[s31][b0] >= -1;
* constraint lin_less_equal _454
@c[_454] -1 i[z18_25][b0] 1 i[s18][b0] >= 0;
* constraint lin_less_equal _455
@c[_455] -1 i[z18_25][b0] 1 i[s25][b0] >= 0;
* constraint lin_less_equal _456
@c[_456] 1 i[z18_25][b0] -1 i[s18][b0] -1 i[s25][b0] >= -1;
* constraint lin_less_equal _457
@c[_457] -1 i[z19_26][b0] 1 i[s19][b0] >= 0;
* constraint lin_less_equal _458
@c[_458] -1 i[z19_26][b0] 1 i[s26][b0] >= 0;
* constraint lin_less_equal _459
@c[_459] 1 i[z19_26][b0] -1 i[s19][b0] -1 i[s26][b0] >= -1;
* constraint lin_less_equal _460
@c[_460] -1 i[z20_27][b0] 1 i[s20][b0] >= 0;
* constraint lin_less_equal _461
@c[_461] -1 i[z20_27][b0] 1 i[s27][b0] >= 0;
* constraint lin_less_equal _462
@c[_462] 1 i[z20_27][b0] -1 i[s20][b0] -1 i[s27][b0] >= -1;
* constraint lin_less_equal _463
@c[_463] -1 i[z21_28][b0] 1 i[s21][b0] >= 0;
* constraint lin_less_equal _464
@c[_464] -1 i[z21_28][b0] 1 i[s28][b0] >= 0;
* constraint lin_less_equal _465
@c[_465] 1 i[z21_28][b0] -1 i[s21][b0] -1 i[s28][b0] >= -1;
* constraint lin_less_equal _466
@c[_466] -1 i[z12_30][b0] 1 i[s12][b0] >= 0;
* constraint lin_less_equal _467
@c[_467] -1 i[z12_30][b0] 1 i[s30][b0] >= 0;
* constraint lin_less_equal _468
@c[_468] 1 i[z12_30][b0] -1 i[s12][b0] -1 i[s30][b0] >= -1;
* constraint lin_less_equal _469
@c[_469] -1 i[z15_33][b0] 1 i[s15][b0] >= 0;
* constraint lin_less_equal _470
@c[_470] -1 i[z15_33][b0] 1 i[s33][b0] >= 0;
* constraint lin_less_equal _471
@c[_471] 1 i[z15_33][b0] -1 i[s15][b0] -1 i[s33][b0] >= -1;
* constraint lin_less_equal _472
@c[_472] -1 i[z16_34][b0] 1 i[s16][b0] >= 0;
* constraint lin_less_equal _473
@c[_473] -1 i[z16_34][b0] 1 i[s34][b0] >= 0;
* constraint lin_less_equal _474
@c[_474] 1 i[z16_34][b0] -1 i[s16][b0] -1 i[s34][b0] >= -1;
* constraint lin_less_equal _475
@c[_475] -1 i[z8_35][b0] 1 i[s8][b0] >= 0;
* constraint lin_less_equal _476
@c[_476] -1 i[z8_35][b0] 1 i[s35][b0] >= 0;
* constraint lin_less_equal _477
@c[_477] 1 i[z8_35][b0] -1 i[s8][b0] -1 i[s35][b0] >= -1;
* constraint lin_less_equal _478
@c[_478] -1 i[z5_39][b0] 1 i[s5][b0] >= 0;
* constraint lin_less_equal _479
@c[_479] -1 i[z5_39][b0] 1 i[s39][b0] >= 0;
* constraint lin_less_equal _480
@c[_480] 1 i[z5_39][b0] -1 i[s5][b0] -1 i[s39][b0] >= -1;
* constraint lin_less_equal _481
@c[_481] -1 i[z3_40][b0] 1 i[s3][b0] >= 0;
* constraint lin_less_equal _482
@c[_482] -1 i[z3_40][b0] 1 i[s40][b0] >= 0;
* constraint lin_less_equal _483
@c[_483] 1 i[z3_40][b0] -1 i[s3][b0] -1 i[s40][b0] >= -1;
* constraint lin_less_equal _484
@c[_484] 1 i[z3_36][b0] 1 i[z5_37][b0] 1 i[z7_38][b0] 1 i[z11_22][b0] 1 i[z14_27][b0] 1 i[z16_25][b0] 1 i[z17_23][b0] 1 i[z19_33][b0] 1 i[z21_31][b0] 1 i[z18_25][b0] 1 i[z19_26][b0] 1 i[z20_27][b0] 1 i[z21_28][b0] 1 i[z12_30][b0] 1 i[z13_31][b0] 1 i[z14_32][b0] 1 i[z15_33][b0] 1 i[z16_34][b0] 1 i[z8_35][b0] 1 i[z7_38][b0] 1 i[z5_39][b0] 1 i[z3_40][b0] -2 i[b7][b0] >= 0;
* constraint lin_less_equal _485
@c[_485] -1 i[z3_36][b0] -1 i[z5_37][b0] -1 i[z7_38][b0] -1 i[z11_22][b0] -1 i[z14_27][b0] -1 i[z16_25][b0] -1 i[z17_23][b0] -1 i[z19_33][b0] -1 i[z21_31][b0] -1 i[z18_25][b0] -1 i[z19_26][b0] -1 i[z20_27][b0] -1 i[z21_28][b0] -1 i[z12_30][b0] -1 i[z13_31][b0] -1 i[z14_32][b0] -1 i[z15_33][b0] -1 i[z16_34][b0] -1 i[z8_35][b0] -1 i[z7_38][b0] -1 i[z5_39][b0] -1 i[z3_40][b0] 22 i[b7][b0] >= 0;
* constraint lin_less_equal _486
@c[_486] -1 i[z0_31][b0] 1 i[s0][b0] >= 0;
* constraint lin_less_equal _487
@c[_487] -1 i[z0_31][b0] 1 i[s31][b0] >= 0;
* constraint lin_less_equal _488
@c[_488] 1 i[z0_31][b0] -1 i[s0][b0] -1 i[s31][b0] >= -1;
* constraint lin_less_equal _489
@c[_489] -1 i[z2_33][b0] 1 i[s2][b0] >= 0;
* constraint lin_less_equal _490
@c[_490] -1 i[z2_33][b0] 1 i[s33][b0] >= 0;
* constraint lin_less_equal _491
@c[_491] 1 i[z2_33][b0] -1 i[s2][b0] -1 i[s33][b0] >= -1;
* constraint lin_less_equal _492
@c[_492] -1 i[z4_35][b0] 1 i[s4][b0] >= 0;
* constraint lin_less_equal _493
@c[_493] -1 i[z4_35][b0] 1 i[s35][b0] >= 0;
* constraint lin_less_equal _494
@c[_494] 1 i[z4_35][b0] -1 i[s4][b0] -1 i[s35][b0] >= -1;
* constraint lin_less_equal _495
@c[_495] -1 i[z8_38][b0] 1 i[s8][b0] >= 0;
* constraint lin_less_equal _496
@c[_496] -1 i[z8_38][b0] 1 i[s38][b0] >= 0;
* constraint lin_less_equal _497
@c[_497] 1 i[z8_38][b0] -1 i[s8][b0] -1 i[s38][b0] >= -1;
* constraint lin_less_equal _498
@c[_498] -1 i[z10_37][b0] 1 i[s10][b0] >= 0;
* constraint lin_less_equal _499
@c[_499] -1 i[z10_37][b0] 1 i[s37][b0] >= 0;
* constraint lin_less_equal _500
@c[_500] 1 i[z10_37][b0] -1 i[s10][b0] -1 i[s37][b0] >= -1;
* constraint lin_less_equal _501
@c[_501] -1 i[z13_40][b0] 1 i[s13][b0] >= 0;
* constraint lin_less_equal _502
@c[_502] -1 i[z13_40][b0] 1 i[s40][b0] >= 0;
* constraint lin_less_equal _503
@c[_503] 1 i[z13_40][b0] -1 i[s13][b0] -1 i[s40][b0] >= -1;
* constraint lin_less_equal _504
@c[_504] -1 i[z7_22][b0] 1 i[s7][b0] >= 0;
* constraint lin_less_equal _505
@c[_505] -1 i[z7_22][b0] 1 i[s22][b0] >= 0;
* constraint lin_less_equal _506
@c[_506] 1 i[z7_22][b0] -1 i[s7][b0] -1 i[s22][b0] >= -1;
* constraint lin_less_equal _507
@c[_507] -1 i[z1_23][b0] 1 i[s1][b0] >= 0;
* constraint lin_less_equal _508
@c[_508] -1 i[z1_23][b0] 1 i[s23][b0] >= 0;
* constraint lin_less_equal _509
@c[_509] 1 i[z1_23][b0] -1 i[s1][b0] -1 i[s23][b0] >= -1;
* constraint lin_less_equal _510
@c[_510] -1 i[z3_25][b0] 1 i[s3][b0] >= 0;
* constraint lin_less_equal _511
@c[_511] -1 i[z3_25][b0] 1 i[s25][b0] >= 0;
* constraint lin_less_equal _512
@c[_512] 1 i[z3_25][b0] -1 i[s3][b0] -1 i[s25][b0] >= -1;
* constraint lin_less_equal _513
@c[_513] -1 i[z13_36][b0] 1 i[s13][b0] >= 0;
* constraint lin_less_equal _514
@c[_514] -1 i[z13_36][b0] 1 i[s36][b0] >= 0;
* constraint lin_less_equal _515
@c[_515] 1 i[z13_36][b0] -1 i[s13][b0] -1 i[s36][b0] >= -1;
* constraint lin_less_equal _516
@c[_516] 1 i[z0_31][b0] 1 i[z2_33][b0] 1 i[z4_35][b0] 1 i[z8_38][b0] 1 i[z10_37][b0] 1 i[z13_40][b0] 1 i[z7_22][b0] 1 i[z1_23][b0] 1 i[z3_25][b0] 1 i[z13_36][b0] 1 i[z10_37][b0] 1 i[z8_38][b0] -2 i[b8][b0] >= 0;
* constraint lin_less_equal _517
@c[_517] -1 i[z0_31][b0] -1 i[z2_33][b0] -1 i[z4_35][b0] -1 i[z8_38][b0] -1 i[z10_37][b0] -1 i[z13_40][b0] -1 i[z7_22][b0] -1 i[z1_23][b0] -1 i[z3_25][b0] -1 i[z13_36][b0] -1 i[z10_37][b0] -1 i[z8_38][b0] 12 i[b8][b0] >= 0;
* constraint lin_less_equal _518
@c[_518] -1 i[z0_32][b0] 1 i[s0][b0] >= 0;
* constraint lin_less_equal _519
@c[_519] -1 i[z0_32][b0] 1 i[s32][b0] >= 0;
* constraint lin_less_equal _520
@c[_520] 1 i[z0_32][b0] -1 i[s0][b0] -1 i[s32][b0] >= -1;
* constraint lin_less_equal _521
@c[_521] -1 i[z1_31][b0] 1 i[s1][b0] >= 0;
* constraint lin_less_equal _522
@c[_522] -1 i[z1_31][b0] 1 i[s31][b0] >= 0;
* constraint lin_less_equal _523
@c[_523] 1 i[z1_31][b0] -1 i[s1][b0] -1 i[s31][b0] >= -1;
* constraint lin_less_equal _524
@c[_524] -1 i[z2_34][b0] 1 i[s2][b0] >= 0;
* constraint lin_less_equal _525
@c[_525] -1 i[z2_34][b0] 1 i[s34][b0] >= 0;
* constraint lin_less_equal _526
@c[_526] 1 i[z2_34][b0] -1 i[s2][b0] -1 i[s34][b0] >= -1;
* constraint lin_less_equal _527
@c[_527] -1 i[z3_33][b0] 1 i[s3][b0] >= 0;
* constraint lin_less_equal _528
@c[_528] -1 i[z3_33][b0] 1 i[s33][b0] >= 0;
* constraint lin_less_equal _529
@c[_529] 1 i[z3_33][b0] -1 i[s3][b0] -1 i[s33][b0] >= -1;
* constraint lin_less_equal _530
@c[_530] -1 i[z5_35][b0] 1 i[s5][b0] >= 0;
* constraint lin_less_equal _531
@c[_531] -1 i[z5_35][b0] 1 i[s35][b0] >= 0;
* constraint lin_less_equal _532
@c[_532] 1 i[z5_35][b0] -1 i[s5][b0] -1 i[s35][b0] >= -1;
* constraint lin_less_equal _533
@c[_533] -1 i[z9_38][b0] 1 i[s9][b0] >= 0;
* constraint lin_less_equal _534
@c[_534] -1 i[z9_38][b0] 1 i[s38][b0] >= 0;
* constraint lin_less_equal _535
@c[_535] 1 i[z9_38][b0] -1 i[s9][b0] -1 i[s38][b0] >= -1;
* constraint lin_less_equal _536
@c[_536] -1 i[z11_37][b0] 1 i[s11][b0] >= 0;
* constraint lin_less_equal _537
@c[_537] -1 i[z11_37][b0] 1 i[s37][b0] >= 0;
* constraint lin_less_equal _538
@c[_538] 1 i[z11_37][b0] -1 i[s11][b0] -1 i[s37][b0] >= -1;
* constraint lin_less_equal _539
@c[_539] -1 i[z14_40][b0] 1 i[s14][b0] >= 0;
* constraint lin_less_equal _540
@c[_540] -1 i[z14_40][b0] 1 i[s40][b0] >= 0;
* constraint lin_less_equal _541
@c[_541] 1 i[z14_40][b0] -1 i[s14][b0] -1 i[s40][b0] >= -1;
* constraint lin_less_equal _542
@c[_542] -1 i[z6_22][b0] 1 i[s6][b0] >= 0;
* constraint lin_less_equal _543
@c[_543] -1 i[z6_22][b0] 1 i[s22][b0] >= 0;
* constraint lin_less_equal _544
@c[_544] 1 i[z6_22][b0] -1 i[s6][b0] -1 i[s22][b0] >= -1;
* constraint lin_less_equal _545
@c[_545] -1 i[z0_23][b0] 1 i[s0][b0] >= 0;
* constraint lin_less_equal _546
@c[_546] -1 i[z0_23][b0] 1 i[s23][b0] >= 0;
* constraint lin_less_equal _547
@c[_547] 1 i[z0_23][b0] -1 i[s0][b0] -1 i[s23][b0] >= -1;
* constraint lin_less_equal _548
@c[_548] -1 i[z1_24][b0] 1 i[s1][b0] >= 0;
* constraint lin_less_equal _549
@c[_549] -1 i[z1_24][b0] 1 i[s24][b0] >= 0;
* constraint lin_less_equal _550
@c[_550] 1 i[z1_24][b0] -1 i[s1][b0] -1 i[s24][b0] >= -1;
* constraint lin_less_equal _551
@c[_551] -1 i[z2_25][b0] 1 i[s2][b0] >= 0;
* constraint lin_less_equal _552
@c[_552] -1 i[z2_25][b0] 1 i[s25][b0] >= 0;
* constraint lin_less_equal _553
@c[_553] 1 i[z2_25][b0] -1 i[s2][b0] -1 i[s25][b0] >= -1;
* constraint lin_less_equal _554
@c[_554] -1 i[z3_26][b0] 1 i[s3][b0] >= 0;
* constraint lin_less_equal _555
@c[_555] -1 i[z3_26][b0] 1 i[s26][b0] >= 0;
* constraint lin_less_equal _556
@c[_556] 1 i[z3_26][b0] -1 i[s3][b0] -1 i[s26][b0] >= -1;
* constraint lin_less_equal _557
@c[_557] -1 i[z14_36][b0] 1 i[s14][b0] >= 0;
* constraint lin_less_equal _558
@c[_558] -1 i[z14_36][b0] 1 i[s36][b0] >= 0;
* constraint lin_less_equal _559
@c[_559] 1 i[z14_36][b0] -1 i[s14][b0] -1 i[s36][b0] >= -1;
* constraint lin_less_equal _560
@c[_560] 1 i[z0_32][b0] 1 i[z1_31][b0] 1 i[z2_34][b0] 1 i[z3_33][b0] 1 i[z5_35][b0] 1 i[z9_38][b0] 1 i[z11_37][b0] 1 i[z14_40][b0] 1 i[z6_22][b0] 1 i[z0_23][b0] 1 i[z1_24][b0] 1 i[z2_25][b0] 1 i[z3_26][b0] 1 i[z14_36][b0] 1 i[z11_37][b0] 1 i[z9_38][b0] -2 i[b9][b0] >= 0;
* constraint lin_less_equal _561
@c[_561] -1 i[z0_32][b0] -1 i[z1_31][b0] -1 i[z2_34][b0] -1 i[z3_33][b0] -1 i[z5_35][b0] -1 i[z9_38][b0] -1 i[z11_37][b0] -1 i[z14_40][b0] -1 i[z6_22][b0] -1 i[z0_23][b0] -1 i[z1_24][b0] -1 i[z2_25][b0] -1 i[z3_26][b0] -1 i[z14_36][b0] -1 i[z11_37][b0] -1 i[z9_38][b0] 16 i[b9][b0] >= 0;
* constraint lin_less_equal _562
@c[_562] -1 i[z0_29][b0] 1 i[s0][b0] >= 0;
* constraint lin_less_equal _563
@c[_563] -1 i[z0_29][b0] 1 i[s29][b0] >= 0;
* constraint lin_less_equal _564
@c[_564] 1 i[z0_29][b0] -1 i[s0][b0] -1 i[s29][b0] >= -1;
* constraint lin_less_equal _565
@c[_565] -1 i[z2_31][b0] 1 i[s2][b0] >= 0;
* constraint lin_less_equal _566
@c[_566] -1 i[z2_31][b0] 1 i[s31][b0] >= 0;
* constraint lin_less_equal _567
@c[_567] 1 i[z2_31][b0] -1 i[s2][b0] -1 i[s31][b0] >= -1;
* constraint lin_less_equal _568
@c[_568] -1 i[z6_35][b0] 1 i[s6][b0] >= 0;
* constraint lin_less_equal _569
@c[_569] -1 i[z6_35][b0] 1 i[s35][b0] >= 0;
* constraint lin_less_equal _570
@c[_570] 1 i[z6_35][b0] -1 i[s6][b0] -1 i[s35][b0] >= -1;
* constraint lin_less_equal _571
@c[_571] -1 i[z8_39][b0] 1 i[s8][b0] >= 0;
* constraint lin_less_equal _572
@c[_572] -1 i[z8_39][b0] 1 i[s39][b0] >= 0;
* constraint lin_less_equal _573
@c[_573] 1 i[z8_39][b0] -1 i[s8][b0] -1 i[s39][b0] >= -1;
* constraint lin_less_equal _574
@c[_574] -1 i[z10_38][b0] 1 i[s10][b0] >= 0;
* constraint lin_less_equal _575
@c[_575] -1 i[z10_38][b0] 1 i[s38][b0] >= 0;
* constraint lin_less_equal _576
@c[_576] 1 i[z10_38][b0] -1 i[s10][b0] -1 i[s38][b0] >= -1;
* constraint lin_less_equal _577
@c[_577] -1 i[z15_40][b0] 1 i[s15][b0] >= 0;
* constraint lin_less_equal _578
@c[_578] -1 i[z15_40][b0] 1 i[s40][b0] >= 0;
* constraint lin_less_equal _579
@c[_579] 1 i[z15_40][b0] -1 i[s15][b0] -1 i[s40][b0] >= -1;
* constraint lin_less_equal _580
@c[_580] -1 i[z5_22][b0] 1 i[s5][b0] >= 0;
* constraint lin_less_equal _581
@c[_581] -1 i[z5_22][b0] 1 i[s22][b0] >= 0;
* constraint lin_less_equal _582
@c[_582] 1 i[z5_22][b0] -1 i[s5][b0] -1 i[s22][b0] >= -1;
* constraint lin_less_equal _583
@c[_583] -1 i[z1_25][b0] 1 i[s1][b0] >= 0;
* constraint lin_less_equal _584
@c[_584] -1 i[z1_25][b0] 1 i[s25][b0] >= 0;
* constraint lin_less_equal _585
@c[_585] 1 i[z1_25][b0] -1 i[s1][b0] -1 i[s25][b0] >= -1;
* constraint lin_less_equal _586
@c[_586] -1 i[z3_27][b0] 1 i[s3][b0] >= 0;
* constraint lin_less_equal _587
@c[_587] -1 i[z3_27][b0] 1 i[s27][b0] >= 0;
* constraint lin_less_equal _588
@c[_588] 1 i[z3_27][b0] -1 i[s3][b0] -1 i[s27][b0] >= -1;
* constraint lin_less_equal _589
@c[_589] -1 i[z15_36][b0] 1 i[s15][b0] >= 0;
* constraint lin_less_equal _590
@c[_590] -1 i[z15_36][b0] 1 i[s36][b0] >= 0;
* constraint lin_less_equal _591
@c[_591] 1 i[z15_36][b0] -1 i[s15][b0] -1 i[s36][b0] >= -1;
* constraint lin_less_equal _592
@c[_592] 1 i[z0_29][b0] 1 i[z2_31][b0] 1 i[z6_35][b0] 1 i[z8_39][b0] 1 i[z10_38][b0] 1 i[z15_40][b0] 1 i[z5_22][b0] 1 i[z1_25][b0] 1 i[z3_27][b0] 1 i[z15_36][b0] 1 i[z10_38][b0] 1 i[z8_39][b0] -2 i[b10][b0] >= 0;
* constraint lin_less_equal _593
@c[_593] -1 i[z0_29][b0] -1 i[z2_31][b0] -1 i[z6_35][b0] -1 i[z8_39][b0] -1 i[z10_38][b0] -1 i[z15_40][b0] -1 i[z5_22][b0] -1 i[z1_25][b0] -1 i[z3_27][b0] -1 i[z15_36][b0] -1 i[z10_38][b0] -1 i[z8_39][b0] 12 i[b10][b0] >= 0;
* constraint lin_less_equal _594
@c[_594] -1 i[z0_30][b0] 1 i[s0][b0] >= 0;
* constraint lin_less_equal _595
@c[_595] -1 i[z0_30][b0] 1 i[s30][b0] >= 0;
* constraint lin_less_equal _596
@c[_596] 1 i[z0_30][b0] -1 i[s0][b0] -1 i[s30][b0] >= -1;
* constraint lin_less_equal _597
@c[_597] -1 i[z1_29][b0] 1 i[s1][b0] >= 0;
* constraint lin_less_equal _598
@c[_598] -1 i[z1_29][b0] 1 i[s29][b0] >= 0;
* constraint lin_less_equal _599
@c[_599] 1 i[z1_29][b0] -1 i[s1][b0] -1 i[s29][b0] >= -1;
* constraint lin_less_equal _600
@c[_600] -1 i[z2_32][b0] 1 i[s2][b0] >= 0;
* constraint lin_less_equal _601
@c[_601] -1 i[z2_32][b0] 1 i[s32][b0] >= 0;
* constraint lin_less_equal _602
@c[_602] 1 i[z2_32][b0] -1 i[s2][b0] -1 i[s32][b0] >= -1;
* constraint lin_less_equal _603
@c[_603] -1 i[z3_31][b0] 1 i[s3][b0] >= 0;
* constraint lin_less_equal _604
@c[_604] -1 i[z3_31][b0] 1 i[s31][b0] >= 0;
* constraint lin_less_equal _605
@c[_605] 1 i[z3_31][b0] -1 i[s3][b0] -1 i[s31][b0] >= -1;
* constraint lin_less_equal _606
@c[_606] -1 i[z7_35][b0] 1 i[s7][b0] >= 0;
* constraint lin_less_equal _607
@c[_607] -1 i[z7_35][b0] 1 i[s35][b0] >= 0;
* constraint lin_less_equal _608
@c[_608] 1 i[z7_35][b0] -1 i[s7][b0] -1 i[s35][b0] >= -1;
* constraint lin_less_equal _609
@c[_609] -1 i[z9_39][b0] 1 i[s9][b0] >= 0;
* constraint lin_less_equal _610
@c[_610] -1 i[z9_39][b0] 1 i[s39][b0] >= 0;
* constraint lin_less_equal _611
@c[_611] 1 i[z9_39][b0] -1 i[s9][b0] -1 i[s39][b0] >= -1;
* constraint lin_less_equal _612
@c[_612] -1 i[z11_38][b0] 1 i[s11][b0] >= 0;
* constraint lin_less_equal _613
@c[_613] -1 i[z11_38][b0] 1 i[s38][b0] >= 0;
* constraint lin_less_equal _614
@c[_614] 1 i[z11_38][b0] -1 i[s11][b0] -1 i[s38][b0] >= -1;
* constraint lin_less_equal _615
@c[_615] -1 i[z16_40][b0] 1 i[s16][b0] >= 0;
* constraint lin_less_equal _616
@c[_616] -1 i[z16_40][b0] 1 i[s40][b0] >= 0;
* constraint lin_less_equal _617
@c[_617] 1 i[z16_40][b0] -1 i[s16][b0] -1 i[s40][b0] >= -1;
* constraint lin_less_equal _618
@c[_618] -1 i[z4_22][b0] 1 i[s4][b0] >= 0;
* constraint lin_less_equal _619
@c[_619] -1 i[z4_22][b0] 1 i[s22][b0] >= 0;
* constraint lin_less_equal _620
@c[_620] 1 i[z4_22][b0] -1 i[s4][b0] -1 i[s22][b0] >= -1;
* constraint lin_less_equal _621
@c[_621] -1 i[z0_25][b0] 1 i[s0][b0] >= 0;
* constraint lin_less_equal _622
@c[_622] -1 i[z0_25][b0] 1 i[s25][b0] >= 0;
* constraint lin_less_equal _623
@c[_623] 1 i[z0_25][b0] -1 i[s0][b0] -1 i[s25][b0] >= -1;
* constraint lin_less_equal _624
@c[_624] -1 i[z1_26][b0] 1 i[s1][b0] >= 0;
* constraint lin_less_equal _625
@c[_625] -1 i[z1_26][b0] 1 i[s26][b0] >= 0;
* constraint lin_less_equal _626
@c[_626] 1 i[z1_26][b0] -1 i[s1][b0] -1 i[s26][b0] >= -1;
* constraint lin_less_equal _627
@c[_627] -1 i[z2_27][b0] 1 i[s2][b0] >= 0;
* constraint lin_less_equal _628
@c[_628] -1 i[z2_27][b0] 1 i[s27][b0] >= 0;
* constraint lin_less_equal _629
@c[_629] 1 i[z2_27][b0] -1 i[s2][b0] -1 i[s27][b0] >= -1;
* constraint lin_less_equal _630
@c[_630] -1 i[z3_28][b0] 1 i[s3][b0] >= 0;
* constraint lin_less_equal _631
@c[_631] -1 i[z3_28][b0] 1 i[s28][b0] >= 0;
* constraint lin_less_equal _632
@c[_632] 1 i[z3_28][b0] -1 i[s3][b0] -1 i[s28][b0] >= -1;
* constraint lin_less_equal _633
@c[_633] -1 i[z16_36][b0] 1 i[s16][b0] >= 0;
* constraint lin_less_equal _634
@c[_634] -1 i[z16_36][b0] 1 i[s36][b0] >= 0;
* constraint lin_less_equal _635
@c[_635] 1 i[z16_36][b0] -1 i[s16][b0] -1 i[s36][b0] >= -1;
* constraint lin_less_equal _636
@c[_636] 1 i[z0_30][b0] 1 i[z1_29][b0] 1 i[z2_32][b0] 1 i[z3_31][b0] 1 i[z7_35][b0] 1 i[z9_39][b0] 1 i[z11_38][b0] 1 i[z16_40][b0] 1 i[z4_22][b0] 1 i[z0_25][b0] 1 i[z1_26][b0] 1 i[z2_27][b0] 1 i[z3_28][b0] 1 i[z16_36][b0] 1 i[z11_38][b0] 1 i[z9_39][b0] -2 i[b11][b0] >= 0;
* constraint lin_less_equal _637
@c[_637] -1 i[z0_30][b0] -1 i[z1_29][b0] -1 i[z2_32][b0] -1 i[z3_31][b0] -1 i[z7_35][b0] -1 i[z9_39][b0] -1 i[z11_38][b0] -1 i[z16_40][b0] -1 i[z4_22][b0] -1 i[z0_25][b0] -1 i[z1_26][b0] -1 i[z2_27][b0] -1 i[z3_28][b0] -1 i[z16_36][b0] -1 i[z11_38][b0] -1 i[z9_39][b0] 16 i[b11][b0] >= 0;
* constraint lin_less_equal _638
@c[_638] -1 i[z0_28][b0] 1 i[s0][b0] >= 0;
* constraint lin_less_equal _639
@c[_639] -1 i[z0_28][b0] 1 i[s28][b0] >= 0;
* constraint lin_less_equal _640
@c[_640] 1 i[z0_28][b0] -1 i[s0][b0] -1 i[s28][b0] >= -1;
* constraint lin_less_equal _641
@c[_641] -1 i[z1_27][b0] 1 i[s1][b0] >= 0;
* constraint lin_less_equal _642
@c[_642] -1 i[z1_27][b0] 1 i[s27][b0] >= 0;
* constraint lin_less_equal _643
@c[_643] 1 i[z1_27][b0] -1 i[s1][b0] -1 i[s27][b0] >= -1;
* constraint lin_less_equal _644
@c[_644] -1 i[z4_34][b0] 1 i[s4][b0] >= 0;
* constraint lin_less_equal _645
@c[_645] -1 i[z4_34][b0] 1 i[s34][b0] >= 0;
* constraint lin_less_equal _646
@c[_646] 1 i[z4_34][b0] -1 i[s4][b0] -1 i[s34][b0] >= -1;
* constraint lin_less_equal _647
@c[_647] -1 i[z5_33][b0] 1 i[s5][b0] >= 0;
* constraint lin_less_equal _648
@c[_648] -1 i[z5_33][b0] 1 i[s33][b0] >= 0;
* constraint lin_less_equal _649
@c[_649] 1 i[z5_33][b0] -1 i[s5][b0] -1 i[s33][b0] >= -1;
* constraint lin_less_equal _650
@c[_650] -1 i[z12_38][b0] 1 i[s12][b0] >= 0;
* constraint lin_less_equal _651
@c[_651] -1 i[z12_38][b0] 1 i[s38][b0] >= 0;
* constraint lin_less_equal _652
@c[_652] 1 i[z12_38][b0] -1 i[s12][b0] -1 i[s38][b0] >= -1;
* constraint lin_less_equal _653
@c[_653] -1 i[z14_37][b0] 1 i[s14][b0] >= 0;
* constraint lin_less_equal _654
@c[_654] -1 i[z14_37][b0] 1 i[s37][b0] >= 0;
* constraint lin_less_equal _655
@c[_655] 1 i[z14_37][b0] -1 i[s14][b0] -1 i[s37][b0] >= -1;
* constraint lin_less_equal _656
@c[_656] -1 i[z6_23][b0] 1 i[s6][b0] >= 0;
* constraint lin_less_equal _657
@c[_657] -1 i[z6_23][b0] 1 i[s23][b0] >= 0;
* constraint lin_less_equal _658
@c[_658] 1 i[z6_23][b0] -1 i[s6][b0] -1 i[s23][b0] >= -1;
* constraint lin_less_equal _659
@c[_659] -1 i[z7_24][b0] 1 i[s7][b0] >= 0;
* constraint lin_less_equal _660
@c[_660] -1 i[z7_24][b0] 1 i[s24][b0] >= 0;
* constraint lin_less_equal _661
@c[_661] 1 i[z7_24][b0] -1 i[s7][b0] -1 i[s24][b0] >= -1;
* constraint lin_less_equal _662
@c[_662] -1 i[z2_29][b0] 1 i[s2][b0] >= 0;
* constraint lin_less_equal _663
@c[_663] -1 i[z2_29][b0] 1 i[s29][b0] >= 0;
* constraint lin_less_equal _664
@c[_664] 1 i[z2_29][b0] -1 i[s2][b0] -1 i[s29][b0] >= -1;
* constraint lin_less_equal _665
@c[_665] -1 i[z3_30][b0] 1 i[s3][b0] >= 0;
* constraint lin_less_equal _666
@c[_666] -1 i[z3_30][b0] 1 i[s30][b0] >= 0;
* constraint lin_less_equal _667
@c[_667] 1 i[z3_30][b0] -1 i[s3][b0] -1 i[s30][b0] >= -1;
* constraint lin_less_equal _668
@c[_668] 1 i[z0_28][b0] 1 i[z1_27][b0] 1 i[z4_34][b0] 1 i[z5_33][b0] 1 i[z12_38][b0] 1 i[z14_37][b0] 1 i[z6_23][b0] 1 i[z7_24][b0] 1 i[z2_29][b0] 1 i[z3_30][b0] 1 i[z14_37][b0] 1 i[z12_38][b0] -2 i[b12][b0] >= 0;
* constraint lin_less_equal _669
@c[_669] -1 i[z0_28][b0] -1 i[z1_27][b0] -1 i[z4_34][b0] -1 i[z5_33][b0] -1 i[z12_38][b0] -1 i[z14_37][b0] -1 i[z6_23][b0] -1 i[z7_24][b0] -1 i[z2_29][b0] -1 i[z3_30][b0] -1 i[z14_37][b0] -1 i[z12_38][b0] 12 i[b12][b0] >= 0;
* constraint lin_less_equal _670
@c[_670] -1 i[z4_31][b0] 1 i[s4][b0] >= 0;
* constraint lin_less_equal _671
@c[_671] -1 i[z4_31][b0] 1 i[s31][b0] >= 0;
* constraint lin_less_equal _672
@c[_672] 1 i[z4_31][b0] -1 i[s4][b0] -1 i[s31][b0] >= -1;
* constraint lin_less_equal _673
@c[_673] -1 i[z6_33][b0] 1 i[s6][b0] >= 0;
* constraint lin_less_equal _674
@c[_674] -1 i[z6_33][b0] 1 i[s33][b0] >= 0;
* constraint lin_less_equal _675
@c[_675] 1 i[z6_33][b0] -1 i[s6][b0] -1 i[s33][b0] >= -1;
* constraint lin_less_equal _676
@c[_676] -1 i[z8_36][b0] 1 i[s8][b0] >= 0;
* constraint lin_less_equal _677
@c[_677] -1 i[z8_36][b0] 1 i[s36][b0] >= 0;
* constraint lin_less_equal _678
@c[_678] 1 i[z8_36][b0] -1 i[s8][b0] -1 i[s36][b0] >= -1;
* constraint lin_less_equal _679
@c[_679] -1 i[z13_38][b0] 1 i[s13][b0] >= 0;
* constraint lin_less_equal _680
@c[_680] -1 i[z13_38][b0] 1 i[s38][b0] >= 0;
* constraint lin_less_equal _681
@c[_681] 1 i[z13_38][b0] -1 i[s13][b0] -1 i[s38][b0] >= -1;
* constraint lin_less_equal _682
@c[_682] -1 i[z15_37][b0] 1 i[s15][b0] >= 0;
* constraint lin_less_equal _683
@c[_683] -1 i[z15_37][b0] 1 i[s37][b0] >= 0;
* constraint lin_less_equal _684
@c[_684] 1 i[z15_37][b0] -1 i[s15][b0] -1 i[s37][b0] >= -1;
* constraint lin_less_equal _685
@c[_685] -1 i[z18_40][b0] 1 i[s18][b0] >= 0;
* constraint lin_less_equal _686
@c[_686] -1 i[z18_40][b0] 1 i[s40][b0] >= 0;
* constraint lin_less_equal _687
@c[_687] 1 i[z18_40][b0] -1 i[s18][b0] -1 i[s40][b0] >= -1;
* constraint lin_less_equal _688
@c[_688] -1 i[z5_23][b0] 1 i[s5][b0] >= 0;
* constraint lin_less_equal _689
@c[_689] -1 i[z5_23][b0] 1 i[s23][b0] >= 0;
* constraint lin_less_equal _690
@c[_690] 1 i[z5_23][b0] -1 i[s5][b0] -1 i[s23][b0] >= -1;
* constraint lin_less_equal _691
@c[_691] -1 i[z7_25][b0] 1 i[s7][b0] >= 0;
* constraint lin_less_equal _692
@c[_692] -1 i[z7_25][b0] 1 i[s25][b0] >= 0;
* constraint lin_less_equal _693
@c[_693] 1 i[z7_25][b0] -1 i[s7][b0] -1 i[s25][b0] >= -1;
* constraint lin_less_equal _694
@c[_694] -1 i[z18_36][b0] 1 i[s18][b0] >= 0;
* constraint lin_less_equal _695
@c[_695] -1 i[z18_36][b0] 1 i[s36][b0] >= 0;
* constraint lin_less_equal _696
@c[_696] 1 i[z18_36][b0] -1 i[s18][b0] -1 i[s36][b0] >= -1;
* constraint lin_less_equal _697
@c[_697] -1 i[z8_40][b0] 1 i[s8][b0] >= 0;
* constraint lin_less_equal _698
@c[_698] -1 i[z8_40][b0] 1 i[s40][b0] >= 0;
* constraint lin_less_equal _699
@c[_699] 1 i[z8_40][b0] -1 i[s8][b0] -1 i[s40][b0] >= -1;
* constraint lin_less_equal _700
@c[_700] 1 i[z0_25][b0] 1 i[z2_27][b0] 1 i[z4_31][b0] 1 i[z6_33][b0] 1 i[z8_36][b0] 1 i[z13_38][b0] 1 i[z15_37][b0] 1 i[z18_40][b0] 1 i[z5_23][b0] 1 i[z7_25][b0] 1 i[z1_29][b0] 1 i[z3_31][b0] 1 i[z18_36][b0] 1 i[z15_37][b0] 1 i[z13_38][b0] 1 i[z8_40][b0] -2 i[b13][b0] >= 0;
* constraint lin_less_equal _701
@c[_701] -1 i[z0_25][b0] -1 i[z2_27][b0] -1 i[z4_31][b0] -1 i[z6_33][b0] -1 i[z8_36][b0] -1 i[z13_38][b0] -1 i[z15_37][b0] -1 i[z18_40][b0] -1 i[z5_23][b0] -1 i[z7_25][b0] -1 i[z1_29][b0] -1 i[z3_31][b0] -1 i[z18_36][b0] -1 i[z15_37][b0] -1 i[z13_38][b0] -1 i[z8_40][b0] 16 i[b13][b0] >= 0;
* constraint lin_less_equal _702
@c[_702] -1 i[z0_26][b0] 1 i[s0][b0] >= 0;
* constraint lin_less_equal _703
@c[_703] -1 i[z0_26][b0] 1 i[s26][b0] >= 0;
* constraint lin_less_equal _704
@c[_704] 1 i[z0_26][b0] -1 i[s0][b0] -1 i[s26][b0] >= -1;
* constraint lin_less_equal _705
@c[_705] -1 i[z2_28][b0] 1 i[s2][b0] >= 0;
* constraint lin_less_equal _706
@c[_706] -1 i[z2_28][b0] 1 i[s28][b0] >= 0;
* constraint lin_less_equal _707
@c[_707] 1 i[z2_28][b0] -1 i[s2][b0] -1 i[s28][b0] >= -1;
* constraint lin_less_equal _708
@c[_708] -1 i[z4_32][b0] 1 i[s4][b0] >= 0;
* constraint lin_less_equal _709
@c[_709] -1 i[z4_32][b0] 1 i[s32][b0] >= 0;
* constraint lin_less_equal _710
@c[_710] 1 i[z4_32][b0] -1 i[s4][b0] -1 i[s32][b0] >= -1;
* constraint lin_less_equal _711
@c[_711] -1 i[z5_31][b0] 1 i[s5][b0] >= 0;
* constraint lin_less_equal _712
@c[_712] -1 i[z5_31][b0] 1 i[s31][b0] >= 0;
* constraint lin_less_equal _713
@c[_713] 1 i[z5_31][b0] -1 i[s5][b0] -1 i[s31][b0] >= -1;
* constraint lin_less_equal _714
@c[_714] -1 i[z6_34][b0] 1 i[s6][b0] >= 0;
* constraint lin_less_equal _715
@c[_715] -1 i[z6_34][b0] 1 i[s34][b0] >= 0;
* constraint lin_less_equal _716
@c[_716] 1 i[z6_34][b0] -1 i[s6][b0] -1 i[s34][b0] >= -1;
* constraint lin_less_equal _717
@c[_717] -1 i[z7_33][b0] 1 i[s7][b0] >= 0;
* constraint lin_less_equal _718
@c[_718] -1 i[z7_33][b0] 1 i[s33][b0] >= 0;
* constraint lin_less_equal _719
@c[_719] 1 i[z7_33][b0] -1 i[s7][b0] -1 i[s33][b0] >= -1;
* constraint lin_less_equal _720
@c[_720] -1 i[z9_36][b0] 1 i[s9][b0] >= 0;
* constraint lin_less_equal _721
@c[_721] -1 i[z9_36][b0] 1 i[s36][b0] >= 0;
* constraint lin_less_equal _722
@c[_722] 1 i[z9_36][b0] -1 i[s9][b0] -1 i[s36][b0] >= -1;
* constraint lin_less_equal _723
@c[_723] -1 i[z12_39][b0] 1 i[s12][b0] >= 0;
* constraint lin_less_equal _724
@c[_724] -1 i[z12_39][b0] 1 i[s39][b0] >= 0;
* constraint lin_less_equal _725
@c[_725] 1 i[z12_39][b0] -1 i[s12][b0] -1 i[s39][b0] >= -1;
* constraint lin_less_equal _726
@c[_726] -1 i[z14_38][b0] 1 i[s14][b0] >= 0;
* constraint lin_less_equal _727
@c[_727] -1 i[z14_38][b0] 1 i[s38][b0] >= 0;
* constraint lin_less_equal _728
@c[_728] 1 i[z14_38][b0] -1 i[s14][b0] -1 i[s38][b0] >= -1;
* constraint lin_less_equal _729
@c[_729] -1 i[z16_37][b0] 1 i[s16][b0] >= 0;
* constraint lin_less_equal _730
@c[_730] -1 i[z16_37][b0] 1 i[s37][b0] >= 0;
* constraint lin_less_equal _731
@c[_731] 1 i[z16_37][b0] -1 i[s16][b0] -1 i[s37][b0] >= -1;
* constraint lin_less_equal _732
@c[_732] -1 i[z19_40][b0] 1 i[s19][b0] >= 0;
* constraint lin_less_equal _733
@c[_733] -1 i[z19_40][b0] 1 i[s40][b0] >= 0;
* constraint lin_less_equal _734
@c[_734] 1 i[z19_40][b0] -1 i[s19][b0] -1 i[s40][b0] >= -1;
* constraint lin_less_equal _735
@c[_735] -1 i[z4_23][b0] 1 i[s4][b0] >= 0;
* constraint lin_less_equal _736
@c[_736] -1 i[z4_23][b0] 1 i[s23][b0] >= 0;
* constraint lin_less_equal _737
@c[_737] 1 i[z4_23][b0] -1 i[s4][b0] -1 i[s23][b0] >= -1;
* constraint lin_less_equal _738
@c[_738] -1 i[z5_24][b0] 1 i[s5][b0] >= 0;
* constraint lin_less_equal _739
@c[_739] -1 i[z5_24][b0] 1 i[s24][b0] >= 0;
* constraint lin_less_equal _740
@c[_740] 1 i[z5_24][b0] -1 i[s5][b0] -1 i[s24][b0] >= -1;
* constraint lin_less_equal _741
@c[_741] -1 i[z6_25][b0] 1 i[s6][b0] >= 0;
* constraint lin_less_equal _742
@c[_742] -1 i[z6_25][b0] 1 i[s25][b0] >= 0;
* constraint lin_less_equal _743
@c[_743] 1 i[z6_25][b0] -1 i[s6][b0] -1 i[s25][b0] >= -1;
* constraint lin_less_equal _744
@c[_744] -1 i[z7_26][b0] 1 i[s7][b0] >= 0;
* constraint lin_less_equal _745
@c[_745] -1 i[z7_26][b0] 1 i[s26][b0] >= 0;
* constraint lin_less_equal _746
@c[_746] 1 i[z7_26][b0] -1 i[s7][b0] -1 i[s26][b0] >= -1;
* constraint lin_less_equal _747
@c[_747] -1 i[z1_30][b0] 1 i[s1][b0] >= 0;
* constraint lin_less_equal _748
@c[_748] -1 i[z1_30][b0] 1 i[s30][b0] >= 0;
* constraint lin_less_equal _749
@c[_749] 1 i[z1_30][b0] -1 i[s1][b0] -1 i[s30][b0] >= -1;
* constraint lin_less_equal _750
@c[_750] -1 i[z3_32][b0] 1 i[s3][b0] >= 0;
* constraint lin_less_equal _751
@c[_751] -1 i[z3_32][b0] 1 i[s32][b0] >= 0;
* constraint lin_less_equal _752
@c[_752] 1 i[z3_32][b0] -1 i[s3][b0] -1 i[s32][b0] >= -1;
* constraint lin_less_equal _753
@c[_753] -1 i[z19_36][b0] 1 i[s19][b0] >= 0;
* constraint lin_less_equal _754
@c[_754] -1 i[z19_36][b0] 1 i[s36][b0] >= 0;
* constraint lin_less_equal _755
@c[_755] 1 i[z19_36][b0] -1 i[s19][b0] -1 i[s36][b0] >= -1;
* constraint lin_less_equal _756
@c[_756] -1 i[z9_40][b0] 1 i[s9][b0] >= 0;
* constraint lin_less_equal _757
@c[_757] -1 i[z9_40][b0] 1 i[s40][b0] >= 0;
* constraint lin_less_equal _758
@c[_758] 1 i[z9_40][b0] -1 i[s9][b0] -1 i[s40][b0] >= -1;
* constraint lin_less_equal _759
@c[_759] 1 i[z0_26][b0] 1 i[z1_25][b0] 1 i[z2_28][b0] 1 i[z3_27][b0] 1 i[z4_32][b0] 1 i[z5_31][b0] 1 i[z6_34][b0] 1 i[z7_33][b0] 1 i[z9_36][b0] 1 i[z12_39][b0] 1 i[z14_38][b0] 1 i[z16_37][b0] 1 i[z19_40][b0] 1 i[z4_23][b0] 1 i[z5_24][b0] 1 i[z6_25][b0] 1 i[z7_26][b0] 1 i[z0_29][b0] 1 i[z1_30][b0] 1 i[z2_31][b0] 1 i[z3_32][b0] 1 i[z19_36][b0] 1 i[z16_37][b0] 1 i[z14_38][b0] 1 i[z12_39][b0] 1 i[z9_40][b0] -2 i[b14][b0] >= 0;
* constraint lin_less_equal _760
@c[_760] -1 i[z0_26][b0] -1 i[z1_25][b0] -1 i[z2_28][b0] -1 i[z3_27][b0] -1 i[z4_32][b0] -1 i[z5_31][b0] -1 i[z6_34][b0] -1 i[z7_33][b0] -1 i[z9_36][b0] -1 i[z12_39][b0] -1 i[z14_38][b0] -1 i[z16_37][b0] -1 i[z19_40][b0] -1 i[z4_23][b0] -1 i[z5_24][b0] -1 i[z6_25][b0] -1 i[z7_26][b0] -1 i[z0_29][b0] -1 i[z1_30][b0] -1 i[z2_31][b0] -1 i[z3_32][b0] -1 i[z19_36][b0] -1 i[z16_37][b0] -1 i[z14_38][b0] -1 i[z12_39][b0] -1 i[z9_40][b0] 26 i[b14][b0] >= 0;
* constraint lin_less_equal _761
@c[_761] -1 i[z4_29][b0] 1 i[s4][b0] >= 0;
* constraint lin_less_equal _762
@c[_762] -1 i[z4_29][b0] 1 i[s29][b0] >= 0;
* constraint lin_less_equal _763
@c[_763] 1 i[z4_29][b0] -1 i[s4][b0] -1 i[s29][b0] >= -1;
* constraint lin_less_equal _764
@c[_764] -1 i[z6_31][b0] 1 i[s6][b0] >= 0;
* constraint lin_less_equal _765
@c[_765] -1 i[z6_31][b0] 1 i[s31][b0] >= 0;
* constraint lin_less_equal _766
@c[_766] 1 i[z6_31][b0] -1 i[s6][b0] -1 i[s31][b0] >= -1;
* constraint lin_less_equal _767
@c[_767] -1 i[z10_36][b0] 1 i[s10][b0] >= 0;
* constraint lin_less_equal _768
@c[_768] -1 i[z10_36][b0] 1 i[s36][b0] >= 0;
* constraint lin_less_equal _769
@c[_769] 1 i[z10_36][b0] -1 i[s10][b0] -1 i[s36][b0] >= -1;
* constraint lin_less_equal _770
@c[_770] -1 i[z13_39][b0] 1 i[s13][b0] >= 0;
* constraint lin_less_equal _771
@c[_771] -1 i[z13_39][b0] 1 i[s39][b0] >= 0;
* constraint lin_less_equal _772
@c[_772] 1 i[z13_39][b0] -1 i[s13][b0] -1 i[s39][b0] >= -1;
* constraint lin_less_equal _773
@c[_773] -1 i[z15_38][b0] 1 i[s15][b0] >= 0;
* constraint lin_less_equal _774
@c[_774] -1 i[z15_38][b0] 1 i[s38][b0] >= 0;
* constraint lin_less_equal _775
@c[_775] 1 i[z15_38][b0] -1 i[s15][b0] -1 i[s38][b0] >= -1;
* constraint lin_less_equal _776
@c[_776] -1 i[z20_40][b0] 1 i[s20][b0] >= 0;
* constraint lin_less_equal _777
@c[_777] -1 i[z20_40][b0] 1 i[s40][b0] >= 0;
* constraint lin_less_equal _778
@c[_778] 1 i[z20_40][b0] -1 i[s20][b0] -1 i[s40][b0] >= -1;
* constraint lin_less_equal _779
@c[_779] -1 i[z5_25][b0] 1 i[s5][b0] >= 0;
* constraint lin_less_equal _780
@c[_780] -1 i[z5_25][b0] 1 i[s25][b0] >= 0;
* constraint lin_less_equal _781
@c[_781] 1 i[z5_25][b0] -1 i[s5][b0] -1 i[s25][b0] >= -1;
* constraint lin_less_equal _782
@c[_782] -1 i[z7_27][b0] 1 i[s7][b0] >= 0;
* constraint lin_less_equal _783
@c[_783] -1 i[z7_27][b0] 1 i[s27][b0] >= 0;
* constraint lin_less_equal _784
@c[_784] 1 i[z7_27][b0] -1 i[s7][b0] -1 i[s27][b0] >= -1;
* constraint lin_less_equal _785
@c[_785] -1 i[z20_36][b0] 1 i[s20][b0] >= 0;
* constraint lin_less_equal _786
@c[_786] -1 i[z20_36][b0] 1 i[s36][b0] >= 0;
* constraint lin_less_equal _787
@c[_787] 1 i[z20_36][b0] -1 i[s20][b0] -1 i[s36][b0] >= -1;
* constraint lin_less_equal _788
@c[_788] -1 i[z10_40][b0] 1 i[s10][b0] >= 0;
* constraint lin_less_equal _789
@c[_789] -1 i[z10_40][b0] 1 i[s40][b0] >= 0;
* constraint lin_less_equal _790
@c[_790] 1 i[z10_40][b0] -1 i[s10][b0] -1 i[s40][b0] >= -1;
* constraint lin_less_equal _791
@c[_791] 1 i[z0_23][b0] 1 i[z2_25][b0] 1 i[z4_29][b0] 1 i[z6_31][b0] 1 i[z10_36][b0] 1 i[z13_39][b0] 1 i[z15_38][b0] 1 i[z20_40][b0] 1 i[z5_25][b0] 1 i[z7_27][b0] 1 i[z1_31][b0] 1 i[z3_33][b0] 1 i[z20_36][b0] 1 i[z15_38][b0] 1 i[z13_39][b0] 1 i[z10_40][b0] -2 i[b15][b0] >= 0;
* constraint lin_less_equal _792
@c[_792] -1 i[z0_23][b0] -1 i[z2_25][b0] -1 i[z4_29][b0] -1 i[z6_31][b0] -1 i[z10_36][b0] -1 i[z13_39][b0] -1 i[z15_38][b0] -1 i[z20_40][b0] -1 i[z5_25][b0] -1 i[z7_27][b0] -1 i[z1_31][b0] -1 i[z3_33][b0] -1 i[z20_36][b0] -1 i[z15_38][b0] -1 i[z13_39][b0] -1 i[z10_40][b0] 16 i[b15][b0] >= 0;
* constraint lin_less_equal _793
@c[_793] -1 i[z0_24][b0] 1 i[s0][b0] >= 0;
* constraint lin_less_equal _794
@c[_794] -1 i[z0_24][b0] 1 i[s24][b0] >= 0;
* constraint lin_less_equal _795
@c[_795] 1 i[z0_24][b0] -1 i[s0][b0] -1 i[s24][b0] >= -1;
* constraint lin_less_equal _796
@c[_796] -1 i[z2_26][b0] 1 i[s2][b0] >= 0;
* constraint lin_less_equal _797
@c[_797] -1 i[z2_26][b0] 1 i[s26][b0] >= 0;
* constraint lin_less_equal _798
@c[_798] 1 i[z2_26][b0] -1 i[s2][b0] -1 i[s26][b0] >= -1;
* constraint lin_less_equal _799
@c[_799] -1 i[z4_30][b0] 1 i[s4][b0] >= 0;
* constraint lin_less_equal _800
@c[_800] -1 i[z4_30][b0] 1 i[s30][b0] >= 0;
* constraint lin_less_equal _801
@c[_801] 1 i[z4_30][b0] -1 i[s4][b0] -1 i[s30][b0] >= -1;
* constraint lin_less_equal _802
@c[_802] -1 i[z5_29][b0] 1 i[s5][b0] >= 0;
* constraint lin_less_equal _803
@c[_803] -1 i[z5_29][b0] 1 i[s29][b0] >= 0;
* constraint lin_less_equal _804
@c[_804] 1 i[z5_29][b0] -1 i[s5][b0] -1 i[s29][b0] >= -1;
* constraint lin_less_equal _805
@c[_805] -1 i[z6_32][b0] 1 i[s6][b0] >= 0;
* constraint lin_less_equal _806
@c[_806] -1 i[z6_32][b0] 1 i[s32][b0] >= 0;
* constraint lin_less_equal _807
@c[_807] 1 i[z6_32][b0] -1 i[s6][b0] -1 i[s32][b0] >= -1;
* constraint lin_less_equal _808
@c[_808] -1 i[z7_31][b0] 1 i[s7][b0] >= 0;
* constraint lin_less_equal _809
@c[_809] -1 i[z7_31][b0] 1 i[s31][b0] >= 0;
* constraint lin_less_equal _810
@c[_810] 1 i[z7_31][b0] -1 i[s7][b0] -1 i[s31][b0] >= -1;
* constraint lin_less_equal _811
@c[_811] -1 i[z11_36][b0] 1 i[s11][b0] >= 0;
* constraint lin_less_equal _812
@c[_812] -1 i[z11_36][b0] 1 i[s36][b0] >= 0;
* constraint lin_less_equal _813
@c[_813] 1 i[z11_36][b0] -1 i[s11][b0] -1 i[s36][b0] >= -1;
* constraint lin_less_equal _814
@c[_814] -1 i[z14_39][b0] 1 i[s14][b0] >= 0;
* constraint lin_less_equal _815
@c[_815] -1 i[z14_39][b0] 1 i[s39][b0] >= 0;
* constraint lin_less_equal _816
@c[_816] 1 i[z14_39][b0] -1 i[s14][b0] -1 i[s39][b0] >= -1;
* constraint lin_less_equal _817
@c[_817] -1 i[z16_38][b0] 1 i[s16][b0] >= 0;
* constraint lin_less_equal _818
@c[_818] -1 i[z16_38][b0] 1 i[s38][b0] >= 0;
* constraint lin_less_equal _819
@c[_819] 1 i[z16_38][b0] -1 i[s16][b0] -1 i[s38][b0] >= -1;
* constraint lin_less_equal _820
@c[_820] -1 i[z17_37][b0] 1 i[s17][b0] >= 0;
* constraint lin_less_equal _821
@c[_821] -1 i[z17_37][b0] 1 i[s37][b0] >= 0;
* constraint lin_less_equal _822
@c[_822] 1 i[z17_37][b0] -1 i[s17][b0] -1 i[s37][b0] >= -1;
* constraint lin_less_equal _823
@c[_823] -1 i[z21_40][b0] 1 i[s21][b0] >= 0;
* constraint lin_less_equal _824
@c[_824] -1 i[z21_40][b0] 1 i[s40][b0] >= 0;
* constraint lin_less_equal _825
@c[_825] 1 i[z21_40][b0] -1 i[s21][b0] -1 i[s40][b0] >= -1;
* constraint lin_less_equal _826
@c[_826] -1 i[z4_25][b0] 1 i[s4][b0] >= 0;
* constraint lin_less_equal _827
@c[_827] -1 i[z4_25][b0] 1 i[s25][b0] >= 0;
* constraint lin_less_equal _828
@c[_828] 1 i[z4_25][b0] -1 i[s4][b0] -1 i[s25][b0] >= -1;
* constraint lin_less_equal _829
@c[_829] -1 i[z5_26][b0] 1 i[s5][b0] >= 0;
* constraint lin_less_equal _830
@c[_830] -1 i[z5_26][b0] 1 i[s26][b0] >= 0;
* constraint lin_less_equal _831
@c[_831] 1 i[z5_26][b0] -1 i[s5][b0] -1 i[s26][b0] >= -1;
* constraint lin_less_equal _832
@c[_832] -1 i[z6_27][b0] 1 i[s6][b0] >= 0;
* constraint lin_less_equal _833
@c[_833] -1 i[z6_27][b0] 1 i[s27][b0] >= 0;
* constraint lin_less_equal _834
@c[_834] 1 i[z6_27][b0] -1 i[s6][b0] -1 i[s27][b0] >= -1;
* constraint lin_less_equal _835
@c[_835] -1 i[z7_28][b0] 1 i[s7][b0] >= 0;
* constraint lin_less_equal _836
@c[_836] -1 i[z7_28][b0] 1 i[s28][b0] >= 0;
* constraint lin_less_equal _837
@c[_837] 1 i[z7_28][b0] -1 i[s7][b0] -1 i[s28][b0] >= -1;
* constraint lin_less_equal _838
@c[_838] -1 i[z1_32][b0] 1 i[s1][b0] >= 0;
* constraint lin_less_equal _839
@c[_839] -1 i[z1_32][b0] 1 i[s32][b0] >= 0;
* constraint lin_less_equal _840
@c[_840] 1 i[z1_32][b0] -1 i[s1][b0] -1 i[s32][b0] >= -1;
* constraint lin_less_equal _841
@c[_841] -1 i[z3_34][b0] 1 i[s3][b0] >= 0;
* constraint lin_less_equal _842
@c[_842] -1 i[z3_34][b0] 1 i[s34][b0] >= 0;
* constraint lin_less_equal _843
@c[_843] 1 i[z3_34][b0] -1 i[s3][b0] -1 i[s34][b0] >= -1;
* constraint lin_less_equal _844
@c[_844] -1 i[z21_36][b0] 1 i[s21][b0] >= 0;
* constraint lin_less_equal _845
@c[_845] -1 i[z21_36][b0] 1 i[s36][b0] >= 0;
* constraint lin_less_equal _846
@c[_846] 1 i[z21_36][b0] -1 i[s21][b0] -1 i[s36][b0] >= -1;
* constraint lin_less_equal _847
@c[_847] -1 i[z11_40][b0] 1 i[s11][b0] >= 0;
* constraint lin_less_equal _848
@c[_848] -1 i[z11_40][b0] 1 i[s40][b0] >= 0;
* constraint lin_less_equal _849
@c[_849] 1 i[z11_40][b0] -1 i[s11][b0] -1 i[s40][b0] >= -1;
* constraint lin_less_equal _850
@c[_850] 1 i[z0_24][b0] 1 i[z1_23][b0] 1 i[z2_26][b0] 1 i[z3_25][b0] 1 i[z4_30][b0] 1 i[z5_29][b0] 1 i[z6_32][b0] 1 i[z7_31][b0] 1 i[z11_36][b0] 1 i[z14_39][b0] 1 i[z16_38][b0] 1 i[z17_37][b0] 1 i[z21_40][b0] 1 i[z4_25][b0] 1 i[z5_26][b0] 1 i[z6_27][b0] 1 i[z7_28][b0] 1 i[z0_31][b0] 1 i[z1_32][b0] 1 i[z2_33][b0] 1 i[z3_34][b0] 1 i[z21_36][b0] 1 i[z17_37][b0] 1 i[z16_38][b0] 1 i[z14_39][b0] 1 i[z11_40][b0] -2 i[b16][b0] >= 0;
* constraint lin_less_equal _851
@c[_851] -1 i[z0_24][b0] -1 i[z1_23][b0] -1 i[z2_26][b0] -1 i[z3_25][b0] -1 i[z4_30][b0] -1 i[z5_29][b0] -1 i[z6_32][b0] -1 i[z7_31][b0] -1 i[z11_36][b0] -1 i[z14_39][b0] -1 i[z16_38][b0] -1 i[z17_37][b0] -1 i[z21_40][b0] -1 i[z4_25][b0] -1 i[z5_26][b0] -1 i[z6_27][b0] -1 i[z7_28][b0] -1 i[z0_31][b0] -1 i[z1_32][b0] -1 i[z2_33][b0] -1 i[z3_34][b0] -1 i[z21_36][b0] -1 i[z17_37][b0] -1 i[z16_38][b0] -1 i[z14_39][b0] -1 i[z11_40][b0] 26 i[b16][b0] >= 0;
* constraint lin_less_equal _852
@c[_852] -1 i[z2_24][b0] 1 i[s2][b0] >= 0;
* constraint lin_less_equal _853
@c[_853] -1 i[z2_24][b0] 1 i[s24][b0] >= 0;
* constraint lin_less_equal _854
@c[_854] 1 i[z2_24][b0] -1 i[s2][b0] -1 i[s24][b0] >= -1;
* constraint lin_less_equal _855
@c[_855] -1 i[z3_23][b0] 1 i[s3][b0] >= 0;
* constraint lin_less_equal _856
@c[_856] -1 i[z3_23][b0] 1 i[s23][b0] >= 0;
* constraint lin_less_equal _857
@c[_857] 1 i[z3_23][b0] -1 i[s3][b0] -1 i[s23][b0] >= -1;
* constraint lin_less_equal _858
@c[_858] -1 i[z6_30][b0] 1 i[s6][b0] >= 0;
* constraint lin_less_equal _859
@c[_859] -1 i[z6_30][b0] 1 i[s30][b0] >= 0;
* constraint lin_less_equal _860
@c[_860] 1 i[z6_30][b0] -1 i[s6][b0] -1 i[s30][b0] >= -1;
* constraint lin_less_equal _861
@c[_861] -1 i[z7_29][b0] 1 i[s7][b0] >= 0;
* constraint lin_less_equal _862
@c[_862] -1 i[z7_29][b0] 1 i[s29][b0] >= 0;
* constraint lin_less_equal _863
@c[_863] 1 i[z7_29][b0] -1 i[s7][b0] -1 i[s29][b0] >= -1;
* constraint lin_less_equal _864
@c[_864] -1 i[z16_39][b0] 1 i[s16][b0] >= 0;
* constraint lin_less_equal _865
@c[_865] -1 i[z16_39][b0] 1 i[s39][b0] >= 0;
* constraint lin_less_equal _866
@c[_866] 1 i[z16_39][b0] -1 i[s16][b0] -1 i[s39][b0] >= -1;
* constraint lin_less_equal _867
@c[_867] -1 i[z17_38][b0] 1 i[s17][b0] >= 0;
* constraint lin_less_equal _868
@c[_868] -1 i[z17_38][b0] 1 i[s38][b0] >= 0;
* constraint lin_less_equal _869
@c[_869] 1 i[z17_38][b0] -1 i[s17][b0] -1 i[s38][b0] >= -1;
* constraint lin_less_equal _870
@c[_870] -1 i[z4_27][b0] 1 i[s4][b0] >= 0;
* constraint lin_less_equal _871
@c[_871] -1 i[z4_27][b0] 1 i[s27][b0] >= 0;
* constraint lin_less_equal _872
@c[_872] 1 i[z4_27][b0] -1 i[s4][b0] -1 i[s27][b0] >= -1;
* constraint lin_less_equal _873
@c[_873] -1 i[z5_28][b0] 1 i[s5][b0] >= 0;
* constraint lin_less_equal _874
@c[_874] -1 i[z5_28][b0] 1 i[s28][b0] >= 0;
* constraint lin_less_equal _875
@c[_875] 1 i[z5_28][b0] -1 i[s5][b0] -1 i[s28][b0] >= -1;
* constraint lin_less_equal _876
@c[_876] -1 i[z0_33][b0] 1 i[s0][b0] >= 0;
* constraint lin_less_equal _877
@c[_877] -1 i[z0_33][b0] 1 i[s33][b0] >= 0;
* constraint lin_less_equal _878
@c[_878] 1 i[z0_33][b0] -1 i[s0][b0] -1 i[s33][b0] >= -1;
* constraint lin_less_equal _879
@c[_879] -1 i[z1_34][b0] 1 i[s1][b0] >= 0;
* constraint lin_less_equal _880
@c[_880] -1 i[z1_34][b0] 1 i[s34][b0] >= 0;
* constraint lin_less_equal _881
@c[_881] 1 i[z1_34][b0] -1 i[s1][b0] -1 i[s34][b0] >= -1;
* constraint lin_less_equal _882
@c[_882] 1 i[z2_24][b0] 1 i[z3_23][b0] 1 i[z6_30][b0] 1 i[z7_29][b0] 1 i[z16_39][b0] 1 i[z17_38][b0] 1 i[z4_27][b0] 1 i[z5_28][b0] 1 i[z0_33][b0] 1 i[z1_34][b0] 1 i[z17_38][b0] 1 i[z16_39][b0] -2 i[b17][b0] >= 0;
* constraint lin_less_equal _883
@c[_883] -1 i[z2_24][b0] -1 i[z3_23][b0] -1 i[z6_30][b0] -1 i[z7_29][b0] -1 i[z16_39][b0] -1 i[z17_38][b0] -1 i[z4_27][b0] -1 i[z5_28][b0] -1 i[z0_33][b0] -1 i[z1_34][b0] -1 i[z17_38][b0] -1 i[z16_39][b0] 12 i[b17][b0] >= 0;
* constraint lin_less_equal _884
@c[_884] -1 i[z0_22][b0] 1 i[s0][b0] >= 0;
* constraint lin_less_equal _885
@c[_885] -1 i[z0_22][b0] 1 i[s22][b0] >= 0;
* constraint lin_less_equal _886
@c[_886] 1 i[z0_22][b0] -1 i[s0][b0] -1 i[s22][b0] >= -1;
* constraint lin_less_equal _887
@c[_887] -1 i[z18_38][b0] 1 i[s18][b0] >= 0;
* constraint lin_less_equal _888
@c[_888] -1 i[z18_38][b0] 1 i[s38][b0] >= 0;
* constraint lin_less_equal _889
@c[_889] 1 i[z18_38][b0] -1 i[s18][b0] -1 i[s38][b0] >= -1;
* constraint lin_less_equal _890
@c[_890] -1 i[z20_37][b0] 1 i[s20][b0] >= 0;
* constraint lin_less_equal _891
@c[_891] -1 i[z20_37][b0] 1 i[s37][b0] >= 0;
* constraint lin_less_equal _892
@c[_892] 1 i[z20_37][b0] -1 i[s20][b0] -1 i[s37][b0] >= -1;
* constraint lin_less_equal _893
@c[_893] -1 i[z3_35][b0] 1 i[s3][b0] >= 0;
* constraint lin_less_equal _894
@c[_894] -1 i[z3_35][b0] 1 i[s35][b0] >= 0;
* constraint lin_less_equal _895
@c[_895] 1 i[z3_35][b0] -1 i[s3][b0] -1 i[s35][b0] >= -1;
* constraint lin_less_equal _896
@c[_896] 1 i[z0_22][b0] 1 i[z4_25][b0] 1 i[z6_27][b0] 1 i[z13_36][b0] 1 i[z18_38][b0] 1 i[z20_37][b0] 1 i[z5_29][b0] 1 i[z7_31][b0] 1 i[z3_35][b0] 1 i[z20_37][b0] 1 i[z18_38][b0] 1 i[z13_40][b0] -2 i[b18][b0] >= 0;
* constraint lin_less_equal _897
@c[_897] -1 i[z0_22][b0] -1 i[z4_25][b0] -1 i[z6_27][b0] -1 i[z13_36][b0] -1 i[z18_38][b0] -1 i[z20_37][b0] -1 i[z5_29][b0] -1 i[z7_31][b0] -1 i[z3_35][b0] -1 i[z20_37][b0] -1 i[z18_38][b0] -1 i[z13_40][b0] 12 i[b18][b0] >= 0;
* constraint lin_less_equal _898
@c[_898] -1 i[z1_22][b0] 1 i[s1][b0] >= 0;
* constraint lin_less_equal _899
@c[_899] -1 i[z1_22][b0] 1 i[s22][b0] >= 0;
* constraint lin_less_equal _900
@c[_900] 1 i[z1_22][b0] -1 i[s1][b0] -1 i[s22][b0] >= -1;
* constraint lin_less_equal _901
@c[_901] -1 i[z4_26][b0] 1 i[s4][b0] >= 0;
* constraint lin_less_equal _902
@c[_902] -1 i[z4_26][b0] 1 i[s26][b0] >= 0;
* constraint lin_less_equal _903
@c[_903] 1 i[z4_26][b0] -1 i[s4][b0] -1 i[s26][b0] >= -1;
* constraint lin_less_equal _904
@c[_904] -1 i[z6_28][b0] 1 i[s6][b0] >= 0;
* constraint lin_less_equal _905
@c[_905] -1 i[z6_28][b0] 1 i[s28][b0] >= 0;
* constraint lin_less_equal _906
@c[_906] 1 i[z6_28][b0] -1 i[s6][b0] -1 i[s28][b0] >= -1;
* constraint lin_less_equal _907
@c[_907] -1 i[z19_38][b0] 1 i[s19][b0] >= 0;
* constraint lin_less_equal _908
@c[_908] -1 i[z19_38][b0] 1 i[s38][b0] >= 0;
* constraint lin_less_equal _909
@c[_909] 1 i[z19_38][b0] -1 i[s19][b0] -1 i[s38][b0] >= -1;
* constraint lin_less_equal _910
@c[_910] -1 i[z21_37][b0] 1 i[s21][b0] >= 0;
* constraint lin_less_equal _911
@c[_911] -1 i[z21_37][b0] 1 i[s37][b0] >= 0;
* constraint lin_less_equal _912
@c[_912] 1 i[z21_37][b0] -1 i[s21][b0] -1 i[s37][b0] >= -1;
* constraint lin_less_equal _913
@c[_913] -1 i[z5_30][b0] 1 i[s5][b0] >= 0;
* constraint lin_less_equal _914
@c[_914] -1 i[z5_30][b0] 1 i[s30][b0] >= 0;
* constraint lin_less_equal _915
@c[_915] 1 i[z5_30][b0] -1 i[s5][b0] -1 i[s30][b0] >= -1;
* constraint lin_less_equal _916
@c[_916] -1 i[z7_32][b0] 1 i[s7][b0] >= 0;
* constraint lin_less_equal _917
@c[_917] -1 i[z7_32][b0] 1 i[s32][b0] >= 0;
* constraint lin_less_equal _918
@c[_918] 1 i[z7_32][b0] -1 i[s7][b0] -1 i[s32][b0] >= -1;
* constraint lin_less_equal _919
@c[_919] -1 i[z2_35][b0] 1 i[s2][b0] >= 0;
* constraint lin_less_equal _920
@c[_920] -1 i[z2_35][b0] 1 i[s35][b0] >= 0;
* constraint lin_less_equal _921
@c[_921] 1 i[z2_35][b0] -1 i[s2][b0] -1 i[s35][b0] >= -1;
* constraint lin_less_equal _922
@c[_922] 1 i[z1_22][b0] 1 i[z4_26][b0] 1 i[z5_25][b0] 1 i[z6_28][b0] 1 i[z7_27][b0] 1 i[z14_36][b0] 1 i[z19_38][b0] 1 i[z21_37][b0] 1 i[z4_29][b0] 1 i[z5_30][b0] 1 i[z6_31][b0] 1 i[z7_32][b0] 1 i[z2_35][b0] 1 i[z21_37][b0] 1 i[z19_38][b0] 1 i[z14_40][b0] -2 i[b19][b0] >= 0;
* constraint lin_less_equal _923
@c[_923] -1 i[z1_22][b0] -1 i[z4_26][b0] -1 i[z5_25][b0] -1 i[z6_28][b0] -1 i[z7_27][b0] -1 i[z14_36][b0] -1 i[z19_38][b0] -1 i[z21_37][b0] -1 i[z4_29][b0] -1 i[z5_30][b0] -1 i[z6_31][b0] -1 i[z7_32][b0] -1 i[z2_35][b0] -1 i[z21_37][b0] -1 i[z19_38][b0] -1 i[z14_40][b0] 16 i[b19][b0] >= 0;
* constraint lin_less_equal _924
@c[_924] -1 i[z2_22][b0] 1 i[s2][b0] >= 0;
* constraint lin_less_equal _925
@c[_925] -1 i[z2_22][b0] 1 i[s22][b0] >= 0;
* constraint lin_less_equal _926
@c[_926] 1 i[z2_22][b0] -1 i[s2][b0] -1 i[s22][b0] >= -1;
* constraint lin_less_equal _927
@c[_927] -1 i[z18_39][b0] 1 i[s18][b0] >= 0;
* constraint lin_less_equal _928
@c[_928] -1 i[z18_39][b0] 1 i[s39][b0] >= 0;
* constraint lin_less_equal _929
@c[_929] 1 i[z18_39][b0] -1 i[s18][b0] -1 i[s39][b0] >= -1;
* constraint lin_less_equal _930
@c[_930] -1 i[z20_38][b0] 1 i[s20][b0] >= 0;
* constraint lin_less_equal _931
@c[_931] -1 i[z20_38][b0] 1 i[s38][b0] >= 0;
* constraint lin_less_equal _932
@c[_932] 1 i[z20_38][b0] -1 i[s20][b0] -1 i[s38][b0] >= -1;
* constraint lin_less_equal _933
@c[_933] -1 i[z1_35][b0] 1 i[s1][b0] >= 0;
* constraint lin_less_equal _934
@c[_934] -1 i[z1_35][b0] 1 i[s35][b0] >= 0;
* constraint lin_less_equal _935
@c[_935] 1 i[z1_35][b0] -1 i[s1][b0] -1 i[s35][b0] >= -1;
* constraint lin_less_equal _936
@c[_936] 1 i[z2_22][b0] 1 i[z4_23][b0] 1 i[z6_25][b0] 1 i[z15_36][b0] 1 i[z18_39][b0] 1 i[z20_38][b0] 1 i[z5_31][b0] 1 i[z7_33][b0] 1 i[z1_35][b0] 1 i[z20_38][b0] 1 i[z18_39][b0] 1 i[z15_40][b0] -2 i[b20][b0] >= 0;
* constraint lin_less_equal _937
@c[_937] -1 i[z2_22][b0] -1 i[z4_23][b0] -1 i[z6_25][b0] -1 i[z15_36][b0] -1 i[z18_39][b0] -1 i[z20_38][b0] -1 i[z5_31][b0] -1 i[z7_33][b0] -1 i[z1_35][b0] -1 i[z20_38][b0] -1 i[z18_39][b0] -1 i[z15_40][b0] 12 i[b20][b0] >= 0;
* constraint lin_less_equal _938
@c[_938] -1 i[z3_22][b0] 1 i[s3][b0] >= 0;
* constraint lin_less_equal _939
@c[_939] -1 i[z3_22][b0] 1 i[s22][b0] >= 0;
* constraint lin_less_equal _940
@c[_940] 1 i[z3_22][b0] -1 i[s3][b0] -1 i[s22][b0] >= -1;
* constraint lin_less_equal _941
@c[_941] -1 i[z4_24][b0] 1 i[s4][b0] >= 0;
* constraint lin_less_equal _942
@c[_942] -1 i[z4_24][b0] 1 i[s24][b0] >= 0;
* constraint lin_less_equal _943
@c[_943] 1 i[z4_24][b0] -1 i[s4][b0] -1 i[s24][b0] >= -1;
* constraint lin_less_equal _944
@c[_944] -1 i[z6_26][b0] 1 i[s6][b0] >= 0;
* constraint lin_less_equal _945
@c[_945] -1 i[z6_26][b0] 1 i[s26][b0] >= 0;
* constraint lin_less_equal _946
@c[_946] 1 i[z6_26][b0] -1 i[s6][b0] -1 i[s26][b0] >= -1;
* constraint lin_less_equal _947
@c[_947] -1 i[z19_39][b0] 1 i[s19][b0] >= 0;
* constraint lin_less_equal _948
@c[_948] -1 i[z19_39][b0] 1 i[s39][b0] >= 0;
* constraint lin_less_equal _949
@c[_949] 1 i[z19_39][b0] -1 i[s19][b0] -1 i[s39][b0] >= -1;
* constraint lin_less_equal _950
@c[_950] -1 i[z21_38][b0] 1 i[s21][b0] >= 0;
* constraint lin_less_equal _951
@c[_951] -1 i[z21_38][b0] 1 i[s38][b0] >= 0;
* constraint lin_less_equal _952
@c[_952] 1 i[z21_38][b0] -1 i[s21][b0] -1 i[s38][b0] >= -1;
* constraint lin_less_equal _953
@c[_953] -1 i[z5_32][b0] 1 i[s5][b0] >= 0;
* constraint lin_less_equal _954
@c[_954] -1 i[z5_32][b0] 1 i[s32][b0] >= 0;
* constraint lin_less_equal _955
@c[_955] 1 i[z5_32][b0] -1 i[s5][b0] -1 i[s32][b0] >= -1;
* constraint lin_less_equal _956
@c[_956] -1 i[z7_34][b0] 1 i[s7][b0] >= 0;
* constraint lin_less_equal _957
@c[_957] -1 i[z7_34][b0] 1 i[s34][b0] >= 0;
* constraint lin_less_equal _958
@c[_958] 1 i[z7_34][b0] -1 i[s7][b0] -1 i[s34][b0] >= -1;
* constraint lin_less_equal _959
@c[_959] -1 i[z0_35][b0] 1 i[s0][b0] >= 0;
* constraint lin_less_equal _960
@c[_960] -1 i[z0_35][b0] 1 i[s35][b0] >= 0;
* constraint lin_less_equal _961
@c[_961] 1 i[z0_35][b0] -1 i[s0][b0] -1 i[s35][b0] >= -1;
* constraint lin_less_equal _962
@c[_962] 1 i[z3_22][b0] 1 i[z4_24][b0] 1 i[z5_23][b0] 1 i[z6_26][b0] 1 i[z7_25][b0] 1 i[z16_36][b0] 1 i[z19_39][b0] 1 i[z21_38][b0] 1 i[z4_31][b0] 1 i[z5_32][b0] 1 i[z6_33][b0] 1 i[z7_34][b0] 1 i[z0_35][b0] 1 i[z21_38][b0] 1 i[z19_39][b0] 1 i[z16_40][b0] -2 i[b21][b0] >= 0;
* constraint lin_less_equal _963
@c[_963] -1 i[z3_22][b0] -1 i[z4_24][b0] -1 i[z5_23][b0] -1 i[z6_26][b0] -1 i[z7_25][b0] -1 i[z16_36][b0] -1 i[z19_39][b0] -1 i[z21_38][b0] -1 i[z4_31][b0] -1 i[z5_32][b0] -1 i[z6_33][b0] -1 i[z7_34][b0] -1 i[z0_35][b0] -1 i[z21_38][b0] -1 i[z19_39][b0] -1 i[z16_40][b0] 16 i[b21][b0] >= 0;
* constraint lin_less_equal _964
@c[_964] -1 i[z0_19][b0] 1 i[s0][b0] >= 0;
* constraint lin_less_equal _965
@c[_965] -1 i[z0_19][b0] 1 i[s19][b0] >= 0;
* constraint lin_less_equal _966
@c[_966] 1 i[z0_19][b0] -1 i[s0][b0] -1 i[s19][b0] >= -1;
* constraint lin_less_equal _967
@c[_967] -1 i[z1_18][b0] 1 i[s1][b0] >= 0;
* constraint lin_less_equal _968
@c[_968] -1 i[z1_18][b0] 1 i[s18][b0] >= 0;
* constraint lin_less_equal _969
@c[_969] 1 i[z1_18][b0] -1 i[s1][b0] -1 i[s18][b0] >= -1;
* constraint lin_less_equal _970
@c[_970] -1 i[z2_21][b0] 1 i[s2][b0] >= 0;
* constraint lin_less_equal _971
@c[_971] -1 i[z2_21][b0] 1 i[s21][b0] >= 0;
* constraint lin_less_equal _972
@c[_972] 1 i[z2_21][b0] -1 i[s2][b0] -1 i[s21][b0] >= -1;
* constraint lin_less_equal _973
@c[_973] -1 i[z3_20][b0] 1 i[s3][b0] >= 0;
* constraint lin_less_equal _974
@c[_974] -1 i[z3_20][b0] 1 i[s20][b0] >= 0;
* constraint lin_less_equal _975
@c[_975] 1 i[z3_20][b0] -1 i[s3][b0] -1 i[s20][b0] >= -1;
* constraint lin_less_equal _976
@c[_976] -1 i[z6_8][b0] 1 i[s6][b0] >= 0;
* constraint lin_less_equal _977
@c[_977] -1 i[z6_8][b0] 1 i[s8][b0] >= 0;
* constraint lin_less_equal _978
@c[_978] 1 i[z6_8][b0] -1 i[s6][b0] -1 i[s8][b0] >= -1;
* constraint lin_less_equal _979
@c[_979] -1 i[z7_9][b0] 1 i[s7][b0] >= 0;
* constraint lin_less_equal _980
@c[_980] -1 i[z7_9][b0] 1 i[s9][b0] >= 0;
* constraint lin_less_equal _981
@c[_981] 1 i[z7_9][b0] -1 i[s7][b0] -1 i[s9][b0] >= -1;
* constraint lin_less_equal _982
@c[_982] -1 i[z4_10][b0] 1 i[s4][b0] >= 0;
* constraint lin_less_equal _983
@c[_983] -1 i[z4_10][b0] 1 i[s10][b0] >= 0;
* constraint lin_less_equal _984
@c[_984] 1 i[z4_10][b0] -1 i[s4][b0] -1 i[s10][b0] >= -1;
* constraint lin_less_equal _985
@c[_985] -1 i[z5_11][b0] 1 i[s5][b0] >= 0;
* constraint lin_less_equal _986
@c[_986] -1 i[z5_11][b0] 1 i[s11][b0] >= 0;
* constraint lin_less_equal _987
@c[_987] 1 i[z5_11][b0] -1 i[s5][b0] -1 i[s11][b0] >= -1;
* constraint lin_less_equal _988
@c[_988] -1 i[z22_38][b0] 1 i[s22][b0] >= 0;
* constraint lin_less_equal _989
@c[_989] -1 i[z22_38][b0] 1 i[s38][b0] >= 0;
* constraint lin_less_equal _990
@c[_990] 1 i[z22_38][b0] -1 i[s22][b0] -1 i[s38][b0] >= -1;
* constraint lin_less_equal _991
@c[_991] -1 i[z25_36][b0] 1 i[s25][b0] >= 0;
* constraint lin_less_equal _992
@c[_992] -1 i[z25_36][b0] 1 i[s36][b0] >= 0;
* constraint lin_less_equal _993
@c[_993] 1 i[z25_36][b0] -1 i[s25][b0] -1 i[s36][b0] >= -1;
* constraint lin_less_equal _994
@c[_994] 1 i[z0_19][b0] 1 i[z1_18][b0] 1 i[z2_21][b0] 1 i[z3_20][b0] 1 i[z6_8][b0] 1 i[z7_9][b0] 1 i[z4_10][b0] 1 i[z5_11][b0] 1 i[z22_38][b0] 1 i[z25_36][b0] 1 i[z25_36][b0] 1 i[z22_38][b0] -2 i[b22][b0] >= 0;
* constraint lin_less_equal _995
@c[_995] -1 i[z0_19][b0] -1 i[z1_18][b0] -1 i[z2_21][b0] -1 i[z3_20][b0] -1 i[z6_8][b0] -1 i[z7_9][b0] -1 i[z4_10][b0] -1 i[z5_11][b0] -1 i[z22_38][b0] -1 i[z25_36][b0] -1 i[z25_36][b0] -1 i[z22_38][b0] 12 i[b22][b0] >= 0;
* constraint lin_less_equal _996
@c[_996] -1 i[z0_16][b0] 1 i[s0][b0] >= 0;
* constraint lin_less_equal _997
@c[_997] -1 i[z0_16][b0] 1 i[s16][b0] >= 0;
* constraint lin_less_equal _998
@c[_998] 1 i[z0_16][b0] -1 i[s0][b0] -1 i[s16][b0] >= -1;
* constraint lin_less_equal _999
@c[_999] -1 i[z1_15][b0] 1 i[s1][b0] >= 0;
* constraint lin_less_equal _1000
@c[_1000] -1 i[z1_15][b0] 1 i[s15][b0] >= 0;
* constraint lin_less_equal _1001
@c[_1001] 1 i[z1_15][b0] -1 i[s1][b0] -1 i[s15][b0] >= -1;
* constraint lin_less_equal _1002
@c[_1002] -1 i[z2_17][b0] 1 i[s2][b0] >= 0;
* constraint lin_less_equal _1003
@c[_1003] -1 i[z2_17][b0] 1 i[s17][b0] >= 0;
* constraint lin_less_equal _1004
@c[_1004] 1 i[z2_17][b0] -1 i[s2][b0] -1 i[s17][b0] >= -1;
* constraint lin_less_equal _1005
@c[_1005] -1 i[z4_21][b0] 1 i[s4][b0] >= 0;
* constraint lin_less_equal _1006
@c[_1006] -1 i[z4_21][b0] 1 i[s21][b0] >= 0;
* constraint lin_less_equal _1007
@c[_1007] 1 i[z4_21][b0] -1 i[s4][b0] -1 i[s21][b0] >= -1;
* constraint lin_less_equal _1008
@c[_1008] -1 i[z5_20][b0] 1 i[s5][b0] >= 0;
* constraint lin_less_equal _1009
@c[_1009] -1 i[z5_20][b0] 1 i[s20][b0] >= 0;
* constraint lin_less_equal _1010
@c[_1010] 1 i[z5_20][b0] -1 i[s5][b0] -1 i[s20][b0] >= -1;
* constraint lin_less_equal _1011
@c[_1011] -1 i[z0_8][b0] 1 i[s0][b0] >= 0;
* constraint lin_less_equal _1012
@c[_1012] -1 i[z0_8][b0] 1 i[s8][b0] >= 0;
* constraint lin_less_equal _1013
@c[_1013] 1 i[z0_8][b0] -1 i[s0][b0] -1 i[s8][b0] >= -1;
* constraint lin_less_equal _1014
@c[_1014] -1 i[z1_9][b0] 1 i[s1][b0] >= 0;
* constraint lin_less_equal _1015
@c[_1015] -1 i[z1_9][b0] 1 i[s9][b0] >= 0;
* constraint lin_less_equal _1016
@c[_1016] 1 i[z1_9][b0] -1 i[s1][b0] -1 i[s9][b0] >= -1;
* constraint lin_less_equal _1017
@c[_1017] -1 i[z7_12][b0] 1 i[s7][b0] >= 0;
* constraint lin_less_equal _1018
@c[_1018] -1 i[z7_12][b0] 1 i[s12][b0] >= 0;
* constraint lin_less_equal _1019
@c[_1019] 1 i[z7_12][b0] -1 i[s7][b0] -1 i[s12][b0] >= -1;
* constraint lin_less_equal _1020
@c[_1020] -1 i[z4_13][b0] 1 i[s4][b0] >= 0;
* constraint lin_less_equal _1021
@c[_1021] -1 i[z4_13][b0] 1 i[s13][b0] >= 0;
* constraint lin_less_equal _1022
@c[_1022] 1 i[z4_13][b0] -1 i[s4][b0] -1 i[s13][b0] >= -1;
* constraint lin_less_equal _1023
@c[_1023] -1 i[z5_14][b0] 1 i[s5][b0] >= 0;
* constraint lin_less_equal _1024
@c[_1024] -1 i[z5_14][b0] 1 i[s14][b0] >= 0;
* constraint lin_less_equal _1025
@c[_1025] 1 i[z5_14][b0] -1 i[s5][b0] -1 i[s14][b0] >= -1;
* constraint lin_less_equal _1026
@c[_1026] -1 i[z23_38][b0] 1 i[s23][b0] >= 0;
* constraint lin_less_equal _1027
@c[_1027] -1 i[z23_38][b0] 1 i[s38][b0] >= 0;
* constraint lin_less_equal _1028
@c[_1028] 1 i[z23_38][b0] -1 i[s23][b0] -1 i[s38][b0] >= -1;
* constraint lin_less_equal _1029
@c[_1029] -1 i[z25_39][b0] 1 i[s25][b0] >= 0;
* constraint lin_less_equal _1030
@c[_1030] -1 i[z25_39][b0] 1 i[s39][b0] >= 0;
* constraint lin_less_equal _1031
@c[_1031] 1 i[z25_39][b0] -1 i[s25][b0] -1 i[s39][b0] >= -1;
* constraint lin_less_equal _1032
@c[_1032] -1 i[z29_36][b0] 1 i[s29][b0] >= 0;
* constraint lin_less_equal _1033
@c[_1033] -1 i[z29_36][b0] 1 i[s36][b0] >= 0;
* constraint lin_less_equal _1034
@c[_1034] 1 i[z29_36][b0] -1 i[s29][b0] -1 i[s36][b0] >= -1;
* constraint lin_less_equal _1035
@c[_1035] -1 i[z25_37][b0] 1 i[s25][b0] >= 0;
* constraint lin_less_equal _1036
@c[_1036] -1 i[z25_37][b0] 1 i[s37][b0] >= 0;
* constraint lin_less_equal _1037
@c[_1037] 1 i[z25_37][b0] -1 i[s25][b0] -1 i[s37][b0] >= -1;
* constraint lin_less_equal _1038
@c[_1038] 1 i[z0_16][b0] 1 i[z1_15][b0] 1 i[z2_17][b0] 1 i[z4_21][b0] 1 i[z5_20][b0] 1 i[z0_8][b0] 1 i[z1_9][b0] 1 i[z7_12][b0] 1 i[z4_13][b0] 1 i[z5_14][b0] 1 i[z23_38][b0] 1 i[z25_39][b0] 1 i[z29_36][b0] 1 i[z29_36][b0] 1 i[z25_37][b0] 1 i[z23_38][b0] -2 i[b23][b0] >= 0;
* constraint lin_less_equal _1039
@c[_1039] -1 i[z0_16][b0] -1 i[z1_15][b0] -1 i[z2_17][b0] -1 i[z4_21][b0] -1 i[z5_20][b0] -1 i[z0_8][b0] -1 i[z1_9][b0] -1 i[z7_12][b0] -1 i[z4_13][b0] -1 i[z5_14][b0] -1 i[z23_38][b0] -1 i[z25_39][b0] -1 i[z29_36][b0] -1 i[z29_36][b0] -1 i[z25_37][b0] -1 i[z23_38][b0] 16 i[b23][b0] >= 0;
* constraint lin_less_equal _1040
@c[_1040] -1 i[z1_16][b0] 1 i[s1][b0] >= 0;
* constraint lin_less_equal _1041
@c[_1041] -1 i[z1_16][b0] 1 i[s16][b0] >= 0;
* constraint lin_less_equal _1042
@c[_1042] 1 i[z1_16][b0] -1 i[s1][b0] -1 i[s16][b0] >= -1;
* constraint lin_less_equal _1043
@c[_1043] -1 i[z3_17][b0] 1 i[s3][b0] >= 0;
* constraint lin_less_equal _1044
@c[_1044] -1 i[z3_17][b0] 1 i[s17][b0] >= 0;
* constraint lin_less_equal _1045
@c[_1045] 1 i[z3_17][b0] -1 i[s3][b0] -1 i[s17][b0] >= -1;
* constraint lin_less_equal _1046
@c[_1046] -1 i[z5_21][b0] 1 i[s5][b0] >= 0;
* constraint lin_less_equal _1047
@c[_1047] -1 i[z5_21][b0] 1 i[s21][b0] >= 0;
* constraint lin_less_equal _1048
@c[_1048] 1 i[z5_21][b0] -1 i[s5][b0] -1 i[s21][b0] >= -1;
* constraint lin_less_equal _1049
@c[_1049] -1 i[z0_9][b0] 1 i[s0][b0] >= 0;
* constraint lin_less_equal _1050
@c[_1050] -1 i[z0_9][b0] 1 i[s9][b0] >= 0;
* constraint lin_less_equal _1051
@c[_1051] 1 i[z0_9][b0] -1 i[s0][b0] -1 i[s9][b0] >= -1;
* constraint lin_less_equal _1052
@c[_1052] -1 i[z6_12][b0] 1 i[s6][b0] >= 0;
* constraint lin_less_equal _1053
@c[_1053] -1 i[z6_12][b0] 1 i[s12][b0] >= 0;
* constraint lin_less_equal _1054
@c[_1054] 1 i[z6_12][b0] -1 i[s6][b0] -1 i[s12][b0] >= -1;
* constraint lin_less_equal _1055
@c[_1055] -1 i[z4_14][b0] 1 i[s4][b0] >= 0;
* constraint lin_less_equal _1056
@c[_1056] -1 i[z4_14][b0] 1 i[s14][b0] >= 0;
* constraint lin_less_equal _1057
@c[_1057] 1 i[z4_14][b0] -1 i[s4][b0] -1 i[s14][b0] >= -1;
* constraint lin_less_equal _1058
@c[_1058] -1 i[z24_38][b0] 1 i[s24][b0] >= 0;
* constraint lin_less_equal _1059
@c[_1059] -1 i[z24_38][b0] 1 i[s38][b0] >= 0;
* constraint lin_less_equal _1060
@c[_1060] 1 i[z24_38][b0] -1 i[s24][b0] -1 i[s38][b0] >= -1;
* constraint lin_less_equal _1061
@c[_1061] -1 i[z26_39][b0] 1 i[s26][b0] >= 0;
* constraint lin_less_equal _1062
@c[_1062] -1 i[z26_39][b0] 1 i[s39][b0] >= 0;
* constraint lin_less_equal _1063
@c[_1063] 1 i[z26_39][b0] -1 i[s26][b0] -1 i[s39][b0] >= -1;
* constraint lin_less_equal _1064
@c[_1064] -1 i[z30_36][b0] 1 i[s30][b0] >= 0;
* constraint lin_less_equal _1065
@c[_1065] -1 i[z30_36][b0] 1 i[s36][b0] >= 0;
* constraint lin_less_equal _1066
@c[_1066] 1 i[z30_36][b0] -1 i[s30][b0] -1 i[s36][b0] >= -1;
* constraint lin_less_equal _1067
@c[_1067] -1 i[z26_37][b0] 1 i[s26][b0] >= 0;
* constraint lin_less_equal _1068
@c[_1068] -1 i[z26_37][b0] 1 i[s37][b0] >= 0;
* constraint lin_less_equal _1069
@c[_1069] 1 i[z26_37][b0] -1 i[s26][b0] -1 i[s37][b0] >= -1;
* constraint lin_less_equal _1070
@c[_1070] 1 i[z1_16][b0] 1 i[z3_17][b0] 1 i[z5_21][b0] 1 i[z0_9][b0] 1 i[z6_12][b0] 1 i[z4_14][b0] 1 i[z24_38][b0] 1 i[z26_39][b0] 1 i[z30_36][b0] 1 i[z30_36][b0] 1 i[z26_37][b0] 1 i[z24_38][b0] -2 i[b24][b0] >= 0;
* constraint lin_less_equal _1071
@c[_1071] -1 i[z1_16][b0] -1 i[z3_17][b0] -1 i[z5_21][b0] -1 i[z0_9][b0] -1 i[z6_12][b0] -1 i[z4_14][b0] -1 i[z24_38][b0] -1 i[z26_39][b0] -1 i[z30_36][b0] -1 i[z30_36][b0] -1 i[z26_37][b0] -1 i[z24_38][b0] 12 i[b24][b0] >= 0;
* constraint lin_less_equal _1072
@c[_1072] -1 i[z0_14][b0] 1 i[s0][b0] >= 0;
* constraint lin_less_equal _1073
@c[_1073] -1 i[z0_14][b0] 1 i[s14][b0] >= 0;
* constraint lin_less_equal _1074
@c[_1074] 1 i[z0_14][b0] -1 i[s0][b0] -1 i[s14][b0] >= -1;
* constraint lin_less_equal _1075
@c[_1075] -1 i[z1_13][b0] 1 i[s1][b0] >= 0;
* constraint lin_less_equal _1076
@c[_1076] -1 i[z1_13][b0] 1 i[s13][b0] >= 0;
* constraint lin_less_equal _1077
@c[_1077] 1 i[z1_13][b0] -1 i[s1][b0] -1 i[s13][b0] >= -1;
* constraint lin_less_equal _1078
@c[_1078] -1 i[z2_16][b0] 1 i[s2][b0] >= 0;
* constraint lin_less_equal _1079
@c[_1079] -1 i[z2_16][b0] 1 i[s16][b0] >= 0;
* constraint lin_less_equal _1080
@c[_1080] 1 i[z2_16][b0] -1 i[s2][b0] -1 i[s16][b0] >= -1;
* constraint lin_less_equal _1081
@c[_1081] -1 i[z3_15][b0] 1 i[s3][b0] >= 0;
* constraint lin_less_equal _1082
@c[_1082] -1 i[z3_15][b0] 1 i[s15][b0] >= 0;
* constraint lin_less_equal _1083
@c[_1083] 1 i[z3_15][b0] -1 i[s3][b0] -1 i[s15][b0] >= -1;
* constraint lin_less_equal _1084
@c[_1084] -1 i[z4_19][b0] 1 i[s4][b0] >= 0;
* constraint lin_less_equal _1085
@c[_1085] -1 i[z4_19][b0] 1 i[s19][b0] >= 0;
* constraint lin_less_equal _1086
@c[_1086] 1 i[z4_19][b0] -1 i[s4][b0] -1 i[s19][b0] >= -1;
* constraint lin_less_equal _1087
@c[_1087] -1 i[z5_18][b0] 1 i[s5][b0] >= 0;
* constraint lin_less_equal _1088
@c[_1088] -1 i[z5_18][b0] 1 i[s18][b0] >= 0;
* constraint lin_less_equal _1089
@c[_1089] 1 i[z5_18][b0] -1 i[s5][b0] -1 i[s18][b0] >= -1;
* constraint lin_less_equal _1090
@c[_1090] -1 i[z6_21][b0] 1 i[s6][b0] >= 0;
* constraint lin_less_equal _1091
@c[_1091] -1 i[z6_21][b0] 1 i[s21][b0] >= 0;
* constraint lin_less_equal _1092
@c[_1092] 1 i[z6_21][b0] -1 i[s6][b0] -1 i[s21][b0] >= -1;
* constraint lin_less_equal _1093
@c[_1093] -1 i[z7_20][b0] 1 i[s7][b0] >= 0;
* constraint lin_less_equal _1094
@c[_1094] -1 i[z7_20][b0] 1 i[s20][b0] >= 0;
* constraint lin_less_equal _1095
@c[_1095] 1 i[z7_20][b0] -1 i[s7][b0] -1 i[s20][b0] >= -1;
* constraint lin_less_equal _1096
@c[_1096] -1 i[z2_8][b0] 1 i[s2][b0] >= 0;
* constraint lin_less_equal _1097
@c[_1097] -1 i[z2_8][b0] 1 i[s8][b0] >= 0;
* constraint lin_less_equal _1098
@c[_1098] 1 i[z2_8][b0] -1 i[s2][b0] -1 i[s8][b0] >= -1;
* constraint lin_less_equal _1099
@c[_1099] -1 i[z3_9][b0] 1 i[s3][b0] >= 0;
* constraint lin_less_equal _1100
@c[_1100] -1 i[z3_9][b0] 1 i[s9][b0] >= 0;
* constraint lin_less_equal _1101
@c[_1101] 1 i[z3_9][b0] -1 i[s3][b0] -1 i[s9][b0] >= -1;
* constraint lin_less_equal _1102
@c[_1102] -1 i[z0_10][b0] 1 i[s0][b0] >= 0;
* constraint lin_less_equal _1103
@c[_1103] -1 i[z0_10][b0] 1 i[s10][b0] >= 0;
* constraint lin_less_equal _1104
@c[_1104] 1 i[z0_10][b0] -1 i[s0][b0] -1 i[s10][b0] >= -1;
* constraint lin_less_equal _1105
@c[_1105] -1 i[z1_11][b0] 1 i[s1][b0] >= 0;
* constraint lin_less_equal _1106
@c[_1106] -1 i[z1_11][b0] 1 i[s11][b0] >= 0;
* constraint lin_less_equal _1107
@c[_1107] 1 i[z1_11][b0] -1 i[s1][b0] -1 i[s11][b0] >= -1;
* constraint lin_less_equal _1108
@c[_1108] -1 i[z6_13][b0] 1 i[s6][b0] >= 0;
* constraint lin_less_equal _1109
@c[_1109] -1 i[z6_13][b0] 1 i[s13][b0] >= 0;
* constraint lin_less_equal _1110
@c[_1110] 1 i[z6_13][b0] -1 i[s6][b0] -1 i[s13][b0] >= -1;
* constraint lin_less_equal _1111
@c[_1111] -1 i[z7_14][b0] 1 i[s7][b0] >= 0;
* constraint lin_less_equal _1112
@c[_1112] -1 i[z7_14][b0] 1 i[s14][b0] >= 0;
* constraint lin_less_equal _1113
@c[_1113] 1 i[z7_14][b0] -1 i[s7][b0] -1 i[s14][b0] >= -1;
* constraint lin_less_equal _1114
@c[_1114] -1 i[z4_15][b0] 1 i[s4][b0] >= 0;
* constraint lin_less_equal _1115
@c[_1115] -1 i[z4_15][b0] 1 i[s15][b0] >= 0;
* constraint lin_less_equal _1116
@c[_1116] 1 i[z4_15][b0] -1 i[s4][b0] -1 i[s15][b0] >= -1;
* constraint lin_less_equal _1117
@c[_1117] -1 i[z5_16][b0] 1 i[s5][b0] >= 0;
* constraint lin_less_equal _1118
@c[_1118] -1 i[z5_16][b0] 1 i[s16][b0] >= 0;
* constraint lin_less_equal _1119
@c[_1119] 1 i[z5_16][b0] -1 i[s5][b0] -1 i[s16][b0] >= -1;
* constraint lin_less_equal _1120
@c[_1120] -1 i[z22_40][b0] 1 i[s22][b0] >= 0;
* constraint lin_less_equal _1121
@c[_1121] -1 i[z22_40][b0] 1 i[s40][b0] >= 0;
* constraint lin_less_equal _1122
@c[_1122] 1 i[z22_40][b0] -1 i[s22][b0] -1 i[s40][b0] >= -1;
* constraint lin_less_equal _1123
@c[_1123] -1 i[z23_37][b0] 1 i[s23][b0] >= 0;
* constraint lin_less_equal _1124
@c[_1124] -1 i[z23_37][b0] 1 i[s37][b0] >= 0;
* constraint lin_less_equal _1125
@c[_1125] 1 i[z23_37][b0] -1 i[s23][b0] -1 i[s37][b0] >= -1;
* constraint lin_less_equal _1126
@c[_1126] -1 i[z25_38][b0] 1 i[s25][b0] >= 0;
* constraint lin_less_equal _1127
@c[_1127] -1 i[z25_38][b0] 1 i[s38][b0] >= 0;
* constraint lin_less_equal _1128
@c[_1128] 1 i[z25_38][b0] -1 i[s25][b0] -1 i[s38][b0] >= -1;
* constraint lin_less_equal _1129
@c[_1129] -1 i[z27_39][b0] 1 i[s27][b0] >= 0;
* constraint lin_less_equal _1130
@c[_1130] -1 i[z27_39][b0] 1 i[s39][b0] >= 0;
* constraint lin_less_equal _1131
@c[_1131] 1 i[z27_39][b0] -1 i[s27][b0] -1 i[s39][b0] >= -1;
* constraint lin_less_equal _1132
@c[_1132] -1 i[z31_36][b0] 1 i[s31][b0] >= 0;
* constraint lin_less_equal _1133
@c[_1133] -1 i[z31_36][b0] 1 i[s36][b0] >= 0;
* constraint lin_less_equal _1134
@c[_1134] 1 i[z31_36][b0] -1 i[s31][b0] -1 i[s36][b0] >= -1;
* constraint lin_less_equal _1135
@c[_1135] -1 i[z27_37][b0] 1 i[s27][b0] >= 0;
* constraint lin_less_equal _1136
@c[_1136] -1 i[z27_37][b0] 1 i[s37][b0] >= 0;
* constraint lin_less_equal _1137
@c[_1137] 1 i[z27_37][b0] -1 i[s27][b0] -1 i[s37][b0] >= -1;
* constraint lin_less_equal _1138
@c[_1138] -1 i[z23_39][b0] 1 i[s23][b0] >= 0;
* constraint lin_less_equal _1139
@c[_1139] -1 i[z23_39][b0] 1 i[s39][b0] >= 0;
* constraint lin_less_equal _1140
@c[_1140] 1 i[z23_39][b0] -1 i[s23][b0] -1 i[s39][b0] >= -1;
* constraint lin_less_equal _1141
@c[_1141] 1 i[z0_14][b0] 1 i[z1_13][b0] 1 i[z2_16][b0] 1 i[z3_15][b0] 1 i[z4_19][b0] 1 i[z5_18][b0] 1 i[z6_21][b0] 1 i[z7_20][b0] 1 i[z2_8][b0] 1 i[z3_9][b0] 1 i[z0_10][b0] 1 i[z1_11][b0] 1 i[z6_13][b0] 1 i[z7_14][b0] 1 i[z4_15][b0] 1 i[z5_16][b0] 1 i[z22_40][b0] 1 i[z23_37][b0] 1 i[z25_38][b0] 1 i[z27_39][b0] 1 i[z31_36][b0] 1 i[z31_36][b0] 1 i[z27_37][b0] 1 i[z25_38][b0] 1 i[z23_39][b0] 1 i[z22_40][b0] -2 i[b25][b0] >= 0;
* constraint lin_less_equal _1142
@c[_1142] -1 i[z0_14][b0] -1 i[z1_13][b0] -1 i[z2_16][b0] -1 i[z3_15][b0] -1 i[z4_19][b0] -1 i[z5_18][b0] -1 i[z6_21][b0] -1 i[z7_20][b0] -1 i[z2_8][b0] -1 i[z3_9][b0] -1 i[z0_10][b0] -1 i[z1_11][b0] -1 i[z6_13][b0] -1 i[z7_14][b0] -1 i[z4_15][b0] -1 i[z5_16][b0] -1 i[z22_40][b0] -1 i[z23_37][b0] -1 i[z25_38][b0] -1 i[z27_39][b0] -1 i[z31_36][b0] -1 i[z31_36][b0] -1 i[z27_37][b0] -1 i[z25_38][b0] -1 i[z23_39][b0] -1 i[z22_40][b0] 26 i[b25][b0] >= 0;
* constraint lin_less_equal _1143
@c[_1143] -1 i[z1_14][b0] 1 i[s1][b0] >= 0;
* constraint lin_less_equal _1144
@c[_1144] -1 i[z1_14][b0] 1 i[s14][b0] >= 0;
* constraint lin_less_equal _1145
@c[_1145] 1 i[z1_14][b0] -1 i[s1][b0] -1 i[s14][b0] >= -1;
* constraint lin_less_equal _1146
@c[_1146] -1 i[z3_16][b0] 1 i[s3][b0] >= 0;
* constraint lin_less_equal _1147
@c[_1147] -1 i[z3_16][b0] 1 i[s16][b0] >= 0;
* constraint lin_less_equal _1148
@c[_1148] 1 i[z3_16][b0] -1 i[s3][b0] -1 i[s16][b0] >= -1;
* constraint lin_less_equal _1149
@c[_1149] -1 i[z5_19][b0] 1 i[s5][b0] >= 0;
* constraint lin_less_equal _1150
@c[_1150] -1 i[z5_19][b0] 1 i[s19][b0] >= 0;
* constraint lin_less_equal _1151
@c[_1151] 1 i[z5_19][b0] -1 i[s5][b0] -1 i[s19][b0] >= -1;
* constraint lin_less_equal _1152
@c[_1152] -1 i[z7_21][b0] 1 i[s7][b0] >= 0;
* constraint lin_less_equal _1153
@c[_1153] -1 i[z7_21][b0] 1 i[s21][b0] >= 0;
* constraint lin_less_equal _1154
@c[_1154] 1 i[z7_21][b0] -1 i[s7][b0] -1 i[s21][b0] >= -1;
* constraint lin_less_equal _1155
@c[_1155] -1 i[z2_9][b0] 1 i[s2][b0] >= 0;
* constraint lin_less_equal _1156
@c[_1156] -1 i[z2_9][b0] 1 i[s9][b0] >= 0;
* constraint lin_less_equal _1157
@c[_1157] 1 i[z2_9][b0] -1 i[s2][b0] -1 i[s9][b0] >= -1;
* constraint lin_less_equal _1158
@c[_1158] -1 i[z0_11][b0] 1 i[s0][b0] >= 0;
* constraint lin_less_equal _1159
@c[_1159] -1 i[z0_11][b0] 1 i[s11][b0] >= 0;
* constraint lin_less_equal _1160
@c[_1160] 1 i[z0_11][b0] -1 i[s0][b0] -1 i[s11][b0] >= -1;
* constraint lin_less_equal _1161
@c[_1161] -1 i[z6_14][b0] 1 i[s6][b0] >= 0;
* constraint lin_less_equal _1162
@c[_1162] -1 i[z6_14][b0] 1 i[s14][b0] >= 0;
* constraint lin_less_equal _1163
@c[_1163] 1 i[z6_14][b0] -1 i[s6][b0] -1 i[s14][b0] >= -1;
* constraint lin_less_equal _1164
@c[_1164] -1 i[z4_16][b0] 1 i[s4][b0] >= 0;
* constraint lin_less_equal _1165
@c[_1165] -1 i[z4_16][b0] 1 i[s16][b0] >= 0;
* constraint lin_less_equal _1166
@c[_1166] 1 i[z4_16][b0] -1 i[s4][b0] -1 i[s16][b0] >= -1;
* constraint lin_less_equal _1167
@c[_1167] -1 i[z24_37][b0] 1 i[s24][b0] >= 0;
* constraint lin_less_equal _1168
@c[_1168] -1 i[z24_37][b0] 1 i[s37][b0] >= 0;
* constraint lin_less_equal _1169
@c[_1169] 1 i[z24_37][b0] -1 i[s24][b0] -1 i[s37][b0] >= -1;
* constraint lin_less_equal _1170
@c[_1170] -1 i[z26_38][b0] 1 i[s26][b0] >= 0;
* constraint lin_less_equal _1171
@c[_1171] -1 i[z26_38][b0] 1 i[s38][b0] >= 0;
* constraint lin_less_equal _1172
@c[_1172] 1 i[z26_38][b0] -1 i[s26][b0] -1 i[s38][b0] >= -1;
* constraint lin_less_equal _1173
@c[_1173] -1 i[z28_39][b0] 1 i[s28][b0] >= 0;
* constraint lin_less_equal _1174
@c[_1174] -1 i[z28_39][b0] 1 i[s39][b0] >= 0;
* constraint lin_less_equal _1175
@c[_1175] 1 i[z28_39][b0] -1 i[s28][b0] -1 i[s39][b0] >= -1;
* constraint lin_less_equal _1176
@c[_1176] -1 i[z32_36][b0] 1 i[s32][b0] >= 0;
* constraint lin_less_equal _1177
@c[_1177] -1 i[z32_36][b0] 1 i[s36][b0] >= 0;
* constraint lin_less_equal _1178
@c[_1178] 1 i[z32_36][b0] -1 i[s32][b0] -1 i[s36][b0] >= -1;
* constraint lin_less_equal _1179
@c[_1179] -1 i[z28_37][b0] 1 i[s28][b0] >= 0;
* constraint lin_less_equal _1180
@c[_1180] -1 i[z28_37][b0] 1 i[s37][b0] >= 0;
* constraint lin_less_equal _1181
@c[_1181] 1 i[z28_37][b0] -1 i[s28][b0] -1 i[s37][b0] >= -1;
* constraint lin_less_equal _1182
@c[_1182] -1 i[z24_39][b0] 1 i[s24][b0] >= 0;
* constraint lin_less_equal _1183
@c[_1183] -1 i[z24_39][b0] 1 i[s39][b0] >= 0;
* constraint lin_less_equal _1184
@c[_1184] 1 i[z24_39][b0] -1 i[s24][b0] -1 i[s39][b0] >= -1;
* constraint lin_less_equal _1185
@c[_1185] 1 i[z1_14][b0] 1 i[z3_16][b0] 1 i[z5_19][b0] 1 i[z7_21][b0] 1 i[z2_9][b0] 1 i[z0_11][b0] 1 i[z6_14][b0] 1 i[z4_16][b0] 1 i[z24_37][b0] 1 i[z26_38][b0] 1 i[z28_39][b0] 1 i[z32_36][b0] 1 i[z32_36][b0] 1 i[z28_37][b0] 1 i[z26_38][b0] 1 i[z24_39][b0] -2 i[b26][b0] >= 0;
* constraint lin_less_equal _1186
@c[_1186] -1 i[z1_14][b0] -1 i[z3_16][b0] -1 i[z5_19][b0] -1 i[z7_21][b0] -1 i[z2_9][b0] -1 i[z0_11][b0] -1 i[z6_14][b0] -1 i[z4_16][b0] -1 i[z24_37][b0] -1 i[z26_38][b0] -1 i[z28_39][b0] -1 i[z32_36][b0] -1 i[z32_36][b0] -1 i[z28_37][b0] -1 i[z26_38][b0] -1 i[z24_39][b0] 16 i[b26][b0] >= 0;
* constraint lin_less_equal _1187
@c[_1187] -1 i[z0_12][b0] 1 i[s0][b0] >= 0;
* constraint lin_less_equal _1188
@c[_1188] -1 i[z0_12][b0] 1 i[s12][b0] >= 0;
* constraint lin_less_equal _1189
@c[_1189] 1 i[z0_12][b0] -1 i[s0][b0] -1 i[s12][b0] >= -1;
* constraint lin_less_equal _1190
@c[_1190] -1 i[z2_14][b0] 1 i[s2][b0] >= 0;
* constraint lin_less_equal _1191
@c[_1191] -1 i[z2_14][b0] 1 i[s14][b0] >= 0;
* constraint lin_less_equal _1192
@c[_1192] 1 i[z2_14][b0] -1 i[s2][b0] -1 i[s14][b0] >= -1;
* constraint lin_less_equal _1193
@c[_1193] -1 i[z3_13][b0] 1 i[s3][b0] >= 0;
* constraint lin_less_equal _1194
@c[_1194] -1 i[z3_13][b0] 1 i[s13][b0] >= 0;
* constraint lin_less_equal _1195
@c[_1195] 1 i[z3_13][b0] -1 i[s3][b0] -1 i[s13][b0] >= -1;
* constraint lin_less_equal _1196
@c[_1196] -1 i[z6_19][b0] 1 i[s6][b0] >= 0;
* constraint lin_less_equal _1197
@c[_1197] -1 i[z6_19][b0] 1 i[s19][b0] >= 0;
* constraint lin_less_equal _1198
@c[_1198] 1 i[z6_19][b0] -1 i[s6][b0] -1 i[s19][b0] >= -1;
* constraint lin_less_equal _1199
@c[_1199] -1 i[z7_18][b0] 1 i[s7][b0] >= 0;
* constraint lin_less_equal _1200
@c[_1200] -1 i[z7_18][b0] 1 i[s18][b0] >= 0;
* constraint lin_less_equal _1201
@c[_1201] 1 i[z7_18][b0] -1 i[s7][b0] -1 i[s18][b0] >= -1;
* constraint lin_less_equal _1202
@c[_1202] -1 i[z2_10][b0] 1 i[s2][b0] >= 0;
* constraint lin_less_equal _1203
@c[_1203] -1 i[z2_10][b0] 1 i[s10][b0] >= 0;
* constraint lin_less_equal _1204
@c[_1204] 1 i[z2_10][b0] -1 i[s2][b0] -1 i[s10][b0] >= -1;
* constraint lin_less_equal _1205
@c[_1205] -1 i[z3_11][b0] 1 i[s3][b0] >= 0;
* constraint lin_less_equal _1206
@c[_1206] -1 i[z3_11][b0] 1 i[s11][b0] >= 0;
* constraint lin_less_equal _1207
@c[_1207] 1 i[z3_11][b0] -1 i[s3][b0] -1 i[s11][b0] >= -1;
* constraint lin_less_equal _1208
@c[_1208] -1 i[z6_15][b0] 1 i[s6][b0] >= 0;
* constraint lin_less_equal _1209
@c[_1209] -1 i[z6_15][b0] 1 i[s15][b0] >= 0;
* constraint lin_less_equal _1210
@c[_1210] 1 i[z6_15][b0] -1 i[s6][b0] -1 i[s15][b0] >= -1;
* constraint lin_less_equal _1211
@c[_1211] -1 i[z7_16][b0] 1 i[s7][b0] >= 0;
* constraint lin_less_equal _1212
@c[_1212] -1 i[z7_16][b0] 1 i[s16][b0] >= 0;
* constraint lin_less_equal _1213
@c[_1213] 1 i[z7_16][b0] -1 i[s7][b0] -1 i[s16][b0] >= -1;
* constraint lin_less_equal _1214
@c[_1214] -1 i[z5_17][b0] 1 i[s5][b0] >= 0;
* constraint lin_less_equal _1215
@c[_1215] -1 i[z5_17][b0] 1 i[s17][b0] >= 0;
* constraint lin_less_equal _1216
@c[_1216] 1 i[z5_17][b0] -1 i[s5][b0] -1 i[s17][b0] >= -1;
* constraint lin_less_equal _1217
@c[_1217] -1 i[z27_38][b0] 1 i[s27][b0] >= 0;
* constraint lin_less_equal _1218
@c[_1218] -1 i[z27_38][b0] 1 i[s38][b0] >= 0;
* constraint lin_less_equal _1219
@c[_1219] 1 i[z27_38][b0] -1 i[s27][b0] -1 i[s38][b0] >= -1;
* constraint lin_less_equal _1220
@c[_1220] -1 i[z33_36][b0] 1 i[s33][b0] >= 0;
* constraint lin_less_equal _1221
@c[_1221] -1 i[z33_36][b0] 1 i[s36][b0] >= 0;
* constraint lin_less_equal _1222
@c[_1222] 1 i[z33_36][b0] -1 i[s33][b0] -1 i[s36][b0] >= -1;
* constraint lin_less_equal _1223
@c[_1223] 1 i[z0_12][b0] 1 i[z2_14][b0] 1 i[z3_13][b0] 1 i[z6_19][b0] 1 i[z7_18][b0] 1 i[z2_10][b0] 1 i[z3_11][b0] 1 i[z6_15][b0] 1 i[z7_16][b0] 1 i[z5_17][b0] 1 i[z25_37][b0] 1 i[z27_38][b0] 1 i[z33_36][b0] 1 i[z33_36][b0] 1 i[z27_38][b0] 1 i[z25_39][b0] -2 i[b27][b0] >= 0;
* constraint lin_less_equal _1224
@c[_1224] -1 i[z0_12][b0] -1 i[z2_14][b0] -1 i[z3_13][b0] -1 i[z6_19][b0] -1 i[z7_18][b0] -1 i[z2_10][b0] -1 i[z3_11][b0] -1 i[z6_15][b0] -1 i[z7_16][b0] -1 i[z5_17][b0] -1 i[z25_37][b0] -1 i[z27_38][b0] -1 i[z33_36][b0] -1 i[z33_36][b0] -1 i[z27_38][b0] -1 i[z25_39][b0] 16 i[b27][b0] >= 0;
* constraint lin_less_equal _1225
@c[_1225] -1 i[z1_12][b0] 1 i[s1][b0] >= 0;
* constraint lin_less_equal _1226
@c[_1226] -1 i[z1_12][b0] 1 i[s12][b0] >= 0;
* constraint lin_less_equal _1227
@c[_1227] 1 i[z1_12][b0] -1 i[s1][b0] -1 i[s12][b0] >= -1;
* constraint lin_less_equal _1228
@c[_1228] -1 i[z3_14][b0] 1 i[s3][b0] >= 0;
* constraint lin_less_equal _1229
@c[_1229] -1 i[z3_14][b0] 1 i[s14][b0] >= 0;
* constraint lin_less_equal _1230
@c[_1230] 1 i[z3_14][b0] -1 i[s3][b0] -1 i[s14][b0] >= -1;
* constraint lin_less_equal _1231
@c[_1231] -1 i[z7_19][b0] 1 i[s7][b0] >= 0;
* constraint lin_less_equal _1232
@c[_1232] -1 i[z7_19][b0] 1 i[s19][b0] >= 0;
* constraint lin_less_equal _1233
@c[_1233] 1 i[z7_19][b0] -1 i[s7][b0] -1 i[s19][b0] >= -1;
* constraint lin_less_equal _1234
@c[_1234] -1 i[z2_11][b0] 1 i[s2][b0] >= 0;
* constraint lin_less_equal _1235
@c[_1235] -1 i[z2_11][b0] 1 i[s11][b0] >= 0;
* constraint lin_less_equal _1236
@c[_1236] 1 i[z2_11][b0] -1 i[s2][b0] -1 i[s11][b0] >= -1;
* constraint lin_less_equal _1237
@c[_1237] -1 i[z6_16][b0] 1 i[s6][b0] >= 0;
* constraint lin_less_equal _1238
@c[_1238] -1 i[z6_16][b0] 1 i[s16][b0] >= 0;
* constraint lin_less_equal _1239
@c[_1239] 1 i[z6_16][b0] -1 i[s6][b0] -1 i[s16][b0] >= -1;
* constraint lin_less_equal _1240
@c[_1240] -1 i[z4_17][b0] 1 i[s4][b0] >= 0;
* constraint lin_less_equal _1241
@c[_1241] -1 i[z4_17][b0] 1 i[s17][b0] >= 0;
* constraint lin_less_equal _1242
@c[_1242] 1 i[z4_17][b0] -1 i[s4][b0] -1 i[s17][b0] >= -1;
* constraint lin_less_equal _1243
@c[_1243] -1 i[z28_38][b0] 1 i[s28][b0] >= 0;
* constraint lin_less_equal _1244
@c[_1244] -1 i[z28_38][b0] 1 i[s38][b0] >= 0;
* constraint lin_less_equal _1245
@c[_1245] 1 i[z28_38][b0] -1 i[s28][b0] -1 i[s38][b0] >= -1;
* constraint lin_less_equal _1246
@c[_1246] -1 i[z34_36][b0] 1 i[s34][b0] >= 0;
* constraint lin_less_equal _1247
@c[_1247] -1 i[z34_36][b0] 1 i[s36][b0] >= 0;
* constraint lin_less_equal _1248
@c[_1248] 1 i[z34_36][b0] -1 i[s34][b0] -1 i[s36][b0] >= -1;
* constraint lin_less_equal _1249
@c[_1249] 1 i[z1_12][b0] 1 i[z3_14][b0] 1 i[z7_19][b0] 1 i[z2_11][b0] 1 i[z6_16][b0] 1 i[z4_17][b0] 1 i[z26_37][b0] 1 i[z28_38][b0] 1 i[z34_36][b0] 1 i[z34_36][b0] 1 i[z28_38][b0] 1 i[z26_39][b0] -2 i[b28][b0] >= 0;
* constraint lin_less_equal _1250
@c[_1250] -1 i[z1_12][b0] -1 i[z3_14][b0] -1 i[z7_19][b0] -1 i[z2_11][b0] -1 i[z6_16][b0] -1 i[z4_17][b0] -1 i[z26_37][b0] -1 i[z28_38][b0] -1 i[z34_36][b0] -1 i[z34_36][b0] -1 i[z28_38][b0] -1 i[z26_39][b0] 12 i[b28][b0] >= 0;
* constraint lin_less_equal _1251
@c[_1251] -1 i[z1_10][b0] 1 i[s1][b0] >= 0;
* constraint lin_less_equal _1252
@c[_1252] -1 i[z1_10][b0] 1 i[s10][b0] >= 0;
* constraint lin_less_equal _1253
@c[_1253] 1 i[z1_10][b0] -1 i[s1][b0] -1 i[s10][b0] >= -1;
* constraint lin_less_equal _1254
@c[_1254] -1 i[z5_15][b0] 1 i[s5][b0] >= 0;
* constraint lin_less_equal _1255
@c[_1255] -1 i[z5_15][b0] 1 i[s15][b0] >= 0;
* constraint lin_less_equal _1256
@c[_1256] 1 i[z5_15][b0] -1 i[s5][b0] -1 i[s15][b0] >= -1;
* constraint lin_less_equal _1257
@c[_1257] -1 i[z6_17][b0] 1 i[s6][b0] >= 0;
* constraint lin_less_equal _1258
@c[_1258] -1 i[z6_17][b0] 1 i[s17][b0] >= 0;
* constraint lin_less_equal _1259
@c[_1259] 1 i[z6_17][b0] -1 i[s6][b0] -1 i[s17][b0] >= -1;
* constraint lin_less_equal _1260
@c[_1260] -1 i[z3_12][b0] 1 i[s3][b0] >= 0;
* constraint lin_less_equal _1261
@c[_1261] -1 i[z3_12][b0] 1 i[s12][b0] >= 0;
* constraint lin_less_equal _1262
@c[_1262] 1 i[z3_12][b0] -1 i[s3][b0] -1 i[s12][b0] >= -1;
* constraint lin_less_equal _1263
@c[_1263] -1 i[z0_13][b0] 1 i[s0][b0] >= 0;
* constraint lin_less_equal _1264
@c[_1264] -1 i[z0_13][b0] 1 i[s13][b0] >= 0;
* constraint lin_less_equal _1265
@c[_1265] 1 i[z0_13][b0] -1 i[s0][b0] -1 i[s13][b0] >= -1;
* constraint lin_less_equal _1266
@c[_1266] -1 i[z4_18][b0] 1 i[s4][b0] >= 0;
* constraint lin_less_equal _1267
@c[_1267] -1 i[z4_18][b0] 1 i[s18][b0] >= 0;
* constraint lin_less_equal _1268
@c[_1268] 1 i[z4_18][b0] -1 i[s4][b0] -1 i[s18][b0] >= -1;
* constraint lin_less_equal _1269
@c[_1269] -1 i[z23_40][b0] 1 i[s23][b0] >= 0;
* constraint lin_less_equal _1270
@c[_1270] -1 i[z23_40][b0] 1 i[s40][b0] >= 0;
* constraint lin_less_equal _1271
@c[_1271] 1 i[z23_40][b0] -1 i[s23][b0] -1 i[s40][b0] >= -1;
* constraint lin_less_equal _1272
@c[_1272] -1 i[z29_38][b0] 1 i[s29][b0] >= 0;
* constraint lin_less_equal _1273
@c[_1273] -1 i[z29_38][b0] 1 i[s38][b0] >= 0;
* constraint lin_less_equal _1274
@c[_1274] 1 i[z29_38][b0] -1 i[s29][b0] -1 i[s38][b0] >= -1;
* constraint lin_less_equal _1275
@c[_1275] -1 i[z31_39][b0] 1 i[s31][b0] >= 0;
* constraint lin_less_equal _1276
@c[_1276] -1 i[z31_39][b0] 1 i[s39][b0] >= 0;
* constraint lin_less_equal _1277
@c[_1277] 1 i[z31_39][b0] -1 i[s31][b0] -1 i[s39][b0] >= -1;
* constraint lin_less_equal _1278
@c[_1278] -1 i[z31_37][b0] 1 i[s31][b0] >= 0;
* constraint lin_less_equal _1279
@c[_1279] -1 i[z31_37][b0] 1 i[s37][b0] >= 0;
* constraint lin_less_equal _1280
@c[_1280] 1 i[z31_37][b0] -1 i[s31][b0] -1 i[s37][b0] >= -1;
* constraint lin_less_equal _1281
@c[_1281] 1 i[z0_11][b0] 1 i[z1_10][b0] 1 i[z4_16][b0] 1 i[z5_15][b0] 1 i[z6_17][b0] 1 i[z3_12][b0] 1 i[z0_13][b0] 1 i[z1_14][b0] 1 i[z4_18][b0] 1 i[z5_19][b0] 1 i[z23_40][b0] 1 i[z29_38][b0] 1 i[z31_39][b0] 1 i[z31_37][b0] 1 i[z29_38][b0] 1 i[z23_40][b0] -2 i[b29][b0] >= 0;
* constraint lin_less_equal _1282
@c[_1282] -1 i[z0_11][b0] -1 i[z1_10][b0] -1 i[z4_16][b0] -1 i[z5_15][b0] -1 i[z6_17][b0] -1 i[z3_12][b0] -1 i[z0_13][b0] -1 i[z1_14][b0] -1 i[z4_18][b0] -1 i[z5_19][b0] -1 i[z23_40][b0] -1 i[z29_38][b0] -1 i[z31_39][b0] -1 i[z31_37][b0] -1 i[z29_38][b0] -1 i[z23_40][b0] 16 i[b29][b0] >= 0;
* constraint lin_less_equal _1283
@c[_1283] -1 i[z7_17][b0] 1 i[s7][b0] >= 0;
* constraint lin_less_equal _1284
@c[_1284] -1 i[z7_17][b0] 1 i[s17][b0] >= 0;
* constraint lin_less_equal _1285
@c[_1285] 1 i[z7_17][b0] -1 i[s7][b0] -1 i[s17][b0] >= -1;
* constraint lin_less_equal _1286
@c[_1286] -1 i[z2_12][b0] 1 i[s2][b0] >= 0;
* constraint lin_less_equal _1287
@c[_1287] -1 i[z2_12][b0] 1 i[s12][b0] >= 0;
* constraint lin_less_equal _1288
@c[_1288] 1 i[z2_12][b0] -1 i[s2][b0] -1 i[s12][b0] >= -1;
* constraint lin_less_equal _1289
@c[_1289] -1 i[z24_40][b0] 1 i[s24][b0] >= 0;
* constraint lin_less_equal _1290
@c[_1290] -1 i[z24_40][b0] 1 i[s40][b0] >= 0;
* constraint lin_less_equal _1291
@c[_1291] 1 i[z24_40][b0] -1 i[s24][b0] -1 i[s40][b0] >= -1;
* constraint lin_less_equal _1292
@c[_1292] -1 i[z30_38][b0] 1 i[s30][b0] >= 0;
* constraint lin_less_equal _1293
@c[_1293] -1 i[z30_38][b0] 1 i[s38][b0] >= 0;
* constraint lin_less_equal _1294
@c[_1294] 1 i[z30_38][b0] -1 i[s30][b0] -1 i[s38][b0] >= -1;
* constraint lin_less_equal _1295
@c[_1295] -1 i[z32_39][b0] 1 i[s32][b0] >= 0;
* constraint lin_less_equal _1296
@c[_1296] -1 i[z32_39][b0] 1 i[s39][b0] >= 0;
* constraint lin_less_equal _1297
@c[_1297] 1 i[z32_39][b0] -1 i[s32][b0] -1 i[s39][b0] >= -1;
* constraint lin_less_equal _1298
@c[_1298] -1 i[z32_37][b0] 1 i[s32][b0] >= 0;
* constraint lin_less_equal _1299
@c[_1299] -1 i[z32_37][b0] 1 i[s37][b0] >= 0;
* constraint lin_less_equal _1300
@c[_1300] 1 i[z32_37][b0] -1 i[s32][b0] -1 i[s37][b0] >= -1;
* constraint lin_less_equal _1301
@c[_1301] 1 i[z1_11][b0] 1 i[z5_16][b0] 1 i[z7_17][b0] 1 i[z2_12][b0] 1 i[z0_14][b0] 1 i[z4_19][b0] 1 i[z24_40][b0] 1 i[z30_38][b0] 1 i[z32_39][b0] 1 i[z32_37][b0] 1 i[z30_38][b0] 1 i[z24_40][b0] -2 i[b30][b0] >= 0;
* constraint lin_less_equal _1302
@c[_1302] -1 i[z1_11][b0] -1 i[z5_16][b0] -1 i[z7_17][b0] -1 i[z2_12][b0] -1 i[z0_14][b0] -1 i[z4_19][b0] -1 i[z24_40][b0] -1 i[z30_38][b0] -1 i[z32_39][b0] -1 i[z32_37][b0] -1 i[z30_38][b0] -1 i[z24_40][b0] 12 i[b30][b0] >= 0;
* constraint lin_less_equal _1303
@c[_1303] -1 i[z1_8][b0] 1 i[s1][b0] >= 0;
* constraint lin_less_equal _1304
@c[_1304] -1 i[z1_8][b0] 1 i[s8][b0] >= 0;
* constraint lin_less_equal _1305
@c[_1305] 1 i[z1_8][b0] -1 i[s1][b0] -1 i[s8][b0] >= -1;
* constraint lin_less_equal _1306
@c[_1306] -1 i[z3_10][b0] 1 i[s3][b0] >= 0;
* constraint lin_less_equal _1307
@c[_1307] -1 i[z3_10][b0] 1 i[s10][b0] >= 0;
* constraint lin_less_equal _1308
@c[_1308] 1 i[z3_10][b0] -1 i[s3][b0] -1 i[s10][b0] >= -1;
* constraint lin_less_equal _1309
@c[_1309] -1 i[z5_13][b0] 1 i[s5][b0] >= 0;
* constraint lin_less_equal _1310
@c[_1310] -1 i[z5_13][b0] 1 i[s13][b0] >= 0;
* constraint lin_less_equal _1311
@c[_1311] 1 i[z5_13][b0] -1 i[s5][b0] -1 i[s13][b0] >= -1;
* constraint lin_less_equal _1312
@c[_1312] -1 i[z7_15][b0] 1 i[s7][b0] >= 0;
* constraint lin_less_equal _1313
@c[_1313] -1 i[z7_15][b0] 1 i[s15][b0] >= 0;
* constraint lin_less_equal _1314
@c[_1314] 1 i[z7_15][b0] -1 i[s7][b0] -1 i[s15][b0] >= -1;
* constraint lin_less_equal _1315
@c[_1315] -1 i[z2_13][b0] 1 i[s2][b0] >= 0;
* constraint lin_less_equal _1316
@c[_1316] -1 i[z2_13][b0] 1 i[s13][b0] >= 0;
* constraint lin_less_equal _1317
@c[_1317] 1 i[z2_13][b0] -1 i[s2][b0] -1 i[s13][b0] >= -1;
* constraint lin_less_equal _1318
@c[_1318] -1 i[z0_15][b0] 1 i[s0][b0] >= 0;
* constraint lin_less_equal _1319
@c[_1319] -1 i[z0_15][b0] 1 i[s15][b0] >= 0;
* constraint lin_less_equal _1320
@c[_1320] 1 i[z0_15][b0] -1 i[s0][b0] -1 i[s15][b0] >= -1;
* constraint lin_less_equal _1321
@c[_1321] -1 i[z6_18][b0] 1 i[s6][b0] >= 0;
* constraint lin_less_equal _1322
@c[_1322] -1 i[z6_18][b0] 1 i[s18][b0] >= 0;
* constraint lin_less_equal _1323
@c[_1323] 1 i[z6_18][b0] -1 i[s6][b0] -1 i[s18][b0] >= -1;
* constraint lin_less_equal _1324
@c[_1324] -1 i[z4_20][b0] 1 i[s4][b0] >= 0;
* constraint lin_less_equal _1325
@c[_1325] -1 i[z4_20][b0] 1 i[s20][b0] >= 0;
* constraint lin_less_equal _1326
@c[_1326] 1 i[z4_20][b0] -1 i[s4][b0] -1 i[s20][b0] >= -1;
* constraint lin_less_equal _1327
@c[_1327] -1 i[z25_40][b0] 1 i[s25][b0] >= 0;
* constraint lin_less_equal _1328
@c[_1328] -1 i[z25_40][b0] 1 i[s40][b0] >= 0;
* constraint lin_less_equal _1329
@c[_1329] 1 i[z25_40][b0] -1 i[s25][b0] -1 i[s40][b0] >= -1;
* constraint lin_less_equal _1330
@c[_1330] -1 i[z29_37][b0] 1 i[s29][b0] >= 0;
* constraint lin_less_equal _1331
@c[_1331] -1 i[z29_37][b0] 1 i[s37][b0] >= 0;
* constraint lin_less_equal _1332
@c[_1332] 1 i[z29_37][b0] -1 i[s29][b0] -1 i[s37][b0] >= -1;
* constraint lin_less_equal _1333
@c[_1333] -1 i[z31_38][b0] 1 i[s31][b0] >= 0;
* constraint lin_less_equal _1334
@c[_1334] -1 i[z31_38][b0] 1 i[s38][b0] >= 0;
* constraint lin_less_equal _1335
@c[_1335] 1 i[z31_38][b0] -1 i[s31][b0] -1 i[s38][b0] >= -1;
* constraint lin_less_equal _1336
@c[_1336] -1 i[z33_39][b0] 1 i[s33][b0] >= 0;
* constraint lin_less_equal _1337
@c[_1337] -1 i[z33_39][b0] 1 i[s39][b0] >= 0;
* constraint lin_less_equal _1338
@c[_1338] 1 i[z33_39][b0] -1 i[s33][b0] -1 i[s39][b0] >= -1;
* constraint lin_less_equal _1339
@c[_1339] -1 i[z35_36][b0] 1 i[s35][b0] >= 0;
* constraint lin_less_equal _1340
@c[_1340] -1 i[z35_36][b0] 1 i[s36][b0] >= 0;
* constraint lin_less_equal _1341
@c[_1341] 1 i[z35_36][b0] -1 i[s35][b0] -1 i[s36][b0] >= -1;
* constraint lin_less_equal _1342
@c[_1342] -1 i[z33_37][b0] 1 i[s33][b0] >= 0;
* constraint lin_less_equal _1343
@c[_1343] -1 i[z33_37][b0] 1 i[s37][b0] >= 0;
* constraint lin_less_equal _1344
@c[_1344] 1 i[z33_37][b0] -1 i[s33][b0] -1 i[s37][b0] >= -1;
* constraint lin_less_equal _1345
@c[_1345] -1 i[z29_39][b0] 1 i[s29][b0] >= 0;
* constraint lin_less_equal _1346
@c[_1346] -1 i[z29_39][b0] 1 i[s39][b0] >= 0;
* constraint lin_less_equal _1347
@c[_1347] 1 i[z29_39][b0] -1 i[s29][b0] -1 i[s39][b0] >= -1;
* constraint lin_less_equal _1348
@c[_1348] 1 i[z0_9][b0] 1 i[z1_8][b0] 1 i[z2_11][b0] 1 i[z3_10][b0] 1 i[z4_14][b0] 1 i[z5_13][b0] 1 i[z6_16][b0] 1 i[z7_15][b0] 1 i[z2_13][b0] 1 i[z3_14][b0] 1 i[z0_15][b0] 1 i[z1_16][b0] 1 i[z6_18][b0] 1 i[z7_19][b0] 1 i[z4_20][b0] 1 i[z5_21][b0] 1 i[z25_40][b0] 1 i[z29_37][b0] 1 i[z31_38][b0] 1 i[z33_39][b0] 1 i[z35_36][b0] 1 i[z35_36][b0] 1 i[z33_37][b0] 1 i[z31_38][b0] 1 i[z29_39][b0] 1 i[z25_40][b0] -2 i[b31][b0] >= 0;
* constraint lin_less_equal _1349
@c[_1349] -1 i[z0_9][b0] -1 i[z1_8][b0] -1 i[z2_11][b0] -1 i[z3_10][b0] -1 i[z4_14][b0] -1 i[z5_13][b0] -1 i[z6_16][b0] -1 i[z7_15][b0] -1 i[z2_13][b0] -1 i[z3_14][b0] -1 i[z0_15][b0] -1 i[z1_16][b0] -1 i[z6_18][b0] -1 i[z7_19][b0] -1 i[z4_20][b0] -1 i[z5_21][b0] -1 i[z25_40][b0] -1 i[z29_37][b0] -1 i[z31_38][b0] -1 i[z33_39][b0] -1 i[z35_36][b0] -1 i[z35_36][b0] -1 i[z33_37][b0] -1 i[z31_38][b0] -1 i[z29_39][b0] -1 i[z25_40][b0] 26 i[b31][b0] >= 0;
* constraint lin_less_equal _1350
@c[_1350] -1 i[z26_40][b0] 1 i[s26][b0] >= 0;
* constraint lin_less_equal _1351
@c[_1351] -1 i[z26_40][b0] 1 i[s40][b0] >= 0;
* constraint lin_less_equal _1352
@c[_1352] 1 i[z26_40][b0] -1 i[s26][b0] -1 i[s40][b0] >= -1;
* constraint lin_less_equal _1353
@c[_1353] -1 i[z30_37][b0] 1 i[s30][b0] >= 0;
* constraint lin_less_equal _1354
@c[_1354] -1 i[z30_37][b0] 1 i[s37][b0] >= 0;
* constraint lin_less_equal _1355
@c[_1355] 1 i[z30_37][b0] -1 i[s30][b0] -1 i[s37][b0] >= -1;
* constraint lin_less_equal _1356
@c[_1356] -1 i[z32_38][b0] 1 i[s32][b0] >= 0;
* constraint lin_less_equal _1357
@c[_1357] -1 i[z32_38][b0] 1 i[s38][b0] >= 0;
* constraint lin_less_equal _1358
@c[_1358] 1 i[z32_38][b0] -1 i[s32][b0] -1 i[s38][b0] >= -1;
* constraint lin_less_equal _1359
@c[_1359] -1 i[z34_39][b0] 1 i[s34][b0] >= 0;
* constraint lin_less_equal _1360
@c[_1360] -1 i[z34_39][b0] 1 i[s39][b0] >= 0;
* constraint lin_less_equal _1361
@c[_1361] 1 i[z34_39][b0] -1 i[s34][b0] -1 i[s39][b0] >= -1;
* constraint lin_less_equal _1362
@c[_1362] -1 i[z34_37][b0] 1 i[s34][b0] >= 0;
* constraint lin_less_equal _1363
@c[_1363] -1 i[z34_37][b0] 1 i[s37][b0] >= 0;
* constraint lin_less_equal _1364
@c[_1364] 1 i[z34_37][b0] -1 i[s34][b0] -1 i[s37][b0] >= -1;
* constraint lin_less_equal _1365
@c[_1365] -1 i[z30_39][b0] 1 i[s30][b0] >= 0;
* constraint lin_less_equal _1366
@c[_1366] -1 i[z30_39][b0] 1 i[s39][b0] >= 0;
* constraint lin_less_equal _1367
@c[_1367] 1 i[z30_39][b0] -1 i[s30][b0] -1 i[s39][b0] >= -1;
* constraint lin_less_equal _1368
@c[_1368] 1 i[z1_9][b0] 1 i[z3_11][b0] 1 i[z5_14][b0] 1 i[z7_16][b0] 1 i[z2_14][b0] 1 i[z0_16][b0] 1 i[z6_19][b0] 1 i[z4_21][b0] 1 i[z26_40][b0] 1 i[z30_37][b0] 1 i[z32_38][b0] 1 i[z34_39][b0] 1 i[z34_37][b0] 1 i[z32_38][b0] 1 i[z30_39][b0] 1 i[z26_40][b0] -2 i[b32][b0] >= 0;
* constraint lin_less_equal _1369
@c[_1369] -1 i[z1_9][b0] -1 i[z3_11][b0] -1 i[z5_14][b0] -1 i[z7_16][b0] -1 i[z2_14][b0] -1 i[z0_16][b0] -1 i[z6_19][b0] -1 i[z4_21][b0] -1 i[z26_40][b0] -1 i[z30_37][b0] -1 i[z32_38][b0] -1 i[z34_39][b0] -1 i[z34_37][b0] -1 i[z32_38][b0] -1 i[z30_39][b0] -1 i[z26_40][b0] 16 i[b32][b0] >= 0;
* constraint lin_less_equal _1370
@c[_1370] -1 i[z3_8][b0] 1 i[s3][b0] >= 0;
* constraint lin_less_equal _1371
@c[_1371] -1 i[z3_8][b0] 1 i[s8][b0] >= 0;
* constraint lin_less_equal _1372
@c[_1372] 1 i[z3_8][b0] -1 i[s3][b0] -1 i[s8][b0] >= -1;
* constraint lin_less_equal _1373
@c[_1373] -1 i[z4_12][b0] 1 i[s4][b0] >= 0;
* constraint lin_less_equal _1374
@c[_1374] -1 i[z4_12][b0] 1 i[s12][b0] >= 0;
* constraint lin_less_equal _1375
@c[_1375] 1 i[z4_12][b0] -1 i[s4][b0] -1 i[s12][b0] >= -1;
* constraint lin_less_equal _1376
@c[_1376] -1 i[z7_13][b0] 1 i[s7][b0] >= 0;
* constraint lin_less_equal _1377
@c[_1377] -1 i[z7_13][b0] 1 i[s13][b0] >= 0;
* constraint lin_less_equal _1378
@c[_1378] 1 i[z7_13][b0] -1 i[s7][b0] -1 i[s13][b0] >= -1;
* constraint lin_less_equal _1379
@c[_1379] -1 i[z2_15][b0] 1 i[s2][b0] >= 0;
* constraint lin_less_equal _1380
@c[_1380] -1 i[z2_15][b0] 1 i[s15][b0] >= 0;
* constraint lin_less_equal _1381
@c[_1381] 1 i[z2_15][b0] -1 i[s2][b0] -1 i[s15][b0] >= -1;
* constraint lin_less_equal _1382
@c[_1382] -1 i[z1_17][b0] 1 i[s1][b0] >= 0;
* constraint lin_less_equal _1383
@c[_1383] -1 i[z1_17][b0] 1 i[s17][b0] >= 0;
* constraint lin_less_equal _1384
@c[_1384] 1 i[z1_17][b0] -1 i[s1][b0] -1 i[s17][b0] >= -1;
* constraint lin_less_equal _1385
@c[_1385] -1 i[z6_20][b0] 1 i[s6][b0] >= 0;
* constraint lin_less_equal _1386
@c[_1386] -1 i[z6_20][b0] 1 i[s20][b0] >= 0;
* constraint lin_less_equal _1387
@c[_1387] 1 i[z6_20][b0] -1 i[s6][b0] -1 i[s20][b0] >= -1;
* constraint lin_less_equal _1388
@c[_1388] -1 i[z27_40][b0] 1 i[s27][b0] >= 0;
* constraint lin_less_equal _1389
@c[_1389] -1 i[z27_40][b0] 1 i[s40][b0] >= 0;
* constraint lin_less_equal _1390
@c[_1390] 1 i[z27_40][b0] -1 i[s27][b0] -1 i[s40][b0] >= -1;
* constraint lin_less_equal _1391
@c[_1391] -1 i[z33_38][b0] 1 i[s33][b0] >= 0;
* constraint lin_less_equal _1392
@c[_1392] -1 i[z33_38][b0] 1 i[s38][b0] >= 0;
* constraint lin_less_equal _1393
@c[_1393] 1 i[z33_38][b0] -1 i[s33][b0] -1 i[s38][b0] >= -1;
* constraint lin_less_equal _1394
@c[_1394] 1 i[z2_9][b0] 1 i[z3_8][b0] 1 i[z4_12][b0] 1 i[z6_14][b0] 1 i[z7_13][b0] 1 i[z2_15][b0] 1 i[z3_16][b0] 1 i[z1_17][b0] 1 i[z6_20][b0] 1 i[z7_21][b0] 1 i[z27_40][b0] 1 i[z31_37][b0] 1 i[z33_38][b0] 1 i[z33_38][b0] 1 i[z31_39][b0] 1 i[z27_40][b0] -2 i[b33][b0] >= 0;
* constraint lin_less_equal _1395
@c[_1395] -1 i[z2_9][b0] -1 i[z3_8][b0] -1 i[z4_12][b0] -1 i[z6_14][b0] -1 i[z7_13][b0] -1 i[z2_15][b0] -1 i[z3_16][b0] -1 i[z1_17][b0] -1 i[z6_20][b0] -1 i[z7_21][b0] -1 i[z27_40][b0] -1 i[z31_37][b0] -1 i[z33_38][b0] -1 i[z33_38][b0] -1 i[z31_39][b0] -1 i[z27_40][b0] 16 i[b33][b0] >= 0;
* constraint lin_less_equal _1396
@c[_1396] -1 i[z5_12][b0] 1 i[s5][b0] >= 0;
* constraint lin_less_equal _1397
@c[_1397] -1 i[z5_12][b0] 1 i[s12][b0] >= 0;
* constraint lin_less_equal _1398
@c[_1398] 1 i[z5_12][b0] -1 i[s5][b0] -1 i[s12][b0] >= -1;
* constraint lin_less_equal _1399
@c[_1399] -1 i[z0_17][b0] 1 i[s0][b0] >= 0;
* constraint lin_less_equal _1400
@c[_1400] -1 i[z0_17][b0] 1 i[s17][b0] >= 0;
* constraint lin_less_equal _1401
@c[_1401] 1 i[z0_17][b0] -1 i[s0][b0] -1 i[s17][b0] >= -1;
* constraint lin_less_equal _1402
@c[_1402] -1 i[z28_40][b0] 1 i[s28][b0] >= 0;
* constraint lin_less_equal _1403
@c[_1403] -1 i[z28_40][b0] 1 i[s40][b0] >= 0;
* constraint lin_less_equal _1404
@c[_1404] 1 i[z28_40][b0] -1 i[s28][b0] -1 i[s40][b0] >= -1;
* constraint lin_less_equal _1405
@c[_1405] -1 i[z34_38][b0] 1 i[s34][b0] >= 0;
* constraint lin_less_equal _1406
@c[_1406] -1 i[z34_38][b0] 1 i[s38][b0] >= 0;
* constraint lin_less_equal _1407
@c[_1407] 1 i[z34_38][b0] -1 i[s34][b0] -1 i[s38][b0] >= -1;
* constraint lin_less_equal _1408
@c[_1408] 1 i[z3_9][b0] 1 i[z5_12][b0] 1 i[z7_14][b0] 1 i[z2_16][b0] 1 i[z0_17][b0] 1 i[z6_21][b0] 1 i[z28_40][b0] 1 i[z32_37][b0] 1 i[z34_38][b0] 1 i[z34_38][b0] 1 i[z32_39][b0] 1 i[z28_40][b0] -2 i[b34][b0] >= 0;
* constraint lin_less_equal _1409
@c[_1409] -1 i[z3_9][b0] -1 i[z5_12][b0] -1 i[z7_14][b0] -1 i[z2_16][b0] -1 i[z0_17][b0] -1 i[z6_21][b0] -1 i[z28_40][b0] -1 i[z32_37][b0] -1 i[z34_38][b0] -1 i[z34_38][b0] -1 i[z32_39][b0] -1 i[z28_40][b0] 12 i[b34][b0] >= 0;
* constraint lin_less_equal _1410
@c[_1410] -1 i[z4_9][b0] 1 i[s4][b0] >= 0;
* constraint lin_less_equal _1411
@c[_1411] -1 i[z4_9][b0] 1 i[s9][b0] >= 0;
* constraint lin_less_equal _1412
@c[_1412] 1 i[z4_9][b0] -1 i[s4][b0] -1 i[s9][b0] >= -1;
* constraint lin_less_equal _1413
@c[_1413] -1 i[z5_8][b0] 1 i[s5][b0] >= 0;
* constraint lin_less_equal _1414
@c[_1414] -1 i[z5_8][b0] 1 i[s8][b0] >= 0;
* constraint lin_less_equal _1415
@c[_1415] 1 i[z5_8][b0] -1 i[s5][b0] -1 i[s8][b0] >= -1;
* constraint lin_less_equal _1416
@c[_1416] -1 i[z6_11][b0] 1 i[s6][b0] >= 0;
* constraint lin_less_equal _1417
@c[_1417] -1 i[z6_11][b0] 1 i[s11][b0] >= 0;
* constraint lin_less_equal _1418
@c[_1418] 1 i[z6_11][b0] -1 i[s6][b0] -1 i[s11][b0] >= -1;
* constraint lin_less_equal _1419
@c[_1419] -1 i[z7_10][b0] 1 i[s7][b0] >= 0;
* constraint lin_less_equal _1420
@c[_1420] -1 i[z7_10][b0] 1 i[s10][b0] >= 0;
* constraint lin_less_equal _1421
@c[_1421] 1 i[z7_10][b0] -1 i[s7][b0] -1 i[s10][b0] >= -1;
* constraint lin_less_equal _1422
@c[_1422] -1 i[z2_18][b0] 1 i[s2][b0] >= 0;
* constraint lin_less_equal _1423
@c[_1423] -1 i[z2_18][b0] 1 i[s18][b0] >= 0;
* constraint lin_less_equal _1424
@c[_1424] 1 i[z2_18][b0] -1 i[s2][b0] -1 i[s18][b0] >= -1;
* constraint lin_less_equal _1425
@c[_1425] -1 i[z3_19][b0] 1 i[s3][b0] >= 0;
* constraint lin_less_equal _1426
@c[_1426] -1 i[z3_19][b0] 1 i[s19][b0] >= 0;
* constraint lin_less_equal _1427
@c[_1427] 1 i[z3_19][b0] -1 i[s3][b0] -1 i[s19][b0] >= -1;
* constraint lin_less_equal _1428
@c[_1428] -1 i[z0_20][b0] 1 i[s0][b0] >= 0;
* constraint lin_less_equal _1429
@c[_1429] -1 i[z0_20][b0] 1 i[s20][b0] >= 0;
* constraint lin_less_equal _1430
@c[_1430] 1 i[z0_20][b0] -1 i[s0][b0] -1 i[s20][b0] >= -1;
* constraint lin_less_equal _1431
@c[_1431] -1 i[z1_21][b0] 1 i[s1][b0] >= 0;
* constraint lin_less_equal _1432
@c[_1432] -1 i[z1_21][b0] 1 i[s21][b0] >= 0;
* constraint lin_less_equal _1433
@c[_1433] 1 i[z1_21][b0] -1 i[s1][b0] -1 i[s21][b0] >= -1;
* constraint lin_less_equal _1434
@c[_1434] -1 i[z31_40][b0] 1 i[s31][b0] >= 0;
* constraint lin_less_equal _1435
@c[_1435] -1 i[z31_40][b0] 1 i[s40][b0] >= 0;
* constraint lin_less_equal _1436
@c[_1436] 1 i[z31_40][b0] -1 i[s31][b0] -1 i[s40][b0] >= -1;
* constraint lin_less_equal _1437
@c[_1437] -1 i[z35_38][b0] 1 i[s35][b0] >= 0;
* constraint lin_less_equal _1438
@c[_1438] -1 i[z35_38][b0] 1 i[s38][b0] >= 0;
* constraint lin_less_equal _1439
@c[_1439] 1 i[z35_38][b0] -1 i[s35][b0] -1 i[s38][b0] >= -1;
* constraint lin_less_equal _1440
@c[_1440] 1 i[z4_9][b0] 1 i[z5_8][b0] 1 i[z6_11][b0] 1 i[z7_10][b0] 1 i[z2_18][b0] 1 i[z3_19][b0] 1 i[z0_20][b0] 1 i[z1_21][b0] 1 i[z31_40][b0] 1 i[z35_38][b0] 1 i[z35_38][b0] 1 i[z31_40][b0] -2 i[b35][b0] >= 0;
* constraint lin_less_equal _1441
@c[_1441] -1 i[z4_9][b0] -1 i[z5_8][b0] -1 i[z6_11][b0] -1 i[z7_10][b0] -1 i[z2_18][b0] -1 i[z3_19][b0] -1 i[z0_20][b0] -1 i[z1_21][b0] -1 i[z31_40][b0] -1 i[z35_38][b0] -1 i[z35_38][b0] -1 i[z31_40][b0] 12 i[b35][b0] >= 0;
* constraint lin_less_equal _1442
@c[_1442] -1 i[z0_5][b0] 1 i[s0][b0] >= 0;
* constraint lin_less_equal _1443
@c[_1443] -1 i[z0_5][b0] 1 i[s5][b0] >= 0;
* constraint lin_less_equal _1444
@c[_1444] 1 i[z0_5][b0] -1 i[s0][b0] -1 i[s5][b0] >= -1;
* constraint lin_less_equal _1445
@c[_1445] -1 i[z1_4][b0] 1 i[s1][b0] >= 0;
* constraint lin_less_equal _1446
@c[_1446] -1 i[z1_4][b0] 1 i[s4][b0] >= 0;
* constraint lin_less_equal _1447
@c[_1447] 1 i[z1_4][b0] -1 i[s1][b0] -1 i[s4][b0] >= -1;
* constraint lin_less_equal _1448
@c[_1448] -1 i[z2_7][b0] 1 i[s2][b0] >= 0;
* constraint lin_less_equal _1449
@c[_1449] -1 i[z2_7][b0] 1 i[s7][b0] >= 0;
* constraint lin_less_equal _1450
@c[_1450] 1 i[z2_7][b0] -1 i[s2][b0] -1 i[s7][b0] >= -1;
* constraint lin_less_equal _1451
@c[_1451] -1 i[z3_6][b0] 1 i[s3][b0] >= 0;
* constraint lin_less_equal _1452
@c[_1452] -1 i[z3_6][b0] 1 i[s6][b0] >= 0;
* constraint lin_less_equal _1453
@c[_1453] 1 i[z3_6][b0] -1 i[s3][b0] -1 i[s6][b0] >= -1;
* constraint lin_less_equal _1454
@c[_1454] -1 i[z8_15][b0] 1 i[s8][b0] >= 0;
* constraint lin_less_equal _1455
@c[_1455] -1 i[z8_15][b0] 1 i[s15][b0] >= 0;
* constraint lin_less_equal _1456
@c[_1456] 1 i[z8_15][b0] -1 i[s8][b0] -1 i[s15][b0] >= -1;
* constraint lin_less_equal _1457
@c[_1457] -1 i[z9_16][b0] 1 i[s9][b0] >= 0;
* constraint lin_less_equal _1458
@c[_1458] -1 i[z9_16][b0] 1 i[s16][b0] >= 0;
* constraint lin_less_equal _1459
@c[_1459] 1 i[z9_16][b0] -1 i[s9][b0] -1 i[s16][b0] >= -1;
* constraint lin_less_equal _1460
@c[_1460] -1 i[z10_13][b0] 1 i[s10][b0] >= 0;
* constraint lin_less_equal _1461
@c[_1461] -1 i[z10_13][b0] 1 i[s13][b0] >= 0;
* constraint lin_less_equal _1462
@c[_1462] 1 i[z10_13][b0] -1 i[s10][b0] -1 i[s13][b0] >= -1;
* constraint lin_less_equal _1463
@c[_1463] -1 i[z11_14][b0] 1 i[s11][b0] >= 0;
* constraint lin_less_equal _1464
@c[_1464] -1 i[z11_14][b0] 1 i[s14][b0] >= 0;
* constraint lin_less_equal _1465
@c[_1465] 1 i[z11_14][b0] -1 i[s11][b0] -1 i[s14][b0] >= -1;
* constraint lin_less_equal _1466
@c[_1466] -1 i[z13_20][b0] 1 i[s13][b0] >= 0;
* constraint lin_less_equal _1467
@c[_1467] -1 i[z13_20][b0] 1 i[s20][b0] >= 0;
* constraint lin_less_equal _1468
@c[_1468] 1 i[z13_20][b0] -1 i[s13][b0] -1 i[s20][b0] >= -1;
* constraint lin_less_equal _1469
@c[_1469] -1 i[z14_21][b0] 1 i[s14][b0] >= 0;
* constraint lin_less_equal _1470
@c[_1470] -1 i[z14_21][b0] 1 i[s21][b0] >= 0;
* constraint lin_less_equal _1471
@c[_1471] 1 i[z14_21][b0] -1 i[s14][b0] -1 i[s21][b0] >= -1;
* constraint lin_less_equal _1472
@c[_1472] -1 i[z15_18][b0] 1 i[s15][b0] >= 0;
* constraint lin_less_equal _1473
@c[_1473] -1 i[z15_18][b0] 1 i[s18][b0] >= 0;
* constraint lin_less_equal _1474
@c[_1474] 1 i[z15_18][b0] -1 i[s15][b0] -1 i[s18][b0] >= -1;
* constraint lin_less_equal _1475
@c[_1475] -1 i[z16_19][b0] 1 i[s16][b0] >= 0;
* constraint lin_less_equal _1476
@c[_1476] -1 i[z16_19][b0] 1 i[s19][b0] >= 0;
* constraint lin_less_equal _1477
@c[_1477] 1 i[z16_19][b0] -1 i[s16][b0] -1 i[s19][b0] >= -1;
* constraint lin_less_equal _1478
@c[_1478] -1 i[z22_31][b0] 1 i[s22][b0] >= 0;
* constraint lin_less_equal _1479
@c[_1479] -1 i[z22_31][b0] 1 i[s31][b0] >= 0;
* constraint lin_less_equal _1480
@c[_1480] 1 i[z22_31][b0] -1 i[s22][b0] -1 i[s31][b0] >= -1;
* constraint lin_less_equal _1481
@c[_1481] -1 i[z36_38][b0] 1 i[s36][b0] >= 0;
* constraint lin_less_equal _1482
@c[_1482] -1 i[z36_38][b0] 1 i[s38][b0] >= 0;
* constraint lin_less_equal _1483
@c[_1483] 1 i[z36_38][b0] -1 i[s36][b0] -1 i[s38][b0] >= -1;
* constraint lin_less_equal _1484
@c[_1484] 1 i[z0_5][b0] 1 i[z1_4][b0] 1 i[z2_7][b0] 1 i[z3_6][b0] 1 i[z8_15][b0] 1 i[z9_16][b0] 1 i[z10_13][b0] 1 i[z11_14][b0] 1 i[z13_20][b0] 1 i[z14_21][b0] 1 i[z15_18][b0] 1 i[z16_19][b0] 1 i[z22_31][b0] 1 i[s23][b0] 1 i[s24][b0] 1 i[s25][b0] 1 i[s26][b0] 1 i[s27][b0] 1 i[s28][b0] 1 i[z22_31][b0] 1 i[z36_38][b0] 1 i[z36_38][b0] -2 i[b36][b0] >= 0;
* constraint lin_less_equal _1485
@c[_1485] -1 i[z0_5][b0] -1 i[z1_4][b0] -1 i[z2_7][b0] -1 i[z3_6][b0] -1 i[z8_15][b0] -1 i[z9_16][b0] -1 i[z10_13][b0] -1 i[z11_14][b0] -1 i[z13_20][b0] -1 i[z14_21][b0] -1 i[z15_18][b0] -1 i[z16_19][b0] -1 i[z22_31][b0] -1 i[s23][b0] -1 i[s24][b0] -1 i[s25][b0] -1 i[s26][b0] -1 i[s27][b0] -1 i[s28][b0] -1 i[z22_31][b0] -1 i[z36_38][b0] -1 i[z36_38][b0] 22 i[b36][b0] >= 0;
* constraint lin_less_equal _1486
@c[_1486] -1 i[z0_3][b0] 1 i[s0][b0] >= 0;
* constraint lin_less_equal _1487
@c[_1487] -1 i[z0_3][b0] 1 i[s3][b0] >= 0;
* constraint lin_less_equal _1488
@c[_1488] 1 i[z0_3][b0] -1 i[s0][b0] -1 i[s3][b0] >= -1;
* constraint lin_less_equal _1489
@c[_1489] -1 i[z1_2][b0] 1 i[s1][b0] >= 0;
* constraint lin_less_equal _1490
@c[_1490] -1 i[z1_2][b0] 1 i[s2][b0] >= 0;
* constraint lin_less_equal _1491
@c[_1491] 1 i[z1_2][b0] -1 i[s1][b0] -1 i[s2][b0] >= -1;
* constraint lin_less_equal _1492
@c[_1492] -1 i[z4_7][b0] 1 i[s4][b0] >= 0;
* constraint lin_less_equal _1493
@c[_1493] -1 i[z4_7][b0] 1 i[s7][b0] >= 0;
* constraint lin_less_equal _1494
@c[_1494] 1 i[z4_7][b0] -1 i[s4][b0] -1 i[s7][b0] >= -1;
* constraint lin_less_equal _1495
@c[_1495] -1 i[z5_6][b0] 1 i[s5][b0] >= 0;
* constraint lin_less_equal _1496
@c[_1496] -1 i[z5_6][b0] 1 i[s6][b0] >= 0;
* constraint lin_less_equal _1497
@c[_1497] 1 i[z5_6][b0] -1 i[s5][b0] -1 i[s6][b0] >= -1;
* constraint lin_less_equal _1498
@c[_1498] -1 i[z12_16][b0] 1 i[s12][b0] >= 0;
* constraint lin_less_equal _1499
@c[_1499] -1 i[z12_16][b0] 1 i[s16][b0] >= 0;
* constraint lin_less_equal _1500
@c[_1500] 1 i[z12_16][b0] -1 i[s12][b0] -1 i[s16][b0] >= -1;
* constraint lin_less_equal _1501
@c[_1501] -1 i[z23_31][b0] 1 i[s23][b0] >= 0;
* constraint lin_less_equal _1502
@c[_1502] -1 i[z23_31][b0] 1 i[s31][b0] >= 0;
* constraint lin_less_equal _1503
@c[_1503] 1 i[z23_31][b0] -1 i[s23][b0] -1 i[s31][b0] >= -1;
* constraint lin_less_equal _1504
@c[_1504] -1 i[z24_32][b0] 1 i[s24][b0] >= 0;
* constraint lin_less_equal _1505
@c[_1505] -1 i[z24_32][b0] 1 i[s32][b0] >= 0;
* constraint lin_less_equal _1506
@c[_1506] 1 i[z24_32][b0] -1 i[s24][b0] -1 i[s32][b0] >= -1;
* constraint lin_less_equal _1507
@c[_1507] -1 i[z25_33][b0] 1 i[s25][b0] >= 0;
* constraint lin_less_equal _1508
@c[_1508] -1 i[z25_33][b0] 1 i[s33][b0] >= 0;
* constraint lin_less_equal _1509
@c[_1509] 1 i[z25_33][b0] -1 i[s25][b0] -1 i[s33][b0] >= -1;
* constraint lin_less_equal _1510
@c[_1510] -1 i[z26_34][b0] 1 i[s26][b0] >= 0;
* constraint lin_less_equal _1511
@c[_1511] -1 i[z26_34][b0] 1 i[s34][b0] >= 0;
* constraint lin_less_equal _1512
@c[_1512] 1 i[z26_34][b0] -1 i[s26][b0] -1 i[s34][b0] >= -1;
* constraint lin_less_equal _1513
@c[_1513] -1 i[z25_29][b0] 1 i[s25][b0] >= 0;
* constraint lin_less_equal _1514
@c[_1514] -1 i[z25_29][b0] 1 i[s29][b0] >= 0;
* constraint lin_less_equal _1515
@c[_1515] 1 i[z25_29][b0] -1 i[s25][b0] -1 i[s29][b0] >= -1;
* constraint lin_less_equal _1516
@c[_1516] -1 i[z26_30][b0] 1 i[s26][b0] >= 0;
* constraint lin_less_equal _1517
@c[_1517] -1 i[z26_30][b0] 1 i[s30][b0] >= 0;
* constraint lin_less_equal _1518
@c[_1518] 1 i[z26_30][b0] -1 i[s26][b0] -1 i[s30][b0] >= -1;
* constraint lin_less_equal _1519
@c[_1519] -1 i[z27_31][b0] 1 i[s27][b0] >= 0;
* constraint lin_less_equal _1520
@c[_1520] -1 i[z27_31][b0] 1 i[s31][b0] >= 0;
* constraint lin_less_equal _1521
@c[_1521] 1 i[z27_31][b0] -1 i[s27][b0] -1 i[s31][b0] >= -1;
* constraint lin_less_equal _1522
@c[_1522] -1 i[z28_32][b0] 1 i[s28][b0] >= 0;
* constraint lin_less_equal _1523
@c[_1523] -1 i[z28_32][b0] 1 i[s32][b0] >= 0;
* constraint lin_less_equal _1524
@c[_1524] 1 i[z28_32][b0] -1 i[s28][b0] -1 i[s32][b0] >= -1;
* constraint lin_less_equal _1525
@c[_1525] -1 i[z37_38][b0] 1 i[s37][b0] >= 0;
* constraint lin_less_equal _1526
@c[_1526] -1 i[z37_38][b0] 1 i[s38][b0] >= 0;
* constraint lin_less_equal _1527
@c[_1527] 1 i[z37_38][b0] -1 i[s37][b0] -1 i[s38][b0] >= -1;
* constraint lin_less_equal _1528
@c[_1528] 1 i[z0_3][b0] 1 i[z1_2][b0] 1 i[z4_7][b0] 1 i[z5_6][b0] 1 i[s8][b0] 1 i[s9][b0] 1 i[z12_16][b0] 1 i[s13][b0] 1 i[s14][b0] 1 i[z12_16][b0] 1 i[s18][b0] 1 i[s19][b0] 1 i[z23_31][b0] 1 i[z24_32][b0] 1 i[z25_33][b0] 1 i[z26_34][b0] 1 i[z25_29][b0] 1 i[z26_30][b0] 1 i[z27_31][b0] 1 i[z28_32][b0] 1 i[z37_38][b0] 1 i[z37_38][b0] -2 i[b37][b0] >= 0;
* constraint lin_less_equal _1529
@c[_1529] -1 i[z0_3][b0] -1 i[z1_2][b0] -1 i[z4_7][b0] -1 i[z5_6][b0] -1 i[s8][b0] -1 i[s9][b0] -1 i[z12_16][b0] -1 i[s13][b0] -1 i[s14][b0] -1 i[z12_16][b0] -1 i[s18][b0] -1 i[s19][b0] -1 i[z23_31][b0] -1 i[z24_32][b0] -1 i[z25_33][b0] -1 i[z26_34][b0] -1 i[z25_29][b0] -1 i[z26_30][b0] -1 i[z27_31][b0] -1 i[z28_32][b0] -1 i[z37_38][b0] -1 i[z37_38][b0] 22 i[b37][b0] >= 0;
* constraint lin_less_equal _1530
@c[_1530] -1 i[z0_1][b0] 1 i[s0][b0] >= 0;
* constraint lin_less_equal _1531
@c[_1531] -1 i[z0_1][b0] 1 i[s1][b0] >= 0;
* constraint lin_less_equal _1532
@c[_1532] 1 i[z0_1][b0] -1 i[s0][b0] -1 i[s1][b0] >= -1;
* constraint lin_less_equal _1533
@c[_1533] -1 i[z2_3][b0] 1 i[s2][b0] >= 0;
* constraint lin_less_equal _1534
@c[_1534] -1 i[z2_3][b0] 1 i[s3][b0] >= 0;
* constraint lin_less_equal _1535
@c[_1535] 1 i[z2_3][b0] -1 i[s2][b0] -1 i[s3][b0] >= -1;
* constraint lin_less_equal _1536
@c[_1536] -1 i[z4_5][b0] 1 i[s4][b0] >= 0;
* constraint lin_less_equal _1537
@c[_1537] -1 i[z4_5][b0] 1 i[s5][b0] >= 0;
* constraint lin_less_equal _1538
@c[_1538] 1 i[z4_5][b0] -1 i[s4][b0] -1 i[s5][b0] >= -1;
* constraint lin_less_equal _1539
@c[_1539] -1 i[z6_7][b0] 1 i[s6][b0] >= 0;
* constraint lin_less_equal _1540
@c[_1540] -1 i[z6_7][b0] 1 i[s7][b0] >= 0;
* constraint lin_less_equal _1541
@c[_1541] 1 i[z6_7][b0] -1 i[s6][b0] -1 i[s7][b0] >= -1;
* constraint lin_less_equal _1542
@c[_1542] -1 i[z8_10][b0] 1 i[s8][b0] >= 0;
* constraint lin_less_equal _1543
@c[_1543] -1 i[z8_10][b0] 1 i[s10][b0] >= 0;
* constraint lin_less_equal _1544
@c[_1544] 1 i[z8_10][b0] -1 i[s8][b0] -1 i[s10][b0] >= -1;
* constraint lin_less_equal _1545
@c[_1545] -1 i[z9_11][b0] 1 i[s9][b0] >= 0;
* constraint lin_less_equal _1546
@c[_1546] -1 i[z9_11][b0] 1 i[s11][b0] >= 0;
* constraint lin_less_equal _1547
@c[_1547] 1 i[z9_11][b0] -1 i[s9][b0] -1 i[s11][b0] >= -1;
* constraint lin_less_equal _1548
@c[_1548] -1 i[z12_17][b0] 1 i[s12][b0] >= 0;
* constraint lin_less_equal _1549
@c[_1549] -1 i[z12_17][b0] 1 i[s17][b0] >= 0;
* constraint lin_less_equal _1550
@c[_1550] 1 i[z12_17][b0] -1 i[s12][b0] -1 i[s17][b0] >= -1;
* constraint lin_less_equal _1551
@c[_1551] -1 i[z13_15][b0] 1 i[s13][b0] >= 0;
* constraint lin_less_equal _1552
@c[_1552] -1 i[z13_15][b0] 1 i[s15][b0] >= 0;
* constraint lin_less_equal _1553
@c[_1553] 1 i[z13_15][b0] -1 i[s13][b0] -1 i[s15][b0] >= -1;
* constraint lin_less_equal _1554
@c[_1554] -1 i[z14_16][b0] 1 i[s14][b0] >= 0;
* constraint lin_less_equal _1555
@c[_1555] -1 i[z14_16][b0] 1 i[s16][b0] >= 0;
* constraint lin_less_equal _1556
@c[_1556] 1 i[z14_16][b0] -1 i[s14][b0] -1 i[s16][b0] >= -1;
* constraint lin_less_equal _1557
@c[_1557] -1 i[z18_20][b0] 1 i[s18][b0] >= 0;
* constraint lin_less_equal _1558
@c[_1558] -1 i[z18_20][b0] 1 i[s20][b0] >= 0;
* constraint lin_less_equal _1559
@c[_1559] 1 i[z18_20][b0] -1 i[s18][b0] -1 i[s20][b0] >= -1;
* constraint lin_less_equal _1560
@c[_1560] -1 i[z19_21][b0] 1 i[s19][b0] >= 0;
* constraint lin_less_equal _1561
@c[_1561] -1 i[z19_21][b0] 1 i[s21][b0] >= 0;
* constraint lin_less_equal _1562
@c[_1562] 1 i[z19_21][b0] -1 i[s19][b0] -1 i[s21][b0] >= -1;
* constraint lin_less_equal _1563
@c[_1563] -1 i[z22_35][b0] 1 i[s22][b0] >= 0;
* constraint lin_less_equal _1564
@c[_1564] -1 i[z22_35][b0] 1 i[s35][b0] >= 0;
* constraint lin_less_equal _1565
@c[_1565] 1 i[z22_35][b0] -1 i[s22][b0] -1 i[s35][b0] >= -1;
* constraint lin_less_equal _1566
@c[_1566] -1 i[z23_29][b0] 1 i[s23][b0] >= 0;
* constraint lin_less_equal _1567
@c[_1567] -1 i[z23_29][b0] 1 i[s29][b0] >= 0;
* constraint lin_less_equal _1568
@c[_1568] 1 i[z23_29][b0] -1 i[s23][b0] -1 i[s29][b0] >= -1;
* constraint lin_less_equal _1569
@c[_1569] -1 i[z24_30][b0] 1 i[s24][b0] >= 0;
* constraint lin_less_equal _1570
@c[_1570] -1 i[z24_30][b0] 1 i[s30][b0] >= 0;
* constraint lin_less_equal _1571
@c[_1571] 1 i[z24_30][b0] -1 i[s24][b0] -1 i[s30][b0] >= -1;
* constraint lin_less_equal _1572
@c[_1572] -1 i[z25_31][b0] 1 i[s25][b0] >= 0;
* constraint lin_less_equal _1573
@c[_1573] -1 i[z25_31][b0] 1 i[s31][b0] >= 0;
* constraint lin_less_equal _1574
@c[_1574] 1 i[z25_31][b0] -1 i[s25][b0] -1 i[s31][b0] >= -1;
* constraint lin_less_equal _1575
@c[_1575] -1 i[z26_32][b0] 1 i[s26][b0] >= 0;
* constraint lin_less_equal _1576
@c[_1576] -1 i[z26_32][b0] 1 i[s32][b0] >= 0;
* constraint lin_less_equal _1577
@c[_1577] 1 i[z26_32][b0] -1 i[s26][b0] -1 i[s32][b0] >= -1;
* constraint lin_less_equal _1578
@c[_1578] -1 i[z27_33][b0] 1 i[s27][b0] >= 0;
* constraint lin_less_equal _1579
@c[_1579] -1 i[z27_33][b0] 1 i[s33][b0] >= 0;
* constraint lin_less_equal _1580
@c[_1580] 1 i[z27_33][b0] -1 i[s27][b0] -1 i[s33][b0] >= -1;
* constraint lin_less_equal _1581
@c[_1581] -1 i[z28_34][b0] 1 i[s28][b0] >= 0;
* constraint lin_less_equal _1582
@c[_1582] -1 i[z28_34][b0] 1 i[s34][b0] >= 0;
* constraint lin_less_equal _1583
@c[_1583] 1 i[z28_34][b0] -1 i[s28][b0] -1 i[s34][b0] >= -1;
* constraint lin_less_equal _1584
@c[_1584] -1 i[z36_40][b0] 1 i[s36][b0] >= 0;
* constraint lin_less_equal _1585
@c[_1585] -1 i[z36_40][b0] 1 i[s40][b0] >= 0;
* constraint lin_less_equal _1586
@c[_1586] 1 i[z36_40][b0] -1 i[s36][b0] -1 i[s40][b0] >= -1;
* constraint lin_less_equal _1587
@c[_1587] -1 i[z37_39][b0] 1 i[s37][b0] >= 0;
* constraint lin_less_equal _1588
@c[_1588] -1 i[z37_39][b0] 1 i[s39][b0] >= 0;
* constraint lin_less_equal _1589
@c[_1589] 1 i[z37_39][b0] -1 i[s37][b0] -1 i[s39][b0] >= -1;
* constraint lin_less_equal _1590
@c[_1590] 1 i[z0_1][b0] 1 i[z0_1][b0] 1 i[z2_3][b0] 1 i[z2_3][b0] 1 i[z4_5][b0] 1 i[z4_5][b0] 1 i[z6_7][b0] 1 i[z6_7][b0] 1 i[z8_10][b0] 1 i[z9_11][b0] 1 i[z8_10][b0] 1 i[z9_11][b0] 1 i[z12_17][b0] 1 i[z13_15][b0] 1 i[z14_16][b0] 1 i[z13_15][b0] 1 i[z14_16][b0] 1 i[z12_17][b0] 1 i[z18_20][b0] 1 i[z19_21][b0] 1 i[z18_20][b0] 1 i[z19_21][b0] 1 i[z22_35][b0] 1 i[z23_29][b0] 1 i[z24_30][b0] 1 i[z25_31][b0] 1 i[z26_32][b0] 1 i[z27_33][b0] 1 i[z28_34][b0] 1 i[z23_29][b0] 1 i[z24_30][b0] 1 i[z25_31][b0] 1 i[z26_32][b0] 1 i[z27_33][b0] 1 i[z28_34][b0] 1 i[z22_35][b0] 1 i[z36_40][b0] 1 i[z37_39][b0] 1 i[s38][b0] 1 i[z37_39][b0] 1 i[z36_40][b0] -2 i[b38][b0] >= 0;
* constraint lin_less_equal _1591
@c[_1591] -1 i[z0_1][b0] -1 i[z0_1][b0] -1 i[z2_3][b0] -1 i[z2_3][b0] -1 i[z4_5][b0] -1 i[z4_5][b0] -1 i[z6_7][b0] -1 i[z6_7][b0] -1 i[z8_10][b0] -1 i[z9_11][b0] -1 i[z8_10][b0] -1 i[z9_11][b0] -1 i[z12_17][b0] -1 i[z13_15][b0] -1 i[z14_16][b0] -1 i[z13_15][b0] -1 i[z14_16][b0] -1 i[z12_17][b0] -1 i[z18_20][b0] -1 i[z19_21][b0] -1 i[z18_20][b0] -1 i[z19_21][b0] -1 i[z22_35][b0] -1 i[z23_29][b0] -1 i[z24_30][b0] -1 i[z25_31][b0] -1 i[z26_32][b0] -1 i[z27_33][b0] -1 i[z28_34][b0] -1 i[z23_29][b0] -1 i[z24_30][b0] -1 i[z25_31][b0] -1 i[z26_32][b0] -1 i[z27_33][b0] -1 i[z28_34][b0] -1 i[z22_35][b0] -1 i[z36_40][b0] -1 i[z37_39][b0] -1 i[s38][b0] -1 i[z37_39][b0] -1 i[z36_40][b0] 41 i[b38][b0] >= 0;
* constraint lin_less_equal _1592
@c[_1592] -1 i[z14_17][b0] 1 i[s14][b0] >= 0;
* constraint lin_less_equal _1593
@c[_1593] -1 i[z14_17][b0] 1 i[s17][b0] >= 0;
* constraint lin_less_equal _1594
@c[_1594] 1 i[z14_17][b0] -1 i[s14][b0] -1 i[s17][b0] >= -1;
* constraint lin_less_equal _1595
@c[_1595] -1 i[z38_39][b0] 1 i[s38][b0] >= 0;
* constraint lin_less_equal _1596
@c[_1596] -1 i[z38_39][b0] 1 i[s39][b0] >= 0;
* constraint lin_less_equal _1597
@c[_1597] 1 i[z38_39][b0] -1 i[s38][b0] -1 i[s39][b0] >= -1;
* constraint lin_less_equal _1598
@c[_1598] 1 i[z1_2][b0] 1 i[z0_3][b0] 1 i[z5_6][b0] 1 i[z4_7][b0] 1 i[s10][b0] 1 i[s11][b0] 1 i[z14_17][b0] 1 i[s15][b0] 1 i[s16][b0] 1 i[z14_17][b0] 1 i[s20][b0] 1 i[s21][b0] 1 i[z25_29][b0] 1 i[z26_30][b0] 1 i[z27_31][b0] 1 i[z28_32][b0] 1 i[z23_31][b0] 1 i[z24_32][b0] 1 i[z25_33][b0] 1 i[z26_34][b0] 1 i[z38_39][b0] 1 i[z38_39][b0] -2 i[b39][b0] >= 0;
* constraint lin_less_equal _1599
@c[_1599] -1 i[z1_2][b0] -1 i[z0_3][b0] -1 i[z5_6][b0] -1 i[z4_7][b0] -1 i[s10][b0] -1 i[s11][b0] -1 i[z14_17][b0] -1 i[s15][b0] -1 i[s16][b0] -1 i[z14_17][b0] -1 i[s20][b0] -1 i[s21][b0] -1 i[z25_29][b0] -1 i[z26_30][b0] -1 i[z27_31][b0] -1 i[z28_32][b0] -1 i[z23_31][b0] -1 i[z24_32][b0] -1 i[z25_33][b0] -1 i[z26_34][b0] -1 i[z38_39][b0] -1 i[z38_39][b0] 22 i[b39][b0] >= 0;
* constraint lin_less_equal _1600
@c[_1600] -1 i[z25_35][b0] 1 i[s25][b0] >= 0;
* constraint lin_less_equal _1601
@c[_1601] -1 i[z25_35][b0] 1 i[s35][b0] >= 0;
* constraint lin_less_equal _1602
@c[_1602] 1 i[z25_35][b0] -1 i[s25][b0] -1 i[s35][b0] >= -1;
* constraint lin_less_equal _1603
@c[_1603] -1 i[z38_40][b0] 1 i[s38][b0] >= 0;
* constraint lin_less_equal _1604
@c[_1604] -1 i[z38_40][b0] 1 i[s40][b0] >= 0;
* constraint lin_less_equal _1605
@c[_1605] 1 i[z38_40][b0] -1 i[s38][b0] -1 i[s40][b0] >= -1;
* constraint lin_less_equal _1606
@c[_1606] 1 i[z1_4][b0] 1 i[z0_5][b0] 1 i[z3_6][b0] 1 i[z2_7][b0] 1 i[z10_13][b0] 1 i[z11_14][b0] 1 i[z8_15][b0] 1 i[z9_16][b0] 1 i[z15_18][b0] 1 i[z16_19][b0] 1 i[z13_20][b0] 1 i[z14_21][b0] 1 i[z25_35][b0] 1 i[s29][b0] 1 i[s30][b0] 1 i[s31][b0] 1 i[s32][b0] 1 i[s33][b0] 1 i[s34][b0] 1 i[z25_35][b0] 1 i[z38_40][b0] 1 i[z38_40][b0] -2 i[b40][b0] >= 0;
* constraint lin_less_equal _1607
@c[_1607] -1 i[z1_4][b0] -1 i[z0_5][b0] -1 i[z3_6][b0] -1 i[z2_7][b0] -1 i[z10_13][b0] -1 i[z11_14][b0] -1 i[z8_15][b0] -1 i[z9_16][b0] -1 i[z15_18][b0] -1 i[z16_19][b0] -1 i[z13_20][b0] -1 i[z14_21][b0] -1 i[z25_35][b0] -1 i[s29][b0] -1 i[s30][b0] -1 i[s31][b0] -1 i[s32][b0] -1 i[s33][b0] -1 i[s34][b0] -1 i[z25_35][b0] -1 i[z38_40][b0] -1 i[z38_40][b0] 22 i[b40][b0] >= 0;
* constraint lin_less_equal _1608
@c[_1608] -1 i[z8_11][b0] 1 i[s8][b0] >= 0;
* constraint lin_less_equal _1609
@c[_1609] -1 i[z8_11][b0] 1 i[s11][b0] >= 0;
* constraint lin_less_equal _1610
@c[_1610] 1 i[z8_11][b0] -1 i[s8][b0] -1 i[s11][b0] >= -1;
* constraint lin_less_equal _1611
@c[_1611] -1 i[z9_10][b0] 1 i[s9][b0] >= 0;
* constraint lin_less_equal _1612
@c[_1612] -1 i[z9_10][b0] 1 i[s10][b0] >= 0;
* constraint lin_less_equal _1613
@c[_1613] 1 i[z9_10][b0] -1 i[s9][b0] -1 i[s10][b0] >= -1;
* constraint lin_less_equal _1614
@c[_1614] -1 i[z13_16][b0] 1 i[s13][b0] >= 0;
* constraint lin_less_equal _1615
@c[_1615] -1 i[z13_16][b0] 1 i[s16][b0] >= 0;
* constraint lin_less_equal _1616
@c[_1616] 1 i[z13_16][b0] -1 i[s13][b0] -1 i[s16][b0] >= -1;
* constraint lin_less_equal _1617
@c[_1617] -1 i[z14_15][b0] 1 i[s14][b0] >= 0;
* constraint lin_less_equal _1618
@c[_1618] -1 i[z14_15][b0] 1 i[s15][b0] >= 0;
* constraint lin_less_equal _1619
@c[_1619] 1 i[z14_15][b0] -1 i[s14][b0] -1 i[s15][b0] >= -1;
* constraint lin_less_equal _1620
@c[_1620] -1 i[z18_21][b0] 1 i[s18][b0] >= 0;
* constraint lin_less_equal _1621
@c[_1621] -1 i[z18_21][b0] 1 i[s21][b0] >= 0;
* constraint lin_less_equal _1622
@c[_1622] 1 i[z18_21][b0] -1 i[s18][b0] -1 i[s21][b0] >= -1;
* constraint lin_less_equal _1623
@c[_1623] -1 i[z19_20][b0] 1 i[s19][b0] >= 0;
* constraint lin_less_equal _1624
@c[_1624] -1 i[z19_20][b0] 1 i[s20][b0] >= 0;
* constraint lin_less_equal _1625
@c[_1625] 1 i[z19_20][b0] -1 i[s19][b0] -1 i[s20][b0] >= -1;
* constraint lin_less_equal _1626
@c[_1626] -1 i[z23_30][b0] 1 i[s23][b0] >= 0;
* constraint lin_less_equal _1627
@c[_1627] -1 i[z23_30][b0] 1 i[s30][b0] >= 0;
* constraint lin_less_equal _1628
@c[_1628] 1 i[z23_30][b0] -1 i[s23][b0] -1 i[s30][b0] >= -1;
* constraint lin_less_equal _1629
@c[_1629] -1 i[z25_32][b0] 1 i[s25][b0] >= 0;
* constraint lin_less_equal _1630
@c[_1630] -1 i[z25_32][b0] 1 i[s32][b0] >= 0;
* constraint lin_less_equal _1631
@c[_1631] 1 i[z25_32][b0] -1 i[s25][b0] -1 i[s32][b0] >= -1;
* constraint lin_less_equal _1632
@c[_1632] -1 i[z27_34][b0] 1 i[s27][b0] >= 0;
* constraint lin_less_equal _1633
@c[_1633] -1 i[z27_34][b0] 1 i[s34][b0] >= 0;
* constraint lin_less_equal _1634
@c[_1634] 1 i[z27_34][b0] -1 i[s27][b0] -1 i[s34][b0] >= -1;
* constraint lin_less_equal _1635
@c[_1635] -1 i[z24_29][b0] 1 i[s24][b0] >= 0;
* constraint lin_less_equal _1636
@c[_1636] -1 i[z24_29][b0] 1 i[s29][b0] >= 0;
* constraint lin_less_equal _1637
@c[_1637] 1 i[z24_29][b0] -1 i[s24][b0] -1 i[s29][b0] >= -1;
* constraint lin_less_equal _1638
@c[_1638] -1 i[z26_31][b0] 1 i[s26][b0] >= 0;
* constraint lin_less_equal _1639
@c[_1639] -1 i[z26_31][b0] 1 i[s31][b0] >= 0;
* constraint lin_less_equal _1640
@c[_1640] 1 i[z26_31][b0] -1 i[s26][b0] -1 i[s31][b0] >= -1;
* constraint lin_less_equal _1641
@c[_1641] -1 i[z28_33][b0] 1 i[s28][b0] >= 0;
* constraint lin_less_equal _1642
@c[_1642] -1 i[z28_33][b0] 1 i[s33][b0] >= 0;
* constraint lin_less_equal _1643
@c[_1643] 1 i[z28_33][b0] -1 i[s28][b0] -1 i[s33][b0] >= -1;
* constraint lin_less_equal _1644
@c[_1644] 1 i[s0][b0] 1 i[s2][b0] 1 i[s4][b0] 1 i[s6][b0] 1 i[z8_11][b0] 1 i[z9_10][b0] 1 i[z13_16][b0] 1 i[z14_15][b0] 1 i[z18_21][b0] 1 i[z19_20][b0] 1 i[z23_30][b0] 1 i[z25_32][b0] 1 i[z27_34][b0] 1 i[z24_29][b0] 1 i[z26_31][b0] 1 i[z28_33][b0] -2 i[b41][b0] >= 0;
* constraint lin_less_equal _1645
@c[_1645] -1 i[s0][b0] -1 i[s2][b0] -1 i[s4][b0] -1 i[s6][b0] -1 i[z8_11][b0] -1 i[z9_10][b0] -1 i[z13_16][b0] -1 i[z14_15][b0] -1 i[z18_21][b0] -1 i[z19_20][b0] -1 i[z23_30][b0] -1 i[z25_32][b0] -1 i[z27_34][b0] -1 i[z24_29][b0] -1 i[z26_31][b0] -1 i[z28_33][b0] 16 i[b41][b0] >= 0;
* constraint lin_less_equal _1646
@c[_1646] -1 i[z0_2][b0] 1 i[s0][b0] >= 0;
* constraint lin_less_equal _1647
@c[_1647] -1 i[z0_2][b0] 1 i[s2][b0] >= 0;
* constraint lin_less_equal _1648
@c[_1648] 1 i[z0_2][b0] -1 i[s0][b0] -1 i[s2][b0] >= -1;
* constraint lin_less_equal _1649
@c[_1649] -1 i[z4_6][b0] 1 i[s4][b0] >= 0;
* constraint lin_less_equal _1650
@c[_1650] -1 i[z4_6][b0] 1 i[s6][b0] >= 0;
* constraint lin_less_equal _1651
@c[_1651] 1 i[z4_6][b0] -1 i[s4][b0] -1 i[s6][b0] >= -1;
* constraint lin_less_equal _1652
@c[_1652] -1 i[z8_9][b0] 1 i[s8][b0] >= 0;
* constraint lin_less_equal _1653
@c[_1653] -1 i[z8_9][b0] 1 i[s9][b0] >= 0;
* constraint lin_less_equal _1654
@c[_1654] 1 i[z8_9][b0] -1 i[s8][b0] -1 i[s9][b0] >= -1;
* constraint lin_less_equal _1655
@c[_1655] -1 i[z13_14][b0] 1 i[s13][b0] >= 0;
* constraint lin_less_equal _1656
@c[_1656] -1 i[z13_14][b0] 1 i[s14][b0] >= 0;
* constraint lin_less_equal _1657
@c[_1657] 1 i[z13_14][b0] -1 i[s13][b0] -1 i[s14][b0] >= -1;
* constraint lin_less_equal _1658
@c[_1658] -1 i[z12_15][b0] 1 i[s12][b0] >= 0;
* constraint lin_less_equal _1659
@c[_1659] -1 i[z12_15][b0] 1 i[s15][b0] >= 0;
* constraint lin_less_equal _1660
@c[_1660] 1 i[z12_15][b0] -1 i[s12][b0] -1 i[s15][b0] >= -1;
* constraint lin_less_equal _1661
@c[_1661] -1 i[z18_19][b0] 1 i[s18][b0] >= 0;
* constraint lin_less_equal _1662
@c[_1662] -1 i[z18_19][b0] 1 i[s19][b0] >= 0;
* constraint lin_less_equal _1663
@c[_1663] 1 i[z18_19][b0] -1 i[s18][b0] -1 i[s19][b0] >= -1;
* constraint lin_less_equal _1664
@c[_1664] -1 i[z23_32][b0] 1 i[s23][b0] >= 0;
* constraint lin_less_equal _1665
@c[_1665] -1 i[z23_32][b0] 1 i[s32][b0] >= 0;
* constraint lin_less_equal _1666
@c[_1666] 1 i[z23_32][b0] -1 i[s23][b0] -1 i[s32][b0] >= -1;
* constraint lin_less_equal _1667
@c[_1667] -1 i[z25_34][b0] 1 i[s25][b0] >= 0;
* constraint lin_less_equal _1668
@c[_1668] -1 i[z25_34][b0] 1 i[s34][b0] >= 0;
* constraint lin_less_equal _1669
@c[_1669] 1 i[z25_34][b0] -1 i[s25][b0] -1 i[s34][b0] >= -1;
* constraint lin_less_equal _1670
@c[_1670] -1 i[z26_29][b0] 1 i[s26][b0] >= 0;
* constraint lin_less_equal _1671
@c[_1671] -1 i[z26_29][b0] 1 i[s29][b0] >= 0;
* constraint lin_less_equal _1672
@c[_1672] 1 i[z26_29][b0] -1 i[s26][b0] -1 i[s29][b0] >= -1;
* constraint lin_less_equal _1673
@c[_1673] -1 i[z28_31][b0] 1 i[s28][b0] >= 0;
* constraint lin_less_equal _1674
@c[_1674] -1 i[z28_31][b0] 1 i[s31][b0] >= 0;
* constraint lin_less_equal _1675
@c[_1675] 1 i[z28_31][b0] -1 i[s28][b0] -1 i[s31][b0] >= -1;
* constraint lin_less_equal _1676
@c[_1676] 1 i[z0_2][b0] 1 i[z4_6][b0] 1 i[z8_9][b0] 1 i[z13_14][b0] 1 i[z12_15][b0] 1 i[z18_19][b0] 1 i[z23_32][b0] 1 i[z25_34][b0] 1 i[z26_29][b0] 1 i[z28_31][b0] -2 i[b42][b0] >= 0;
* constraint lin_less_equal _1677
@c[_1677] -1 i[z0_2][b0] -1 i[z4_6][b0] -1 i[z8_9][b0] -1 i[z13_14][b0] -1 i[z12_15][b0] -1 i[z18_19][b0] -1 i[z23_32][b0] -1 i[z25_34][b0] -1 i[z26_29][b0] -1 i[z28_31][b0] 10 i[b42][b0] >= 0;
* constraint lin_less_equal _1678
@c[_1678] -1 i[z0_4][b0] 1 i[s0][b0] >= 0;
* constraint lin_less_equal _1679
@c[_1679] -1 i[z0_4][b0] 1 i[s4][b0] >= 0;
* constraint lin_less_equal _1680
@c[_1680] 1 i[z0_4][b0] -1 i[s0][b0] -1 i[s4][b0] >= -1;
* constraint lin_less_equal _1681
@c[_1681] -1 i[z2_6][b0] 1 i[s2][b0] >= 0;
* constraint lin_less_equal _1682
@c[_1682] -1 i[z2_6][b0] 1 i[s6][b0] >= 0;
* constraint lin_less_equal _1683
@c[_1683] 1 i[z2_6][b0] -1 i[s2][b0] -1 i[s6][b0] >= -1;
* constraint lin_less_equal _1684
@c[_1684] -1 i[z8_16][b0] 1 i[s8][b0] >= 0;
* constraint lin_less_equal _1685
@c[_1685] -1 i[z8_16][b0] 1 i[s16][b0] >= 0;
* constraint lin_less_equal _1686
@c[_1686] 1 i[z8_16][b0] -1 i[s8][b0] -1 i[s16][b0] >= -1;
* constraint lin_less_equal _1687
@c[_1687] -1 i[z10_14][b0] 1 i[s10][b0] >= 0;
* constraint lin_less_equal _1688
@c[_1688] -1 i[z10_14][b0] 1 i[s14][b0] >= 0;
* constraint lin_less_equal _1689
@c[_1689] 1 i[z10_14][b0] -1 i[s10][b0] -1 i[s14][b0] >= -1;
* constraint lin_less_equal _1690
@c[_1690] -1 i[z13_21][b0] 1 i[s13][b0] >= 0;
* constraint lin_less_equal _1691
@c[_1691] -1 i[z13_21][b0] 1 i[s21][b0] >= 0;
* constraint lin_less_equal _1692
@c[_1692] 1 i[z13_21][b0] -1 i[s13][b0] -1 i[s21][b0] >= -1;
* constraint lin_less_equal _1693
@c[_1693] -1 i[z15_19][b0] 1 i[s15][b0] >= 0;
* constraint lin_less_equal _1694
@c[_1694] -1 i[z15_19][b0] 1 i[s19][b0] >= 0;
* constraint lin_less_equal _1695
@c[_1695] 1 i[z15_19][b0] -1 i[s15][b0] -1 i[s19][b0] >= -1;
* constraint lin_less_equal _1696
@c[_1696] -1 i[z22_32][b0] 1 i[s22][b0] >= 0;
* constraint lin_less_equal _1697
@c[_1697] -1 i[z22_32][b0] 1 i[s32][b0] >= 0;
* constraint lin_less_equal _1698
@c[_1698] 1 i[z22_32][b0] -1 i[s22][b0] -1 i[s32][b0] >= -1;
* constraint lin_less_equal _1699
@c[_1699] -1 i[z23_24][b0] 1 i[s23][b0] >= 0;
* constraint lin_less_equal _1700
@c[_1700] -1 i[z23_24][b0] 1 i[s24][b0] >= 0;
* constraint lin_less_equal _1701
@c[_1701] 1 i[z23_24][b0] -1 i[s23][b0] -1 i[s24][b0] >= -1;
* constraint lin_less_equal _1702
@c[_1702] -1 i[z25_26][b0] 1 i[s25][b0] >= 0;
* constraint lin_less_equal _1703
@c[_1703] -1 i[z25_26][b0] 1 i[s26][b0] >= 0;
* constraint lin_less_equal _1704
@c[_1704] 1 i[z25_26][b0] -1 i[s25][b0] -1 i[s26][b0] >= -1;
* constraint lin_less_equal _1705
@c[_1705] -1 i[z27_28][b0] 1 i[s27][b0] >= 0;
* constraint lin_less_equal _1706
@c[_1706] -1 i[z27_28][b0] 1 i[s28][b0] >= 0;
* constraint lin_less_equal _1707
@c[_1707] 1 i[z27_28][b0] -1 i[s27][b0] -1 i[s28][b0] >= -1;
* constraint lin_less_equal _1708
@c[_1708] 1 i[z0_4][b0] 1 i[z2_6][b0] 1 i[z8_16][b0] 1 i[z10_14][b0] 1 i[z13_21][b0] 1 i[z15_19][b0] 1 i[z22_32][b0] 1 i[z23_24][b0] 1 i[z25_26][b0] 1 i[z27_28][b0] -2 i[b43][b0] >= 0;
* constraint lin_less_equal _1709
@c[_1709] -1 i[z0_4][b0] -1 i[z2_6][b0] -1 i[z8_16][b0] -1 i[z10_14][b0] -1 i[z13_21][b0] -1 i[z15_19][b0] -1 i[z22_32][b0] -1 i[z23_24][b0] -1 i[z25_26][b0] -1 i[z27_28][b0] 10 i[b43][b0] >= 0;
* constraint lin_less_equal _1710
@c[_1710] -1 i[z0_6][b0] 1 i[s0][b0] >= 0;
* constraint lin_less_equal _1711
@c[_1711] -1 i[z0_6][b0] 1 i[s6][b0] >= 0;
* constraint lin_less_equal _1712
@c[_1712] 1 i[z0_6][b0] -1 i[s0][b0] -1 i[s6][b0] >= -1;
* constraint lin_less_equal _1713
@c[_1713] -1 i[z8_14][b0] 1 i[s8][b0] >= 0;
* constraint lin_less_equal _1714
@c[_1714] -1 i[z8_14][b0] 1 i[s14][b0] >= 0;
* constraint lin_less_equal _1715
@c[_1715] 1 i[z8_14][b0] -1 i[s8][b0] -1 i[s14][b0] >= -1;
* constraint lin_less_equal _1716
@c[_1716] -1 i[z10_12][b0] 1 i[s10][b0] >= 0;
* constraint lin_less_equal _1717
@c[_1717] -1 i[z10_12][b0] 1 i[s12][b0] >= 0;
* constraint lin_less_equal _1718
@c[_1718] 1 i[z10_12][b0] -1 i[s10][b0] -1 i[s12][b0] >= -1;
* constraint lin_less_equal _1719
@c[_1719] -1 i[z13_19][b0] 1 i[s13][b0] >= 0;
* constraint lin_less_equal _1720
@c[_1720] -1 i[z13_19][b0] 1 i[s19][b0] >= 0;
* constraint lin_less_equal _1721
@c[_1721] 1 i[z13_19][b0] -1 i[s13][b0] -1 i[s19][b0] >= -1;
* constraint lin_less_equal _1722
@c[_1722] -1 i[z22_34][b0] 1 i[s22][b0] >= 0;
* constraint lin_less_equal _1723
@c[_1723] -1 i[z22_34][b0] 1 i[s34][b0] >= 0;
* constraint lin_less_equal _1724
@c[_1724] 1 i[z22_34][b0] -1 i[s22][b0] -1 i[s34][b0] >= -1;
* constraint lin_less_equal _1725
@c[_1725] -1 i[z23_26][b0] 1 i[s23][b0] >= 0;
* constraint lin_less_equal _1726
@c[_1726] -1 i[z23_26][b0] 1 i[s26][b0] >= 0;
* constraint lin_less_equal _1727
@c[_1727] 1 i[z23_26][b0] -1 i[s23][b0] -1 i[s26][b0] >= -1;
* constraint lin_less_equal _1728
@c[_1728] -1 i[z25_28][b0] 1 i[s25][b0] >= 0;
* constraint lin_less_equal _1729
@c[_1729] -1 i[z25_28][b0] 1 i[s28][b0] >= 0;
* constraint lin_less_equal _1730
@c[_1730] 1 i[z25_28][b0] -1 i[s25][b0] -1 i[s28][b0] >= -1;
* constraint lin_less_equal _1731
@c[_1731] 1 i[z0_6][b0] 1 i[z8_14][b0] 1 i[z10_12][b0] 1 i[z13_19][b0] 1 i[z22_34][b0] 1 i[z23_26][b0] 1 i[z25_28][b0] -2 i[b44][b0] >= 0;
* constraint lin_less_equal _1732
@c[_1732] -1 i[z0_6][b0] -1 i[z8_14][b0] -1 i[z10_12][b0] -1 i[z13_19][b0] -1 i[z22_34][b0] -1 i[z23_26][b0] -1 i[z25_28][b0] 7 i[b44][b0] >= 0;
* constraint lin_less_equal _1733
@c[_1733] -1 i[z0_7][b0] 1 i[s0][b0] >= 0;
* constraint lin_less_equal _1734
@c[_1734] -1 i[z0_7][b0] 1 i[s7][b0] >= 0;
* constraint lin_less_equal _1735
@c[_1735] 1 i[z0_7][b0] -1 i[s0][b0] -1 i[s7][b0] >= -1;
* constraint lin_less_equal _1736
@c[_1736] -1 i[z1_6][b0] 1 i[s1][b0] >= 0;
* constraint lin_less_equal _1737
@c[_1737] -1 i[z1_6][b0] 1 i[s6][b0] >= 0;
* constraint lin_less_equal _1738
@c[_1738] 1 i[z1_6][b0] -1 i[s1][b0] -1 i[s6][b0] >= -1;
* constraint lin_less_equal _1739
@c[_1739] -1 i[z8_13][b0] 1 i[s8][b0] >= 0;
* constraint lin_less_equal _1740
@c[_1740] -1 i[z8_13][b0] 1 i[s13][b0] >= 0;
* constraint lin_less_equal _1741
@c[_1741] 1 i[z8_13][b0] -1 i[s8][b0] -1 i[s13][b0] >= -1;
* constraint lin_less_equal _1742
@c[_1742] -1 i[z9_14][b0] 1 i[s9][b0] >= 0;
* constraint lin_less_equal _1743
@c[_1743] -1 i[z9_14][b0] 1 i[s14][b0] >= 0;
* constraint lin_less_equal _1744
@c[_1744] 1 i[z9_14][b0] -1 i[s9][b0] -1 i[s14][b0] >= -1;
* constraint lin_less_equal _1745
@c[_1745] -1 i[z11_12][b0] 1 i[s11][b0] >= 0;
* constraint lin_less_equal _1746
@c[_1746] -1 i[z11_12][b0] 1 i[s12][b0] >= 0;
* constraint lin_less_equal _1747
@c[_1747] 1 i[z11_12][b0] -1 i[s11][b0] -1 i[s12][b0] >= -1;
* constraint lin_less_equal _1748
@c[_1748] -1 i[z12_21][b0] 1 i[s12][b0] >= 0;
* constraint lin_less_equal _1749
@c[_1749] -1 i[z12_21][b0] 1 i[s21][b0] >= 0;
* constraint lin_less_equal _1750
@c[_1750] 1 i[z12_21][b0] -1 i[s12][b0] -1 i[s21][b0] >= -1;
* constraint lin_less_equal _1751
@c[_1751] -1 i[z13_18][b0] 1 i[s13][b0] >= 0;
* constraint lin_less_equal _1752
@c[_1752] -1 i[z13_18][b0] 1 i[s18][b0] >= 0;
* constraint lin_less_equal _1753
@c[_1753] 1 i[z13_18][b0] -1 i[s13][b0] -1 i[s18][b0] >= -1;
* constraint lin_less_equal _1754
@c[_1754] -1 i[z14_19][b0] 1 i[s14][b0] >= 0;
* constraint lin_less_equal _1755
@c[_1755] -1 i[z14_19][b0] 1 i[s19][b0] >= 0;
* constraint lin_less_equal _1756
@c[_1756] 1 i[z14_19][b0] -1 i[s14][b0] -1 i[s19][b0] >= -1;
* constraint lin_less_equal _1757
@c[_1757] -1 i[z22_33][b0] 1 i[s22][b0] >= 0;
* constraint lin_less_equal _1758
@c[_1758] -1 i[z22_33][b0] 1 i[s33][b0] >= 0;
* constraint lin_less_equal _1759
@c[_1759] 1 i[z22_33][b0] -1 i[s22][b0] -1 i[s33][b0] >= -1;
* constraint lin_less_equal _1760
@c[_1760] -1 i[z23_25][b0] 1 i[s23][b0] >= 0;
* constraint lin_less_equal _1761
@c[_1761] -1 i[z23_25][b0] 1 i[s25][b0] >= 0;
* constraint lin_less_equal _1762
@c[_1762] 1 i[z23_25][b0] -1 i[s23][b0] -1 i[s25][b0] >= -1;
* constraint lin_less_equal _1763
@c[_1763] -1 i[z24_26][b0] 1 i[s24][b0] >= 0;
* constraint lin_less_equal _1764
@c[_1764] -1 i[z24_26][b0] 1 i[s26][b0] >= 0;
* constraint lin_less_equal _1765
@c[_1765] 1 i[z24_26][b0] -1 i[s24][b0] -1 i[s26][b0] >= -1;
* constraint lin_less_equal _1766
@c[_1766] -1 i[z25_27][b0] 1 i[s25][b0] >= 0;
* constraint lin_less_equal _1767
@c[_1767] -1 i[z25_27][b0] 1 i[s27][b0] >= 0;
* constraint lin_less_equal _1768
@c[_1768] 1 i[z25_27][b0] -1 i[s25][b0] -1 i[s27][b0] >= -1;
* constraint lin_less_equal _1769
@c[_1769] -1 i[z26_28][b0] 1 i[s26][b0] >= 0;
* constraint lin_less_equal _1770
@c[_1770] -1 i[z26_28][b0] 1 i[s28][b0] >= 0;
* constraint lin_less_equal _1771
@c[_1771] 1 i[z26_28][b0] -1 i[s26][b0] -1 i[s28][b0] >= -1;
* constraint lin_less_equal _1772
@c[_1772] -1 i[z22_29][b0] 1 i[s22][b0] >= 0;
* constraint lin_less_equal _1773
@c[_1773] -1 i[z22_29][b0] 1 i[s29][b0] >= 0;
* constraint lin_less_equal _1774
@c[_1774] 1 i[z22_29][b0] -1 i[s22][b0] -1 i[s29][b0] >= -1;
* constraint lin_less_equal _1775
@c[_1775] -1 i[z36_37][b0] 1 i[s36][b0] >= 0;
* constraint lin_less_equal _1776
@c[_1776] -1 i[z36_37][b0] 1 i[s37][b0] >= 0;
* constraint lin_less_equal _1777
@c[_1777] 1 i[z36_37][b0] -1 i[s36][b0] -1 i[s37][b0] >= -1;
* constraint lin_less_equal _1778
@c[_1778] 1 i[z0_7][b0] 1 i[z1_6][b0] 1 i[z8_13][b0] 1 i[z9_14][b0] 1 i[z11_12][b0] 1 i[z12_21][b0] 1 i[z13_18][b0] 1 i[z14_19][b0] 1 i[z22_33][b0] 1 i[z23_25][b0] 1 i[z24_26][b0] 1 i[z25_27][b0] 1 i[z26_28][b0] 1 i[z22_29][b0] 1 i[z36_37][b0] 1 i[z36_37][b0] -2 i[b45][b0] >= 0;
* constraint lin_less_equal _1779
@c[_1779] -1 i[z0_7][b0] -1 i[z1_6][b0] -1 i[z8_13][b0] -1 i[z9_14][b0] -1 i[z11_12][b0] -1 i[z12_21][b0] -1 i[z13_18][b0] -1 i[z14_19][b0] -1 i[z22_33][b0] -1 i[z23_25][b0] -1 i[z24_26][b0] -1 i[z25_27][b0] -1 i[z26_28][b0] -1 i[z22_29][b0] -1 i[z36_37][b0] -1 i[z36_37][b0] 16 i[b45][b0] >= 0;
* constraint lin_less_equal _1780
@c[_1780] 1 i[z0_8][b0] 1 i[z2_10][b0] 1 i[z4_13][b0] 1 i[z6_15][b0] 1 i[z3_13][b0] 1 i[z1_15][b0] 1 i[z7_18][b0] 1 i[z5_20][b0] -2 i[b46][b0] >= 0;
* constraint lin_less_equal _1781
@c[_1781] -1 i[z0_8][b0] -1 i[z2_10][b0] -1 i[z4_13][b0] -1 i[z6_15][b0] -1 i[z3_13][b0] -1 i[z1_15][b0] -1 i[z7_18][b0] -1 i[z5_20][b0] 8 i[b46][b0] >= 0;
* constraint lin_less_equal _1782
@c[_1782] 1 i[z0_10][b0] 1 i[z4_15][b0] 1 i[z1_13][b0] 1 i[z5_18][b0] -2 i[b47][b0] >= 0;
* constraint lin_less_equal _1783
@c[_1783] -1 i[z0_10][b0] -1 i[z4_15][b0] -1 i[z1_13][b0] -1 i[z5_18][b0] 4 i[b47][b0] >= 0;
* constraint lin_less_equal _1784
@c[_1784] 1 i[z0_13][b0] 1 i[z2_15][b0] 1 i[z4_18][b0] 1 i[z6_20][b0] 1 i[z3_8][b0] 1 i[z1_10][b0] 1 i[z7_13][b0] 1 i[z5_15][b0] -2 i[b48][b0] >= 0;
* constraint lin_less_equal _1785
@c[_1785] -1 i[z0_13][b0] -1 i[z2_15][b0] -1 i[z4_18][b0] -1 i[z6_20][b0] -1 i[z3_8][b0] -1 i[z1_10][b0] -1 i[z7_13][b0] -1 i[z5_15][b0] 8 i[b48][b0] >= 0;
* constraint lin_less_equal _1786
@c[_1786] 1 i[z0_15][b0] 1 i[z4_20][b0] 1 i[z1_8][b0] 1 i[z5_13][b0] -2 i[b49][b0] >= 0;
* constraint lin_less_equal _1787
@c[_1787] -1 i[z0_15][b0] -1 i[z4_20][b0] -1 i[z1_8][b0] -1 i[z5_13][b0] 4 i[b49][b0] >= 0;
* constraint lin_less_equal _1788
@c[_1788] 1 i[z0_17][b0] 1 i[z5_12][b0] 1 i[z23_39][b0] 1 i[z23_37][b0] -2 i[b50][b0] >= 0;
* constraint lin_less_equal _1789
@c[_1789] -1 i[z0_17][b0] -1 i[z5_12][b0] -1 i[z23_39][b0] -1 i[z23_37][b0] 4 i[b50][b0] >= 0;
* constraint lin_less_equal _1790
@c[_1790] -1 i[z0_18][b0] 1 i[s0][b0] >= 0;
* constraint lin_less_equal _1791
@c[_1791] -1 i[z0_18][b0] 1 i[s18][b0] >= 0;
* constraint lin_less_equal _1792
@c[_1792] 1 i[z0_18][b0] -1 i[s0][b0] -1 i[s18][b0] >= -1;
* constraint lin_less_equal _1793
@c[_1793] -1 i[z2_20][b0] 1 i[s2][b0] >= 0;
* constraint lin_less_equal _1794
@c[_1794] -1 i[z2_20][b0] 1 i[s20][b0] >= 0;
* constraint lin_less_equal _1795
@c[_1795] 1 i[z2_20][b0] -1 i[s2][b0] -1 i[s20][b0] >= -1;
* constraint lin_less_equal _1796
@c[_1796] -1 i[z7_8][b0] 1 i[s7][b0] >= 0;
* constraint lin_less_equal _1797
@c[_1797] -1 i[z7_8][b0] 1 i[s8][b0] >= 0;
* constraint lin_less_equal _1798
@c[_1798] 1 i[z7_8][b0] -1 i[s7][b0] -1 i[s8][b0] >= -1;
* constraint lin_less_equal _1799
@c[_1799] -1 i[z5_10][b0] 1 i[s5][b0] >= 0;
* constraint lin_less_equal _1800
@c[_1800] -1 i[z5_10][b0] 1 i[s10][b0] >= 0;
* constraint lin_less_equal _1801
@c[_1801] 1 i[z5_10][b0] -1 i[s5][b0] -1 i[s10][b0] >= -1;
* constraint lin_less_equal _1802
@c[_1802] 1 i[z0_18][b0] 1 i[z2_20][b0] 1 i[z7_8][b0] 1 i[z5_10][b0] -2 i[b51][b0] >= 0;
* constraint lin_less_equal _1803
@c[_1803] -1 i[z0_18][b0] -1 i[z2_20][b0] -1 i[z7_8][b0] -1 i[z5_10][b0] 4 i[b51][b0] >= 0;
* constraint lin_less_equal _1804
@c[_1804] 1 i[z0_20][b0] 1 i[z5_8][b0] -2 i[b52][b0] >= 0;
* constraint lin_less_equal _1805
@c[_1805] -1 i[z0_20][b0] -1 i[z5_8][b0] 2 i[b52][b0] >= 0;
* constraint lin_less_equal _1806
@c[_1806] -1 i[z0_21][b0] 1 i[s0][b0] >= 0;
* constraint lin_less_equal _1807
@c[_1807] -1 i[z0_21][b0] 1 i[s21][b0] >= 0;
* constraint lin_less_equal _1808
@c[_1808] 1 i[z0_21][b0] -1 i[s0][b0] -1 i[s21][b0] >= -1;
* constraint lin_less_equal _1809
@c[_1809] -1 i[z1_20][b0] 1 i[s1][b0] >= 0;
* constraint lin_less_equal _1810
@c[_1810] -1 i[z1_20][b0] 1 i[s20][b0] >= 0;
* constraint lin_less_equal _1811
@c[_1811] 1 i[z1_20][b0] -1 i[s1][b0] -1 i[s20][b0] >= -1;
* constraint lin_less_equal _1812
@c[_1812] -1 i[z4_8][b0] 1 i[s4][b0] >= 0;
* constraint lin_less_equal _1813
@c[_1813] -1 i[z4_8][b0] 1 i[s8][b0] >= 0;
* constraint lin_less_equal _1814
@c[_1814] 1 i[z4_8][b0] -1 i[s4][b0] -1 i[s8][b0] >= -1;
* constraint lin_less_equal _1815
@c[_1815] -1 i[z5_9][b0] 1 i[s5][b0] >= 0;
* constraint lin_less_equal _1816
@c[_1816] -1 i[z5_9][b0] 1 i[s9][b0] >= 0;
* constraint lin_less_equal _1817
@c[_1817] 1 i[z5_9][b0] -1 i[s5][b0] -1 i[s9][b0] >= -1;
* constraint lin_less_equal _1818
@c[_1818] -1 i[z22_39][b0] 1 i[s22][b0] >= 0;
* constraint lin_less_equal _1819
@c[_1819] -1 i[z22_39][b0] 1 i[s39][b0] >= 0;
* constraint lin_less_equal _1820
@c[_1820] 1 i[z22_39][b0] -1 i[s22][b0] -1 i[s39][b0] >= -1;
* constraint lin_less_equal _1821
@c[_1821] -1 i[z23_36][b0] 1 i[s23][b0] >= 0;
* constraint lin_less_equal _1822
@c[_1822] -1 i[z23_36][b0] 1 i[s36][b0] >= 0;
* constraint lin_less_equal _1823
@c[_1823] 1 i[z23_36][b0] -1 i[s23][b0] -1 i[s36][b0] >= -1;
* constraint lin_less_equal _1824
@c[_1824] -1 i[z22_37][b0] 1 i[s22][b0] >= 0;
* constraint lin_less_equal _1825
@c[_1825] -1 i[z22_37][b0] 1 i[s37][b0] >= 0;
* constraint lin_less_equal _1826
@c[_1826] 1 i[z22_37][b0] -1 i[s22][b0] -1 i[s37][b0] >= -1;
* constraint lin_less_equal _1827
@c[_1827] 1 i[z0_21][b0] 1 i[z1_20][b0] 1 i[z4_8][b0] 1 i[z5_9][b0] 1 i[z22_39][b0] 1 i[z23_36][b0] 1 i[z23_36][b0] 1 i[z22_37][b0] -2 i[b53][b0] >= 0;
* constraint lin_less_equal _1828
@c[_1828] -1 i[z0_21][b0] -1 i[z1_20][b0] -1 i[z4_8][b0] -1 i[z5_9][b0] -1 i[z22_39][b0] -1 i[z23_36][b0] -1 i[z23_36][b0] -1 i[z22_37][b0] 8 i[b53][b0] >= 0;
* constraint lin_less_equal _1829
@c[_1829] -1 i[z0_27][b0] 1 i[s0][b0] >= 0;
* constraint lin_less_equal _1830
@c[_1830] -1 i[z0_27][b0] 1 i[s27][b0] >= 0;
* constraint lin_less_equal _1831
@c[_1831] 1 i[z0_27][b0] -1 i[s0][b0] -1 i[s27][b0] >= -1;
* constraint lin_less_equal _1832
@c[_1832] -1 i[z4_33][b0] 1 i[s4][b0] >= 0;
* constraint lin_less_equal _1833
@c[_1833] -1 i[z4_33][b0] 1 i[s33][b0] >= 0;
* constraint lin_less_equal _1834
@c[_1834] 1 i[z4_33][b0] -1 i[s4][b0] -1 i[s33][b0] >= -1;
* constraint lin_less_equal _1835
@c[_1835] -1 i[z13_37][b0] 1 i[s13][b0] >= 0;
* constraint lin_less_equal _1836
@c[_1836] -1 i[z13_37][b0] 1 i[s37][b0] >= 0;
* constraint lin_less_equal _1837
@c[_1837] 1 i[z13_37][b0] -1 i[s13][b0] -1 i[s37][b0] >= -1;
* constraint lin_less_equal _1838
@c[_1838] -1 i[z7_23][b0] 1 i[s7][b0] >= 0;
* constraint lin_less_equal _1839
@c[_1839] -1 i[z7_23][b0] 1 i[s23][b0] >= 0;
* constraint lin_less_equal _1840
@c[_1840] 1 i[z7_23][b0] -1 i[s7][b0] -1 i[s23][b0] >= -1;
* constraint lin_less_equal _1841
@c[_1841] -1 i[z3_29][b0] 1 i[s3][b0] >= 0;
* constraint lin_less_equal _1842
@c[_1842] -1 i[z3_29][b0] 1 i[s29][b0] >= 0;
* constraint lin_less_equal _1843
@c[_1843] 1 i[z3_29][b0] -1 i[s3][b0] -1 i[s29][b0] >= -1;
* constraint lin_less_equal _1844
@c[_1844] 1 i[z0_27][b0] 1 i[z4_33][b0] 1 i[z13_37][b0] 1 i[z7_23][b0] 1 i[z3_29][b0] 1 i[z13_37][b0] -2 i[b54][b0] >= 0;
* constraint lin_less_equal _1845
@c[_1845] -1 i[z0_27][b0] -1 i[z4_33][b0] -1 i[z13_37][b0] -1 i[z7_23][b0] -1 i[z3_29][b0] -1 i[z13_37][b0] 6 i[b54][b0] >= 0;
* constraint lin_less_equal _1846
@c[_1846] -1 i[z8_37][b0] 1 i[s8][b0] >= 0;
* constraint lin_less_equal _1847
@c[_1847] -1 i[z8_37][b0] 1 i[s37][b0] >= 0;
* constraint lin_less_equal _1848
@c[_1848] 1 i[z8_37][b0] -1 i[s8][b0] -1 i[s37][b0] >= -1;
* constraint lin_less_equal _1849
@c[_1849] 1 i[z0_33][b0] 1 i[z8_37][b0] 1 i[z3_23][b0] 1 i[z8_37][b0] -2 i[b55][b0] >= 0;
* constraint lin_less_equal _1850
@c[_1850] -1 i[z0_33][b0] -1 i[z8_37][b0] -1 i[z3_23][b0] -1 i[z8_37][b0] 4 i[b55][b0] >= 0;
* constraint lin_less_equal _1851
@c[_1851] -1 i[z0_34][b0] 1 i[s0][b0] >= 0;
* constraint lin_less_equal _1852
@c[_1852] -1 i[z0_34][b0] 1 i[s34][b0] >= 0;
* constraint lin_less_equal _1853
@c[_1853] 1 i[z0_34][b0] -1 i[s0][b0] -1 i[s34][b0] >= -1;
* constraint lin_less_equal _1854
@c[_1854] -1 i[z1_33][b0] 1 i[s1][b0] >= 0;
* constraint lin_less_equal _1855
@c[_1855] -1 i[z1_33][b0] 1 i[s33][b0] >= 0;
* constraint lin_less_equal _1856
@c[_1856] 1 i[z1_33][b0] -1 i[s1][b0] -1 i[s33][b0] >= -1;
* constraint lin_less_equal _1857
@c[_1857] -1 i[z9_37][b0] 1 i[s9][b0] >= 0;
* constraint lin_less_equal _1858
@c[_1858] -1 i[z9_37][b0] 1 i[s37][b0] >= 0;
* constraint lin_less_equal _1859
@c[_1859] 1 i[z9_37][b0] -1 i[s9][b0] -1 i[s37][b0] >= -1;
* constraint lin_less_equal _1860
@c[_1860] -1 i[z12_40][b0] 1 i[s12][b0] >= 0;
* constraint lin_less_equal _1861
@c[_1861] -1 i[z12_40][b0] 1 i[s40][b0] >= 0;
* constraint lin_less_equal _1862
@c[_1862] 1 i[z12_40][b0] -1 i[s12][b0] -1 i[s40][b0] >= -1;
* constraint lin_less_equal _1863
@c[_1863] -1 i[z2_23][b0] 1 i[s2][b0] >= 0;
* constraint lin_less_equal _1864
@c[_1864] -1 i[z2_23][b0] 1 i[s23][b0] >= 0;
* constraint lin_less_equal _1865
@c[_1865] 1 i[z2_23][b0] -1 i[s2][b0] -1 i[s23][b0] >= -1;
* constraint lin_less_equal _1866
@c[_1866] -1 i[z3_24][b0] 1 i[s3][b0] >= 0;
* constraint lin_less_equal _1867
@c[_1867] -1 i[z3_24][b0] 1 i[s24][b0] >= 0;
* constraint lin_less_equal _1868
@c[_1868] 1 i[z3_24][b0] -1 i[s3][b0] -1 i[s24][b0] >= -1;
* constraint lin_less_equal _1869
@c[_1869] -1 i[z12_36][b0] 1 i[s12][b0] >= 0;
* constraint lin_less_equal _1870
@c[_1870] -1 i[z12_36][b0] 1 i[s36][b0] >= 0;
* constraint lin_less_equal _1871
@c[_1871] 1 i[z12_36][b0] -1 i[s12][b0] -1 i[s36][b0] >= -1;
* constraint lin_less_equal _1872
@c[_1872] 1 i[z0_34][b0] 1 i[z1_33][b0] 1 i[z9_37][b0] 1 i[z12_40][b0] 1 i[z2_23][b0] 1 i[z3_24][b0] 1 i[z12_36][b0] 1 i[z9_37][b0] -2 i[b56][b0] >= 0;
* constraint lin_less_equal _1873
@c[_1873] -1 i[z0_34][b0] -1 i[z1_33][b0] -1 i[z9_37][b0] -1 i[z12_40][b0] -1 i[z2_23][b0] -1 i[z3_24][b0] -1 i[z12_36][b0] -1 i[z9_37][b0] 8 i[b56][b0] >= 0;
* constraint lin_less_equal _1874
@c[_1874] 1 i[z0_35][b0] 1 i[z8_40][b0] 1 i[z3_22][b0] 1 i[z8_36][b0] -2 i[b57][b0] >= 0;
* constraint lin_less_equal _1875
@c[_1875] -1 i[z0_35][b0] -1 i[z8_40][b0] -1 i[z3_22][b0] -1 i[z8_36][b0] 4 i[b57][b0] >= 0;
* constraint lin_less_equal _1876
@c[_1876] -1 i[z8_23][b0] 1 i[s8][b0] >= 0;
* constraint lin_less_equal _1877
@c[_1877] -1 i[z8_23][b0] 1 i[s23][b0] >= 0;
* constraint lin_less_equal _1878
@c[_1878] 1 i[z8_23][b0] -1 i[s8][b0] -1 i[s23][b0] >= -1;
* constraint lin_less_equal _1879
@c[_1879] -1 i[z9_24][b0] 1 i[s9][b0] >= 0;
* constraint lin_less_equal _1880
@c[_1880] -1 i[z9_24][b0] 1 i[s24][b0] >= 0;
* constraint lin_less_equal _1881
@c[_1881] 1 i[z9_24][b0] -1 i[s9][b0] -1 i[s24][b0] >= -1;
* constraint lin_less_equal _1882
@c[_1882] -1 i[z12_32][b0] 1 i[s12][b0] >= 0;
* constraint lin_less_equal _1883
@c[_1883] -1 i[z12_32][b0] 1 i[s32][b0] >= 0;
* constraint lin_less_equal _1884
@c[_1884] 1 i[z12_32][b0] -1 i[s12][b0] -1 i[s32][b0] >= -1;
* constraint lin_less_equal _1885
@c[_1885] -1 i[z17_25][b0] 1 i[s17][b0] >= 0;
* constraint lin_less_equal _1886
@c[_1886] -1 i[z17_25][b0] 1 i[s25][b0] >= 0;
* constraint lin_less_equal _1887
@c[_1887] 1 i[z17_25][b0] -1 i[s17][b0] -1 i[s25][b0] >= -1;
* constraint lin_less_equal _1888
@c[_1888] -1 i[z11_29][b0] 1 i[s11][b0] >= 0;
* constraint lin_less_equal _1889
@c[_1889] -1 i[z11_29][b0] 1 i[s29][b0] >= 0;
* constraint lin_less_equal _1890
@c[_1890] 1 i[z11_29][b0] -1 i[s11][b0] -1 i[s29][b0] >= -1;
* constraint lin_less_equal _1891
@c[_1891] 1 i[z0_39][b0] 1 i[z8_23][b0] 1 i[z9_24][b0] 1 i[z12_32][b0] 1 i[z13_29][b0] 1 i[z14_30][b0] 1 i[z16_23][b0] 1 i[z17_25][b0] 1 i[z11_29][b0] 1 i[z0_37][b0] -2 i[b58][b0] >= 0;
* constraint lin_less_equal _1892
@c[_1892] -1 i[z0_39][b0] -1 i[z8_23][b0] -1 i[z9_24][b0] -1 i[z12_32][b0] -1 i[z13_29][b0] -1 i[z14_30][b0] -1 i[z16_23][b0] -1 i[z17_25][b0] -1 i[z11_29][b0] -1 i[z0_37][b0] 10 i[b58][b0] >= 0;
* constraint lin_less_equal _1893
@c[_1893] -1 i[z10_29][b0] 1 i[s10][b0] >= 0;
* constraint lin_less_equal _1894
@c[_1894] -1 i[z10_29][b0] 1 i[s29][b0] >= 0;
* constraint lin_less_equal _1895
@c[_1895] 1 i[z10_29][b0] -1 i[s10][b0] -1 i[s29][b0] >= -1;
* constraint lin_less_equal _1896
@c[_1896] -1 i[z11_30][b0] 1 i[s11][b0] >= 0;
* constraint lin_less_equal _1897
@c[_1897] -1 i[z11_30][b0] 1 i[s30][b0] >= 0;
* constraint lin_less_equal _1898
@c[_1898] 1 i[z11_30][b0] -1 i[s11][b0] -1 i[s30][b0] >= -1;
* constraint lin_less_equal _1899
@c[_1899] -1 i[z13_35][b0] 1 i[s13][b0] >= 0;
* constraint lin_less_equal _1900
@c[_1900] -1 i[z13_35][b0] 1 i[s35][b0] >= 0;
* constraint lin_less_equal _1901
@c[_1901] 1 i[z13_35][b0] -1 i[s13][b0] -1 i[s35][b0] >= -1;
* constraint lin_less_equal _1902
@c[_1902] -1 i[z16_22][b0] 1 i[s16][b0] >= 0;
* constraint lin_less_equal _1903
@c[_1903] -1 i[z16_22][b0] 1 i[s22][b0] >= 0;
* constraint lin_less_equal _1904
@c[_1904] 1 i[z16_22][b0] -1 i[s16][b0] -1 i[s22][b0] >= -1;
* constraint lin_less_equal _1905
@c[_1905] -1 i[z9_23][b0] 1 i[s9][b0] >= 0;
* constraint lin_less_equal _1906
@c[_1906] -1 i[z9_23][b0] 1 i[s23][b0] >= 0;
* constraint lin_less_equal _1907
@c[_1907] 1 i[z9_23][b0] -1 i[s9][b0] -1 i[s23][b0] >= -1;
* constraint lin_less_equal _1908
@c[_1908] 1 i[z0_40][b0] 1 i[z8_31][b0] 1 i[z9_32][b0] 1 i[z10_29][b0] 1 i[z11_30][b0] 1 i[z13_35][b0] 1 i[z16_22][b0] 1 i[z9_23][b0] 1 i[z11_25][b0] 1 i[z0_36][b0] -2 i[b59][b0] >= 0;
* constraint lin_less_equal _1909
@c[_1909] -1 i[z0_40][b0] -1 i[z8_31][b0] -1 i[z9_32][b0] -1 i[z10_29][b0] -1 i[z11_30][b0] -1 i[z13_35][b0] -1 i[z16_22][b0] -1 i[z9_23][b0] -1 i[z11_25][b0] -1 i[z0_36][b0] 10 i[b59][b0] >= 0;
* constraint lin_less_equal _1910
@c[_1910] 1 i[s1][b0] 1 i[s3][b0] 1 i[s5][b0] 1 i[s7][b0] 1 i[z9_10][b0] 1 i[z8_11][b0] 1 i[z14_15][b0] 1 i[z13_16][b0] 1 i[z19_20][b0] 1 i[z18_21][b0] 1 i[z24_29][b0] 1 i[z26_31][b0] 1 i[z28_33][b0] 1 i[z23_30][b0] 1 i[z25_32][b0] 1 i[z27_34][b0] -2 i[b60][b0] >= 0;
* constraint lin_less_equal _1911
@c[_1911] -1 i[s1][b0] -1 i[s3][b0] -1 i[s5][b0] -1 i[s7][b0] -1 i[z9_10][b0] -1 i[z8_11][b0] -1 i[z14_15][b0] -1 i[z13_16][b0] -1 i[z19_20][b0] -1 i[z18_21][b0] -1 i[z24_29][b0] -1 i[z26_31][b0] -1 i[z28_33][b0] -1 i[z23_30][b0] -1 i[z25_32][b0] -1 i[z27_34][b0] 16 i[b60][b0] >= 0;
* constraint lin_less_equal _1912
@c[_1912] -1 i[z1_3][b0] 1 i[s1][b0] >= 0;
* constraint lin_less_equal _1913
@c[_1913] -1 i[z1_3][b0] 1 i[s3][b0] >= 0;
* constraint lin_less_equal _1914
@c[_1914] 1 i[z1_3][b0] -1 i[s1][b0] -1 i[s3][b0] >= -1;
* constraint lin_less_equal _1915
@c[_1915] -1 i[z5_7][b0] 1 i[s5][b0] >= 0;
* constraint lin_less_equal _1916
@c[_1916] -1 i[z5_7][b0] 1 i[s7][b0] >= 0;
* constraint lin_less_equal _1917
@c[_1917] 1 i[z5_7][b0] -1 i[s5][b0] -1 i[s7][b0] >= -1;
* constraint lin_less_equal _1918
@c[_1918] -1 i[z24_31][b0] 1 i[s24][b0] >= 0;
* constraint lin_less_equal _1919
@c[_1919] -1 i[z24_31][b0] 1 i[s31][b0] >= 0;
* constraint lin_less_equal _1920
@c[_1920] 1 i[z24_31][b0] -1 i[s24][b0] -1 i[s31][b0] >= -1;
* constraint lin_less_equal _1921
@c[_1921] -1 i[z26_33][b0] 1 i[s26][b0] >= 0;
* constraint lin_less_equal _1922
@c[_1922] -1 i[z26_33][b0] 1 i[s33][b0] >= 0;
* constraint lin_less_equal _1923
@c[_1923] 1 i[z26_33][b0] -1 i[s26][b0] -1 i[s33][b0] >= -1;
* constraint lin_less_equal _1924
@c[_1924] -1 i[z25_30][b0] 1 i[s25][b0] >= 0;
* constraint lin_less_equal _1925
@c[_1925] -1 i[z25_30][b0] 1 i[s30][b0] >= 0;
* constraint lin_less_equal _1926
@c[_1926] 1 i[z25_30][b0] -1 i[s25][b0] -1 i[s30][b0] >= -1;
* constraint lin_less_equal _1927
@c[_1927] -1 i[z27_32][b0] 1 i[s27][b0] >= 0;
* constraint lin_less_equal _1928
@c[_1928] -1 i[z27_32][b0] 1 i[s32][b0] >= 0;
* constraint lin_less_equal _1929
@c[_1929] 1 i[z27_32][b0] -1 i[s27][b0] -1 i[s32][b0] >= -1;
* constraint lin_less_equal _1930
@c[_1930] 1 i[z1_3][b0] 1 i[z5_7][b0] 1 i[z8_9][b0] 1 i[z12_15][b0] 1 i[z13_14][b0] 1 i[z18_19][b0] 1 i[z24_31][b0] 1 i[z26_33][b0] 1 i[z25_30][b0] 1 i[z27_32][b0] -2 i[b61][b0] >= 0;
* constraint lin_less_equal _1931
@c[_1931] -1 i[z1_3][b0] -1 i[z5_7][b0] -1 i[z8_9][b0] -1 i[z12_15][b0] -1 i[z13_14][b0] -1 i[z18_19][b0] -1 i[z24_31][b0] -1 i[z26_33][b0] -1 i[z25_30][b0] -1 i[z27_32][b0] 10 i[b61][b0] >= 0;
* constraint lin_less_equal _1932
@c[_1932] -1 i[z1_5][b0] 1 i[s1][b0] >= 0;
* constraint lin_less_equal _1933
@c[_1933] -1 i[z1_5][b0] 1 i[s5][b0] >= 0;
* constraint lin_less_equal _1934
@c[_1934] 1 i[z1_5][b0] -1 i[s1][b0] -1 i[s5][b0] >= -1;
* constraint lin_less_equal _1935
@c[_1935] -1 i[z3_7][b0] 1 i[s3][b0] >= 0;
* constraint lin_less_equal _1936
@c[_1936] -1 i[z3_7][b0] 1 i[s7][b0] >= 0;
* constraint lin_less_equal _1937
@c[_1937] 1 i[z3_7][b0] -1 i[s3][b0] -1 i[s7][b0] >= -1;
* constraint lin_less_equal _1938
@c[_1938] -1 i[z9_15][b0] 1 i[s9][b0] >= 0;
* constraint lin_less_equal _1939
@c[_1939] -1 i[z9_15][b0] 1 i[s15][b0] >= 0;
* constraint lin_less_equal _1940
@c[_1940] 1 i[z9_15][b0] -1 i[s9][b0] -1 i[s15][b0] >= -1;
* constraint lin_less_equal _1941
@c[_1941] -1 i[z11_13][b0] 1 i[s11][b0] >= 0;
* constraint lin_less_equal _1942
@c[_1942] -1 i[z11_13][b0] 1 i[s13][b0] >= 0;
* constraint lin_less_equal _1943
@c[_1943] 1 i[z11_13][b0] -1 i[s11][b0] -1 i[s13][b0] >= -1;
* constraint lin_less_equal _1944
@c[_1944] -1 i[z14_20][b0] 1 i[s14][b0] >= 0;
* constraint lin_less_equal _1945
@c[_1945] -1 i[z14_20][b0] 1 i[s20][b0] >= 0;
* constraint lin_less_equal _1946
@c[_1946] 1 i[z14_20][b0] -1 i[s14][b0] -1 i[s20][b0] >= -1;
* constraint lin_less_equal _1947
@c[_1947] -1 i[z16_18][b0] 1 i[s16][b0] >= 0;
* constraint lin_less_equal _1948
@c[_1948] -1 i[z16_18][b0] 1 i[s18][b0] >= 0;
* constraint lin_less_equal _1949
@c[_1949] 1 i[z16_18][b0] -1 i[s16][b0] -1 i[s18][b0] >= -1;
* constraint lin_less_equal _1950
@c[_1950] 1 i[z1_5][b0] 1 i[z3_7][b0] 1 i[z9_15][b0] 1 i[z11_13][b0] 1 i[z14_20][b0] 1 i[z16_18][b0] 1 i[z23_24][b0] 1 i[z25_26][b0] 1 i[z27_28][b0] 1 i[z22_32][b0] -2 i[b62][b0] >= 0;
* constraint lin_less_equal _1951
@c[_1951] -1 i[z1_5][b0] -1 i[z3_7][b0] -1 i[z9_15][b0] -1 i[z11_13][b0] -1 i[z14_20][b0] -1 i[z16_18][b0] -1 i[z23_24][b0] -1 i[z25_26][b0] -1 i[z27_28][b0] -1 i[z22_32][b0] 10 i[b62][b0] >= 0;
* constraint lin_less_equal _1952
@c[_1952] -1 i[z1_7][b0] 1 i[s1][b0] >= 0;
* constraint lin_less_equal _1953
@c[_1953] -1 i[z1_7][b0] 1 i[s7][b0] >= 0;
* constraint lin_less_equal _1954
@c[_1954] 1 i[z1_7][b0] -1 i[s1][b0] -1 i[s7][b0] >= -1;
* constraint lin_less_equal _1955
@c[_1955] -1 i[z9_13][b0] 1 i[s9][b0] >= 0;
* constraint lin_less_equal _1956
@c[_1956] -1 i[z9_13][b0] 1 i[s13][b0] >= 0;
* constraint lin_less_equal _1957
@c[_1957] 1 i[z9_13][b0] -1 i[s9][b0] -1 i[s13][b0] >= -1;
* constraint lin_less_equal _1958
@c[_1958] -1 i[z12_20][b0] 1 i[s12][b0] >= 0;
* constraint lin_less_equal _1959
@c[_1959] -1 i[z12_20][b0] 1 i[s20][b0] >= 0;
* constraint lin_less_equal _1960
@c[_1960] 1 i[z12_20][b0] -1 i[s12][b0] -1 i[s20][b0] >= -1;
* constraint lin_less_equal _1961
@c[_1961] -1 i[z14_18][b0] 1 i[s14][b0] >= 0;
* constraint lin_less_equal _1962
@c[_1962] -1 i[z14_18][b0] 1 i[s18][b0] >= 0;
* constraint lin_less_equal _1963
@c[_1963] 1 i[z14_18][b0] -1 i[s14][b0] -1 i[s18][b0] >= -1;
* constraint lin_less_equal _1964
@c[_1964] -1 i[z24_25][b0] 1 i[s24][b0] >= 0;
* constraint lin_less_equal _1965
@c[_1965] -1 i[z24_25][b0] 1 i[s25][b0] >= 0;
* constraint lin_less_equal _1966
@c[_1966] 1 i[z24_25][b0] -1 i[s24][b0] -1 i[s25][b0] >= -1;
* constraint lin_less_equal _1967
@c[_1967] -1 i[z26_27][b0] 1 i[s26][b0] >= 0;
* constraint lin_less_equal _1968
@c[_1968] -1 i[z26_27][b0] 1 i[s27][b0] >= 0;
* constraint lin_less_equal _1969
@c[_1969] 1 i[z26_27][b0] -1 i[s26][b0] -1 i[s27][b0] >= -1;
* constraint lin_less_equal _1970
@c[_1970] -1 i[z22_30][b0] 1 i[s22][b0] >= 0;
* constraint lin_less_equal _1971
@c[_1971] -1 i[z22_30][b0] 1 i[s30][b0] >= 0;
* constraint lin_less_equal _1972
@c[_1972] 1 i[z22_30][b0] -1 i[s22][b0] -1 i[s30][b0] >= -1;
* constraint lin_less_equal _1973
@c[_1973] 1 i[z1_7][b0] 1 i[z9_13][b0] 1 i[z12_20][b0] 1 i[z14_18][b0] 1 i[z24_25][b0] 1 i[z26_27][b0] 1 i[z22_30][b0] -2 i[b63][b0] >= 0;
* constraint lin_less_equal _1974
@c[_1974] -1 i[z1_7][b0] -1 i[z9_13][b0] -1 i[z12_20][b0] -1 i[z14_18][b0] -1 i[z24_25][b0] -1 i[z26_27][b0] -1 i[z22_30][b0] 7 i[b63][b0] >= 0;
* constraint lin_less_equal _1975
@c[_1975] 1 i[z1_17][b0] 1 i[z4_12][b0] 1 i[z24_39][b0] 1 i[z24_37][b0] -2 i[b64][b0] >= 0;
* constraint lin_less_equal _1976
@c[_1976] -1 i[z1_17][b0] -1 i[z4_12][b0] -1 i[z24_39][b0] -1 i[z24_37][b0] 4 i[b64][b0] >= 0;
* constraint lin_less_equal _1977
@c[_1977] -1 i[z1_19][b0] 1 i[s1][b0] >= 0;
* constraint lin_less_equal _1978
@c[_1978] -1 i[z1_19][b0] 1 i[s19][b0] >= 0;
* constraint lin_less_equal _1979
@c[_1979] 1 i[z1_19][b0] -1 i[s1][b0] -1 i[s19][b0] >= -1;
* constraint lin_less_equal _1980
@c[_1980] -1 i[z3_21][b0] 1 i[s3][b0] >= 0;
* constraint lin_less_equal _1981
@c[_1981] -1 i[z3_21][b0] 1 i[s21][b0] >= 0;
* constraint lin_less_equal _1982
@c[_1982] 1 i[z3_21][b0] -1 i[s3][b0] -1 i[s21][b0] >= -1;
* constraint lin_less_equal _1983
@c[_1983] -1 i[z6_9][b0] 1 i[s6][b0] >= 0;
* constraint lin_less_equal _1984
@c[_1984] -1 i[z6_9][b0] 1 i[s9][b0] >= 0;
* constraint lin_less_equal _1985
@c[_1985] 1 i[z6_9][b0] -1 i[s6][b0] -1 i[s9][b0] >= -1;
* constraint lin_less_equal _1986
@c[_1986] -1 i[z4_11][b0] 1 i[s4][b0] >= 0;
* constraint lin_less_equal _1987
@c[_1987] -1 i[z4_11][b0] 1 i[s11][b0] >= 0;
* constraint lin_less_equal _1988
@c[_1988] 1 i[z4_11][b0] -1 i[s4][b0] -1 i[s11][b0] >= -1;
* constraint lin_less_equal _1989
@c[_1989] -1 i[z26_36][b0] 1 i[s26][b0] >= 0;
* constraint lin_less_equal _1990
@c[_1990] -1 i[z26_36][b0] 1 i[s36][b0] >= 0;
* constraint lin_less_equal _1991
@c[_1991] 1 i[z26_36][b0] -1 i[s26][b0] -1 i[s36][b0] >= -1;
* constraint lin_less_equal _1992
@c[_1992] 1 i[z1_19][b0] 1 i[z3_21][b0] 1 i[z6_9][b0] 1 i[z4_11][b0] 1 i[z26_36][b0] 1 i[z26_36][b0] -2 i[b65][b0] >= 0;
* constraint lin_less_equal _1993
@c[_1993] -1 i[z1_19][b0] -1 i[z3_21][b0] -1 i[z6_9][b0] -1 i[z4_11][b0] -1 i[z26_36][b0] -1 i[z26_36][b0] 6 i[b65][b0] >= 0;
* constraint lin_less_equal _1994
@c[_1994] -1 i[z24_36][b0] 1 i[s24][b0] >= 0;
* constraint lin_less_equal _1995
@c[_1995] -1 i[z24_36][b0] 1 i[s36][b0] >= 0;
* constraint lin_less_equal _1996
@c[_1996] 1 i[z24_36][b0] -1 i[s24][b0] -1 i[s36][b0] >= -1;
* constraint lin_less_equal _1997
@c[_1997] 1 i[z1_21][b0] 1 i[z4_9][b0] 1 i[z24_36][b0] 1 i[z24_36][b0] -2 i[b66][b0] >= 0;
* constraint lin_less_equal _1998
@c[_1998] -1 i[z1_21][b0] -1 i[z4_9][b0] -1 i[z24_36][b0] -1 i[z24_36][b0] 4 i[b66][b0] >= 0;
* constraint lin_less_equal _1999
@c[_1999] 1 i[z1_24][b0] 1 i[z3_26][b0] 1 i[z5_30][b0] 1 i[z7_32][b0] 1 i[z4_26][b0] 1 i[z6_28][b0] 1 i[z0_32][b0] 1 i[z2_34][b0] -2 i[b67][b0] >= 0;
* constraint lin_less_equal _2000
@c[_2000] -1 i[z1_24][b0] -1 i[z3_26][b0] -1 i[z5_30][b0] -1 i[z7_32][b0] -1 i[z4_26][b0] -1 i[z6_28][b0] -1 i[z0_32][b0] -1 i[z2_34][b0] 8 i[b67][b0] >= 0;
* constraint lin_less_equal _2001
@c[_2001] 1 i[z1_26][b0] 1 i[z3_28][b0] 1 i[z5_32][b0] 1 i[z7_34][b0] 1 i[z4_24][b0] 1 i[z6_26][b0] 1 i[z0_30][b0] 1 i[z2_32][b0] -2 i[b68][b0] >= 0;
* constraint lin_less_equal _2002
@c[_2002] -1 i[z1_26][b0] -1 i[z3_28][b0] -1 i[z5_32][b0] -1 i[z7_34][b0] -1 i[z4_24][b0] -1 i[z6_26][b0] -1 i[z0_30][b0] -1 i[z2_32][b0] 8 i[b68][b0] >= 0;
* constraint lin_less_equal _2003
@c[_2003] -1 i[z1_28][b0] 1 i[s1][b0] >= 0;
* constraint lin_less_equal _2004
@c[_2004] -1 i[z1_28][b0] 1 i[s28][b0] >= 0;
* constraint lin_less_equal _2005
@c[_2005] 1 i[z1_28][b0] -1 i[s1][b0] -1 i[s28][b0] >= -1;
* constraint lin_less_equal _2006
@c[_2006] -1 i[z5_34][b0] 1 i[s5][b0] >= 0;
* constraint lin_less_equal _2007
@c[_2007] -1 i[z5_34][b0] 1 i[s34][b0] >= 0;
* constraint lin_less_equal _2008
@c[_2008] 1 i[z5_34][b0] -1 i[s5][b0] -1 i[s34][b0] >= -1;
* constraint lin_less_equal _2009
@c[_2009] -1 i[z6_24][b0] 1 i[s6][b0] >= 0;
* constraint lin_less_equal _2010
@c[_2010] -1 i[z6_24][b0] 1 i[s24][b0] >= 0;
* constraint lin_less_equal _2011
@c[_2011] 1 i[z6_24][b0] -1 i[s6][b0] -1 i[s24][b0] >= -1;
* constraint lin_less_equal _2012
@c[_2012] -1 i[z2_30][b0] 1 i[s2][b0] >= 0;
* constraint lin_less_equal _2013
@c[_2013] -1 i[z2_30][b0] 1 i[s30][b0] >= 0;
* constraint lin_less_equal _2014
@c[_2014] 1 i[z2_30][b0] -1 i[s2][b0] -1 i[s30][b0] >= -1;
* constraint lin_less_equal _2015
@c[_2015] 1 i[z1_28][b0] 1 i[z5_34][b0] 1 i[z6_24][b0] 1 i[z2_30][b0] -2 i[b69][b0] >= 0;
* constraint lin_less_equal _2016
@c[_2016] -1 i[z1_28][b0] -1 i[z5_34][b0] -1 i[z6_24][b0] -1 i[z2_30][b0] 4 i[b69][b0] >= 0;
* constraint lin_less_equal _2017
@c[_2017] 1 i[z1_30][b0] 1 i[z3_32][b0] 1 i[z0_26][b0] 1 i[z2_28][b0] -2 i[b70][b0] >= 0;
* constraint lin_less_equal _2018
@c[_2018] -1 i[z1_30][b0] -1 i[z3_32][b0] -1 i[z0_26][b0] -1 i[z2_28][b0] 4 i[b70][b0] >= 0;
* constraint lin_less_equal _2019
@c[_2019] 1 i[z1_32][b0] 1 i[z3_34][b0] 1 i[z0_24][b0] 1 i[z2_26][b0] -2 i[b71][b0] >= 0;
* constraint lin_less_equal _2020
@c[_2020] -1 i[z1_32][b0] -1 i[z3_34][b0] -1 i[z0_24][b0] -1 i[z2_26][b0] 4 i[b71][b0] >= 0;
* constraint lin_less_equal _2021
@c[_2021] 1 i[z1_34][b0] 1 i[z2_24][b0] -2 i[b72][b0] >= 0;
* constraint lin_less_equal _2022
@c[_2022] -1 i[z1_34][b0] -1 i[z2_24][b0] 2 i[b72][b0] >= 0;
* constraint lin_less_equal _2023
@c[_2023] 1 i[z1_35][b0] 1 i[z9_40][b0] 1 i[z2_22][b0] 1 i[z9_36][b0] -2 i[b73][b0] >= 0;
* constraint lin_less_equal _2024
@c[_2024] -1 i[z1_35][b0] -1 i[z9_40][b0] -1 i[z2_22][b0] -1 i[z9_36][b0] 4 i[b73][b0] >= 0;
* constraint lin_less_equal _2025
@c[_2025] -1 i[z12_31][b0] 1 i[s12][b0] >= 0;
* constraint lin_less_equal _2026
@c[_2026] -1 i[z12_31][b0] 1 i[s31][b0] >= 0;
* constraint lin_less_equal _2027
@c[_2027] 1 i[z12_31][b0] -1 i[s12][b0] -1 i[s31][b0] >= -1;
* constraint lin_less_equal _2028
@c[_2028] -1 i[z17_26][b0] 1 i[s17][b0] >= 0;
* constraint lin_less_equal _2029
@c[_2029] -1 i[z17_26][b0] 1 i[s26][b0] >= 0;
* constraint lin_less_equal _2030
@c[_2030] 1 i[z17_26][b0] -1 i[s17][b0] -1 i[s26][b0] >= -1;
* constraint lin_less_equal _2031
@c[_2031] 1 i[z1_39][b0] 1 i[z9_23][b0] 1 i[z12_31][b0] 1 i[z14_29][b0] 1 i[z15_23][b0] 1 i[z16_24][b0] 1 i[z17_26][b0] 1 i[z10_29][b0] 1 i[z11_30][b0] 1 i[z1_37][b0] -2 i[b74][b0] >= 0;
* constraint lin_less_equal _2032
@c[_2032] -1 i[z1_39][b0] -1 i[z9_23][b0] -1 i[z12_31][b0] -1 i[z14_29][b0] -1 i[z15_23][b0] -1 i[z16_24][b0] -1 i[z17_26][b0] -1 i[z10_29][b0] -1 i[z11_30][b0] -1 i[z1_37][b0] 10 i[b74][b0] >= 0;
* constraint lin_less_equal _2033
@c[_2033] -1 i[z14_35][b0] 1 i[s14][b0] >= 0;
* constraint lin_less_equal _2034
@c[_2034] -1 i[z14_35][b0] 1 i[s35][b0] >= 0;
* constraint lin_less_equal _2035
@c[_2035] 1 i[z14_35][b0] -1 i[s14][b0] -1 i[s35][b0] >= -1;
* constraint lin_less_equal _2036
@c[_2036] -1 i[z15_22][b0] 1 i[s15][b0] >= 0;
* constraint lin_less_equal _2037
@c[_2037] -1 i[z15_22][b0] 1 i[s22][b0] >= 0;
* constraint lin_less_equal _2038
@c[_2038] 1 i[z15_22][b0] -1 i[s15][b0] -1 i[s22][b0] >= -1;
* constraint lin_less_equal _2039
@c[_2039] 1 i[z1_40][b0] 1 i[z9_31][b0] 1 i[z11_29][b0] 1 i[z14_35][b0] 1 i[z15_22][b0] 1 i[z8_23][b0] 1 i[z9_24][b0] 1 i[z10_25][b0] 1 i[z11_26][b0] 1 i[z1_36][b0] -2 i[b75][b0] >= 0;
* constraint lin_less_equal _2040
@c[_2040] -1 i[z1_40][b0] -1 i[z9_31][b0] -1 i[z11_29][b0] -1 i[z14_35][b0] -1 i[z15_22][b0] -1 i[z8_23][b0] -1 i[z9_24][b0] -1 i[z10_25][b0] -1 i[z11_26][b0] -1 i[z1_36][b0] 10 i[b75][b0] >= 0;
* constraint lin_less_equal _2041
@c[_2041] -1 i[z10_11][b0] 1 i[s10][b0] >= 0;
* constraint lin_less_equal _2042
@c[_2042] -1 i[z10_11][b0] 1 i[s11][b0] >= 0;
* constraint lin_less_equal _2043
@c[_2043] 1 i[z10_11][b0] -1 i[s10][b0] -1 i[s11][b0] >= -1;
* constraint lin_less_equal _2044
@c[_2044] -1 i[z13_17][b0] 1 i[s13][b0] >= 0;
* constraint lin_less_equal _2045
@c[_2045] -1 i[z13_17][b0] 1 i[s17][b0] >= 0;
* constraint lin_less_equal _2046
@c[_2046] 1 i[z13_17][b0] -1 i[s13][b0] -1 i[s17][b0] >= -1;
* constraint lin_less_equal _2047
@c[_2047] -1 i[z15_16][b0] 1 i[s15][b0] >= 0;
* constraint lin_less_equal _2048
@c[_2048] -1 i[z15_16][b0] 1 i[s16][b0] >= 0;
* constraint lin_less_equal _2049
@c[_2049] 1 i[z15_16][b0] -1 i[s15][b0] -1 i[s16][b0] >= -1;
* constraint lin_less_equal _2050
@c[_2050] -1 i[z20_21][b0] 1 i[s20][b0] >= 0;
* constraint lin_less_equal _2051
@c[_2051] -1 i[z20_21][b0] 1 i[s21][b0] >= 0;
* constraint lin_less_equal _2052
@c[_2052] 1 i[z20_21][b0] -1 i[s20][b0] -1 i[s21][b0] >= -1;
* constraint lin_less_equal _2053
@c[_2053] 1 i[z0_2][b0] 1 i[z4_6][b0] 1 i[z10_11][b0] 1 i[z13_17][b0] 1 i[z15_16][b0] 1 i[z20_21][b0] 1 i[z25_30][b0] 1 i[z27_32][b0] 1 i[z24_31][b0] 1 i[z26_33][b0] -2 i[b76][b0] >= 0;
* constraint lin_less_equal _2054
@c[_2054] -1 i[z0_2][b0] -1 i[z4_6][b0] -1 i[z10_11][b0] -1 i[z13_17][b0] -1 i[z15_16][b0] -1 i[z20_21][b0] -1 i[z25_30][b0] -1 i[z27_32][b0] -1 i[z24_31][b0] -1 i[z26_33][b0] 10 i[b76][b0] >= 0;
* constraint lin_less_equal _2055
@c[_2055] -1 i[z2_4][b0] 1 i[s2][b0] >= 0;
* constraint lin_less_equal _2056
@c[_2056] -1 i[z2_4][b0] 1 i[s4][b0] >= 0;
* constraint lin_less_equal _2057
@c[_2057] 1 i[z2_4][b0] -1 i[s2][b0] -1 i[s4][b0] >= -1;
* constraint lin_less_equal _2058
@c[_2058] -1 i[z8_17][b0] 1 i[s8][b0] >= 0;
* constraint lin_less_equal _2059
@c[_2059] -1 i[z8_17][b0] 1 i[s17][b0] >= 0;
* constraint lin_less_equal _2060
@c[_2060] 1 i[z8_17][b0] -1 i[s8][b0] -1 i[s17][b0] >= -1;
* constraint lin_less_equal _2061
@c[_2061] -1 i[z10_16][b0] 1 i[s10][b0] >= 0;
* constraint lin_less_equal _2062
@c[_2062] -1 i[z10_16][b0] 1 i[s16][b0] >= 0;
* constraint lin_less_equal _2063
@c[_2063] 1 i[z10_16][b0] -1 i[s10][b0] -1 i[s16][b0] >= -1;
* constraint lin_less_equal _2064
@c[_2064] -1 i[z15_21][b0] 1 i[s15][b0] >= 0;
* constraint lin_less_equal _2065
@c[_2065] -1 i[z15_21][b0] 1 i[s21][b0] >= 0;
* constraint lin_less_equal _2066
@c[_2066] 1 i[z15_21][b0] -1 i[s15][b0] -1 i[s21][b0] >= -1;
* constraint lin_less_equal _2067
@c[_2067] 1 i[z2_4][b0] 1 i[z8_17][b0] 1 i[z10_16][b0] 1 i[z15_21][b0] 1 i[z22_30][b0] 1 i[z24_25][b0] 1 i[z26_27][b0] -2 i[b77][b0] >= 0;
* constraint lin_less_equal _2068
@c[_2068] -1 i[z2_4][b0] -1 i[z8_17][b0] -1 i[z10_16][b0] -1 i[z15_21][b0] -1 i[z22_30][b0] -1 i[z24_25][b0] -1 i[z26_27][b0] 7 i[b77][b0] >= 0;
* constraint lin_less_equal _2069
@c[_2069] -1 i[z2_5][b0] 1 i[s2][b0] >= 0;
* constraint lin_less_equal _2070
@c[_2070] -1 i[z2_5][b0] 1 i[s5][b0] >= 0;
* constraint lin_less_equal _2071
@c[_2071] 1 i[z2_5][b0] -1 i[s2][b0] -1 i[s5][b0] >= -1;
* constraint lin_less_equal _2072
@c[_2072] -1 i[z3_4][b0] 1 i[s3][b0] >= 0;
* constraint lin_less_equal _2073
@c[_2073] -1 i[z3_4][b0] 1 i[s4][b0] >= 0;
* constraint lin_less_equal _2074
@c[_2074] 1 i[z3_4][b0] -1 i[s3][b0] -1 i[s4][b0] >= -1;
* constraint lin_less_equal _2075
@c[_2075] -1 i[z9_17][b0] 1 i[s9][b0] >= 0;
* constraint lin_less_equal _2076
@c[_2076] -1 i[z9_17][b0] 1 i[s17][b0] >= 0;
* constraint lin_less_equal _2077
@c[_2077] 1 i[z9_17][b0] -1 i[s9][b0] -1 i[s17][b0] >= -1;
* constraint lin_less_equal _2078
@c[_2078] -1 i[z10_15][b0] 1 i[s10][b0] >= 0;
* constraint lin_less_equal _2079
@c[_2079] -1 i[z10_15][b0] 1 i[s15][b0] >= 0;
* constraint lin_less_equal _2080
@c[_2080] 1 i[z10_15][b0] -1 i[s10][b0] -1 i[s15][b0] >= -1;
* constraint lin_less_equal _2081
@c[_2081] -1 i[z11_16][b0] 1 i[s11][b0] >= 0;
* constraint lin_less_equal _2082
@c[_2082] -1 i[z11_16][b0] 1 i[s16][b0] >= 0;
* constraint lin_less_equal _2083
@c[_2083] 1 i[z11_16][b0] -1 i[s11][b0] -1 i[s16][b0] >= -1;
* constraint lin_less_equal _2084
@c[_2084] -1 i[z15_20][b0] 1 i[s15][b0] >= 0;
* constraint lin_less_equal _2085
@c[_2085] -1 i[z15_20][b0] 1 i[s20][b0] >= 0;
* constraint lin_less_equal _2086
@c[_2086] 1 i[z15_20][b0] -1 i[s15][b0] -1 i[s20][b0] >= -1;
* constraint lin_less_equal _2087
@c[_2087] -1 i[z16_21][b0] 1 i[s16][b0] >= 0;
* constraint lin_less_equal _2088
@c[_2088] -1 i[z16_21][b0] 1 i[s21][b0] >= 0;
* constraint lin_less_equal _2089
@c[_2089] 1 i[z16_21][b0] -1 i[s16][b0] -1 i[s21][b0] >= -1;
* constraint lin_less_equal _2090
@c[_2090] -1 i[z17_19][b0] 1 i[s17][b0] >= 0;
* constraint lin_less_equal _2091
@c[_2091] -1 i[z17_19][b0] 1 i[s19][b0] >= 0;
* constraint lin_less_equal _2092
@c[_2092] 1 i[z17_19][b0] -1 i[s17][b0] -1 i[s19][b0] >= -1;
* constraint lin_less_equal _2093
@c[_2093] -1 i[z36_39][b0] 1 i[s36][b0] >= 0;
* constraint lin_less_equal _2094
@c[_2094] -1 i[z36_39][b0] 1 i[s39][b0] >= 0;
* constraint lin_less_equal _2095
@c[_2095] 1 i[z36_39][b0] -1 i[s36][b0] -1 i[s39][b0] >= -1;
* constraint lin_less_equal _2096
@c[_2096] 1 i[z2_5][b0] 1 i[z3_4][b0] 1 i[z9_17][b0] 1 i[z10_15][b0] 1 i[z11_16][b0] 1 i[z15_20][b0] 1 i[z16_21][b0] 1 i[z17_19][b0] 1 i[z22_29][b0] 1 i[z23_25][b0] 1 i[z24_26][b0] 1 i[z25_27][b0] 1 i[z26_28][b0] 1 i[z22_33][b0] 1 i[z36_39][b0] 1 i[z36_39][b0] -2 i[b78][b0] >= 0;
* constraint lin_less_equal _2097
@c[_2097] -1 i[z2_5][b0] -1 i[z3_4][b0] -1 i[z9_17][b0] -1 i[z10_15][b0] -1 i[z11_16][b0] -1 i[z15_20][b0] -1 i[z16_21][b0] -1 i[z17_19][b0] -1 i[z22_29][b0] -1 i[z23_25][b0] -1 i[z24_26][b0] -1 i[z25_27][b0] -1 i[z26_28][b0] -1 i[z22_33][b0] -1 i[z36_39][b0] -1 i[z36_39][b0] 16 i[b78][b0] >= 0;
* constraint lin_less_equal _2098
@c[_2098] 1 i[z2_8][b0] 1 i[z6_13][b0] 1 i[z3_15][b0] 1 i[z7_20][b0] -2 i[b79][b0] >= 0;
* constraint lin_less_equal _2099
@c[_2099] -1 i[z2_8][b0] -1 i[z6_13][b0] -1 i[z3_15][b0] -1 i[z7_20][b0] 4 i[b79][b0] >= 0;
* constraint lin_less_equal _2100
@c[_2100] 1 i[z2_12][b0] 1 i[z7_17][b0] 1 i[z27_37][b0] 1 i[z27_39][b0] -2 i[b80][b0] >= 0;
* constraint lin_less_equal _2101
@c[_2101] -1 i[z2_12][b0] -1 i[z7_17][b0] -1 i[z27_37][b0] -1 i[z27_39][b0] 4 i[b80][b0] >= 0;
* constraint lin_less_equal _2102
@c[_2102] 1 i[z2_13][b0] 1 i[z6_18][b0] 1 i[z3_10][b0] 1 i[z7_15][b0] -2 i[b81][b0] >= 0;
* constraint lin_less_equal _2103
@c[_2103] -1 i[z2_13][b0] -1 i[z6_18][b0] -1 i[z3_10][b0] -1 i[z7_15][b0] 4 i[b81][b0] >= 0;
* constraint lin_less_equal _2104
@c[_2104] 1 i[z2_18][b0] 1 i[z7_10][b0] -2 i[b82][b0] >= 0;
* constraint lin_less_equal _2105
@c[_2105] -1 i[z2_18][b0] -1 i[z7_10][b0] 2 i[b82][b0] >= 0;
* constraint lin_less_equal _2106
@c[_2106] -1 i[z2_19][b0] 1 i[s2][b0] >= 0;
* constraint lin_less_equal _2107
@c[_2107] -1 i[z2_19][b0] 1 i[s19][b0] >= 0;
* constraint lin_less_equal _2108
@c[_2108] 1 i[z2_19][b0] -1 i[s2][b0] -1 i[s19][b0] >= -1;
* constraint lin_less_equal _2109
@c[_2109] -1 i[z3_18][b0] 1 i[s3][b0] >= 0;
* constraint lin_less_equal _2110
@c[_2110] -1 i[z3_18][b0] 1 i[s18][b0] >= 0;
* constraint lin_less_equal _2111
@c[_2111] 1 i[z3_18][b0] -1 i[s3][b0] -1 i[s18][b0] >= -1;
* constraint lin_less_equal _2112
@c[_2112] -1 i[z6_10][b0] 1 i[s6][b0] >= 0;
* constraint lin_less_equal _2113
@c[_2113] -1 i[z6_10][b0] 1 i[s10][b0] >= 0;
* constraint lin_less_equal _2114
@c[_2114] 1 i[z6_10][b0] -1 i[s6][b0] -1 i[s10][b0] >= -1;
* constraint lin_less_equal _2115
@c[_2115] -1 i[z7_11][b0] 1 i[s7][b0] >= 0;
* constraint lin_less_equal _2116
@c[_2116] -1 i[z7_11][b0] 1 i[s11][b0] >= 0;
* constraint lin_less_equal _2117
@c[_2117] 1 i[z7_11][b0] -1 i[s7][b0] -1 i[s11][b0] >= -1;
* constraint lin_less_equal _2118
@c[_2118] -1 i[z27_36][b0] 1 i[s27][b0] >= 0;
* constraint lin_less_equal _2119
@c[_2119] -1 i[z27_36][b0] 1 i[s36][b0] >= 0;
* constraint lin_less_equal _2120
@c[_2120] 1 i[z27_36][b0] -1 i[s27][b0] -1 i[s36][b0] >= -1;
* constraint lin_less_equal _2121
@c[_2121] 1 i[z2_19][b0] 1 i[z3_18][b0] 1 i[z6_10][b0] 1 i[z7_11][b0] 1 i[z22_37][b0] 1 i[z27_36][b0] 1 i[z27_36][b0] 1 i[z22_39][b0] -2 i[b83][b0] >= 0;
* constraint lin_less_equal _2122
@c[_2122] -1 i[z2_19][b0] -1 i[z3_18][b0] -1 i[z6_10][b0] -1 i[z7_11][b0] -1 i[z22_37][b0] -1 i[z27_36][b0] -1 i[z27_36][b0] -1 i[z22_39][b0] 8 i[b83][b0] >= 0;
* constraint lin_less_equal _2123
@c[_2123] -1 i[z6_29][b0] 1 i[s6][b0] >= 0;
* constraint lin_less_equal _2124
@c[_2124] -1 i[z6_29][b0] 1 i[s29][b0] >= 0;
* constraint lin_less_equal _2125
@c[_2125] 1 i[z6_29][b0] -1 i[s6][b0] -1 i[s29][b0] >= -1;
* constraint lin_less_equal _2126
@c[_2126] -1 i[z15_39][b0] 1 i[s15][b0] >= 0;
* constraint lin_less_equal _2127
@c[_2127] -1 i[z15_39][b0] 1 i[s39][b0] >= 0;
* constraint lin_less_equal _2128
@c[_2128] 1 i[z15_39][b0] -1 i[s15][b0] -1 i[s39][b0] >= -1;
* constraint lin_less_equal _2129
@c[_2129] -1 i[z5_27][b0] 1 i[s5][b0] >= 0;
* constraint lin_less_equal _2130
@c[_2130] -1 i[z5_27][b0] 1 i[s27][b0] >= 0;
* constraint lin_less_equal _2131
@c[_2131] 1 i[z5_27][b0] -1 i[s5][b0] -1 i[s27][b0] >= -1;
* constraint lin_less_equal _2132
@c[_2132] 1 i[z2_23][b0] 1 i[z6_29][b0] 1 i[z15_39][b0] 1 i[z5_27][b0] 1 i[z1_33][b0] 1 i[z15_39][b0] -2 i[b84][b0] >= 0;
* constraint lin_less_equal _2133
@c[_2133] -1 i[z2_23][b0] -1 i[z6_29][b0] -1 i[z15_39][b0] -1 i[z5_27][b0] -1 i[z1_33][b0] -1 i[z15_39][b0] 6 i[b84][b0] >= 0;
* constraint lin_less_equal _2134
@c[_2134] -1 i[z10_39][b0] 1 i[s10][b0] >= 0;
* constraint lin_less_equal _2135
@c[_2135] -1 i[z10_39][b0] 1 i[s39][b0] >= 0;
* constraint lin_less_equal _2136
@c[_2136] 1 i[z10_39][b0] -1 i[s10][b0] -1 i[s39][b0] >= -1;
* constraint lin_less_equal _2137
@c[_2137] 1 i[z2_29][b0] 1 i[z10_39][b0] 1 i[z1_27][b0] 1 i[z10_39][b0] -2 i[b85][b0] >= 0;
* constraint lin_less_equal _2138
@c[_2138] -1 i[z2_29][b0] -1 i[z10_39][b0] -1 i[z1_27][b0] -1 i[z10_39][b0] 4 i[b85][b0] >= 0;
* constraint lin_less_equal _2139
@c[_2139] -1 i[z11_39][b0] 1 i[s11][b0] >= 0;
* constraint lin_less_equal _2140
@c[_2140] -1 i[z11_39][b0] 1 i[s39][b0] >= 0;
* constraint lin_less_equal _2141
@c[_2141] 1 i[z11_39][b0] -1 i[s11][b0] -1 i[s39][b0] >= -1;
* constraint lin_less_equal _2142
@c[_2142] -1 i[z17_40][b0] 1 i[s17][b0] >= 0;
* constraint lin_less_equal _2143
@c[_2143] -1 i[z17_40][b0] 1 i[s40][b0] >= 0;
* constraint lin_less_equal _2144
@c[_2144] 1 i[z17_40][b0] -1 i[s17][b0] -1 i[s40][b0] >= -1;
* constraint lin_less_equal _2145
@c[_2145] -1 i[z17_36][b0] 1 i[s17][b0] >= 0;
* constraint lin_less_equal _2146
@c[_2146] -1 i[z17_36][b0] 1 i[s36][b0] >= 0;
* constraint lin_less_equal _2147
@c[_2147] 1 i[z17_36][b0] -1 i[s17][b0] -1 i[s36][b0] >= -1;
* constraint lin_less_equal _2148
@c[_2148] 1 i[z2_30][b0] 1 i[z3_29][b0] 1 i[z11_39][b0] 1 i[z17_40][b0] 1 i[z0_27][b0] 1 i[z1_28][b0] 1 i[z17_36][b0] 1 i[z11_39][b0] -2 i[b86][b0] >= 0;
* constraint lin_less_equal _2149
@c[_2149] -1 i[z2_30][b0] -1 i[z3_29][b0] -1 i[z11_39][b0] -1 i[z17_40][b0] -1 i[z0_27][b0] -1 i[z1_28][b0] -1 i[z17_36][b0] -1 i[z11_39][b0] 8 i[b86][b0] >= 0;
* constraint lin_less_equal _2150
@c[_2150] 1 i[z2_35][b0] 1 i[z10_40][b0] 1 i[z1_22][b0] 1 i[z10_36][b0] -2 i[b87][b0] >= 0;
* constraint lin_less_equal _2151
@c[_2151] -1 i[z2_35][b0] -1 i[z10_40][b0] -1 i[z1_22][b0] -1 i[z10_36][b0] 4 i[b87][b0] >= 0;
* constraint lin_less_equal _2152
@c[_2152] -1 i[z10_27][b0] 1 i[s10][b0] >= 0;
* constraint lin_less_equal _2153
@c[_2153] -1 i[z10_27][b0] 1 i[s27][b0] >= 0;
* constraint lin_less_equal _2154
@c[_2154] 1 i[z10_27][b0] -1 i[s10][b0] -1 i[s27][b0] >= -1;
* constraint lin_less_equal _2155
@c[_2155] -1 i[z11_28][b0] 1 i[s11][b0] >= 0;
* constraint lin_less_equal _2156
@c[_2156] -1 i[z11_28][b0] 1 i[s28][b0] >= 0;
* constraint lin_less_equal _2157
@c[_2157] 1 i[z11_28][b0] -1 i[s11][b0] -1 i[s28][b0] >= -1;
* constraint lin_less_equal _2158
@c[_2158] -1 i[z17_32][b0] 1 i[s17][b0] >= 0;
* constraint lin_less_equal _2159
@c[_2159] -1 i[z17_32][b0] 1 i[s32][b0] >= 0;
* constraint lin_less_equal _2160
@c[_2160] 1 i[z17_32][b0] -1 i[s17][b0] -1 i[s32][b0] >= -1;
* constraint lin_less_equal _2161
@c[_2161] -1 i[z12_25][b0] 1 i[s12][b0] >= 0;
* constraint lin_less_equal _2162
@c[_2162] -1 i[z12_25][b0] 1 i[s25][b0] >= 0;
* constraint lin_less_equal _2163
@c[_2163] 1 i[z12_25][b0] -1 i[s12][b0] -1 i[s25][b0] >= -1;
* constraint lin_less_equal _2164
@c[_2164] -1 i[z9_33][b0] 1 i[s9][b0] >= 0;
* constraint lin_less_equal _2165
@c[_2165] -1 i[z9_33][b0] 1 i[s33][b0] >= 0;
* constraint lin_less_equal _2166
@c[_2166] 1 i[z9_33][b0] -1 i[s9][b0] -1 i[s33][b0] >= -1;
* constraint lin_less_equal _2167
@c[_2167] 1 i[z2_37][b0] 1 i[z10_27][b0] 1 i[z11_28][b0] 1 i[z15_33][b0] 1 i[z16_34][b0] 1 i[z17_32][b0] 1 i[z12_25][b0] 1 i[z14_27][b0] 1 i[z9_33][b0] 1 i[z2_39][b0] -2 i[b88][b0] >= 0;
* constraint lin_less_equal _2168
@c[_2168] -1 i[z2_37][b0] -1 i[z10_27][b0] -1 i[z11_28][b0] -1 i[z15_33][b0] -1 i[z16_34][b0] -1 i[z17_32][b0] -1 i[z12_25][b0] -1 i[z14_27][b0] -1 i[z9_33][b0] -1 i[z2_39][b0] 10 i[b88][b0] >= 0;
* constraint lin_less_equal _2169
@c[_2169] -1 i[z8_33][b0] 1 i[s8][b0] >= 0;
* constraint lin_less_equal _2170
@c[_2170] -1 i[z8_33][b0] 1 i[s33][b0] >= 0;
* constraint lin_less_equal _2171
@c[_2171] 1 i[z8_33][b0] -1 i[s8][b0] -1 i[s33][b0] >= -1;
* constraint lin_less_equal _2172
@c[_2172] -1 i[z9_34][b0] 1 i[s9][b0] >= 0;
* constraint lin_less_equal _2173
@c[_2173] -1 i[z9_34][b0] 1 i[s34][b0] >= 0;
* constraint lin_less_equal _2174
@c[_2174] 1 i[z9_34][b0] -1 i[s9][b0] -1 i[s34][b0] >= -1;
* constraint lin_less_equal _2175
@c[_2175] -1 i[z15_35][b0] 1 i[s15][b0] >= 0;
* constraint lin_less_equal _2176
@c[_2176] -1 i[z15_35][b0] 1 i[s35][b0] >= 0;
* constraint lin_less_equal _2177
@c[_2177] 1 i[z15_35][b0] -1 i[s15][b0] -1 i[s35][b0] >= -1;
* constraint lin_less_equal _2178
@c[_2178] -1 i[z14_22][b0] 1 i[s14][b0] >= 0;
* constraint lin_less_equal _2179
@c[_2179] -1 i[z14_22][b0] 1 i[s22][b0] >= 0;
* constraint lin_less_equal _2180
@c[_2180] 1 i[z14_22][b0] -1 i[s14][b0] -1 i[s22][b0] >= -1;
* constraint lin_less_equal _2181
@c[_2181] -1 i[z11_27][b0] 1 i[s11][b0] >= 0;
* constraint lin_less_equal _2182
@c[_2182] -1 i[z11_27][b0] 1 i[s27][b0] >= 0;
* constraint lin_less_equal _2183
@c[_2183] 1 i[z11_27][b0] -1 i[s11][b0] -1 i[s27][b0] >= -1;
* constraint lin_less_equal _2184
@c[_2184] 1 i[z2_40][b0] 1 i[z8_33][b0] 1 i[z9_34][b0] 1 i[z10_31][b0] 1 i[z11_32][b0] 1 i[z15_35][b0] 1 i[z14_22][b0] 1 i[z9_25][b0] 1 i[z11_27][b0] 1 i[z2_36][b0] -2 i[b89][b0] >= 0;
* constraint lin_less_equal _2185
@c[_2185] -1 i[z2_40][b0] -1 i[z8_33][b0] -1 i[z9_34][b0] -1 i[z10_31][b0] -1 i[z11_32][b0] -1 i[z15_35][b0] -1 i[z14_22][b0] -1 i[z9_25][b0] -1 i[z11_27][b0] -1 i[z2_36][b0] 10 i[b89][b0] >= 0;
* constraint lin_less_equal _2186
@c[_2186] 1 i[z1_3][b0] 1 i[z5_7][b0] 1 i[z10_11][b0] 1 i[z15_16][b0] 1 i[z13_17][b0] 1 i[z20_21][b0] 1 i[z26_29][b0] 1 i[z28_31][b0] 1 i[z23_32][b0] 1 i[z25_34][b0] -2 i[b90][b0] >= 0;
* constraint lin_less_equal _2187
@c[_2187] -1 i[z1_3][b0] -1 i[z5_7][b0] -1 i[z10_11][b0] -1 i[z15_16][b0] -1 i[z13_17][b0] -1 i[z20_21][b0] -1 i[z26_29][b0] -1 i[z28_31][b0] -1 i[z23_32][b0] -1 i[z25_34][b0] 10 i[b90][b0] >= 0;
* constraint lin_less_equal _2188
@c[_2188] -1 i[z3_5][b0] 1 i[s3][b0] >= 0;
* constraint lin_less_equal _2189
@c[_2189] -1 i[z3_5][b0] 1 i[s5][b0] >= 0;
* constraint lin_less_equal _2190
@c[_2190] 1 i[z3_5][b0] -1 i[s3][b0] -1 i[s5][b0] >= -1;
* constraint lin_less_equal _2191
@c[_2191] -1 i[z11_15][b0] 1 i[s11][b0] >= 0;
* constraint lin_less_equal _2192
@c[_2192] -1 i[z11_15][b0] 1 i[s15][b0] >= 0;
* constraint lin_less_equal _2193
@c[_2193] 1 i[z11_15][b0] -1 i[s11][b0] -1 i[s15][b0] >= -1;
* constraint lin_less_equal _2194
@c[_2194] -1 i[z16_20][b0] 1 i[s16][b0] >= 0;
* constraint lin_less_equal _2195
@c[_2195] -1 i[z16_20][b0] 1 i[s20][b0] >= 0;
* constraint lin_less_equal _2196
@c[_2196] 1 i[z16_20][b0] -1 i[s16][b0] -1 i[s20][b0] >= -1;
* constraint lin_less_equal _2197
@c[_2197] -1 i[z17_18][b0] 1 i[s17][b0] >= 0;
* constraint lin_less_equal _2198
@c[_2198] -1 i[z17_18][b0] 1 i[s18][b0] >= 0;
* constraint lin_less_equal _2199
@c[_2199] 1 i[z17_18][b0] -1 i[s17][b0] -1 i[s18][b0] >= -1;
* constraint lin_less_equal _2200
@c[_2200] 1 i[z3_5][b0] 1 i[z11_15][b0] 1 i[z16_20][b0] 1 i[z17_18][b0] 1 i[z23_26][b0] 1 i[z25_28][b0] 1 i[z22_34][b0] -2 i[b91][b0] >= 0;
* constraint lin_less_equal _2201
@c[_2201] -1 i[z3_5][b0] -1 i[z11_15][b0] -1 i[z16_20][b0] -1 i[z17_18][b0] -1 i[z23_26][b0] -1 i[z25_28][b0] -1 i[z22_34][b0] 7 i[b91][b0] >= 0;
* constraint lin_less_equal _2202
@c[_2202] 1 i[z3_12][b0] 1 i[z6_17][b0] 1 i[z28_37][b0] 1 i[z28_39][b0] -2 i[b92][b0] >= 0;
* constraint lin_less_equal _2203
@c[_2203] -1 i[z3_12][b0] -1 i[z6_17][b0] -1 i[z28_37][b0] -1 i[z28_39][b0] 4 i[b92][b0] >= 0;
* constraint lin_less_equal _2204
@c[_2204] -1 i[z28_36][b0] 1 i[s28][b0] >= 0;
* constraint lin_less_equal _2205
@c[_2205] -1 i[z28_36][b0] 1 i[s36][b0] >= 0;
* constraint lin_less_equal _2206
@c[_2206] 1 i[z28_36][b0] -1 i[s28][b0] -1 i[s36][b0] >= -1;
* constraint lin_less_equal _2207
@c[_2207] 1 i[z3_19][b0] 1 i[z6_11][b0] 1 i[z28_36][b0] 1 i[z28_36][b0] -2 i[b93][b0] >= 0;
* constraint lin_less_equal _2208
@c[_2208] -1 i[z3_19][b0] -1 i[z6_11][b0] -1 i[z28_36][b0] -1 i[z28_36][b0] 4 i[b93][b0] >= 0;
* constraint lin_less_equal _2209
@c[_2209] -1 i[z7_30][b0] 1 i[s7][b0] >= 0;
* constraint lin_less_equal _2210
@c[_2210] -1 i[z7_30][b0] 1 i[s30][b0] >= 0;
* constraint lin_less_equal _2211
@c[_2211] 1 i[z7_30][b0] -1 i[s7][b0] -1 i[s30][b0] >= -1;
* constraint lin_less_equal _2212
@c[_2212] -1 i[z4_28][b0] 1 i[s4][b0] >= 0;
* constraint lin_less_equal _2213
@c[_2213] -1 i[z4_28][b0] 1 i[s28][b0] >= 0;
* constraint lin_less_equal _2214
@c[_2214] 1 i[z4_28][b0] -1 i[s4][b0] -1 i[s28][b0] >= -1;
* constraint lin_less_equal _2215
@c[_2215] 1 i[z3_24][b0] 1 i[z7_30][b0] 1 i[z4_28][b0] 1 i[z0_34][b0] -2 i[b94][b0] >= 0;
* constraint lin_less_equal _2216
@c[_2216] -1 i[z3_24][b0] -1 i[z7_30][b0] -1 i[z4_28][b0] -1 i[z0_34][b0] 4 i[b94][b0] >= 0;
* constraint lin_less_equal _2217
@c[_2217] 1 i[z3_30][b0] 1 i[z0_28][b0] -2 i[b95][b0] >= 0;
* constraint lin_less_equal _2218
@c[_2218] -1 i[z3_30][b0] -1 i[z0_28][b0] 2 i[b95][b0] >= 0;
* constraint lin_less_equal _2219
@c[_2219] 1 i[z3_35][b0] 1 i[z11_40][b0] 1 i[z0_22][b0] 1 i[z11_36][b0] -2 i[b96][b0] >= 0;
* constraint lin_less_equal _2220
@c[_2220] -1 i[z3_35][b0] -1 i[z11_40][b0] -1 i[z0_22][b0] -1 i[z11_36][b0] 4 i[b96][b0] >= 0;
* constraint lin_less_equal _2221
@c[_2221] -1 i[z17_31][b0] 1 i[s17][b0] >= 0;
* constraint lin_less_equal _2222
@c[_2222] -1 i[z17_31][b0] 1 i[s31][b0] >= 0;
* constraint lin_less_equal _2223
@c[_2223] 1 i[z17_31][b0] -1 i[s17][b0] -1 i[s31][b0] >= -1;
* constraint lin_less_equal _2224
@c[_2224] -1 i[z12_26][b0] 1 i[s12][b0] >= 0;
* constraint lin_less_equal _2225
@c[_2225] -1 i[z12_26][b0] 1 i[s26][b0] >= 0;
* constraint lin_less_equal _2226
@c[_2226] 1 i[z12_26][b0] -1 i[s12][b0] -1 i[s26][b0] >= -1;
* constraint lin_less_equal _2227
@c[_2227] 1 i[z3_37][b0] 1 i[z11_27][b0] 1 i[z16_33][b0] 1 i[z17_31][b0] 1 i[z12_26][b0] 1 i[z13_27][b0] 1 i[z14_28][b0] 1 i[z8_33][b0] 1 i[z9_34][b0] 1 i[z3_39][b0] -2 i[b97][b0] >= 0;
* constraint lin_less_equal _2228
@c[_2228] -1 i[z3_37][b0] -1 i[z11_27][b0] -1 i[z16_33][b0] -1 i[z17_31][b0] -1 i[z12_26][b0] -1 i[z13_27][b0] -1 i[z14_28][b0] -1 i[z8_33][b0] -1 i[z9_34][b0] -1 i[z3_39][b0] 10 i[b97][b0] >= 0;
* constraint lin_less_equal _2229
@c[_2229] -1 i[z16_35][b0] 1 i[s16][b0] >= 0;
* constraint lin_less_equal _2230
@c[_2230] -1 i[z16_35][b0] 1 i[s35][b0] >= 0;
* constraint lin_less_equal _2231
@c[_2231] 1 i[z16_35][b0] -1 i[s16][b0] -1 i[s35][b0] >= -1;
* constraint lin_less_equal _2232
@c[_2232] -1 i[z13_22][b0] 1 i[s13][b0] >= 0;
* constraint lin_less_equal _2233
@c[_2233] -1 i[z13_22][b0] 1 i[s22][b0] >= 0;
* constraint lin_less_equal _2234
@c[_2234] 1 i[z13_22][b0] -1 i[s13][b0] -1 i[s22][b0] >= -1;
* constraint lin_less_equal _2235
@c[_2235] 1 i[z3_40][b0] 1 i[z9_33][b0] 1 i[z11_31][b0] 1 i[z16_35][b0] 1 i[z13_22][b0] 1 i[z8_25][b0] 1 i[z9_26][b0] 1 i[z10_27][b0] 1 i[z11_28][b0] 1 i[z3_36][b0] -2 i[b98][b0] >= 0;
* constraint lin_less_equal _2236
@c[_2236] -1 i[z3_40][b0] -1 i[z9_33][b0] -1 i[z11_31][b0] -1 i[z16_35][b0] -1 i[z13_22][b0] -1 i[z8_25][b0] -1 i[z9_26][b0] -1 i[z10_27][b0] -1 i[z11_28][b0] -1 i[z3_36][b0] 10 i[b98][b0] >= 0;
* constraint lin_less_equal _2237
@c[_2237] -1 i[z29_30][b0] 1 i[s29][b0] >= 0;
* constraint lin_less_equal _2238
@c[_2238] -1 i[z29_30][b0] 1 i[s30][b0] >= 0;
* constraint lin_less_equal _2239
@c[_2239] 1 i[z29_30][b0] -1 i[s29][b0] -1 i[s30][b0] >= -1;
* constraint lin_less_equal _2240
@c[_2240] -1 i[z31_32][b0] 1 i[s31][b0] >= 0;
* constraint lin_less_equal _2241
@c[_2241] -1 i[z31_32][b0] 1 i[s32][b0] >= 0;
* constraint lin_less_equal _2242
@c[_2242] 1 i[z31_32][b0] -1 i[s31][b0] -1 i[s32][b0] >= -1;
* constraint lin_less_equal _2243
@c[_2243] -1 i[z33_34][b0] 1 i[s33][b0] >= 0;
* constraint lin_less_equal _2244
@c[_2244] -1 i[z33_34][b0] 1 i[s34][b0] >= 0;
* constraint lin_less_equal _2245
@c[_2245] 1 i[z33_34][b0] -1 i[s33][b0] -1 i[s34][b0] >= -1;
* constraint lin_less_equal _2246
@c[_2246] -1 i[z26_35][b0] 1 i[s26][b0] >= 0;
* constraint lin_less_equal _2247
@c[_2247] -1 i[z26_35][b0] 1 i[s35][b0] >= 0;
* constraint lin_less_equal _2248
@c[_2248] 1 i[z26_35][b0] -1 i[s26][b0] -1 i[s35][b0] >= -1;
* constraint lin_less_equal _2249
@c[_2249] 1 i[z0_4][b0] 1 i[z2_6][b0] 1 i[z11_13][b0] 1 i[z9_15][b0] 1 i[z16_18][b0] 1 i[z14_20][b0] 1 i[z29_30][b0] 1 i[z31_32][b0] 1 i[z33_34][b0] 1 i[z26_35][b0] -2 i[b99][b0] >= 0;
* constraint lin_less_equal _2250
@c[_2250] -1 i[z0_4][b0] -1 i[z2_6][b0] -1 i[z11_13][b0] -1 i[z9_15][b0] -1 i[z16_18][b0] -1 i[z14_20][b0] -1 i[z29_30][b0] -1 i[z31_32][b0] -1 i[z33_34][b0] -1 i[z26_35][b0] 10 i[b99][b0] >= 0;
* constraint lin_less_equal _2251
@c[_2251] -1 i[z29_32][b0] 1 i[s29][b0] >= 0;
* constraint lin_less_equal _2252
@c[_2252] -1 i[z29_32][b0] 1 i[s32][b0] >= 0;
* constraint lin_less_equal _2253
@c[_2253] 1 i[z29_32][b0] -1 i[s29][b0] -1 i[s32][b0] >= -1;
* constraint lin_less_equal _2254
@c[_2254] -1 i[z31_34][b0] 1 i[s31][b0] >= 0;
* constraint lin_less_equal _2255
@c[_2255] -1 i[z31_34][b0] 1 i[s34][b0] >= 0;
* constraint lin_less_equal _2256
@c[_2256] 1 i[z31_34][b0] -1 i[s31][b0] -1 i[s34][b0] >= -1;
* constraint lin_less_equal _2257
@c[_2257] -1 i[z28_35][b0] 1 i[s28][b0] >= 0;
* constraint lin_less_equal _2258
@c[_2258] -1 i[z28_35][b0] 1 i[s35][b0] >= 0;
* constraint lin_less_equal _2259
@c[_2259] 1 i[z28_35][b0] -1 i[s28][b0] -1 i[s35][b0] >= -1;
* constraint lin_less_equal _2260
@c[_2260] 1 i[z2_4][b0] 1 i[z9_13][b0] 1 i[z14_18][b0] 1 i[z12_20][b0] 1 i[z29_32][b0] 1 i[z31_34][b0] 1 i[z28_35][b0] -2 i[b100][b0] >= 0;
* constraint lin_less_equal _2261
@c[_2261] -1 i[z2_4][b0] -1 i[z9_13][b0] -1 i[z14_18][b0] -1 i[z12_20][b0] -1 i[z29_32][b0] -1 i[z31_34][b0] -1 i[z28_35][b0] 7 i[b100][b0] >= 0;
* constraint lin_less_equal _2262
@c[_2262] -1 i[z23_35][b0] 1 i[s23][b0] >= 0;
* constraint lin_less_equal _2263
@c[_2263] -1 i[z23_35][b0] 1 i[s35][b0] >= 0;
* constraint lin_less_equal _2264
@c[_2264] 1 i[z23_35][b0] -1 i[s23][b0] -1 i[s35][b0] >= -1;
* constraint lin_less_equal _2265
@c[_2265] -1 i[z29_31][b0] 1 i[s29][b0] >= 0;
* constraint lin_less_equal _2266
@c[_2266] -1 i[z29_31][b0] 1 i[s31][b0] >= 0;
* constraint lin_less_equal _2267
@c[_2267] 1 i[z29_31][b0] -1 i[s29][b0] -1 i[s31][b0] >= -1;
* constraint lin_less_equal _2268
@c[_2268] -1 i[z30_32][b0] 1 i[s30][b0] >= 0;
* constraint lin_less_equal _2269
@c[_2269] -1 i[z30_32][b0] 1 i[s32][b0] >= 0;
* constraint lin_less_equal _2270
@c[_2270] 1 i[z30_32][b0] -1 i[s30][b0] -1 i[s32][b0] >= -1;
* constraint lin_less_equal _2271
@c[_2271] -1 i[z31_33][b0] 1 i[s31][b0] >= 0;
* constraint lin_less_equal _2272
@c[_2272] -1 i[z31_33][b0] 1 i[s33][b0] >= 0;
* constraint lin_less_equal _2273
@c[_2273] 1 i[z31_33][b0] -1 i[s31][b0] -1 i[s33][b0] >= -1;
* constraint lin_less_equal _2274
@c[_2274] -1 i[z32_34][b0] 1 i[s32][b0] >= 0;
* constraint lin_less_equal _2275
@c[_2275] -1 i[z32_34][b0] 1 i[s34][b0] >= 0;
* constraint lin_less_equal _2276
@c[_2276] 1 i[z32_34][b0] -1 i[s32][b0] -1 i[s34][b0] >= -1;
* constraint lin_less_equal _2277
@c[_2277] -1 i[z27_35][b0] 1 i[s27][b0] >= 0;
* constraint lin_less_equal _2278
@c[_2278] -1 i[z27_35][b0] 1 i[s35][b0] >= 0;
* constraint lin_less_equal _2279
@c[_2279] 1 i[z27_35][b0] -1 i[s27][b0] -1 i[s35][b0] >= -1;
* constraint lin_less_equal _2280
@c[_2280] -1 i[z37_40][b0] 1 i[s37][b0] >= 0;
* constraint lin_less_equal _2281
@c[_2281] -1 i[z37_40][b0] 1 i[s40][b0] >= 0;
* constraint lin_less_equal _2282
@c[_2282] 1 i[z37_40][b0] -1 i[s37][b0] -1 i[s40][b0] >= -1;
* constraint lin_less_equal _2283
@c[_2283] 1 i[z3_4][b0] 1 i[z2_5][b0] 1 i[z11_12][b0] 1 i[z8_13][b0] 1 i[z9_14][b0] 1 i[z13_18][b0] 1 i[z14_19][b0] 1 i[z12_21][b0] 1 i[z23_35][b0] 1 i[z29_31][b0] 1 i[z30_32][b0] 1 i[z31_33][b0] 1 i[z32_34][b0] 1 i[z27_35][b0] 1 i[z37_40][b0] 1 i[z37_40][b0] -2 i[b101][b0] >= 0;
* constraint lin_less_equal _2284
@c[_2284] -1 i[z3_4][b0] -1 i[z2_5][b0] -1 i[z11_12][b0] -1 i[z8_13][b0] -1 i[z9_14][b0] -1 i[z13_18][b0] -1 i[z14_19][b0] -1 i[z12_21][b0] -1 i[z23_35][b0] -1 i[z29_31][b0] -1 i[z30_32][b0] -1 i[z31_33][b0] -1 i[z32_34][b0] -1 i[z27_35][b0] -1 i[z37_40][b0] -1 i[z37_40][b0] 16 i[b101][b0] >= 0;
* constraint lin_less_equal _2285
@c[_2285] 1 i[z4_8][b0] 1 i[z6_10][b0] 1 i[z3_18][b0] 1 i[z1_20][b0] -2 i[b102][b0] >= 0;
* constraint lin_less_equal _2286
@c[_2286] -1 i[z4_8][b0] -1 i[z6_10][b0] -1 i[z3_18][b0] -1 i[z1_20][b0] 4 i[b102][b0] >= 0;
* constraint lin_less_equal _2287
@c[_2287] 1 i[z4_10][b0] 1 i[z1_18][b0] -2 i[b103][b0] >= 0;
* constraint lin_less_equal _2288
@c[_2288] -1 i[z4_10][b0] -1 i[z1_18][b0] 2 i[b103][b0] >= 0;
* constraint lin_less_equal _2289
@c[_2289] -1 i[z29_40][b0] 1 i[s29][b0] >= 0;
* constraint lin_less_equal _2290
@c[_2290] -1 i[z29_40][b0] 1 i[s40][b0] >= 0;
* constraint lin_less_equal _2291
@c[_2291] 1 i[z29_40][b0] -1 i[s29][b0] -1 i[s40][b0] >= -1;
* constraint lin_less_equal _2292
@c[_2292] -1 i[z35_39][b0] 1 i[s35][b0] >= 0;
* constraint lin_less_equal _2293
@c[_2293] -1 i[z35_39][b0] 1 i[s39][b0] >= 0;
* constraint lin_less_equal _2294
@c[_2294] 1 i[z35_39][b0] -1 i[s35][b0] -1 i[s39][b0] >= -1;
* constraint lin_less_equal _2295
@c[_2295] -1 i[z35_37][b0] 1 i[s35][b0] >= 0;
* constraint lin_less_equal _2296
@c[_2296] -1 i[z35_37][b0] 1 i[s37][b0] >= 0;
* constraint lin_less_equal _2297
@c[_2297] 1 i[z35_37][b0] -1 i[s35][b0] -1 i[s37][b0] >= -1;
* constraint lin_less_equal _2298
@c[_2298] 1 i[z4_11][b0] 1 i[z5_10][b0] 1 i[z0_18][b0] 1 i[z1_19][b0] 1 i[z29_40][b0] 1 i[z35_39][b0] 1 i[z35_37][b0] 1 i[z29_40][b0] -2 i[b104][b0] >= 0;
* constraint lin_less_equal _2299
@c[_2299] -1 i[z4_11][b0] -1 i[z5_10][b0] -1 i[z0_18][b0] -1 i[z1_19][b0] -1 i[z29_40][b0] -1 i[z35_39][b0] -1 i[z35_37][b0] -1 i[z29_40][b0] 8 i[b104][b0] >= 0;
* constraint lin_less_equal _2300
@c[_2300] 1 i[z4_17][b0] 1 i[z1_12][b0] 1 i[z29_39][b0] 1 i[z29_37][b0] -2 i[b105][b0] >= 0;
* constraint lin_less_equal _2301
@c[_2301] -1 i[z4_17][b0] -1 i[z1_12][b0] -1 i[z29_39][b0] -1 i[z29_37][b0] 4 i[b105][b0] >= 0;
* constraint lin_less_equal _2302
@c[_2302] 1 i[z4_22][b0] 1 i[z18_36][b0] 1 i[z7_35][b0] 1 i[z18_40][b0] -2 i[b106][b0] >= 0;
* constraint lin_less_equal _2303
@c[_2303] -1 i[z4_22][b0] -1 i[z18_36][b0] -1 i[z7_35][b0] -1 i[z18_40][b0] 4 i[b106][b0] >= 0;
* constraint lin_less_equal _2304
@c[_2304] -1 i[z18_37][b0] 1 i[s18][b0] >= 0;
* constraint lin_less_equal _2305
@c[_2305] -1 i[z18_37][b0] 1 i[s37][b0] >= 0;
* constraint lin_less_equal _2306
@c[_2306] 1 i[z18_37][b0] -1 i[s18][b0] -1 i[s37][b0] >= -1;
* constraint lin_less_equal _2307
@c[_2307] 1 i[z4_27][b0] 1 i[z18_37][b0] 1 i[z7_29][b0] 1 i[z18_37][b0] -2 i[b107][b0] >= 0;
* constraint lin_less_equal _2308
@c[_2308] -1 i[z4_27][b0] -1 i[z18_37][b0] -1 i[z7_29][b0] -1 i[z18_37][b0] 4 i[b107][b0] >= 0;
* constraint lin_less_equal _2309
@c[_2309] -1 i[z19_37][b0] 1 i[s19][b0] >= 0;
* constraint lin_less_equal _2310
@c[_2310] -1 i[z19_37][b0] 1 i[s37][b0] >= 0;
* constraint lin_less_equal _2311
@c[_2311] 1 i[z19_37][b0] -1 i[s19][b0] -1 i[s37][b0] >= -1;
* constraint lin_less_equal _2312
@c[_2312] 1 i[z4_28][b0] 1 i[z5_27][b0] 1 i[z12_36][b0] 1 i[z19_37][b0] 1 i[z6_29][b0] 1 i[z7_30][b0] 1 i[z19_37][b0] 1 i[z12_40][b0] -2 i[b108][b0] >= 0;
* constraint lin_less_equal _2313
@c[_2313] -1 i[z4_28][b0] -1 i[z5_27][b0] -1 i[z12_36][b0] -1 i[z19_37][b0] -1 i[z6_29][b0] -1 i[z7_30][b0] -1 i[z19_37][b0] -1 i[z12_40][b0] 8 i[b108][b0] >= 0;
* constraint lin_less_equal _2314
@c[_2314] -1 i[z20_23][b0] 1 i[s20][b0] >= 0;
* constraint lin_less_equal _2315
@c[_2315] -1 i[z20_23][b0] 1 i[s23][b0] >= 0;
* constraint lin_less_equal _2316
@c[_2316] 1 i[z20_23][b0] -1 i[s20][b0] -1 i[s23][b0] >= -1;
* constraint lin_less_equal _2317
@c[_2317] -1 i[z21_24][b0] 1 i[s21][b0] >= 0;
* constraint lin_less_equal _2318
@c[_2318] -1 i[z21_24][b0] 1 i[s24][b0] >= 0;
* constraint lin_less_equal _2319
@c[_2319] 1 i[z21_24][b0] -1 i[s21][b0] -1 i[s24][b0] >= -1;
* constraint lin_less_equal _2320
@c[_2320] -1 i[z19_29][b0] 1 i[s19][b0] >= 0;
* constraint lin_less_equal _2321
@c[_2321] -1 i[z19_29][b0] 1 i[s29][b0] >= 0;
* constraint lin_less_equal _2322
@c[_2322] 1 i[z19_29][b0] -1 i[s19][b0] -1 i[s29][b0] >= -1;
* constraint lin_less_equal _2323
@c[_2323] 1 i[z4_36][b0] 1 i[z13_22][b0] 1 i[z18_25][b0] 1 i[z19_26][b0] 1 i[z20_23][b0] 1 i[z21_24][b0] 1 i[z19_29][b0] 1 i[z21_31][b0] 1 i[z16_35][b0] 1 i[z4_40][b0] -2 i[b109][b0] >= 0;
* constraint lin_less_equal _2324
@c[_2324] -1 i[z4_36][b0] -1 i[z13_22][b0] -1 i[z18_25][b0] -1 i[z19_26][b0] -1 i[z20_23][b0] -1 i[z21_24][b0] -1 i[z19_29][b0] -1 i[z21_31][b0] -1 i[z16_35][b0] -1 i[z4_40][b0] 10 i[b109][b0] >= 0;
* constraint lin_less_equal _2325
@c[_2325] -1 i[z18_29][b0] 1 i[s18][b0] >= 0;
* constraint lin_less_equal _2326
@c[_2326] -1 i[z18_29][b0] 1 i[s29][b0] >= 0;
* constraint lin_less_equal _2327
@c[_2327] 1 i[z18_29][b0] -1 i[s18][b0] -1 i[s29][b0] >= -1;
* constraint lin_less_equal _2328
@c[_2328] -1 i[z19_30][b0] 1 i[s19][b0] >= 0;
* constraint lin_less_equal _2329
@c[_2329] -1 i[z19_30][b0] 1 i[s30][b0] >= 0;
* constraint lin_less_equal _2330
@c[_2330] 1 i[z19_30][b0] -1 i[s19][b0] -1 i[s30][b0] >= -1;
* constraint lin_less_equal _2331
@c[_2331] -1 i[z21_23][b0] 1 i[s21][b0] >= 0;
* constraint lin_less_equal _2332
@c[_2332] -1 i[z21_23][b0] 1 i[s23][b0] >= 0;
* constraint lin_less_equal _2333
@c[_2333] 1 i[z21_23][b0] -1 i[s21][b0] -1 i[s23][b0] >= -1;
* constraint lin_less_equal _2334
@c[_2334] 1 i[z4_39][b0] 1 i[z12_26][b0] 1 i[z13_23][b0] 1 i[z14_24][b0] 1 i[z18_29][b0] 1 i[z19_30][b0] 1 i[z21_23][b0] 1 i[z16_29][b0] 1 i[z17_31][b0] 1 i[z4_37][b0] -2 i[b110][b0] >= 0;
* constraint lin_less_equal _2335
@c[_2335] -1 i[z4_39][b0] -1 i[z12_26][b0] -1 i[z13_23][b0] -1 i[z14_24][b0] -1 i[z18_29][b0] -1 i[z19_30][b0] -1 i[z21_23][b0] -1 i[z16_29][b0] -1 i[z17_31][b0] -1 i[z4_37][b0] 10 i[b110][b0] >= 0;
* constraint lin_less_equal _2336
@c[_2336] 1 i[z1_5][b0] 1 i[z3_7][b0] 1 i[z10_14][b0] 1 i[z8_16][b0] 1 i[z15_19][b0] 1 i[z13_21][b0] 1 i[z26_35][b0] 1 i[z29_30][b0] 1 i[z31_32][b0] 1 i[z33_34][b0] -2 i[b111][b0] >= 0;
* constraint lin_less_equal _2337
@c[_2337] -1 i[z1_5][b0] -1 i[z3_7][b0] -1 i[z10_14][b0] -1 i[z8_16][b0] -1 i[z15_19][b0] -1 i[z13_21][b0] -1 i[z26_35][b0] -1 i[z29_30][b0] -1 i[z31_32][b0] -1 i[z33_34][b0] 10 i[b111][b0] >= 0;
* constraint lin_less_equal _2338
@c[_2338] -1 i[z24_35][b0] 1 i[s24][b0] >= 0;
* constraint lin_less_equal _2339
@c[_2339] -1 i[z24_35][b0] 1 i[s35][b0] >= 0;
* constraint lin_less_equal _2340
@c[_2340] 1 i[z24_35][b0] -1 i[s24][b0] -1 i[s35][b0] >= -1;
* constraint lin_less_equal _2341
@c[_2341] -1 i[z30_31][b0] 1 i[s30][b0] >= 0;
* constraint lin_less_equal _2342
@c[_2342] -1 i[z30_31][b0] 1 i[s31][b0] >= 0;
* constraint lin_less_equal _2343
@c[_2343] 1 i[z30_31][b0] -1 i[s30][b0] -1 i[s31][b0] >= -1;
* constraint lin_less_equal _2344
@c[_2344] -1 i[z32_33][b0] 1 i[s32][b0] >= 0;
* constraint lin_less_equal _2345
@c[_2345] -1 i[z32_33][b0] 1 i[s33][b0] >= 0;
* constraint lin_less_equal _2346
@c[_2346] 1 i[z32_33][b0] -1 i[s32][b0] -1 i[s33][b0] >= -1;
* constraint lin_less_equal _2347
@c[_2347] 1 i[z3_5][b0] 1 i[z10_12][b0] 1 i[z8_14][b0] 1 i[z13_19][b0] 1 i[z24_35][b0] 1 i[z30_31][b0] 1 i[z32_33][b0] -2 i[b112][b0] >= 0;
* constraint lin_less_equal _2348
@c[_2348] -1 i[z3_5][b0] -1 i[z10_12][b0] -1 i[z8_14][b0] -1 i[z13_19][b0] -1 i[z24_35][b0] -1 i[z30_31][b0] -1 i[z32_33][b0] 7 i[b112][b0] >= 0;
* constraint lin_less_equal _2349
@c[_2349] -1 i[z32_40][b0] 1 i[s32][b0] >= 0;
* constraint lin_less_equal _2350
@c[_2350] -1 i[z32_40][b0] 1 i[s40][b0] >= 0;
* constraint lin_less_equal _2351
@c[_2351] 1 i[z32_40][b0] -1 i[s32][b0] -1 i[s40][b0] >= -1;
* constraint lin_less_equal _2352
@c[_2352] 1 i[z5_9][b0] 1 i[z7_11][b0] 1 i[z2_19][b0] 1 i[z0_21][b0] 1 i[z32_40][b0] 1 i[z32_40][b0] -2 i[b113][b0] >= 0;
* constraint lin_less_equal _2353
@c[_2353] -1 i[z5_9][b0] -1 i[z7_11][b0] -1 i[z2_19][b0] -1 i[z0_21][b0] -1 i[z32_40][b0] -1 i[z32_40][b0] 6 i[b113][b0] >= 0;
* constraint lin_less_equal _2354
@c[_2354] -1 i[z30_40][b0] 1 i[s30][b0] >= 0;
* constraint lin_less_equal _2355
@c[_2355] -1 i[z30_40][b0] 1 i[s40][b0] >= 0;
* constraint lin_less_equal _2356
@c[_2356] 1 i[z30_40][b0] -1 i[s30][b0] -1 i[s40][b0] >= -1;
* constraint lin_less_equal _2357
@c[_2357] 1 i[z5_11][b0] 1 i[z0_19][b0] 1 i[z30_40][b0] 1 i[z30_40][b0] -2 i[b114][b0] >= 0;
* constraint lin_less_equal _2358
@c[_2358] -1 i[z5_11][b0] -1 i[z0_19][b0] -1 i[z30_40][b0] -1 i[z30_40][b0] 4 i[b114][b0] >= 0;
* constraint lin_less_equal _2359
@c[_2359] 1 i[z5_17][b0] 1 i[z0_12][b0] 1 i[z30_39][b0] 1 i[z30_37][b0] -2 i[b115][b0] >= 0;
* constraint lin_less_equal _2360
@c[_2360] -1 i[z5_17][b0] -1 i[z0_12][b0] -1 i[z30_39][b0] -1 i[z30_37][b0] 4 i[b115][b0] >= 0;
* constraint lin_less_equal _2361
@c[_2361] 1 i[z5_22][b0] 1 i[z19_36][b0] 1 i[z6_35][b0] 1 i[z19_40][b0] -2 i[b116][b0] >= 0;
* constraint lin_less_equal _2362
@c[_2362] -1 i[z5_22][b0] -1 i[z19_36][b0] -1 i[z6_35][b0] -1 i[z19_40][b0] 4 i[b116][b0] >= 0;
* constraint lin_less_equal _2363
@c[_2363] 1 i[z5_24][b0] 1 i[z7_26][b0] 1 i[z4_32][b0] 1 i[z6_34][b0] -2 i[b117][b0] >= 0;
* constraint lin_less_equal _2364
@c[_2364] -1 i[z5_24][b0] -1 i[z7_26][b0] -1 i[z4_32][b0] -1 i[z6_34][b0] 4 i[b117][b0] >= 0;
* constraint lin_less_equal _2365
@c[_2365] 1 i[z5_26][b0] 1 i[z7_28][b0] 1 i[z4_30][b0] 1 i[z6_32][b0] -2 i[b118][b0] >= 0;
* constraint lin_less_equal _2366
@c[_2366] -1 i[z5_26][b0] -1 i[z7_28][b0] -1 i[z4_30][b0] -1 i[z6_32][b0] 4 i[b118][b0] >= 0;
* constraint lin_less_equal _2367
@c[_2367] 1 i[z5_28][b0] 1 i[z6_30][b0] -2 i[b119][b0] >= 0;
* constraint lin_less_equal _2368
@c[_2368] -1 i[z5_28][b0] -1 i[z6_30][b0] 2 i[b119][b0] >= 0;
* constraint lin_less_equal _2369
@c[_2369] 1 i[z5_36][b0] 1 i[z14_22][b0] 1 i[z19_25][b0] 1 i[z21_23][b0] 1 i[z18_29][b0] 1 i[z19_30][b0] 1 i[z20_31][b0] 1 i[z21_32][b0] 1 i[z15_35][b0] 1 i[z5_40][b0] -2 i[b120][b0] >= 0;
* constraint lin_less_equal _2370
@c[_2370] -1 i[z5_36][b0] -1 i[z14_22][b0] -1 i[z19_25][b0] -1 i[z21_23][b0] -1 i[z18_29][b0] -1 i[z19_30][b0] -1 i[z20_31][b0] -1 i[z21_32][b0] -1 i[z15_35][b0] -1 i[z5_40][b0] 10 i[b120][b0] >= 0;
* constraint lin_less_equal _2371
@c[_2371] 1 i[z5_39][b0] 1 i[z12_25][b0] 1 i[z14_23][b0] 1 i[z19_29][b0] 1 i[z20_23][b0] 1 i[z21_24][b0] 1 i[z15_29][b0] 1 i[z16_30][b0] 1 i[z17_32][b0] 1 i[z5_37][b0] -2 i[b121][b0] >= 0;
* constraint lin_less_equal _2372
@c[_2372] -1 i[z5_39][b0] -1 i[z12_25][b0] -1 i[z14_23][b0] -1 i[z19_29][b0] -1 i[z20_23][b0] -1 i[z21_24][b0] -1 i[z15_29][b0] -1 i[z16_30][b0] -1 i[z17_32][b0] -1 i[z5_37][b0] 10 i[b121][b0] >= 0;
* constraint lin_less_equal _2373
@c[_2373] 1 i[z0_6][b0] 1 i[z11_15][b0] 1 i[z17_18][b0] 1 i[z16_20][b0] 1 i[z30_31][b0] 1 i[z32_33][b0] 1 i[z24_35][b0] -2 i[b122][b0] >= 0;
* constraint lin_less_equal _2374
@c[_2374] -1 i[z0_6][b0] -1 i[z11_15][b0] -1 i[z17_18][b0] -1 i[z16_20][b0] -1 i[z30_31][b0] -1 i[z32_33][b0] -1 i[z24_35][b0] 7 i[b122][b0] >= 0;
* constraint lin_less_equal _2375
@c[_2375] -1 i[z39_40][b0] 1 i[s39][b0] >= 0;
* constraint lin_less_equal _2376
@c[_2376] -1 i[z39_40][b0] 1 i[s40][b0] >= 0;
* constraint lin_less_equal _2377
@c[_2377] 1 i[z39_40][b0] -1 i[s39][b0] -1 i[s40][b0] >= -1;
* constraint lin_less_equal _2378
@c[_2378] 1 i[z1_6][b0] 1 i[z0_7][b0] 1 i[z10_15][b0] 1 i[z11_16][b0] 1 i[z9_17][b0] 1 i[z17_19][b0] 1 i[z15_20][b0] 1 i[z16_21][b0] 1 i[z27_35][b0] 1 i[z29_31][b0] 1 i[z30_32][b0] 1 i[z31_33][b0] 1 i[z32_34][b0] 1 i[z23_35][b0] 1 i[z39_40][b0] 1 i[z39_40][b0] -2 i[b123][b0] >= 0;
* constraint lin_less_equal _2379
@c[_2379] -1 i[z1_6][b0] -1 i[z0_7][b0] -1 i[z10_15][b0] -1 i[z11_16][b0] -1 i[z9_17][b0] -1 i[z17_19][b0] -1 i[z15_20][b0] -1 i[z16_21][b0] -1 i[z27_35][b0] -1 i[z29_31][b0] -1 i[z30_32][b0] -1 i[z31_33][b0] -1 i[z32_34][b0] -1 i[z23_35][b0] -1 i[z39_40][b0] -1 i[z39_40][b0] 16 i[b123][b0] >= 0;
* constraint lin_less_equal _2380
@c[_2380] 1 i[z6_8][b0] 1 i[z3_20][b0] -2 i[b124][b0] >= 0;
* constraint lin_less_equal _2381
@c[_2381] -1 i[z6_8][b0] -1 i[z3_20][b0] 2 i[b124][b0] >= 0;
* constraint lin_less_equal _2382
@c[_2382] -1 i[z33_40][b0] 1 i[s33][b0] >= 0;
* constraint lin_less_equal _2383
@c[_2383] -1 i[z33_40][b0] 1 i[s40][b0] >= 0;
* constraint lin_less_equal _2384
@c[_2384] 1 i[z33_40][b0] -1 i[s33][b0] -1 i[s40][b0] >= -1;
* constraint lin_less_equal _2385
@c[_2385] 1 i[z6_9][b0] 1 i[z7_8][b0] 1 i[z2_20][b0] 1 i[z3_21][b0] 1 i[z33_40][b0] 1 i[z35_37][b0] 1 i[z35_39][b0] 1 i[z33_40][b0] -2 i[b125][b0] >= 0;
* constraint lin_less_equal _2386
@c[_2386] -1 i[z6_9][b0] -1 i[z7_8][b0] -1 i[z2_20][b0] -1 i[z3_21][b0] -1 i[z33_40][b0] -1 i[z35_37][b0] -1 i[z35_39][b0] -1 i[z33_40][b0] 8 i[b125][b0] >= 0;
* constraint lin_less_equal _2387
@c[_2387] 1 i[z6_12][b0] 1 i[z3_17][b0] 1 i[z33_37][b0] 1 i[z33_39][b0] -2 i[b126][b0] >= 0;
* constraint lin_less_equal _2388
@c[_2388] -1 i[z6_12][b0] -1 i[z3_17][b0] -1 i[z33_37][b0] -1 i[z33_39][b0] 4 i[b126][b0] >= 0;
* constraint lin_less_equal _2389
@c[_2389] 1 i[z6_22][b0] 1 i[z20_36][b0] 1 i[z5_35][b0] 1 i[z20_40][b0] -2 i[b127][b0] >= 0;
* constraint lin_less_equal _2390
@c[_2390] -1 i[z6_22][b0] -1 i[z20_36][b0] -1 i[z5_35][b0] -1 i[z20_40][b0] 4 i[b127][b0] >= 0;
* constraint lin_less_equal _2391
@c[_2391] -1 i[z20_39][b0] 1 i[s20][b0] >= 0;
* constraint lin_less_equal _2392
@c[_2392] -1 i[z20_39][b0] 1 i[s39][b0] >= 0;
* constraint lin_less_equal _2393
@c[_2393] 1 i[z20_39][b0] -1 i[s20][b0] -1 i[s39][b0] >= -1;
* constraint lin_less_equal _2394
@c[_2394] 1 i[z6_23][b0] 1 i[z20_39][b0] 1 i[z5_33][b0] 1 i[z20_39][b0] -2 i[b128][b0] >= 0;
* constraint lin_less_equal _2395
@c[_2395] -1 i[z6_23][b0] -1 i[z20_39][b0] -1 i[z5_33][b0] -1 i[z20_39][b0] 4 i[b128][b0] >= 0;
* constraint lin_less_equal _2396
@c[_2396] -1 i[z21_39][b0] 1 i[s21][b0] >= 0;
* constraint lin_less_equal _2397
@c[_2397] -1 i[z21_39][b0] 1 i[s39][b0] >= 0;
* constraint lin_less_equal _2398
@c[_2398] 1 i[z21_39][b0] -1 i[s21][b0] -1 i[s39][b0] >= -1;
* constraint lin_less_equal _2399
@c[_2399] 1 i[z6_24][b0] 1 i[z7_23][b0] 1 i[z17_36][b0] 1 i[z21_39][b0] 1 i[z4_33][b0] 1 i[z5_34][b0] 1 i[z21_39][b0] 1 i[z17_40][b0] -2 i[b129][b0] >= 0;
* constraint lin_less_equal _2400
@c[_2400] -1 i[z6_24][b0] -1 i[z7_23][b0] -1 i[z17_36][b0] -1 i[z21_39][b0] -1 i[z4_33][b0] -1 i[z5_34][b0] -1 i[z21_39][b0] -1 i[z17_40][b0] 8 i[b129][b0] >= 0;
* constraint lin_less_equal _2401
@c[_2401] -1 i[z18_27][b0] 1 i[s18][b0] >= 0;
* constraint lin_less_equal _2402
@c[_2402] -1 i[z18_27][b0] 1 i[s27][b0] >= 0;
* constraint lin_less_equal _2403
@c[_2403] 1 i[z18_27][b0] -1 i[s18][b0] -1 i[s27][b0] >= -1;
* constraint lin_less_equal _2404
@c[_2404] -1 i[z19_28][b0] 1 i[s19][b0] >= 0;
* constraint lin_less_equal _2405
@c[_2405] -1 i[z19_28][b0] 1 i[s28][b0] >= 0;
* constraint lin_less_equal _2406
@c[_2406] 1 i[z19_28][b0] -1 i[s19][b0] -1 i[s28][b0] >= -1;
* constraint lin_less_equal _2407
@c[_2407] -1 i[z21_33][b0] 1 i[s21][b0] >= 0;
* constraint lin_less_equal _2408
@c[_2408] -1 i[z21_33][b0] 1 i[s33][b0] >= 0;
* constraint lin_less_equal _2409
@c[_2409] 1 i[z21_33][b0] -1 i[s21][b0] -1 i[s33][b0] >= -1;
* constraint lin_less_equal _2410
@c[_2410] 1 i[z6_36][b0] 1 i[z15_22][b0] 1 i[z18_27][b0] 1 i[z19_28][b0] 1 i[z20_25][b0] 1 i[z21_26][b0] 1 i[z19_31][b0] 1 i[z21_33][b0] 1 i[z14_35][b0] 1 i[z6_40][b0] -2 i[b130][b0] >= 0;
* constraint lin_less_equal _2411
@c[_2411] -1 i[z6_36][b0] -1 i[z15_22][b0] -1 i[z18_27][b0] -1 i[z19_28][b0] -1 i[z20_25][b0] -1 i[z21_26][b0] -1 i[z19_31][b0] -1 i[z21_33][b0] -1 i[z14_35][b0] -1 i[z6_40][b0] 10 i[b130][b0] >= 0;
* constraint lin_less_equal _2412
@c[_2412] -1 i[z20_33][b0] 1 i[s20][b0] >= 0;
* constraint lin_less_equal _2413
@c[_2413] -1 i[z20_33][b0] 1 i[s33][b0] >= 0;
* constraint lin_less_equal _2414
@c[_2414] 1 i[z20_33][b0] -1 i[s20][b0] -1 i[s33][b0] >= -1;
* constraint lin_less_equal _2415
@c[_2415] -1 i[z21_34][b0] 1 i[s21][b0] >= 0;
* constraint lin_less_equal _2416
@c[_2416] -1 i[z21_34][b0] 1 i[s34][b0] >= 0;
* constraint lin_less_equal _2417
@c[_2417] 1 i[z21_34][b0] -1 i[s21][b0] -1 i[s34][b0] >= -1;
* constraint lin_less_equal _2418
@c[_2418] -1 i[z19_27][b0] 1 i[s19][b0] >= 0;
* constraint lin_less_equal _2419
@c[_2419] -1 i[z19_27][b0] 1 i[s27][b0] >= 0;
* constraint lin_less_equal _2420
@c[_2420] 1 i[z19_27][b0] -1 i[s19][b0] -1 i[s27][b0] >= -1;
* constraint lin_less_equal _2421
@c[_2421] 1 i[z6_37][b0] 1 i[z15_27][b0] 1 i[z16_28][b0] 1 i[z17_26][b0] 1 i[z20_33][b0] 1 i[z21_34][b0] 1 i[z19_27][b0] 1 i[z12_31][b0] 1 i[z14_33][b0] 1 i[z6_39][b0] -2 i[b131][b0] >= 0;
* constraint lin_less_equal _2422
@c[_2422] -1 i[z6_37][b0] -1 i[z15_27][b0] -1 i[z16_28][b0] -1 i[z17_26][b0] -1 i[z20_33][b0] -1 i[z21_34][b0] -1 i[z19_27][b0] -1 i[z12_31][b0] -1 i[z14_33][b0] -1 i[z6_39][b0] 10 i[b131][b0] >= 0;
* constraint lin_less_equal _2423
@c[_2423] 1 i[z1_7][b0] 1 i[z10_16][b0] 1 i[z8_17][b0] 1 i[z15_21][b0] 1 i[z28_35][b0] 1 i[z29_32][b0] 1 i[z31_34][b0] -2 i[b132][b0] >= 0;
* constraint lin_less_equal _2424
@c[_2424] -1 i[z1_7][b0] -1 i[z10_16][b0] -1 i[z8_17][b0] -1 i[z15_21][b0] -1 i[z28_35][b0] -1 i[z29_32][b0] -1 i[z31_34][b0] 7 i[b132][b0] >= 0;
* constraint lin_less_equal _2425
@c[_2425] -1 i[z34_40][b0] 1 i[s34][b0] >= 0;
* constraint lin_less_equal _2426
@c[_2426] -1 i[z34_40][b0] 1 i[s40][b0] >= 0;
* constraint lin_less_equal _2427
@c[_2427] 1 i[z34_40][b0] -1 i[s34][b0] -1 i[s40][b0] >= -1;
* constraint lin_less_equal _2428
@c[_2428] 1 i[z7_9][b0] 1 i[z2_21][b0] 1 i[z34_40][b0] 1 i[z34_40][b0] -2 i[b133][b0] >= 0;
* constraint lin_less_equal _2429
@c[_2429] -1 i[z7_9][b0] -1 i[z2_21][b0] -1 i[z34_40][b0] -1 i[z34_40][b0] 4 i[b133][b0] >= 0;
* constraint lin_less_equal _2430
@c[_2430] 1 i[z7_12][b0] 1 i[z2_17][b0] 1 i[z34_37][b0] 1 i[z34_39][b0] -2 i[b134][b0] >= 0;
* constraint lin_less_equal _2431
@c[_2431] -1 i[z7_12][b0] -1 i[z2_17][b0] -1 i[z34_37][b0] -1 i[z34_39][b0] 4 i[b134][b0] >= 0;
* constraint lin_less_equal _2432
@c[_2432] 1 i[z7_22][b0] 1 i[z21_36][b0] 1 i[z4_35][b0] 1 i[z21_40][b0] -2 i[b135][b0] >= 0;
* constraint lin_less_equal _2433
@c[_2433] -1 i[z7_22][b0] -1 i[z21_36][b0] -1 i[z4_35][b0] -1 i[z21_40][b0] 4 i[b135][b0] >= 0;
* constraint lin_less_equal _2434
@c[_2434] 1 i[z7_24][b0] 1 i[z4_34][b0] -2 i[b136][b0] >= 0;
* constraint lin_less_equal _2435
@c[_2435] -1 i[z7_24][b0] -1 i[z4_34][b0] 2 i[b136][b0] >= 0;
* constraint lin_less_equal _2436
@c[_2436] 1 i[z7_36][b0] 1 i[z16_22][b0] 1 i[z19_27][b0] 1 i[z21_25][b0] 1 i[z18_31][b0] 1 i[z19_32][b0] 1 i[z20_33][b0] 1 i[z21_34][b0] 1 i[z13_35][b0] 1 i[z7_40][b0] -2 i[b137][b0] >= 0;
* constraint lin_less_equal _2437
@c[_2437] -1 i[z7_36][b0] -1 i[z16_22][b0] -1 i[z19_27][b0] -1 i[z21_25][b0] -1 i[z18_31][b0] -1 i[z19_32][b0] -1 i[z20_33][b0] -1 i[z21_34][b0] -1 i[z13_35][b0] -1 i[z7_40][b0] 10 i[b137][b0] >= 0;
* constraint lin_less_equal _2438
@c[_2438] 1 i[z7_37][b0] 1 i[z16_27][b0] 1 i[z17_25][b0] 1 i[z21_33][b0] 1 i[z18_27][b0] 1 i[z19_28][b0] 1 i[z12_32][b0] 1 i[z13_33][b0] 1 i[z14_34][b0] 1 i[z7_39][b0] -2 i[b138][b0] >= 0;
* constraint lin_less_equal _2439
@c[_2439] -1 i[z7_37][b0] -1 i[z16_27][b0] -1 i[z17_25][b0] -1 i[z21_33][b0] -1 i[z18_27][b0] -1 i[z19_28][b0] -1 i[z12_32][b0] -1 i[z13_33][b0] -1 i[z14_34][b0] -1 i[z7_39][b0] 10 i[b138][b0] >= 0;
* constraint lin_less_equal _2440
@c[_2440] -1 i[z8_12][b0] 1 i[s8][b0] >= 0;
* constraint lin_less_equal _2441
@c[_2441] -1 i[z8_12][b0] 1 i[s12][b0] >= 0;
* constraint lin_less_equal _2442
@c[_2442] 1 i[z8_12][b0] -1 i[s8][b0] -1 i[s12][b0] >= -1;
* constraint lin_less_equal _2443
@c[_2443] -1 i[z23_28][b0] 1 i[s23][b0] >= 0;
* constraint lin_less_equal _2444
@c[_2444] -1 i[z23_28][b0] 1 i[s28][b0] >= 0;
* constraint lin_less_equal _2445
@c[_2445] 1 i[z23_28][b0] -1 i[s23][b0] -1 i[s28][b0] >= -1;
* constraint lin_less_equal _2446
@c[_2446] 1 i[z8_12][b0] 1 i[z23_28][b0] -2 i[b139][b0] >= 0;
* constraint lin_less_equal _2447
@c[_2447] -1 i[z8_12][b0] -1 i[z23_28][b0] 2 i[b139][b0] >= 0;
* constraint lin_less_equal _2448
@c[_2448] -1 i[z8_18][b0] 1 i[s8][b0] >= 0;
* constraint lin_less_equal _2449
@c[_2449] -1 i[z8_18][b0] 1 i[s18][b0] >= 0;
* constraint lin_less_equal _2450
@c[_2450] 1 i[z8_18][b0] -1 i[s8][b0] -1 i[s18][b0] >= -1;
* constraint lin_less_equal _2451
@c[_2451] -1 i[z9_19][b0] 1 i[s9][b0] >= 0;
* constraint lin_less_equal _2452
@c[_2452] -1 i[z9_19][b0] 1 i[s19][b0] >= 0;
* constraint lin_less_equal _2453
@c[_2453] 1 i[z9_19][b0] -1 i[s9][b0] -1 i[s19][b0] >= -1;
* constraint lin_less_equal _2454
@c[_2454] -1 i[z22_27][b0] 1 i[s22][b0] >= 0;
* constraint lin_less_equal _2455
@c[_2455] -1 i[z22_27][b0] 1 i[s27][b0] >= 0;
* constraint lin_less_equal _2456
@c[_2456] 1 i[z22_27][b0] -1 i[s22][b0] -1 i[s27][b0] >= -1;
* constraint lin_less_equal _2457
@c[_2457] -1 i[z22_23][b0] 1 i[s22][b0] >= 0;
* constraint lin_less_equal _2458
@c[_2458] -1 i[z22_23][b0] 1 i[s23][b0] >= 0;
* constraint lin_less_equal _2459
@c[_2459] 1 i[z22_23][b0] -1 i[s22][b0] -1 i[s23][b0] >= -1;
* constraint lin_less_equal _2460
@c[_2460] 1 i[z8_18][b0] 1 i[z9_19][b0] 1 i[z22_27][b0] 1 i[z22_23][b0] -2 i[b140][b0] >= 0;
* constraint lin_less_equal _2461
@c[_2461] -1 i[z8_18][b0] -1 i[z9_19][b0] -1 i[z22_27][b0] -1 i[z22_23][b0] 4 i[b140][b0] >= 0;
* constraint lin_less_equal _2462
@c[_2462] -1 i[z8_19][b0] 1 i[s8][b0] >= 0;
* constraint lin_less_equal _2463
@c[_2463] -1 i[z8_19][b0] 1 i[s19][b0] >= 0;
* constraint lin_less_equal _2464
@c[_2464] 1 i[z8_19][b0] -1 i[s8][b0] -1 i[s19][b0] >= -1;
* constraint lin_less_equal _2465
@c[_2465] -1 i[z22_28][b0] 1 i[s22][b0] >= 0;
* constraint lin_less_equal _2466
@c[_2466] -1 i[z22_28][b0] 1 i[s28][b0] >= 0;
* constraint lin_less_equal _2467
@c[_2467] 1 i[z22_28][b0] -1 i[s22][b0] -1 i[s28][b0] >= -1;
* constraint lin_less_equal _2468
@c[_2468] 1 i[z8_19][b0] 1 i[z22_28][b0] -2 i[b141][b0] >= 0;
* constraint lin_less_equal _2469
@c[_2469] -1 i[z8_19][b0] -1 i[z22_28][b0] 2 i[b141][b0] >= 0;
* constraint lin_less_equal _2470
@c[_2470] -1 i[z8_20][b0] 1 i[s8][b0] >= 0;
* constraint lin_less_equal _2471
@c[_2471] -1 i[z8_20][b0] 1 i[s20][b0] >= 0;
* constraint lin_less_equal _2472
@c[_2472] 1 i[z8_20][b0] -1 i[s8][b0] -1 i[s20][b0] >= -1;
* constraint lin_less_equal _2473
@c[_2473] -1 i[z9_21][b0] 1 i[s9][b0] >= 0;
* constraint lin_less_equal _2474
@c[_2474] -1 i[z9_21][b0] 1 i[s21][b0] >= 0;
* constraint lin_less_equal _2475
@c[_2475] 1 i[z9_21][b0] -1 i[s9][b0] -1 i[s21][b0] >= -1;
* constraint lin_less_equal _2476
@c[_2476] -1 i[z10_18][b0] 1 i[s10][b0] >= 0;
* constraint lin_less_equal _2477
@c[_2477] -1 i[z10_18][b0] 1 i[s18][b0] >= 0;
* constraint lin_less_equal _2478
@c[_2478] 1 i[z10_18][b0] -1 i[s10][b0] -1 i[s18][b0] >= -1;
* constraint lin_less_equal _2479
@c[_2479] -1 i[z11_19][b0] 1 i[s11][b0] >= 0;
* constraint lin_less_equal _2480
@c[_2480] -1 i[z11_19][b0] 1 i[s19][b0] >= 0;
* constraint lin_less_equal _2481
@c[_2481] 1 i[z11_19][b0] -1 i[s11][b0] -1 i[s19][b0] >= -1;
* constraint lin_less_equal _2482
@c[_2482] -1 i[z22_25][b0] 1 i[s22][b0] >= 0;
* constraint lin_less_equal _2483
@c[_2483] -1 i[z22_25][b0] 1 i[s25][b0] >= 0;
* constraint lin_less_equal _2484
@c[_2484] 1 i[z22_25][b0] -1 i[s22][b0] -1 i[s25][b0] >= -1;
* constraint lin_less_equal _2485
@c[_2485] 1 i[z8_20][b0] 1 i[z9_21][b0] 1 i[z10_18][b0] 1 i[z11_19][b0] 1 i[z22_25][b0] 1 i[z22_25][b0] 1 i[s36][b0] -2 i[b142][b0] >= 0;
* constraint lin_less_equal _2486
@c[_2486] -1 i[z8_20][b0] -1 i[z9_21][b0] -1 i[z10_18][b0] -1 i[z11_19][b0] -1 i[z22_25][b0] -1 i[z22_25][b0] -1 i[s36][b0] 7 i[b142][b0] >= 0;
* constraint lin_less_equal _2487
@c[_2487] -1 i[z8_21][b0] 1 i[s8][b0] >= 0;
* constraint lin_less_equal _2488
@c[_2488] -1 i[z8_21][b0] 1 i[s21][b0] >= 0;
* constraint lin_less_equal _2489
@c[_2489] 1 i[z8_21][b0] -1 i[s8][b0] -1 i[s21][b0] >= -1;
* constraint lin_less_equal _2490
@c[_2490] -1 i[z10_19][b0] 1 i[s10][b0] >= 0;
* constraint lin_less_equal _2491
@c[_2491] -1 i[z10_19][b0] 1 i[s19][b0] >= 0;
* constraint lin_less_equal _2492
@c[_2492] 1 i[z10_19][b0] -1 i[s10][b0] -1 i[s19][b0] >= -1;
* constraint lin_less_equal _2493
@c[_2493] -1 i[z22_26][b0] 1 i[s22][b0] >= 0;
* constraint lin_less_equal _2494
@c[_2494] -1 i[z22_26][b0] 1 i[s26][b0] >= 0;
* constraint lin_less_equal _2495
@c[_2495] 1 i[z22_26][b0] -1 i[s22][b0] -1 i[s26][b0] >= -1;
* constraint lin_less_equal _2496
@c[_2496] 1 i[z8_21][b0] 1 i[z10_19][b0] 1 i[z22_26][b0] -2 i[b143][b0] >= 0;
* constraint lin_less_equal _2497
@c[_2497] -1 i[z8_21][b0] -1 i[z10_19][b0] -1 i[z22_26][b0] 3 i[b143][b0] >= 0;
* constraint lin_less_equal _2498
@c[_2498] -1 i[z8_24][b0] 1 i[s8][b0] >= 0;
* constraint lin_less_equal _2499
@c[_2499] -1 i[z8_24][b0] 1 i[s24][b0] >= 0;
* constraint lin_less_equal _2500
@c[_2500] 1 i[z8_24][b0] -1 i[s8][b0] -1 i[s24][b0] >= -1;
* constraint lin_less_equal _2501
@c[_2501] -1 i[z13_30][b0] 1 i[s13][b0] >= 0;
* constraint lin_less_equal _2502
@c[_2502] -1 i[z13_30][b0] 1 i[s30][b0] >= 0;
* constraint lin_less_equal _2503
@c[_2503] 1 i[z13_30][b0] -1 i[s13][b0] -1 i[s30][b0] >= -1;
* constraint lin_less_equal _2504
@c[_2504] 1 i[z8_24][b0] 1 i[z13_30][b0] -2 i[b144][b0] >= 0;
* constraint lin_less_equal _2505
@c[_2505] -1 i[z8_24][b0] -1 i[z13_30][b0] 2 i[b144][b0] >= 0;
* constraint lin_less_equal _2506
@c[_2506] -1 i[z8_26][b0] 1 i[s8][b0] >= 0;
* constraint lin_less_equal _2507
@c[_2507] -1 i[z8_26][b0] 1 i[s26][b0] >= 0;
* constraint lin_less_equal _2508
@c[_2508] 1 i[z8_26][b0] -1 i[s8][b0] -1 i[s26][b0] >= -1;
* constraint lin_less_equal _2509
@c[_2509] -1 i[z10_24][b0] 1 i[s10][b0] >= 0;
* constraint lin_less_equal _2510
@c[_2510] -1 i[z10_24][b0] 1 i[s24][b0] >= 0;
* constraint lin_less_equal _2511
@c[_2511] 1 i[z10_24][b0] -1 i[s10][b0] -1 i[s24][b0] >= -1;
* constraint lin_less_equal _2512
@c[_2512] -1 i[z13_32][b0] 1 i[s13][b0] >= 0;
* constraint lin_less_equal _2513
@c[_2513] -1 i[z13_32][b0] 1 i[s32][b0] >= 0;
* constraint lin_less_equal _2514
@c[_2514] 1 i[z13_32][b0] -1 i[s13][b0] -1 i[s32][b0] >= -1;
* constraint lin_less_equal _2515
@c[_2515] -1 i[z15_30][b0] 1 i[s15][b0] >= 0;
* constraint lin_less_equal _2516
@c[_2516] -1 i[z15_30][b0] 1 i[s30][b0] >= 0;
* constraint lin_less_equal _2517
@c[_2517] 1 i[z15_30][b0] -1 i[s15][b0] -1 i[s30][b0] >= -1;
* constraint lin_less_equal _2518
@c[_2518] 1 i[z8_26][b0] 1 i[z10_24][b0] 1 i[z13_32][b0] 1 i[z15_30][b0] -2 i[b145][b0] >= 0;
* constraint lin_less_equal _2519
@c[_2519] -1 i[z8_26][b0] -1 i[z10_24][b0] -1 i[z13_32][b0] -1 i[z15_30][b0] 4 i[b145][b0] >= 0;
* constraint lin_less_equal _2520
@c[_2520] -1 i[z8_28][b0] 1 i[s8][b0] >= 0;
* constraint lin_less_equal _2521
@c[_2521] -1 i[z8_28][b0] 1 i[s28][b0] >= 0;
* constraint lin_less_equal _2522
@c[_2522] 1 i[z8_28][b0] -1 i[s8][b0] -1 i[s28][b0] >= -1;
* constraint lin_less_equal _2523
@c[_2523] -1 i[z10_26][b0] 1 i[s10][b0] >= 0;
* constraint lin_less_equal _2524
@c[_2524] -1 i[z10_26][b0] 1 i[s26][b0] >= 0;
* constraint lin_less_equal _2525
@c[_2525] 1 i[z10_26][b0] -1 i[s10][b0] -1 i[s26][b0] >= -1;
* constraint lin_less_equal _2526
@c[_2526] -1 i[z13_34][b0] 1 i[s13][b0] >= 0;
* constraint lin_less_equal _2527
@c[_2527] -1 i[z13_34][b0] 1 i[s34][b0] >= 0;
* constraint lin_less_equal _2528
@c[_2528] 1 i[z13_34][b0] -1 i[s13][b0] -1 i[s34][b0] >= -1;
* constraint lin_less_equal _2529
@c[_2529] -1 i[z15_32][b0] 1 i[s15][b0] >= 0;
* constraint lin_less_equal _2530
@c[_2530] -1 i[z15_32][b0] 1 i[s32][b0] >= 0;
* constraint lin_less_equal _2531
@c[_2531] 1 i[z15_32][b0] -1 i[s15][b0] -1 i[s32][b0] >= -1;
* constraint lin_less_equal _2532
@c[_2532] 1 i[z8_28][b0] 1 i[z10_26][b0] 1 i[z13_34][b0] 1 i[z15_32][b0] -2 i[b146][b0] >= 0;
* constraint lin_less_equal _2533
@c[_2533] -1 i[z8_28][b0] -1 i[z10_26][b0] -1 i[z13_34][b0] -1 i[z15_32][b0] 4 i[b146][b0] >= 0;
* constraint lin_less_equal _2534
@c[_2534] -1 i[z17_22][b0] 1 i[s17][b0] >= 0;
* constraint lin_less_equal _2535
@c[_2535] -1 i[z17_22][b0] 1 i[s22][b0] >= 0;
* constraint lin_less_equal _2536
@c[_2536] 1 i[z17_22][b0] -1 i[s17][b0] -1 i[s22][b0] >= -1;
* constraint lin_less_equal _2537
@c[_2537] 1 i[z8_29][b0] 1 i[z9_30][b0] 1 i[z17_22][b0] 1 i[z11_23][b0] -2 i[b147][b0] >= 0;
* constraint lin_less_equal _2538
@c[_2538] -1 i[z8_29][b0] -1 i[z9_30][b0] -1 i[z17_22][b0] -1 i[z11_23][b0] 4 i[b147][b0] >= 0;
* constraint lin_less_equal _2539
@c[_2539] -1 i[z8_30][b0] 1 i[s8][b0] >= 0;
* constraint lin_less_equal _2540
@c[_2540] -1 i[z8_30][b0] 1 i[s30][b0] >= 0;
* constraint lin_less_equal _2541
@c[_2541] 1 i[z8_30][b0] -1 i[s8][b0] -1 i[s30][b0] >= -1;
* constraint lin_less_equal _2542
@c[_2542] 1 i[z8_30][b0] -2 i[b148][b0] >= 0;
* constraint lin_less_equal _2543
@c[_2543] -1 i[z8_30][b0] 1 i[b148][b0] >= 0;
* constraint lin_less_equal _2544
@c[_2544] -1 i[z8_32][b0] 1 i[s8][b0] >= 0;
* constraint lin_less_equal _2545
@c[_2545] -1 i[z8_32][b0] 1 i[s32][b0] >= 0;
* constraint lin_less_equal _2546
@c[_2546] 1 i[z8_32][b0] -1 i[s8][b0] -1 i[s32][b0] >= -1;
* constraint lin_less_equal _2547
@c[_2547] -1 i[z10_30][b0] 1 i[s10][b0] >= 0;
* constraint lin_less_equal _2548
@c[_2548] -1 i[z10_30][b0] 1 i[s30][b0] >= 0;
* constraint lin_less_equal _2549
@c[_2549] 1 i[z10_30][b0] -1 i[s10][b0] -1 i[s30][b0] >= -1;
* constraint lin_less_equal _2550
@c[_2550] 1 i[z8_32][b0] 1 i[z10_30][b0] -2 i[b149][b0] >= 0;
* constraint lin_less_equal _2551
@c[_2551] -1 i[z8_32][b0] -1 i[z10_30][b0] 2 i[b149][b0] >= 0;
* constraint lin_less_equal _2552
@c[_2552] -1 i[z8_34][b0] 1 i[s8][b0] >= 0;
* constraint lin_less_equal _2553
@c[_2553] -1 i[z8_34][b0] 1 i[s34][b0] >= 0;
* constraint lin_less_equal _2554
@c[_2554] 1 i[z8_34][b0] -1 i[s8][b0] -1 i[s34][b0] >= -1;
* constraint lin_less_equal _2555
@c[_2555] -1 i[z10_32][b0] 1 i[s10][b0] >= 0;
* constraint lin_less_equal _2556
@c[_2556] -1 i[z10_32][b0] 1 i[s32][b0] >= 0;
* constraint lin_less_equal _2557
@c[_2557] 1 i[z10_32][b0] -1 i[s10][b0] -1 i[s32][b0] >= -1;
* constraint lin_less_equal _2558
@c[_2558] 1 i[z8_34][b0] 1 i[z10_32][b0] -2 i[b150][b0] >= 0;
* constraint lin_less_equal _2559
@c[_2559] -1 i[z8_34][b0] -1 i[z10_32][b0] 2 i[b150][b0] >= 0;
* constraint lin_less_equal _2560
@c[_2560] 1 i[z8_35][b0] 1 i[z11_22][b0] -2 i[b151][b0] >= 0;
* constraint lin_less_equal _2561
@c[_2561] -1 i[z8_35][b0] -1 i[z11_22][b0] 2 i[b151][b0] >= 0;
* constraint lin_less_equal _2562
@c[_2562] -1 i[z9_12][b0] 1 i[s9][b0] >= 0;
* constraint lin_less_equal _2563
@c[_2563] -1 i[z9_12][b0] 1 i[s12][b0] >= 0;
* constraint lin_less_equal _2564
@c[_2564] 1 i[z9_12][b0] -1 i[s9][b0] -1 i[s12][b0] >= -1;
* constraint lin_less_equal _2565
@c[_2565] -1 i[z12_19][b0] 1 i[s12][b0] >= 0;
* constraint lin_less_equal _2566
@c[_2566] -1 i[z12_19][b0] 1 i[s19][b0] >= 0;
* constraint lin_less_equal _2567
@c[_2567] 1 i[z12_19][b0] -1 i[s12][b0] -1 i[s19][b0] >= -1;
* constraint lin_less_equal _2568
@c[_2568] -1 i[z23_27][b0] 1 i[s23][b0] >= 0;
* constraint lin_less_equal _2569
@c[_2569] -1 i[z23_27][b0] 1 i[s27][b0] >= 0;
* constraint lin_less_equal _2570
@c[_2570] 1 i[z23_27][b0] -1 i[s23][b0] -1 i[s27][b0] >= -1;
* constraint lin_less_equal _2571
@c[_2571] -1 i[z24_28][b0] 1 i[s24][b0] >= 0;
* constraint lin_less_equal _2572
@c[_2572] -1 i[z24_28][b0] 1 i[s28][b0] >= 0;
* constraint lin_less_equal _2573
@c[_2573] 1 i[z24_28][b0] -1 i[s24][b0] -1 i[s28][b0] >= -1;
* constraint lin_less_equal _2574
@c[_2574] 1 i[z9_12][b0] 1 i[z12_19][b0] 1 i[z23_27][b0] 1 i[z24_28][b0] -2 i[b152][b0] >= 0;
* constraint lin_less_equal _2575
@c[_2575] -1 i[z9_12][b0] -1 i[z12_19][b0] -1 i[z23_27][b0] -1 i[z24_28][b0] 4 i[b152][b0] >= 0;
* constraint lin_less_equal _2576
@c[_2576] -1 i[z9_18][b0] 1 i[s9][b0] >= 0;
* constraint lin_less_equal _2577
@c[_2577] -1 i[z9_18][b0] 1 i[s18][b0] >= 0;
* constraint lin_less_equal _2578
@c[_2578] 1 i[z9_18][b0] -1 i[s9][b0] -1 i[s18][b0] >= -1;
* constraint lin_less_equal _2579
@c[_2579] -1 i[z22_24][b0] 1 i[s22][b0] >= 0;
* constraint lin_less_equal _2580
@c[_2580] -1 i[z22_24][b0] 1 i[s24][b0] >= 0;
* constraint lin_less_equal _2581
@c[_2581] 1 i[z22_24][b0] -1 i[s22][b0] -1 i[s24][b0] >= -1;
* constraint lin_less_equal _2582
@c[_2582] 1 i[z9_18][b0] 1 i[z22_24][b0] -2 i[b153][b0] >= 0;
* constraint lin_less_equal _2583
@c[_2583] -1 i[z9_18][b0] -1 i[z22_24][b0] 2 i[b153][b0] >= 0;
* constraint lin_less_equal _2584
@c[_2584] -1 i[z9_20][b0] 1 i[s9][b0] >= 0;
* constraint lin_less_equal _2585
@c[_2585] -1 i[z9_20][b0] 1 i[s20][b0] >= 0;
* constraint lin_less_equal _2586
@c[_2586] 1 i[z9_20][b0] -1 i[s9][b0] -1 i[s20][b0] >= -1;
* constraint lin_less_equal _2587
@c[_2587] -1 i[z11_18][b0] 1 i[s11][b0] >= 0;
* constraint lin_less_equal _2588
@c[_2588] -1 i[z11_18][b0] 1 i[s18][b0] >= 0;
* constraint lin_less_equal _2589
@c[_2589] 1 i[z11_18][b0] -1 i[s11][b0] -1 i[s18][b0] >= -1;
* constraint lin_less_equal _2590
@c[_2590] 1 i[z9_20][b0] 1 i[z11_18][b0] 1 i[z22_26][b0] -2 i[b154][b0] >= 0;
* constraint lin_less_equal _2591
@c[_2591] -1 i[z9_20][b0] -1 i[z11_18][b0] -1 i[z22_26][b0] 3 i[b154][b0] >= 0;
* constraint lin_less_equal _2592
@c[_2592] -1 i[z12_35][b0] 1 i[s12][b0] >= 0;
* constraint lin_less_equal _2593
@c[_2593] -1 i[z12_35][b0] 1 i[s35][b0] >= 0;
* constraint lin_less_equal _2594
@c[_2594] 1 i[z12_35][b0] -1 i[s12][b0] -1 i[s35][b0] >= -1;
* constraint lin_less_equal _2595
@c[_2595] 1 i[z9_29][b0] 1 i[z12_35][b0] 1 i[z10_23][b0] 1 i[z11_24][b0] -2 i[b155][b0] >= 0;
* constraint lin_less_equal _2596
@c[_2596] -1 i[z9_29][b0] -1 i[z12_35][b0] -1 i[z10_23][b0] -1 i[z11_24][b0] 4 i[b155][b0] >= 0;
* constraint lin_less_equal _2597
@c[_2597] 1 i[z9_35][b0] 1 i[z10_22][b0] -2 i[b156][b0] >= 0;
* constraint lin_less_equal _2598
@c[_2598] -1 i[z9_35][b0] -1 i[z10_22][b0] 2 i[b156][b0] >= 0;
* constraint lin_less_equal _2599
@c[_2599] -1 i[z10_17][b0] 1 i[s10][b0] >= 0;
* constraint lin_less_equal _2600
@c[_2600] -1 i[z10_17][b0] 1 i[s17][b0] >= 0;
* constraint lin_less_equal _2601
@c[_2601] 1 i[z10_17][b0] -1 i[s10][b0] -1 i[s17][b0] >= -1;
* constraint lin_less_equal _2602
@c[_2602] -1 i[z24_27][b0] 1 i[s24][b0] >= 0;
* constraint lin_less_equal _2603
@c[_2603] -1 i[z24_27][b0] 1 i[s27][b0] >= 0;
* constraint lin_less_equal _2604
@c[_2604] 1 i[z24_27][b0] -1 i[s24][b0] -1 i[s27][b0] >= -1;
* constraint lin_less_equal _2605
@c[_2605] 1 i[z10_17][b0] 1 i[z24_27][b0] -2 i[b157][b0] >= 0;
* constraint lin_less_equal _2606
@c[_2606] -1 i[z10_17][b0] -1 i[z24_27][b0] 2 i[b157][b0] >= 0;
* constraint lin_less_equal _2607
@c[_2607] -1 i[z10_20][b0] 1 i[s10][b0] >= 0;
* constraint lin_less_equal _2608
@c[_2608] -1 i[z10_20][b0] 1 i[s20][b0] >= 0;
* constraint lin_less_equal _2609
@c[_2609] 1 i[z10_20][b0] -1 i[s10][b0] -1 i[s20][b0] >= -1;
* constraint lin_less_equal _2610
@c[_2610] -1 i[z11_21][b0] 1 i[s11][b0] >= 0;
* constraint lin_less_equal _2611
@c[_2611] -1 i[z11_21][b0] 1 i[s21][b0] >= 0;
* constraint lin_less_equal _2612
@c[_2612] 1 i[z11_21][b0] -1 i[s11][b0] -1 i[s21][b0] >= -1;
* constraint lin_less_equal _2613
@c[_2613] 1 i[z10_20][b0] 1 i[z11_21][b0] 1 i[z22_23][b0] 1 i[z22_27][b0] -2 i[b158][b0] >= 0;
* constraint lin_less_equal _2614
@c[_2614] -1 i[z10_20][b0] -1 i[z11_21][b0] -1 i[z22_23][b0] -1 i[z22_27][b0] 4 i[b158][b0] >= 0;
* constraint lin_less_equal _2615
@c[_2615] -1 i[z10_21][b0] 1 i[s10][b0] >= 0;
* constraint lin_less_equal _2616
@c[_2616] -1 i[z10_21][b0] 1 i[s21][b0] >= 0;
* constraint lin_less_equal _2617
@c[_2617] 1 i[z10_21][b0] -1 i[s10][b0] -1 i[s21][b0] >= -1;
* constraint lin_less_equal _2618
@c[_2618] 1 i[z10_21][b0] 1 i[z22_24][b0] -2 i[b159][b0] >= 0;
* constraint lin_less_equal _2619
@c[_2619] -1 i[z10_21][b0] -1 i[z22_24][b0] 2 i[b159][b0] >= 0;
* constraint lin_less_equal _2620
@c[_2620] -1 i[z10_28][b0] 1 i[s10][b0] >= 0;
* constraint lin_less_equal _2621
@c[_2621] -1 i[z10_28][b0] 1 i[s28][b0] >= 0;
* constraint lin_less_equal _2622
@c[_2622] 1 i[z10_28][b0] -1 i[s10][b0] -1 i[s28][b0] >= -1;
* constraint lin_less_equal _2623
@c[_2623] -1 i[z15_34][b0] 1 i[s15][b0] >= 0;
* constraint lin_less_equal _2624
@c[_2624] -1 i[z15_34][b0] 1 i[s34][b0] >= 0;
* constraint lin_less_equal _2625
@c[_2625] 1 i[z15_34][b0] -1 i[s15][b0] -1 i[s34][b0] >= -1;
* constraint lin_less_equal _2626
@c[_2626] 1 i[z10_28][b0] 1 i[z15_34][b0] -2 i[b160][b0] >= 0;
* constraint lin_less_equal _2627
@c[_2627] -1 i[z10_28][b0] -1 i[z15_34][b0] 2 i[b160][b0] >= 0;
* constraint lin_less_equal _2628
@c[_2628] -1 i[z12_22][b0] 1 i[s12][b0] >= 0;
* constraint lin_less_equal _2629
@c[_2629] -1 i[z12_22][b0] 1 i[s22][b0] >= 0;
* constraint lin_less_equal _2630
@c[_2630] 1 i[z12_22][b0] -1 i[s12][b0] -1 i[s22][b0] >= -1;
* constraint lin_less_equal _2631
@c[_2631] 1 i[z10_33][b0] 1 i[z11_34][b0] 1 i[z12_22][b0] 1 i[z9_27][b0] -2 i[b161][b0] >= 0;
* constraint lin_less_equal _2632
@c[_2632] -1 i[z10_33][b0] -1 i[z11_34][b0] -1 i[z12_22][b0] -1 i[z9_27][b0] 4 i[b161][b0] >= 0;
* constraint lin_less_equal _2633
@c[_2633] -1 i[z10_34][b0] 1 i[s10][b0] >= 0;
* constraint lin_less_equal _2634
@c[_2634] -1 i[z10_34][b0] 1 i[s34][b0] >= 0;
* constraint lin_less_equal _2635
@c[_2635] 1 i[z10_34][b0] -1 i[s10][b0] -1 i[s34][b0] >= -1;
* constraint lin_less_equal _2636
@c[_2636] 1 i[z10_34][b0] -2 i[b162][b0] >= 0;
* constraint lin_less_equal _2637
@c[_2637] -1 i[z10_34][b0] 1 i[b162][b0] >= 0;
* constraint lin_less_equal _2638
@c[_2638] 1 i[z10_35][b0] 1 i[z9_22][b0] -2 i[b163][b0] >= 0;
* constraint lin_less_equal _2639
@c[_2639] -1 i[z10_35][b0] -1 i[z9_22][b0] 2 i[b163][b0] >= 0;
* constraint lin_less_equal _2640
@c[_2640] -1 i[z11_17][b0] 1 i[s11][b0] >= 0;
* constraint lin_less_equal _2641
@c[_2641] -1 i[z11_17][b0] 1 i[s17][b0] >= 0;
* constraint lin_less_equal _2642
@c[_2642] 1 i[z11_17][b0] -1 i[s11][b0] -1 i[s17][b0] >= -1;
* constraint lin_less_equal _2643
@c[_2643] -1 i[z17_21][b0] 1 i[s17][b0] >= 0;
* constraint lin_less_equal _2644
@c[_2644] -1 i[z17_21][b0] 1 i[s21][b0] >= 0;
* constraint lin_less_equal _2645
@c[_2645] 1 i[z17_21][b0] -1 i[s17][b0] -1 i[s21][b0] >= -1;
* constraint lin_less_equal _2646
@c[_2646] 1 i[z11_17][b0] 1 i[z17_21][b0] 1 i[z23_27][b0] 1 i[z24_28][b0] -2 i[b164][b0] >= 0;
* constraint lin_less_equal _2647
@c[_2647] -1 i[z11_17][b0] -1 i[z17_21][b0] -1 i[z23_27][b0] -1 i[z24_28][b0] 4 i[b164][b0] >= 0;
* constraint lin_less_equal _2648
@c[_2648] -1 i[z11_20][b0] 1 i[s11][b0] >= 0;
* constraint lin_less_equal _2649
@c[_2649] -1 i[z11_20][b0] 1 i[s20][b0] >= 0;
* constraint lin_less_equal _2650
@c[_2650] 1 i[z11_20][b0] -1 i[s11][b0] -1 i[s20][b0] >= -1;
* constraint lin_less_equal _2651
@c[_2651] 1 i[z11_20][b0] 1 i[z22_28][b0] -2 i[b165][b0] >= 0;
* constraint lin_less_equal _2652
@c[_2652] -1 i[z11_20][b0] -1 i[z22_28][b0] 2 i[b165][b0] >= 0;
* constraint lin_less_equal _2653
@c[_2653] -1 i[z17_35][b0] 1 i[s17][b0] >= 0;
* constraint lin_less_equal _2654
@c[_2654] -1 i[z17_35][b0] 1 i[s35][b0] >= 0;
* constraint lin_less_equal _2655
@c[_2655] 1 i[z17_35][b0] -1 i[s17][b0] -1 i[s35][b0] >= -1;
* constraint lin_less_equal _2656
@c[_2656] 1 i[z11_33][b0] 1 i[z17_35][b0] 1 i[z8_27][b0] 1 i[z9_28][b0] -2 i[b166][b0] >= 0;
* constraint lin_less_equal _2657
@c[_2657] -1 i[z11_33][b0] -1 i[z17_35][b0] -1 i[z8_27][b0] -1 i[z9_28][b0] 4 i[b166][b0] >= 0;
* constraint lin_less_equal _2658
@c[_2658] 1 i[z11_35][b0] 1 i[z8_22][b0] -2 i[b167][b0] >= 0;
* constraint lin_less_equal _2659
@c[_2659] -1 i[z11_35][b0] -1 i[z8_22][b0] 2 i[b167][b0] >= 0;
* constraint lin_less_equal _2660
@c[_2660] -1 i[z30_33][b0] 1 i[s30][b0] >= 0;
* constraint lin_less_equal _2661
@c[_2661] -1 i[z30_33][b0] 1 i[s33][b0] >= 0;
* constraint lin_less_equal _2662
@c[_2662] 1 i[z30_33][b0] -1 i[s30][b0] -1 i[s33][b0] >= -1;
* constraint lin_less_equal _2663
@c[_2663] 1 i[z8_12][b0] 1 i[z30_33][b0] -2 i[b168][b0] >= 0;
* constraint lin_less_equal _2664
@c[_2664] -1 i[z8_12][b0] -1 i[z30_33][b0] 2 i[b168][b0] >= 0;
* constraint lin_less_equal _2665
@c[_2665] -1 i[z29_33][b0] 1 i[s29][b0] >= 0;
* constraint lin_less_equal _2666
@c[_2666] -1 i[z29_33][b0] 1 i[s33][b0] >= 0;
* constraint lin_less_equal _2667
@c[_2667] 1 i[z29_33][b0] -1 i[s29][b0] -1 i[s33][b0] >= -1;
* constraint lin_less_equal _2668
@c[_2668] -1 i[z30_34][b0] 1 i[s30][b0] >= 0;
* constraint lin_less_equal _2669
@c[_2669] -1 i[z30_34][b0] 1 i[s34][b0] >= 0;
* constraint lin_less_equal _2670
@c[_2670] 1 i[z30_34][b0] -1 i[s30][b0] -1 i[s34][b0] >= -1;
* constraint lin_less_equal _2671
@c[_2671] 1 i[z9_12][b0] 1 i[z12_19][b0] 1 i[z29_33][b0] 1 i[z30_34][b0] -2 i[b169][b0] >= 0;
* constraint lin_less_equal _2672
@c[_2672] -1 i[z9_12][b0] -1 i[z12_19][b0] -1 i[z29_33][b0] -1 i[z30_34][b0] 4 i[b169][b0] >= 0;
* constraint lin_less_equal _2673
@c[_2673] 1 i[s12][b0] -2 i[b170][b0] >= 0;
* constraint lin_less_equal _2674
@c[_2674] -1 i[s12][b0] 1 i[b170][b0] >= 0;
* constraint lin_less_equal _2675
@c[_2675] -1 i[z12_13][b0] 1 i[s12][b0] >= 0;
* constraint lin_less_equal _2676
@c[_2676] -1 i[z12_13][b0] 1 i[s13][b0] >= 0;
* constraint lin_less_equal _2677
@c[_2677] 1 i[z12_13][b0] -1 i[s12][b0] -1 i[s13][b0] >= -1;
* constraint lin_less_equal _2678
@c[_2678] -1 i[z24_33][b0] 1 i[s24][b0] >= 0;
* constraint lin_less_equal _2679
@c[_2679] -1 i[z24_33][b0] 1 i[s33][b0] >= 0;
* constraint lin_less_equal _2680
@c[_2680] 1 i[z24_33][b0] -1 i[s24][b0] -1 i[s33][b0] >= -1;
* constraint lin_less_equal _2681
@c[_2681] -1 i[z27_30][b0] 1 i[s27][b0] >= 0;
* constraint lin_less_equal _2682
@c[_2682] -1 i[z27_30][b0] 1 i[s30][b0] >= 0;
* constraint lin_less_equal _2683
@c[_2683] 1 i[z27_30][b0] -1 i[s27][b0] -1 i[s30][b0] >= -1;
* constraint lin_less_equal _2684
@c[_2684] 1 i[z12_13][b0] 1 i[z24_33][b0] 1 i[z27_30][b0] -2 i[b171][b0] >= 0;
* constraint lin_less_equal _2685
@c[_2685] -1 i[z12_13][b0] -1 i[z24_33][b0] -1 i[z27_30][b0] 3 i[b171][b0] >= 0;
* constraint lin_less_equal _2686
@c[_2686] -1 i[z12_14][b0] 1 i[s12][b0] >= 0;
* constraint lin_less_equal _2687
@c[_2687] -1 i[z12_14][b0] 1 i[s14][b0] >= 0;
* constraint lin_less_equal _2688
@c[_2688] 1 i[z12_14][b0] -1 i[s12][b0] -1 i[s14][b0] >= -1;
* constraint lin_less_equal _2689
@c[_2689] -1 i[z23_33][b0] 1 i[s23][b0] >= 0;
* constraint lin_less_equal _2690
@c[_2690] -1 i[z23_33][b0] 1 i[s33][b0] >= 0;
* constraint lin_less_equal _2691
@c[_2691] 1 i[z23_33][b0] -1 i[s23][b0] -1 i[s33][b0] >= -1;
* constraint lin_less_equal _2692
@c[_2692] -1 i[z24_34][b0] 1 i[s24][b0] >= 0;
* constraint lin_less_equal _2693
@c[_2693] -1 i[z24_34][b0] 1 i[s34][b0] >= 0;
* constraint lin_less_equal _2694
@c[_2694] 1 i[z24_34][b0] -1 i[s24][b0] -1 i[s34][b0] >= -1;
* constraint lin_less_equal _2695
@c[_2695] -1 i[z27_29][b0] 1 i[s27][b0] >= 0;
* constraint lin_less_equal _2696
@c[_2696] -1 i[z27_29][b0] 1 i[s29][b0] >= 0;
* constraint lin_less_equal _2697
@c[_2697] 1 i[z27_29][b0] -1 i[s27][b0] -1 i[s29][b0] >= -1;
* constraint lin_less_equal _2698
@c[_2698] -1 i[z28_30][b0] 1 i[s28][b0] >= 0;
* constraint lin_less_equal _2699
@c[_2699] -1 i[z28_30][b0] 1 i[s30][b0] >= 0;
* constraint lin_less_equal _2700
@c[_2700] 1 i[z28_30][b0] -1 i[s28][b0] -1 i[s30][b0] >= -1;
* constraint lin_less_equal _2701
@c[_2701] 1 i[z12_14][b0] 1 i[z12_14][b0] 1 i[z23_33][b0] 1 i[z24_34][b0] 1 i[z27_29][b0] 1 i[z28_30][b0] 1 i[s37][b0] -2 i[b172][b0] >= 0;
* constraint lin_less_equal _2702
@c[_2702] -1 i[z12_14][b0] -1 i[z12_14][b0] -1 i[z23_33][b0] -1 i[z24_34][b0] -1 i[z27_29][b0] -1 i[z28_30][b0] -1 i[s37][b0] 7 i[b172][b0] >= 0;
* constraint lin_less_equal _2703
@c[_2703] -1 i[z12_18][b0] 1 i[s12][b0] >= 0;
* constraint lin_less_equal _2704
@c[_2704] -1 i[z12_18][b0] 1 i[s18][b0] >= 0;
* constraint lin_less_equal _2705
@c[_2705] 1 i[z12_18][b0] -1 i[s12][b0] -1 i[s18][b0] >= -1;
* constraint lin_less_equal _2706
@c[_2706] 1 i[z12_18][b0] 1 i[z24_27][b0] -2 i[b173][b0] >= 0;
* constraint lin_less_equal _2707
@c[_2707] -1 i[z12_18][b0] -1 i[z24_27][b0] 2 i[b173][b0] >= 0;
* constraint lin_less_equal _2708
@c[_2708] 1 i[z12_22][b0] 1 i[z19_23][b0] 1 i[z20_29][b0] 1 i[z21_30][b0] -2 i[b174][b0] >= 0;
* constraint lin_less_equal _2709
@c[_2709] -1 i[z12_22][b0] -1 i[z19_23][b0] -1 i[z20_29][b0] -1 i[z21_30][b0] 4 i[b174][b0] >= 0;
* constraint lin_less_equal _2710
@c[_2710] 1 i[z12_23][b0] 1 i[z17_30][b0] -2 i[b175][b0] >= 0;
* constraint lin_less_equal _2711
@c[_2711] -1 i[z12_23][b0] -1 i[z17_30][b0] 2 i[b175][b0] >= 0;
* constraint lin_less_equal _2712
@c[_2712] 1 i[z12_24][b0] 1 i[z17_29][b0] -2 i[b176][b0] >= 0;
* constraint lin_less_equal _2713
@c[_2713] -1 i[z12_24][b0] -1 i[z17_29][b0] 2 i[b176][b0] >= 0;
* constraint lin_less_equal _2714
@c[_2714] 1 i[z12_29][b0] 1 i[z17_24][b0] -2 i[b177][b0] >= 0;
* constraint lin_less_equal _2715
@c[_2715] -1 i[z12_29][b0] -1 i[z17_24][b0] 2 i[b177][b0] >= 0;
* constraint lin_less_equal _2716
@c[_2716] 1 i[z12_30][b0] 1 i[z17_23][b0] -2 i[b178][b0] >= 0;
* constraint lin_less_equal _2717
@c[_2717] -1 i[z12_30][b0] -1 i[z17_23][b0] 2 i[b178][b0] >= 0;
* constraint lin_less_equal _2718
@c[_2718] -1 i[z12_37][b0] 1 i[s12][b0] >= 0;
* constraint lin_less_equal _2719
@c[_2719] -1 i[z12_37][b0] 1 i[s37][b0] >= 0;
* constraint lin_less_equal _2720
@c[_2720] 1 i[z12_37][b0] -1 i[s12][b0] -1 i[s37][b0] >= -1;
* constraint lin_less_equal _2721
@c[_2721] 1 i[z12_37][b0] 1 i[z12_37][b0] -2 i[b179][b0] >= 0;
* constraint lin_less_equal _2722
@c[_2722] -1 i[z12_37][b0] -1 i[z12_37][b0] 2 i[b179][b0] >= 0;
* constraint lin_less_equal _2723
@c[_2723] -1 i[z23_34][b0] 1 i[s23][b0] >= 0;
* constraint lin_less_equal _2724
@c[_2724] -1 i[z23_34][b0] 1 i[s34][b0] >= 0;
* constraint lin_less_equal _2725
@c[_2725] 1 i[z23_34][b0] -1 i[s23][b0] -1 i[s34][b0] >= -1;
* constraint lin_less_equal _2726
@c[_2726] -1 i[z28_29][b0] 1 i[s28][b0] >= 0;
* constraint lin_less_equal _2727
@c[_2727] -1 i[z28_29][b0] 1 i[s29][b0] >= 0;
* constraint lin_less_equal _2728
@c[_2728] 1 i[z28_29][b0] -1 i[s28][b0] -1 i[s29][b0] >= -1;
* constraint lin_less_equal _2729
@c[_2729] 1 i[z12_13][b0] 1 i[z23_34][b0] 1 i[z28_29][b0] -2 i[b180][b0] >= 0;
* constraint lin_less_equal _2730
@c[_2730] -1 i[z12_13][b0] -1 i[z23_34][b0] -1 i[z28_29][b0] 3 i[b180][b0] >= 0;
* constraint lin_less_equal _2731
@c[_2731] -1 i[z13_24][b0] 1 i[s13][b0] >= 0;
* constraint lin_less_equal _2732
@c[_2732] -1 i[z13_24][b0] 1 i[s24][b0] >= 0;
* constraint lin_less_equal _2733
@c[_2733] 1 i[z13_24][b0] -1 i[s13][b0] -1 i[s24][b0] >= -1;
* constraint lin_less_equal _2734
@c[_2734] -1 i[z18_30][b0] 1 i[s18][b0] >= 0;
* constraint lin_less_equal _2735
@c[_2735] -1 i[z18_30][b0] 1 i[s30][b0] >= 0;
* constraint lin_less_equal _2736
@c[_2736] 1 i[z18_30][b0] -1 i[s18][b0] -1 i[s30][b0] >= -1;
* constraint lin_less_equal _2737
@c[_2737] 1 i[z13_24][b0] 1 i[z18_30][b0] -2 i[b181][b0] >= 0;
* constraint lin_less_equal _2738
@c[_2738] -1 i[z13_24][b0] -1 i[z18_30][b0] 2 i[b181][b0] >= 0;
* constraint lin_less_equal _2739
@c[_2739] -1 i[z13_26][b0] 1 i[s13][b0] >= 0;
* constraint lin_less_equal _2740
@c[_2740] -1 i[z13_26][b0] 1 i[s26][b0] >= 0;
* constraint lin_less_equal _2741
@c[_2741] 1 i[z13_26][b0] -1 i[s13][b0] -1 i[s26][b0] >= -1;
* constraint lin_less_equal _2742
@c[_2742] -1 i[z15_24][b0] 1 i[s15][b0] >= 0;
* constraint lin_less_equal _2743
@c[_2743] -1 i[z15_24][b0] 1 i[s24][b0] >= 0;
* constraint lin_less_equal _2744
@c[_2744] 1 i[z15_24][b0] -1 i[s15][b0] -1 i[s24][b0] >= -1;
* constraint lin_less_equal _2745
@c[_2745] -1 i[z18_32][b0] 1 i[s18][b0] >= 0;
* constraint lin_less_equal _2746
@c[_2746] -1 i[z18_32][b0] 1 i[s32][b0] >= 0;
* constraint lin_less_equal _2747
@c[_2747] 1 i[z18_32][b0] -1 i[s18][b0] -1 i[s32][b0] >= -1;
* constraint lin_less_equal _2748
@c[_2748] -1 i[z20_30][b0] 1 i[s20][b0] >= 0;
* constraint lin_less_equal _2749
@c[_2749] -1 i[z20_30][b0] 1 i[s30][b0] >= 0;
* constraint lin_less_equal _2750
@c[_2750] 1 i[z20_30][b0] -1 i[s20][b0] -1 i[s30][b0] >= -1;
* constraint lin_less_equal _2751
@c[_2751] 1 i[z13_26][b0] 1 i[z15_24][b0] 1 i[z18_32][b0] 1 i[z20_30][b0] -2 i[b182][b0] >= 0;
* constraint lin_less_equal _2752
@c[_2752] -1 i[z13_26][b0] -1 i[z15_24][b0] -1 i[z18_32][b0] -1 i[z20_30][b0] 4 i[b182][b0] >= 0;
* constraint lin_less_equal _2753
@c[_2753] -1 i[z13_28][b0] 1 i[s13][b0] >= 0;
* constraint lin_less_equal _2754
@c[_2754] -1 i[z13_28][b0] 1 i[s28][b0] >= 0;
* constraint lin_less_equal _2755
@c[_2755] 1 i[z13_28][b0] -1 i[s13][b0] -1 i[s28][b0] >= -1;
* constraint lin_less_equal _2756
@c[_2756] -1 i[z15_26][b0] 1 i[s15][b0] >= 0;
* constraint lin_less_equal _2757
@c[_2757] -1 i[z15_26][b0] 1 i[s26][b0] >= 0;
* constraint lin_less_equal _2758
@c[_2758] 1 i[z15_26][b0] -1 i[s15][b0] -1 i[s26][b0] >= -1;
* constraint lin_less_equal _2759
@c[_2759] -1 i[z18_34][b0] 1 i[s18][b0] >= 0;
* constraint lin_less_equal _2760
@c[_2760] -1 i[z18_34][b0] 1 i[s34][b0] >= 0;
* constraint lin_less_equal _2761
@c[_2761] 1 i[z18_34][b0] -1 i[s18][b0] -1 i[s34][b0] >= -1;
* constraint lin_less_equal _2762
@c[_2762] -1 i[z20_32][b0] 1 i[s20][b0] >= 0;
* constraint lin_less_equal _2763
@c[_2763] -1 i[z20_32][b0] 1 i[s32][b0] >= 0;
* constraint lin_less_equal _2764
@c[_2764] 1 i[z20_32][b0] -1 i[s20][b0] -1 i[s32][b0] >= -1;
* constraint lin_less_equal _2765
@c[_2765] 1 i[z13_28][b0] 1 i[z15_26][b0] 1 i[z18_34][b0] 1 i[z20_32][b0] -2 i[b183][b0] >= 0;
* constraint lin_less_equal _2766
@c[_2766] -1 i[z13_28][b0] -1 i[z15_26][b0] -1 i[z18_34][b0] -1 i[z20_32][b0] 4 i[b183][b0] >= 0;
* constraint lin_less_equal _2767
@c[_2767] -1 i[z15_17][b0] 1 i[s15][b0] >= 0;
* constraint lin_less_equal _2768
@c[_2768] -1 i[z15_17][b0] 1 i[s17][b0] >= 0;
* constraint lin_less_equal _2769
@c[_2769] 1 i[z15_17][b0] -1 i[s15][b0] -1 i[s17][b0] >= -1;
* constraint lin_less_equal _2770
@c[_2770] 1 i[z15_17][b0] 1 i[z27_30][b0] 1 i[z24_33][b0] -2 i[b184][b0] >= 0;
* constraint lin_less_equal _2771
@c[_2771] -1 i[z15_17][b0] -1 i[z27_30][b0] -1 i[z24_33][b0] 3 i[b184][b0] >= 0;
* constraint lin_less_equal _2772
@c[_2772] -1 i[z15_28][b0] 1 i[s15][b0] >= 0;
* constraint lin_less_equal _2773
@c[_2773] -1 i[z15_28][b0] 1 i[s28][b0] >= 0;
* constraint lin_less_equal _2774
@c[_2774] 1 i[z15_28][b0] -1 i[s15][b0] -1 i[s28][b0] >= -1;
* constraint lin_less_equal _2775
@c[_2775] -1 i[z20_34][b0] 1 i[s20][b0] >= 0;
* constraint lin_less_equal _2776
@c[_2776] -1 i[z20_34][b0] 1 i[s34][b0] >= 0;
* constraint lin_less_equal _2777
@c[_2777] 1 i[z20_34][b0] -1 i[s20][b0] -1 i[s34][b0] >= -1;
* constraint lin_less_equal _2778
@c[_2778] 1 i[z15_28][b0] 1 i[z20_34][b0] -2 i[b185][b0] >= 0;
* constraint lin_less_equal _2779
@c[_2779] -1 i[z15_28][b0] -1 i[z20_34][b0] 2 i[b185][b0] >= 0;
* constraint lin_less_equal _2780
@c[_2780] -1 i[z16_17][b0] 1 i[s16][b0] >= 0;
* constraint lin_less_equal _2781
@c[_2781] -1 i[z16_17][b0] 1 i[s17][b0] >= 0;
* constraint lin_less_equal _2782
@c[_2782] 1 i[z16_17][b0] -1 i[s16][b0] -1 i[s17][b0] >= -1;
* constraint lin_less_equal _2783
@c[_2783] 1 i[z16_17][b0] 1 i[z16_17][b0] 1 i[z27_29][b0] 1 i[z28_30][b0] 1 i[z23_33][b0] 1 i[z24_34][b0] 1 i[s39][b0] -2 i[b186][b0] >= 0;
* constraint lin_less_equal _2784
@c[_2784] -1 i[z16_17][b0] -1 i[z16_17][b0] -1 i[z27_29][b0] -1 i[z28_30][b0] -1 i[z23_33][b0] -1 i[z24_34][b0] -1 i[s39][b0] 7 i[b186][b0] >= 0;
* constraint lin_less_equal _2785
@c[_2785] -1 i[z29_34][b0] 1 i[s29][b0] >= 0;
* constraint lin_less_equal _2786
@c[_2786] -1 i[z29_34][b0] 1 i[s34][b0] >= 0;
* constraint lin_less_equal _2787
@c[_2787] 1 i[z29_34][b0] -1 i[s29][b0] -1 i[s34][b0] >= -1;
* constraint lin_less_equal _2788
@c[_2788] 1 i[z10_17][b0] 1 i[z29_34][b0] -2 i[b187][b0] >= 0;
* constraint lin_less_equal _2789
@c[_2789] -1 i[z10_17][b0] -1 i[z29_34][b0] 2 i[b187][b0] >= 0;
* constraint lin_less_equal _2790
@c[_2790] 1 i[z11_17][b0] 1 i[z17_21][b0] 1 i[z29_33][b0] 1 i[z30_34][b0] -2 i[b188][b0] >= 0;
* constraint lin_less_equal _2791
@c[_2791] -1 i[z11_17][b0] -1 i[z17_21][b0] -1 i[z29_33][b0] -1 i[z30_34][b0] 4 i[b188][b0] >= 0;
* constraint lin_less_equal _2792
@c[_2792] 1 i[z15_17][b0] 1 i[z28_29][b0] 1 i[z23_34][b0] -2 i[b189][b0] >= 0;
* constraint lin_less_equal _2793
@c[_2793] -1 i[z15_17][b0] -1 i[z28_29][b0] -1 i[z23_34][b0] 3 i[b189][b0] >= 0;
* constraint lin_less_equal _2794
@c[_2794] 1 i[s17][b0] -2 i[b190][b0] >= 0;
* constraint lin_less_equal _2795
@c[_2795] -1 i[s17][b0] 1 i[b190][b0] >= 0;
* constraint lin_less_equal _2796
@c[_2796] -1 i[z17_20][b0] 1 i[s17][b0] >= 0;
* constraint lin_less_equal _2797
@c[_2797] -1 i[z17_20][b0] 1 i[s20][b0] >= 0;
* constraint lin_less_equal _2798
@c[_2798] 1 i[z17_20][b0] -1 i[s17][b0] -1 i[s20][b0] >= -1;
* constraint lin_less_equal _2799
@c[_2799] 1 i[z17_20][b0] 1 i[z23_28][b0] -2 i[b191][b0] >= 0;
* constraint lin_less_equal _2800
@c[_2800] -1 i[z17_20][b0] -1 i[z23_28][b0] 2 i[b191][b0] >= 0;
* constraint lin_less_equal _2801
@c[_2801] 1 i[z17_22][b0] 1 i[z21_27][b0] 1 i[z18_33][b0] 1 i[z19_34][b0] -2 i[b192][b0] >= 0;
* constraint lin_less_equal _2802
@c[_2802] -1 i[z17_22][b0] -1 i[z21_27][b0] -1 i[z18_33][b0] -1 i[z19_34][b0] 4 i[b192][b0] >= 0;
* constraint lin_less_equal _2803
@c[_2803] 1 i[z17_27][b0] 1 i[z12_34][b0] -2 i[b193][b0] >= 0;
* constraint lin_less_equal _2804
@c[_2804] -1 i[z17_27][b0] -1 i[z12_34][b0] 2 i[b193][b0] >= 0;
* constraint lin_less_equal _2805
@c[_2805] 1 i[z17_28][b0] 1 i[z12_33][b0] -2 i[b194][b0] >= 0;
* constraint lin_less_equal _2806
@c[_2806] -1 i[z17_28][b0] -1 i[z12_33][b0] 2 i[b194][b0] >= 0;
* constraint lin_less_equal _2807
@c[_2807] 1 i[z17_33][b0] 1 i[z12_28][b0] -2 i[b195][b0] >= 0;
* constraint lin_less_equal _2808
@c[_2808] -1 i[z17_33][b0] -1 i[z12_28][b0] 2 i[b195][b0] >= 0;
* constraint lin_less_equal _2809
@c[_2809] 1 i[z17_34][b0] 1 i[z12_27][b0] -2 i[b196][b0] >= 0;
* constraint lin_less_equal _2810
@c[_2810] -1 i[z17_34][b0] -1 i[z12_27][b0] 2 i[b196][b0] >= 0;
* constraint lin_less_equal _2811
@c[_2811] -1 i[z17_39][b0] 1 i[s17][b0] >= 0;
* constraint lin_less_equal _2812
@c[_2812] -1 i[z17_39][b0] 1 i[s39][b0] >= 0;
* constraint lin_less_equal _2813
@c[_2813] 1 i[z17_39][b0] -1 i[s17][b0] -1 i[s39][b0] >= -1;
* constraint lin_less_equal _2814
@c[_2814] 1 i[z17_39][b0] 1 i[z17_39][b0] -2 i[b197][b0] >= 0;
* constraint lin_less_equal _2815
@c[_2815] -1 i[z17_39][b0] -1 i[z17_39][b0] 2 i[b197][b0] >= 0;
* constraint lin_less_equal _2816
@c[_2816] -1 i[z29_35][b0] 1 i[s29][b0] >= 0;
* constraint lin_less_equal _2817
@c[_2817] -1 i[z29_35][b0] 1 i[s35][b0] >= 0;
* constraint lin_less_equal _2818
@c[_2818] 1 i[z29_35][b0] -1 i[s29][b0] -1 i[s35][b0] >= -1;
* constraint lin_less_equal _2819
@c[_2819] -1 i[z33_35][b0] 1 i[s33][b0] >= 0;
* constraint lin_less_equal _2820
@c[_2820] -1 i[z33_35][b0] 1 i[s35][b0] >= 0;
* constraint lin_less_equal _2821
@c[_2821] 1 i[z33_35][b0] -1 i[s33][b0] -1 i[s35][b0] >= -1;
* constraint lin_less_equal _2822
@c[_2822] 1 i[z8_18][b0] 1 i[z9_19][b0] 1 i[z29_35][b0] 1 i[z33_35][b0] -2 i[b198][b0] >= 0;
* constraint lin_less_equal _2823
@c[_2823] -1 i[z8_18][b0] -1 i[z9_19][b0] -1 i[z29_35][b0] -1 i[z33_35][b0] 4 i[b198][b0] >= 0;
* constraint lin_less_equal _2824
@c[_2824] -1 i[z34_35][b0] 1 i[s34][b0] >= 0;
* constraint lin_less_equal _2825
@c[_2825] -1 i[z34_35][b0] 1 i[s35][b0] >= 0;
* constraint lin_less_equal _2826
@c[_2826] 1 i[z34_35][b0] -1 i[s34][b0] -1 i[s35][b0] >= -1;
* constraint lin_less_equal _2827
@c[_2827] 1 i[z9_18][b0] 1 i[z34_35][b0] -2 i[b199][b0] >= 0;
* constraint lin_less_equal _2828
@c[_2828] -1 i[z9_18][b0] -1 i[z34_35][b0] 2 i[b199][b0] >= 0;
* constraint lin_less_equal _2829
@c[_2829] -1 i[z31_35][b0] 1 i[s31][b0] >= 0;
* constraint lin_less_equal _2830
@c[_2830] -1 i[z31_35][b0] 1 i[s35][b0] >= 0;
* constraint lin_less_equal _2831
@c[_2831] 1 i[z31_35][b0] -1 i[s31][b0] -1 i[s35][b0] >= -1;
* constraint lin_less_equal _2832
@c[_2832] 1 i[z10_18][b0] 1 i[z11_19][b0] 1 i[z8_20][b0] 1 i[z9_21][b0] 1 i[z31_35][b0] 1 i[z31_35][b0] 1 i[s40][b0] -2 i[b200][b0] >= 0;
* constraint lin_less_equal _2833
@c[_2833] -1 i[z10_18][b0] -1 i[z11_19][b0] -1 i[z8_20][b0] -1 i[z9_21][b0] -1 i[z31_35][b0] -1 i[z31_35][b0] -1 i[s40][b0] 7 i[b200][b0] >= 0;
* constraint lin_less_equal _2834
@c[_2834] -1 i[z32_35][b0] 1 i[s32][b0] >= 0;
* constraint lin_less_equal _2835
@c[_2835] -1 i[z32_35][b0] 1 i[s35][b0] >= 0;
* constraint lin_less_equal _2836
@c[_2836] 1 i[z32_35][b0] -1 i[s32][b0] -1 i[s35][b0] >= -1;
* constraint lin_less_equal _2837
@c[_2837] 1 i[z11_18][b0] 1 i[z9_20][b0] 1 i[z32_35][b0] -2 i[b201][b0] >= 0;
* constraint lin_less_equal _2838
@c[_2838] -1 i[z11_18][b0] -1 i[z9_20][b0] -1 i[z32_35][b0] 3 i[b201][b0] >= 0;
* constraint lin_less_equal _2839
@c[_2839] 1 i[z12_18][b0] 1 i[z29_34][b0] -2 i[b202][b0] >= 0;
* constraint lin_less_equal _2840
@c[_2840] -1 i[z12_18][b0] -1 i[z29_34][b0] 2 i[b202][b0] >= 0;
* constraint lin_less_equal _2841
@c[_2841] 1 i[z18_22][b0] 1 i[z21_35][b0] -2 i[b203][b0] >= 0;
* constraint lin_less_equal _2842
@c[_2842] -1 i[z18_22][b0] -1 i[z21_35][b0] 2 i[b203][b0] >= 0;
* constraint lin_less_equal _2843
@c[_2843] 1 i[z18_23][b0] 1 i[z19_24][b0] 1 i[z21_29][b0] 1 i[z17_35][b0] -2 i[b204][b0] >= 0;
* constraint lin_less_equal _2844
@c[_2844] -1 i[z18_23][b0] -1 i[z19_24][b0] -1 i[z21_29][b0] -1 i[z17_35][b0] 4 i[b204][b0] >= 0;
* constraint lin_less_equal _2845
@c[_2845] -1 i[z18_24][b0] 1 i[s18][b0] >= 0;
* constraint lin_less_equal _2846
@c[_2846] -1 i[z18_24][b0] 1 i[s24][b0] >= 0;
* constraint lin_less_equal _2847
@c[_2847] 1 i[z18_24][b0] -1 i[s18][b0] -1 i[s24][b0] >= -1;
* constraint lin_less_equal _2848
@c[_2848] 1 i[z18_24][b0] -2 i[b205][b0] >= 0;
* constraint lin_less_equal _2849
@c[_2849] -1 i[z18_24][b0] 1 i[b205][b0] >= 0;
* constraint lin_less_equal _2850
@c[_2850] -1 i[z18_26][b0] 1 i[s18][b0] >= 0;
* constraint lin_less_equal _2851
@c[_2851] -1 i[z18_26][b0] 1 i[s26][b0] >= 0;
* constraint lin_less_equal _2852
@c[_2852] 1 i[z18_26][b0] -1 i[s18][b0] -1 i[s26][b0] >= -1;
* constraint lin_less_equal _2853
@c[_2853] -1 i[z20_24][b0] 1 i[s20][b0] >= 0;
* constraint lin_less_equal _2854
@c[_2854] -1 i[z20_24][b0] 1 i[s24][b0] >= 0;
* constraint lin_less_equal _2855
@c[_2855] 1 i[z20_24][b0] -1 i[s20][b0] -1 i[s24][b0] >= -1;
* constraint lin_less_equal _2856
@c[_2856] 1 i[z18_26][b0] 1 i[z20_24][b0] -2 i[b206][b0] >= 0;
* constraint lin_less_equal _2857
@c[_2857] -1 i[z18_26][b0] -1 i[z20_24][b0] 2 i[b206][b0] >= 0;
* constraint lin_less_equal _2858
@c[_2858] -1 i[z18_28][b0] 1 i[s18][b0] >= 0;
* constraint lin_less_equal _2859
@c[_2859] -1 i[z18_28][b0] 1 i[s28][b0] >= 0;
* constraint lin_less_equal _2860
@c[_2860] 1 i[z18_28][b0] -1 i[s18][b0] -1 i[s28][b0] >= -1;
* constraint lin_less_equal _2861
@c[_2861] -1 i[z20_26][b0] 1 i[s20][b0] >= 0;
* constraint lin_less_equal _2862
@c[_2862] -1 i[z20_26][b0] 1 i[s26][b0] >= 0;
* constraint lin_less_equal _2863
@c[_2863] 1 i[z20_26][b0] -1 i[s20][b0] -1 i[s26][b0] >= -1;
* constraint lin_less_equal _2864
@c[_2864] 1 i[z18_28][b0] 1 i[z20_26][b0] -2 i[b207][b0] >= 0;
* constraint lin_less_equal _2865
@c[_2865] -1 i[z18_28][b0] -1 i[z20_26][b0] 2 i[b207][b0] >= 0;
* constraint lin_less_equal _2866
@c[_2866] -1 i[z30_35][b0] 1 i[s30][b0] >= 0;
* constraint lin_less_equal _2867
@c[_2867] -1 i[z30_35][b0] 1 i[s35][b0] >= 0;
* constraint lin_less_equal _2868
@c[_2868] 1 i[z30_35][b0] -1 i[s30][b0] -1 i[s35][b0] >= -1;
* constraint lin_less_equal _2869
@c[_2869] 1 i[z8_19][b0] 1 i[z30_35][b0] -2 i[b208][b0] >= 0;
* constraint lin_less_equal _2870
@c[_2870] -1 i[z8_19][b0] -1 i[z30_35][b0] 2 i[b208][b0] >= 0;
* constraint lin_less_equal _2871
@c[_2871] 1 i[z10_19][b0] 1 i[z8_21][b0] 1 i[z32_35][b0] -2 i[b209][b0] >= 0;
* constraint lin_less_equal _2872
@c[_2872] -1 i[z10_19][b0] -1 i[z8_21][b0] -1 i[z32_35][b0] 3 i[b209][b0] >= 0;
* constraint lin_less_equal _2873
@c[_2873] 1 i[z19_22][b0] 1 i[z20_35][b0] -2 i[b210][b0] >= 0;
* constraint lin_less_equal _2874
@c[_2874] -1 i[z19_22][b0] -1 i[z20_35][b0] 2 i[b210][b0] >= 0;
* constraint lin_less_equal _2875
@c[_2875] 1 i[z10_20][b0] 1 i[z11_21][b0] 1 i[z33_35][b0] 1 i[z29_35][b0] -2 i[b211][b0] >= 0;
* constraint lin_less_equal _2876
@c[_2876] -1 i[z10_20][b0] -1 i[z11_21][b0] -1 i[z33_35][b0] -1 i[z29_35][b0] 4 i[b211][b0] >= 0;
* constraint lin_less_equal _2877
@c[_2877] 1 i[z11_20][b0] 1 i[z30_35][b0] -2 i[b212][b0] >= 0;
* constraint lin_less_equal _2878
@c[_2878] -1 i[z11_20][b0] -1 i[z30_35][b0] 2 i[b212][b0] >= 0;
* constraint lin_less_equal _2879
@c[_2879] 1 i[z17_20][b0] 1 i[z30_33][b0] -2 i[b213][b0] >= 0;
* constraint lin_less_equal _2880
@c[_2880] -1 i[z17_20][b0] -1 i[z30_33][b0] 2 i[b213][b0] >= 0;
* constraint lin_less_equal _2881
@c[_2881] 1 i[z20_22][b0] 1 i[z19_35][b0] -2 i[b214][b0] >= 0;
* constraint lin_less_equal _2882
@c[_2882] -1 i[z20_22][b0] -1 i[z19_35][b0] 2 i[b214][b0] >= 0;
* constraint lin_less_equal _2883
@c[_2883] 1 i[z20_27][b0] 1 i[z21_28][b0] 1 i[z19_33][b0] 1 i[z12_35][b0] -2 i[b215][b0] >= 0;
* constraint lin_less_equal _2884
@c[_2884] -1 i[z20_27][b0] -1 i[z21_28][b0] -1 i[z19_33][b0] -1 i[z12_35][b0] 4 i[b215][b0] >= 0;
* constraint lin_less_equal _2885
@c[_2885] -1 i[z20_28][b0] 1 i[s20][b0] >= 0;
* constraint lin_less_equal _2886
@c[_2886] -1 i[z20_28][b0] 1 i[s28][b0] >= 0;
* constraint lin_less_equal _2887
@c[_2887] 1 i[z20_28][b0] -1 i[s20][b0] -1 i[s28][b0] >= -1;
* constraint lin_less_equal _2888
@c[_2888] 1 i[z20_28][b0] -2 i[b216][b0] >= 0;
* constraint lin_less_equal _2889
@c[_2889] -1 i[z20_28][b0] 1 i[b216][b0] >= 0;
* constraint lin_less_equal _2890
@c[_2890] 1 i[z10_21][b0] 1 i[z34_35][b0] -2 i[b217][b0] >= 0;
* constraint lin_less_equal _2891
@c[_2891] -1 i[z10_21][b0] -1 i[z34_35][b0] 2 i[b217][b0] >= 0;
* constraint lin_less_equal _2892
@c[_2892] 1 i[z21_22][b0] 1 i[z18_35][b0] -2 i[b218][b0] >= 0;
* constraint lin_less_equal _2893
@c[_2893] -1 i[z21_22][b0] -1 i[z18_35][b0] 2 i[b218][b0] >= 0;
* constraint lin_less_equal _2894
@c[_2894] 1 i[s22][b0] -2 i[b219][b0] >= 0;
* constraint lin_less_equal _2895
@c[_2895] -1 i[s22][b0] 1 i[b219][b0] >= 0;
* constraint lin_less_equal _2896
@c[_2896] -1 i[z22_36][b0] 1 i[s22][b0] >= 0;
* constraint lin_less_equal _2897
@c[_2897] -1 i[z22_36][b0] 1 i[s36][b0] >= 0;
* constraint lin_less_equal _2898
@c[_2898] 1 i[z22_36][b0] -1 i[s22][b0] -1 i[s36][b0] >= -1;
* constraint lin_less_equal _2899
@c[_2899] 1 i[z22_36][b0] 1 i[z22_36][b0] -2 i[b220][b0] >= 0;
* constraint lin_less_equal _2900
@c[_2900] -1 i[z22_36][b0] -1 i[z22_36][b0] 2 i[b220][b0] >= 0;
* constraint lin_less_equal _2901
@c[_2901] 1 i[z8_24][b0] 1 i[z10_26][b0] -2 i[b221][b0] >= 0;
* constraint lin_less_equal _2902
@c[_2902] -1 i[z8_24][b0] -1 i[z10_26][b0] 2 i[b221][b0] >= 0;
* constraint lin_less_equal _2903
@c[_2903] 1 i[z10_24][b0] -2 i[b222][b0] >= 0;
* constraint lin_less_equal _2904
@c[_2904] -1 i[z10_24][b0] 1 i[b222][b0] >= 0;
* constraint lin_less_equal _2905
@c[_2905] 1 i[z13_24][b0] 1 i[z15_26][b0] 1 i[z8_30][b0] 1 i[z10_32][b0] -2 i[b223][b0] >= 0;
* constraint lin_less_equal _2906
@c[_2906] -1 i[z13_24][b0] -1 i[z15_26][b0] -1 i[z8_30][b0] -1 i[z10_32][b0] 4 i[b223][b0] >= 0;
* constraint lin_less_equal _2907
@c[_2907] 1 i[z15_24][b0] 1 i[z10_30][b0] -2 i[b224][b0] >= 0;
* constraint lin_less_equal _2908
@c[_2908] -1 i[z15_24][b0] -1 i[z10_30][b0] 2 i[b224][b0] >= 0;
* constraint lin_less_equal _2909
@c[_2909] 1 i[z18_24][b0] 1 i[z20_26][b0] 1 i[z13_30][b0] 1 i[z15_32][b0] -2 i[b225][b0] >= 0;
* constraint lin_less_equal _2910
@c[_2910] -1 i[z18_24][b0] -1 i[z20_26][b0] -1 i[z13_30][b0] -1 i[z15_32][b0] 4 i[b225][b0] >= 0;
* constraint lin_less_equal _2911
@c[_2911] 1 i[z20_24][b0] 1 i[z15_30][b0] -2 i[b226][b0] >= 0;
* constraint lin_less_equal _2912
@c[_2912] -1 i[z20_24][b0] -1 i[z15_30][b0] 2 i[b226][b0] >= 0;
* constraint lin_less_equal _2913
@c[_2913] 1 i[z8_26][b0] 1 i[z10_28][b0] -2 i[b227][b0] >= 0;
* constraint lin_less_equal _2914
@c[_2914] -1 i[z8_26][b0] -1 i[z10_28][b0] 2 i[b227][b0] >= 0;
* constraint lin_less_equal _2915
@c[_2915] 1 i[z13_26][b0] 1 i[z15_28][b0] 1 i[z8_32][b0] 1 i[z10_34][b0] -2 i[b228][b0] >= 0;
* constraint lin_less_equal _2916
@c[_2916] -1 i[z13_26][b0] -1 i[z15_28][b0] -1 i[z8_32][b0] -1 i[z10_34][b0] 4 i[b228][b0] >= 0;
* constraint lin_less_equal _2917
@c[_2917] 1 i[z18_26][b0] 1 i[z20_28][b0] 1 i[z13_32][b0] 1 i[z15_34][b0] -2 i[b229][b0] >= 0;
* constraint lin_less_equal _2918
@c[_2918] -1 i[z18_26][b0] -1 i[z20_28][b0] -1 i[z13_32][b0] -1 i[z15_34][b0] 4 i[b229][b0] >= 0;
* constraint lin_less_equal _2919
@c[_2919] 1 i[z8_28][b0] -2 i[b230][b0] >= 0;
* constraint lin_less_equal _2920
@c[_2920] -1 i[z8_28][b0] 1 i[b230][b0] >= 0;
* constraint lin_less_equal _2921
@c[_2921] 1 i[z13_28][b0] 1 i[z8_34][b0] -2 i[b231][b0] >= 0;
* constraint lin_less_equal _2922
@c[_2922] -1 i[z13_28][b0] -1 i[z8_34][b0] 2 i[b231][b0] >= 0;
* constraint lin_less_equal _2923
@c[_2923] 1 i[z18_28][b0] 1 i[z13_34][b0] -2 i[b232][b0] >= 0;
* constraint lin_less_equal _2924
@c[_2924] -1 i[z18_28][b0] -1 i[z13_34][b0] 2 i[b232][b0] >= 0;
* constraint lin_less_equal _2925
@c[_2925] 1 i[z18_30][b0] 1 i[z20_32][b0] -2 i[b233][b0] >= 0;
* constraint lin_less_equal _2926
@c[_2926] -1 i[z18_30][b0] -1 i[z20_32][b0] 2 i[b233][b0] >= 0;
* constraint lin_less_equal _2927
@c[_2927] 1 i[z20_30][b0] -2 i[b234][b0] >= 0;
* constraint lin_less_equal _2928
@c[_2928] -1 i[z20_30][b0] 1 i[b234][b0] >= 0;
* constraint lin_less_equal _2929
@c[_2929] 1 i[z18_32][b0] 1 i[z20_34][b0] -2 i[b235][b0] >= 0;
* constraint lin_less_equal _2930
@c[_2930] -1 i[z18_32][b0] -1 i[z20_34][b0] 2 i[b235][b0] >= 0;
* constraint lin_less_equal _2931
@c[_2931] 1 i[z18_34][b0] -2 i[b236][b0] >= 0;
* constraint lin_less_equal _2932
@c[_2932] -1 i[z18_34][b0] 1 i[b236][b0] >= 0;
* constraint lin_less_equal _2933
@c[_2933] 1 i[s35][b0] -2 i[b237][b0] >= 0;
* constraint lin_less_equal _2934
@c[_2934] -1 i[s35][b0] 1 i[b237][b0] >= 0;
* constraint lin_less_equal _2935
@c[_2935] -1 i[z35_40][b0] 1 i[s35][b0] >= 0;
* constraint lin_less_equal _2936
@c[_2936] -1 i[z35_40][b0] 1 i[s40][b0] >= 0;
* constraint lin_less_equal _2937
@c[_2937] 1 i[z35_40][b0] -1 i[s35][b0] -1 i[s40][b0] >= -1;
* constraint lin_less_equal _2938
@c[_2938] 1 i[z35_40][b0] 1 i[z35_40][b0] -2 i[b238][b0] >= 0;
* constraint lin_less_equal _2939
@c[_2939] -1 i[z35_40][b0] -1 i[z35_40][b0] 2 i[b238][b0] >= 0;


==> anc/results/gcs_veripb_battery.log <==
# constraint-layer VeriPB proof verification (Glasgow Constraint Solver + VeriPB 3.0.2)
# Each row: nonup emits OPB (= the model) + PBP proof; VeriPB checks the proof;
# PBP deleted after. Closes the encoding-faithfulness residual at the constraint
# layer for these instances. ulimit -f 3GB guards against runaway proofs.
P B(3) n=2: UNSAT (no non-UP n-subset) [expect UNSAT] | opb 321KB, proof 3MB -> s VERIFIED UNSATISFIABLE
P B(3) n=3: UNSAT (no non-UP n-subset) [expect UNSAT] | opb 321KB, proof 9MB -> s VERIFIED UNSATISFIABLE
P B(3) n=4: UNSAT (no non-UP n-subset) [expect UNSAT] | opb 321KB, proof 11MB -> s VERIFIED UNSATISFIABLE
P B(3) n=5: UNSAT (no non-UP n-subset) [expect UNSAT] | opb 321KB, proof 16MB -> s VERIFIED UNSATISFIABLE
P B(3) n=6: UNSAT (no non-UP n-subset) [expect UNSAT] | opb 321KB, proof 17MB -> s VERIFIED UNSATISFIABLE
P B(3) n=7: UNSAT (no non-UP n-subset) [expect UNSAT] | opb 321KB, proof 20MB -> s VERIFIED UNSATISFIABLE
P B(3) n=8: UNSAT (no non-UP n-subset) [expect UNSAT] | opb 321KB, proof 20MB -> s VERIFIED UNSATISFIABLE
P B(3) n=9: UNSAT (no non-UP n-subset) [expect UNSAT] | opb 321KB, proof 21MB -> s VERIFIED UNSATISFIABLE
P B(3) n=10: UNSAT (no non-UP n-subset) [expect UNSAT] | opb 321KB, proof 21MB -> s VERIFIED UNSATISFIABLE
P B(3) n=11: UNSAT (no non-UP n-subset) [expect UNSAT] | opb 321KB, proof 21MB -> s VERIFIED UNSATISFIABLE
P B(3) n=12: UNSAT (no non-UP n-subset) [expect UNSAT] | opb 321KB, proof 20MB -> s VERIFIED UNSATISFIABLE
P B(3) n=13: UNSAT (no non-UP n-subset) [expect UNSAT] | opb 321KB, proof 20MB -> s VERIFIED UNSATISFIABLE
P B(3) n=14: SAT (non-UP set exists) [expect SAT] | opb 321KB, proof 9MB -> s VERIFIED SATISFIABLE
G3 B(3) n=2: UNSAT (no non-UP n-subset) [expect UNSAT] | opb 571KB, proof 13MB -> s VERIFIED UNSATISFIABLE
G3 B(3) n=3: UNSAT (no non-UP n-subset) [expect UNSAT] | opb 571KB, proof 35MB -> s VERIFIED UNSATISFIABLE
G3 B(3) n=4: UNSAT (no non-UP n-subset) [expect UNSAT] | opb 571KB, proof 65MB -> s VERIFIED UNSATISFIABLE
G3 B(3) n=5: UNSAT (no non-UP n-subset) [expect UNSAT] | opb 571KB, proof 86MB -> s VERIFIED UNSATISFIABLE
G3 B(3) n=6: UNSAT (no non-UP n-subset) [expect UNSAT] | opb 571KB, proof 95MB -> s VERIFIED UNSATISFIABLE
G3 B(3) n=7: UNSAT (no non-UP n-subset) [expect UNSAT] | opb 571KB, proof 97MB -> s VERIFIED UNSATISFIABLE
G3 B(3) n=8: UNSAT (no non-UP n-subset) [expect UNSAT] | opb 571KB, proof 97MB -> s VERIFIED UNSATISFIABLE
G3 B(3) n=9: UNSAT (no non-UP n-subset) [expect UNSAT] | opb 571KB, proof 97MB -> s VERIFIED UNSATISFIABLE
G3 B(3) n=10: UNSAT (no non-UP n-subset) [expect UNSAT] | opb 571KB, proof 96MB -> s VERIFIED UNSATISFIABLE
G3 B(3) n=11: UNSAT (no non-UP n-subset) [expect UNSAT] | opb 571KB, proof 96MB -> s VERIFIED UNSATISFIABLE
G3 B(3) n=12: UNSAT (no non-UP n-subset) [expect UNSAT] | opb 571KB, proof 95MB -> s VERIFIED UNSATISFIABLE
G3 B(3) n=13: UNSAT (no non-UP n-subset) [expect UNSAT] | opb 571KB, proof 93MB -> s VERIFIED UNSATISFIABLE
G3 B(3) n=14: UNSAT (no non-UP n-subset) [expect UNSAT] | opb 571KB, proof 91MB -> s VERIFIED UNSATISFIABLE
G3 B(3) n=15: UNSAT (no non-UP n-subset) [expect UNSAT] | opb 571KB, proof 90MB -> s VERIFIED UNSATISFIABLE
G3 B(3) n=16: UNSAT (no non-UP n-subset) [expect UNSAT] | opb 571KB, proof 87MB -> s VERIFIED UNSATISFIABLE
G1 B(3) n=8: UNSAT (no non-UP n-subset) [expect UNSAT] | opb 625KB, proof 0MB -> s VERIFIED UNSATISFIABLE
G2 B(1) n=8: SAT (non-UP set exists) [expect SAT] | opb 66KB, proof 0MB -> s VERIFIED SATISFIABLE
G2 B(1) n=8: SAT (non-UP set exists) [expect SAT] | opb 66KB, proof 0MB -> s VERIFIED SATISFIABLE


==> anc/results/mtc_relators.json <==
{"g1": [ [ -1, 2, 1, -2 ], [ 2, 3, -2, -3 ], [ -4, -2, 4, 2 ], [ -3, -1, 3, 1 ], [ -4, -1, 4, 1 ], [ 3, -1, -2, -3, 2, 1 ], [ 4, 2, 1, -4, -1, -2 ], [ 2, 1, 2, -1, 3, -2, -2, -3 ], [ 3, -4, -2, 1, -2, -1, -2, -2, -3, -2, 1, 4, -2, -1, -2, -2 ], [ 2, 1, 2, -1, 4, 2, -3, 2, 1, 2, -4, 2, 2, -1, 3, 2 ], [ 2, 1, -3, 2, 2, 1, 2, -4, -1, -1, -1, 2, 3, 2, 2, 1, 2, 4 ] ], "g2": [ [ 2, 1, -2, -1 ], [ 4, 3, 1, -3, -4, -1 ], [ 4, 3, 1, -2, 1, -3, -4, 2, -1, -1 ], [ 4, 3, -4, 2, -1, -1, 4, -3, -4, 1, 1, -2 ], [ 4, 3, -4, 1, 4, -3, -4, 1, 1, -2, -1, 2, -1, -1 ], [ 4, 3, 1, -2, 4, -3, -4, 1, 1, -2, 1, -2, -4, 2, -1, -1 ], [ 4, 3, 1, -2, 4, -3, -4, 1, 1, -2, -1, 2, -1, -1, 4, 3, -4, 1, 1, -3, -4, 2, -1, -1 ], [ 4, 3, 1, -2, 4, -3, -4, 1, 1, -2, 1, -2, 1, 1, -2, 1, -3, -4, -1, 2, -1, -1, 4, 3, -4, 2, -1, -1 ], [ 4, 3, 1, -2, 4, -3, -4, 1, 1, -2, 1, -3, -4, 1, 1, -2, 1, -2, -1, 2, -1, -1, 4, 3, -4, 2, -1, -1 ], [ 4, 3, -1, 2, 2, -1, -1, 2, -1, -1, 4, 3, -4, 1, 1, -2, 1, -3, -4, 1, 2, -1, -1, 4, -3, -4, 1, 1, -2, -1 ], [ 4, 3, 1, -2, 4, -3, -4, 1, 1, -2, 1, -2, 1, 1, -2, -2, 1, -3, -4, 1, 2, -1, -1, 2, -1, -1, 4, 3, -4, 2, -1, -1 ], [ 4, 3, 3, -1, 2, -1, -1, 4, -3, -4, 1, 1, -2, 1, 2, -1, -1, 4, 3, -4, 2, -1, -3, -4, 1, 1, -2, 4, -3, -4, 1, 1, -2, 1, 1, -2, -1, 2, -1, -1 ], [ 4, 3, 1, -2, 4, -3, -4, 1, 1, -2, 1, -2, 1, 2, -1, 2, -1, -1, 4, 3, -4, 2, -1, -3, -4, 1, 1, -2, 4, -3, -4, 1, 1, -2, -1, 2, -1, -1, 4, 3, -4, 2, -1, -1 ] ]}


==> anc/results/mtc_relators_g2_simplified.json <==
{"g2s": [ [ 2, -3, -2, 3 ], [ -4, -2, 4, 2 ], [ 3, 1, -3, -1 ], [ -4, 1, 4, -1 ], [ 2, 1, -2, -1 ], [ -1, 4, 3, -4, 2, -3, 2, -1 ] ]}


==> anc/results/sat_proof_sweep.log <==
[07-14 17:14:55] == SMOKE-P-B3: pool 41 ==
[07-14 17:14:55] SMOKE-P-B3 n=2: UNSAT (0s, 6889 cls, proof 1774 lines) drat-trim: VERIFIED
[07-14 17:14:55] SMOKE-P-B3 n=14: SAT (0s) |A|=14
[07-14 17:14:55] SMOKE-P-B3 n=14: witness solver-free recheck: True (expected)
[07-14 17:15:09] ===== sweep start (free 15.5G) =====
[07-14 17:15:09] == G1-B2: pool 17 ==
[07-14 17:15:09] G1-B2 n=8: UNSAT (0s, 1141 cls, proof 0 lines) drat-trim: VERIFIED
[07-14 17:15:09] == G1-B3: pool 53 ==
[07-14 17:15:10] G1-B3 n=8: UNSAT (0s, 11539 cls, proof 7389 lines) drat-trim: VERIFIED
[07-14 17:15:10] == G1-B4: pool 153 ==
[07-14 17:15:10] G1-B4 n=8: UNSAT (0s, 95477 cls, proof 29135 lines) drat-trim: VERIFIED
[07-14 17:15:10] == G1-B5: pool 401 ==
[07-14 17:15:20] G1-B5 n=8: UNSAT (8s, 649105 cls, proof 316917 lines) drat-trim: VERIFIED
[07-14 17:15:20] == G1-B6: pool 933 ==
[07-14 17:20:07] G1-B6 n=8: UNSAT (269s, 3497165 cls, proof 3325499 lines) drat-trim: NOT-VERIFIED: : [0] -866081 866080 0

c WARNING: deleted clause on proof line 3847524 does not occur: [0] -866101 866100 866102 866103 866105 0

c WARNING: deleted 
[07-14 17:20:08] == G2-B1: census n=8, pool 17 ==
[07-14 17:20:09] G2-B1-c0 n=8: SAT (0s) |A|=8
[07-14 17:20:09] G2-B1: census hit #1 recheck=True: [2, 4, 6, 8, 10, 12, 14, 16]
[07-14 17:20:09] G2-B1-c1 n=8: SAT (0s) |A|=8
[07-14 17:20:09] G2-B1: census hit #2 recheck=True: [3, 5, 7, 9, 11, 13, 15, 17]
[07-14 17:20:09] G2-B1-c2 n=8: UNSAT (0s, 1311 cls, proof 6 lines) drat-trim: VERIFIED
[07-14 17:20:09] G2-B1: census COMPLETE: 2 sets, terminal status UNSAT-VERIFIED
[07-14 17:20:09] == G2-B2: census n=8, pool 133 ==
[07-14 17:20:09] G2-B2-c0 n=8: SAT (0s) |A|=8
[07-14 17:20:09] G2-B2: census hit #1 recheck=True: [3, 5, 7, 9, 11, 13, 15, 17]
[07-14 17:20:09] G2-B2-c1 n=8: SAT (0s) |A|=8
[07-14 17:20:09] G2-B2: census hit #2 recheck=True: [2, 4, 6, 8, 10, 12, 14, 16]
[07-14 17:20:10] G2-B2-c2 n=8: UNSAT (0s, 73663 cls, proof 7267 lines) drat-trim: VERIFIED
[07-14 17:20:10] G2-B2: census COMPLETE: 2 sets, terminal status UNSAT-VERIFIED
[07-14 17:20:10] == P-B3: pool 41 ==
[07-14 17:20:10] P-B3 n=2: UNSAT (0s, 6889 cls, proof 1774 lines) drat-trim: VERIFIED
[07-14 17:20:10] P-B3 n=3: UNSAT (0s, 7033 cls, proof 2385 lines) drat-trim: VERIFIED
[07-14 17:20:10] P-B3 n=4: UNSAT (0s, 7169 cls, proof 2104 lines) drat-trim: VERIFIED
[07-14 17:20:10] P-B3 n=5: UNSAT (0s, 7297 cls, proof 1571 lines) drat-trim: VERIFIED
[07-14 17:20:10] P-B3 n=6: UNSAT (0s, 7417 cls, proof 1621 lines) drat-trim: VERIFIED
[07-14 17:20:10] P-B3 n=7: UNSAT (0s, 7529 cls, proof 1607 lines) drat-trim: VERIFIED
[07-14 17:20:10] P-B3 n=8: UNSAT (0s, 7633 cls, proof 5590 lines) drat-trim: VERIFIED
[07-14 17:20:11] P-B3 n=9: UNSAT (0s, 7729 cls, proof 1438 lines) drat-trim: VERIFIED
[07-14 17:20:11] P-B3 n=10: UNSAT (0s, 7817 cls, proof 1676 lines) drat-trim: VERIFIED
[07-14 17:20:11] P-B3 n=11: UNSAT (0s, 7897 cls, proof 2383 lines) drat-trim: VERIFIED
[07-14 17:20:11] P-B3 n=12: UNSAT (0s, 7969 cls, proof 1689 lines) drat-trim: VERIFIED
[07-14 17:20:11] P-B3 n=13: UNSAT (0s, 8033 cls, proof 1642 lines) drat-trim: VERIFIED
[07-14 17:20:11] P-B3 n=14: SAT (0s) |A|=14
[07-14 17:20:11] P-B3 n=14: witness solver-free recheck: True (expected)
[07-14 17:20:11] == P-B4: pool 83 ==
[07-14 17:20:11] P-B4 n=2: UNSAT (0s, 27955 cls, proof 13698 lines) drat-trim: VERIFIED
[07-14 17:20:12] P-B4 n=3: UNSAT (0s, 28267 cls, proof 20097 lines) drat-trim: VERIFIED
[07-14 17:20:12] P-B4 n=4: UNSAT (0s, 28571 cls, proof 14367 lines) drat-trim: VERIFIED
[07-14 17:20:12] P-B4 n=5: UNSAT (0s, 28867 cls, proof 14669 lines) drat-trim: VERIFIED
[07-14 17:20:13] P-B4 n=6: UNSAT (0s, 29155 cls, proof 16082 lines) drat-trim: VERIFIED
[07-14 17:20:13] P-B4 n=7: UNSAT (0s, 29435 cls, proof 16471 lines) drat-trim: VERIFIED
[07-14 17:20:14] P-B4 n=8: UNSAT (1s, 29707 cls, proof 16174 lines) drat-trim: VERIFIED
[07-14 17:20:14] P-B4 n=9: UNSAT (0s, 29971 cls, proof 19421 lines) drat-trim: VERIFIED
[07-14 17:20:15] P-B4 n=10: UNSAT (0s, 30227 cls, proof 28991 lines) drat-trim: VERIFIED
[07-14 17:20:15] P-B4 n=11: UNSAT (0s, 30475 cls, proof 14235 lines) drat-trim: VERIFIED
[07-14 17:20:16] P-B4 n=12: UNSAT (0s, 30715 cls, proof 15934 lines) drat-trim: VERIFIED
[07-14 17:20:16] P-B4 n=13: UNSAT (0s, 30947 cls, proof 17477 lines) drat-trim: VERIFIED
[07-14 17:20:16] == P-B5: pool 147 ==
[07-14 17:20:17] P-B5 n=2: UNSAT (1s, 87131 cls, proof 13308 lines) drat-trim: VERIFIED
[07-14 17:20:21] P-B5 n=3: UNSAT (4s, 87699 cls, proof 48480 lines) drat-trim: VERIFIED
[07-14 17:20:27] P-B5 n=4: UNSAT (6s, 88259 cls, proof 53715 lines) drat-trim: VERIFIED
[07-14 17:20:35] P-B5 n=5: UNSAT (8s, 88811 cls, proof 97511 lines) drat-trim: VERIFIED
[07-14 17:20:45] P-B5 n=6: UNSAT (10s, 89355 cls, proof 101550 lines) drat-trim: VERIFIED
[07-14 17:20:55] P-B5 n=7: UNSAT (10s, 89891 cls, proof 90695 lines) drat-trim: VERIFIED
[07-14 17:21:07] P-B5 n=8: UNSAT (12s, 90419 cls, proof 98293 lines) drat-trim: VERIFIED
[07-14 17:21:20] P-B5 n=9: UNSAT (13s, 90939 cls, proof 112376 lines) drat-trim: VERIFIED
[07-14 17:21:36] P-B5 n=10: UNSAT (16s, 91451 cls, proof 116610 lines) drat-trim: VERIFIED
[07-14 17:21:53] P-B5 n=11: UNSAT (16s, 91955 cls, proof 110606 lines) drat-trim: VERIFIED
[07-14 17:22:13] P-B5 n=12: UNSAT (20s, 92451 cls, proof 123625 lines) drat-trim: VERIFIED
[07-14 17:22:32] P-B5 n=13: UNSAT (20s, 92939 cls, proof 127129 lines) drat-trim: VERIFIED
[07-14 17:22:32] == P-B6: pool 239 ==
[07-14 17:22:41] P-B6 n=2: UNSAT (8s, 229639 cls, proof 41226 lines) drat-trim: VERIFIED
[07-14 17:23:31] P-B6 n=3: UNSAT (50s, 230575 cls, proof 185191 lines) drat-trim: VERIFIED
[07-14 17:24:03] P-B6 n=4: UNSAT (32s, 231503 cls, proof 206961 lines) drat-trim: VERIFIED
[07-14 17:40:51] P-B6 n=5: UNSAT (1007s, 232423 cls, proof 219208 lines) drat-trim: VERIFIED
[07-14 17:53:15] P-B6 n=6: UNSAT (744s, 233335 cls, proof 282221 lines) drat-trim: VERIFIED
[07-14 17:54:24] P-B6 n=7: UNSAT (68s, 234239 cls, proof 353239 lines) drat-trim: VERIFIED
[07-14 18:18:58] P-B6 n=8: UNSAT (1473s, 235135 cls, proof 318910 lines) drat-trim: VERIFIED
[07-14 18:25:09] P-B6 n=9: UNSAT (370s, 236023 cls, proof 367783 lines) drat-trim: VERIFIED
[07-14 18:54:48] P-B6 n=10: UNSAT (1778s, 236903 cls, proof 451663 lines) drat-trim: VERIFIED
[07-14 19:18:56] P-B6 n=11: UNSAT (1447s, 237775 cls, proof 410400 lines) drat-trim: VERIFIED
[07-14 19:52:33] P-B6 n=12: UNSAT (2017s, 238639 cls, proof 445268 lines) drat-trim: VERIFIED
[07-14 19:54:32] P-B6 n=13: UNSAT (119s, 239495 cls, proof 468147 lines) drat-trim: VERIFIED
[07-14 19:54:32] == H4-B3: pool 119 ==
[07-14 19:54:33] H4-B3 n=2: UNSAT (0s, 56959 cls, proof 429 lines) drat-trim: VERIFIED
[07-14 19:54:33] H4-B3 n=3: UNSAT (0s, 57415 cls, proof 709 lines) drat-trim: VERIFIED
[07-14 19:54:34] H4-B3 n=4: UNSAT (1s, 57863 cls, proof 1129 lines) drat-trim: VERIFIED
[07-14 19:54:35] H4-B3 n=5: UNSAT (1s, 58303 cls, proof 5551 lines) drat-trim: VERIFIED
[07-14 19:54:35] H4-B3 n=6: UNSAT (1s, 58735 cls, proof 4362 lines) drat-trim: VERIFIED
[07-14 19:54:36] H4-B3 n=7: UNSAT (1s, 59159 cls, proof 14413 lines) drat-trim: VERIFIED
[07-14 19:54:37] H4-B3 n=8: UNSAT (0s, 59575 cls, proof 2995 lines) drat-trim: VERIFIED
[07-14 19:54:38] H4-B3 n=9: UNSAT (1s, 59983 cls, proof 8134 lines) drat-trim: VERIFIED
[07-14 19:54:38] H4-B3 n=10: UNSAT (1s, 60383 cls, proof 10166 lines) drat-trim: VERIFIED
[07-14 19:54:39] H4-B3 n=11: UNSAT (1s, 60775 cls, proof 2580 lines) drat-trim: VERIFIED
[07-14 19:54:40] H4-B3 n=12: UNSAT (1s, 61159 cls, proof 6252 lines) drat-trim: VERIFIED
[07-14 19:54:40] H4-B3 n=13: UNSAT (1s, 61535 cls, proof 4046 lines) drat-trim: VERIFIED
[07-14 19:54:41] H4-B3 n=14: UNSAT (1s, 61903 cls, proof 3416 lines) drat-trim: VERIFIED
[07-14 19:54:42] H4-B3 n=15: UNSAT (1s, 62263 cls, proof 6961 lines) drat-trim: VERIFIED
[07-14 19:54:42] H4-B3 n=16: SAT (0s) |A|=16
[07-14 19:54:42] H4-B3 n=16: witness solver-free recheck: True (expected)
[07-14 19:54:42] == H4-B4: pool 283 ==
[07-14 19:54:46] H4-B4 n=2: UNSAT (3s, 321371 cls, proof 224696 lines) drat-trim: VERIFIED
[07-14 19:54:51] H4-B4 n=3: UNSAT (5s, 322483 cls, proof 228786 lines) drat-trim: VERIFIED
[07-14 19:54:56] H4-B4 n=4: UNSAT (4s, 323587 cls, proof 236463 lines) drat-trim: VERIFIED
[07-14 19:55:01] H4-B4 n=5: UNSAT (4s, 324683 cls, proof 228941 lines) drat-trim: VERIFIED
[07-14 19:55:06] H4-B4 n=6: UNSAT (4s, 325771 cls, proof 231785 lines) drat-trim: VERIFIED
[07-14 19:55:11] H4-B4 n=7: UNSAT (5s, 326851 cls, proof 237302 lines) drat-trim: VERIFIED
[07-14 19:55:17] H4-B4 n=8: UNSAT (5s, 327923 cls, proof 254254 lines) drat-trim: VERIFIED
[07-14 19:55:23] H4-B4 n=9: UNSAT (5s, 328987 cls, proof 243346 lines) drat-trim: VERIFIED
[07-14 19:55:29] H4-B4 n=10: UNSAT (5s, 330043 cls, proof 241561 lines) drat-trim: VERIFIED
[07-14 19:55:34] H4-B4 n=11: UNSAT (5s, 331091 cls, proof 229760 lines) drat-trim: VERIFIED
[07-14 19:55:39] H4-B4 n=12: UNSAT (4s, 332131 cls, proof 234141 lines) drat-trim: VERIFIED
[07-14 19:55:45] H4-B4 n=13: UNSAT (5s, 333163 cls, proof 248390 lines) drat-trim: VERIFIED
[07-14 19:55:52] H4-B4 n=14: UNSAT (6s, 334187 cls, proof 233500 lines) drat-trim: VERIFIED
[07-14 19:56:01] H4-B4 n=15: UNSAT (8s, 335203 cls, proof 239498 lines) drat-trim: VERIFIED
[07-14 19:56:01] ===== sweep done =====
[07-14 19:57:11] == G1-B6 RETRY with lingeling ==
[07-14 19:59:36] == G1-B6 RETRY 2 with lingeling (uncapped) ==
[07-14 20:09:07] G1-B6-lgl n=8: UNSAT (552s, 3497165 cls, proof 915297 lines) drat-trim: VERIFIED
[07-15 00:34:50] == REPRO-P-B3: pool 41 ==
[07-15 00:34:50] REPRO-P-B3 n=8: UNSAT (0s, 7633 cls, proof 5590 lines) drat-trim: VERIFIED
[07-15 00:34:50] REPRO-P-B3 n=14: SAT (0s) |A|=14
[07-15 00:34:50] REPRO-P-B3 n=14: witness solver-free recheck: True (expected)


==> anc/results/staircase_G3_b3.json <==
{
 "2": {
  "u": 2,
  "status": "OPTIMAL",
  "bound": 2,
  "verified": true,
  "time": 2
 },
 "3": {
  "u": 2,
  "status": "OPTIMAL",
  "bound": 2,
  "verified": true,
  "time": 1
 },
 "4": {
  "u": 2,
  "status": "OPTIMAL",
  "bound": 2,
  "verified": true,
  "time": 1
 },
 "5": {
  "u": 2,
  "status": "OPTIMAL",
  "bound": 2,
  "verified": true,
  "time": 1
 },
 "6": {
  "u": 2,
  "status": "OPTIMAL",
  "bound": 2,
  "verified": true,
  "time": 1
 },
 "7": {
  "u": 2,
  "status": "OPTIMAL",
  "bound": 2,
  "verified": true,
  "time": 2
 },
 "8": {
  "u": 4,
  "status": "OPTIMAL",
  "bound": 4,
  "verified": true,
  "time": 7
 },
 "9": {
  "u": 4,
  "status": "OPTIMAL",
  "bound": 4,
  "verified": true,
  "time": 9
 },
 "10": {
  "u": 6,
  "status": "OPTIMAL",
  "bound": 6,
  "verified": true,
  "time": 42
 },
 "11": {
  "u": 6,
  "status": "OPTIMAL",
  "bound": 6,
  "verified": true,
  "time": 54
 },
 "12": {
  "u": 10,
  "status": "FEASIBLE",
  "bound": 6,
  "verified": true,
  "time": 120
 },
 "13": {
  "u": 10,
  "status": "FEASIBLE",
  "bound": 7,
  "verified": true,
  "time": 120
 },
 "14": {
  "u": 8,
  "status": "FEASIBLE",
  "bound": 7,
  "verified": true,
  "time": 120
 },
 "15": {
  "u": 8,
  "status": "FEASIBLE",
  "bound": 7,
  "verified": true,
  "time": 120
 },
 "16": {
  "u": 8,
  "status": "FEASIBLE",
  "bound": 7,
  "verified": true,
  "time": 120
 }
}

==> anc/results/staircase_G3_b3_n10.txt <==
# G3 staircase witness B(3) |A|=10 uniques=6
(2, (0, 0, 0))
(3, (0, 0, 0))
(6, (0, 0, 0))
(6, (1, 4, -1))
(3, (-1, 4, 1))
(2, (1, 4, -1))
(3, (0, -1, 0))
(2, (0, 1, 0))
(3, (0, 1, 0))
(2, (0, -1, 0))


==> anc/results/staircase_G3_b3_n11.txt <==
# G3 staircase witness B(3) |A|=11 uniques=6
(1, (0, 0, 0))
(2, (0, 0, 0))
(3, (0, 0, 0))
(6, (0, 0, 0))
(6, (1, 4, -1))
(3, (-1, 4, 1))
(2, (1, 4, -1))
(3, (0, -1, 0))
(2, (0, 1, 0))
(3, (0, 1, 0))
(2, (0, -1, 0))


==> anc/results/staircase_G3_b3_n12.txt <==
# G3 staircase witness B(3) |A|=12 uniques=10
(2, (0, 0, 0))
(3, (0, 0, 0))
(4, (0, 0, 0))
(5, (0, 0, 0))
(5, (0, 1, 0))
(4, (0, -2, -1))
(4, (0, 1, 0))
(2, (1, 1, 0))
(5, (1, 1, 0))
(2, (1, 0, 0))
(3, (0, 3, 1))
(3, (0, 1, 0))


==> anc/results/staircase_G3_b3_n13.txt <==
# G3 staircase witness B(3) |A|=13 uniques=10
(1, (0, 0, 0))
(2, (0, 0, 0))
(3, (0, 0, 0))
(4, (0, 0, 0))
(5, (0, 0, 0))
(5, (0, 1, 0))
(3, (-1, -1, 0))
(5, (0, 0, 1))
(4, (0, 1, 0))
(2, (0, 1, 0))
(4, (-1, -1, 0))
(3, (-1, -2, 0))
(2, (0, 1, -1))


==> anc/results/staircase_G3_b3_n14.txt <==
# G3 staircase witness B(3) |A|=14 uniques=8
(2, (0, 0, 0))
(4, (0, 0, 0))
(5, (0, 0, 0))
(4, (-1, 1, 0))
(4, (-1, 0, 0))
(4, (0, -1, 0))
(3, (0, 1, 1))
(4, (0, 1, 0))
(2, (1, 0, 0))
(5, (0, 1, 1))
(2, (0, 1, 0))
(2, (1, -1, 0))
(3, (0, 1, 0))
(2, (0, -1, 0))


==> anc/results/staircase_G3_b3_n15.txt <==
# G3 staircase witness B(3) |A|=15 uniques=8
(1, (0, 0, 0))
(2, (0, 0, 0))
(4, (0, 0, 0))
(5, (0, 0, 0))
(5, (0, 1, 0))
(4, (0, -3, -1))
(5, (0, -1, 0))
(5, (1, 2, 0))
(2, (1, 1, 0))
(5, (1, 1, 0))
(3, (0, -1, 0))
(2, (1, 0, 0))
(2, (0, 1, 0))
(3, (0, 3, 1))
(2, (0, -1, 0))


==> anc/results/staircase_G3_b3_n16.txt <==
# G3 staircase witness B(3) |A|=16 uniques=8
(3, (0, 0, 0))
(4, (0, 0, 0))
(5, (0, 0, 0))
(5, (0, -1, 1))
(5, (0, 1, 0))
(4, (-1, 0, 0))
(3, (-1, -1, 0))
(5, (0, 0, 1))
(5, (0, -1, 0))
(4, (0, 1, 0))
(3, (0, -1, 0))
(2, (0, 1, 0))
(2, (0, 0, -1))
(4, (-1, -1, 0))
(2, (0, -1, 0))
(2, (0, 1, -1))


==> anc/results/staircase_G3_b3_n2.txt <==
# G3 staircase witness B(3) |A|=2 uniques=2
(6, (1, -1, 0))
(5, (1, -2, 1))


==> anc/results/staircase_G3_b3_n3.txt <==
# G3 staircase witness B(3) |A|=3 uniques=2
(1, (0, 0, 0))
(7, (1, 1, 0))
(7, (1, 0, 0))


==> anc/results/staircase_G3_b3_n4.txt <==
# G3 staircase witness B(3) |A|=4 uniques=2
(2, (0, 0, 0))
(3, (0, 0, 0))
(6, (1, 4, -1))
(2, (1, 4, -1))


==> anc/results/staircase_G3_b3_n5.txt <==
# G3 staircase witness B(3) |A|=5 uniques=2
(1, (0, 0, 0))
(2, (0, 0, 0))
(6, (0, 0, 0))
(3, (-1, 4, 1))
(2, (1, 4, -1))


==> anc/results/staircase_G3_b3_n6.txt <==
# G3 staircase witness B(3) |A|=6 uniques=2
(1, (0, 0, 0))
(4, (0, 0, 0))
(5, (0, 0, 0))
(6, (0, 1, -1))
(5, (1, -2, 1))
(4, (-1, -6, -1))


==> anc/results/staircase_G3_b3_n7.txt <==
# G3 staircase witness B(3) |A|=7 uniques=2
(1, (0, 0, 0))
(4, (0, 0, 0))
(5, (0, 0, 0))
(6, (1, -1, 0))
(6, (0, 1, -1))
(5, (1, -2, 1))
(4, (-1, -6, -1))


==> anc/results/staircase_G3_b3_n8.txt <==
# G3 staircase witness B(3) |A|=8 uniques=4
(4, (0, 0, 0))
(5, (0, 0, 0))
(6, (1, -1, 0))
(6, (0, 1, -1))
(5, (0, 1, 0))
(5, (0, -1, 0))
(5, (1, -2, 1))
(4, (-1, -6, -1))


==> anc/results/staircase_G3_b3_n9.txt <==
# G3 staircase witness B(3) |A|=9 uniques=4
(1, (0, 0, 0))
(2, (0, 0, 0))
(3, (0, 0, 0))
(6, (0, 0, 0))
(6, (1, 4, -1))
(3, (-1, 4, 1))
(2, (1, 4, -1))
(2, (0, 1, 0))
(2, (0, -1, 0))


==> anc/results/verify_paper2.log <==
== [G1] permanent suite ==
[OK ] associativity (400 random triples)
[OK ] inverses (300 samples)
[OK ] relator R1 vanishes
[OK ] relator R2 vanishes
[OK ] GAP cross-check (150 random words)
[OK ] h1..h4 = coset-1 basis
[OK ] witness: 8 distinct elements
[OK ] witness: A*A non-UP
[OK ] witness: coincidence fingerprint {3:2, 2:29} (N-S paper)

G1 AUDIT: ALL PASSED
[OK ] g1_verify.py all checks pass
== [G2] witness ==
[OK ] G2 witness: 8 distinct elements
[OK ] G2 witness: A*A non-UP
== [G3] model, witness, pair, torsion ==
[OK ] G3 ball sizes 5,17,53,135,299
[OK ] G3 relators vanish in model
[OK ] G3 witness: 15 distinct
[OK ] G3 witness: A*A non-UP
[OK ] G3 witness: fingerprint {2:73,3:12,4:5,5:1,6:3}
[OK ] G3 witness: coset structure 1 + 2*7
[OK ] G3 witness: trivial-coset element is z=(1|0,1,0)
[OK ] G3 N-S (8,8) pair reproduces (=> m2(G3)=16 w/ NS Thm 1.4)
[OK ] G3 torsion-freeness computation
== [G3] ZERO-TRUST certificate ==
(A) 15 words pairwise distinct in G3 (verified 216-point homomorphism): OK
(B) 225 products partitioned into 94 classes, all sizes >= 2; 131 equality certificates replayed by free reduction: OK
ZERO-TRUST VERDICT: A is a 15-element symmetric non-UP witness in G3. QED
[OK ] zero-trust checker QED

ALL PAPER-2 WITNESS-SIDE CLAIMS VERIFIED (solver-free).


==> anc/src/bruteforce_validate.py <==
"""
Encoder-free, solver-free validation of the non-existence / census claims,
on every instance small enough to enumerate exhaustively.

Marc Vinyals' point (2026-07-14): a DRAT proof certifies the CNF is UNSAT, but
trusts that the CNF *encodes* "no non-UP n-subset exists".  Where C(pool, n) is
small we remove that trust the strongest possible way: enumerate every
n-subset of the pool directly, test non-UP by definition (no solver, no CNF),
and confirm the result matches the SAT verdict.

  * UNSAT rows  -> brute force must find ZERO non-UP n-subsets (validates the
    encoder AND re-proves non-existence with no solver at all).
  * census rows -> brute force must find exactly the claimed witnesses.

The non-UP test uses early termination: a subset is rejected the moment one
product is seen to be unique, so the sweep is fast in practice.  Coverage is
reported honestly; large-n / large-ball rows remain solver+encoder claims
(hardened separately by DRAT and by the independent second encoder).
"""
import sys
import time
from itertools import combinations

from math import comb


def product_table(elems, mul):
    idx = {e: i for i, e in enumerate(elems)}
    nxt = len(elems)
    tab = []
    for a in elems:
        row = []
        for b in elems:
            p = mul(a, b)
            if p not in idx:
                idx[p] = nxt
                nxt += 1
            row.append(idx[p])
        tab.append(row)
    return tab


def is_non_up(sub, tab):
    """True iff every product in sub*sub is attained >= 2 times.
    Early exit: as soon as any product's count could be forced to 1 we bail
    cheaply via a full multiplicity pass (n is small, so this is fine)."""
    cnt = {}
    for i in sub:
        row = tab[i]
        for j in sub:
            p = row[j]
            cnt[p] = cnt.get(p, 0) + 1
    for v in cnt.values():
        if v == 1:
            return False
    return True


def brute_nonup_sets(elems, tab, n, want_all=True, cap=None):
    hits = []
    N = len(elems)
    total = comb(N, n)
    if cap and total > cap:
        return None, total
    for sub in combinations(range(N), n):
        if is_non_up(sub, tab):
            hits.append(sub)
            if not want_all:
                break
    return hits, total


def main():
    log = []

    def emit(s):
        print(s, flush=True)
        log.append(s)

    emit(f"# brute-force validation start")

    # ---- G2 B(1) census: prove exactly {A2, A2^-1} with no solver/encoder ----
    from g2_model import G2
    G2m = G2()
    e1, d1 = G2m.ball(1)
    pool1 = [g for g in e1 if d1[g] <= 1]
    tab1 = product_table(pool1, G2m.mul)
    t0 = time.time()
    hits, total = brute_nonup_sets(pool1, tab1, 8)
    emit(f"G2-B1 census n=8: enumerated all C(17,8)={total} subsets in "
         f"{time.time()-t0:.1f}s -> {len(hits)} non-UP sets "
         f"(claim: exactly 2 = A2, A2^-1)")
    # confirm the two are inverses of each other
    if len(hits) == 2:
        A = set(hits[0])
        Ainv = set(pool1.index(G2m.inv(pool1[i])) for i in hits[0]
                   if G2m.inv(pool1[i]) in pool1)
        emit(f"G2-B1 census: the two sets are inverse-related: "
             f"{Ainv == set(hits[1])}")

    # ---- UNSAT rows: brute force must find ZERO non-UP subsets ----
    import promislow
    eP, dP = promislow.ball(4)
    checks = [
        ("P-B3", [g for g in promislow.ball(3)[0]], promislow.mul,
         range(2, 7)),
        ("P-B4", [g for g in eP if dP[g] <= 4], promislow.mul, range(2, 5)),
    ]
    from h4_verify import G as H4G, ball as h4ball
    eH, dH = h4ball(3)
    checks.append(("H4-B3", [g for g in eH if dH[g] <= 3], H4G.mul,
                   range(2, 5)))

    for name, pool, mul, ns in checks:
        tab = product_table(pool, mul)
        for n in ns:
            t0 = time.time()
            hits, total = brute_nonup_sets(pool, tab, n, want_all=False,
                                           cap=20_000_000)
            if hits is None:
                emit(f"{name} n={n}: C={total} too large, skipped")
                continue
            ok = len(hits) == 0
            emit(f"{name} n={n}: enumerated all C={total} subsets in "
                 f"{time.time()-t0:.1f}s -> {'ZERO non-UP (matches UNSAT)' if ok else '*** FOUND ONE — CONTRADICTS UNSAT ***'}")

    emit("# done")
    with open("../results/bruteforce_validate.log", "w") as f:
        f.write("\n".join(log) + "\n")


if __name__ == "__main__":
    main()


==> anc/src/export_gcs_instance.py <==
"""
Export a (group, ball radius, size n) non-UP feasibility instance as a dense
product table for the Glasgow Constraint Solver front-end (nonup_gcs.cc).

Format (plain text):
    N n M
    prod[0][0] ... prod[0][N-1]
    ...            (N rows)
where product IDs are densified to 0..M-1 over all products that occur.
Usage: python export_gcs_instance.py <group> <radius> <n> <out.txt>
  group in {P, H4, G1, G2, G3}
"""
import sys


def build(group, radius):
    if group == "P":
        import promislow as m
        elems, dist = m.ball(radius)
        pool = [g for g in elems if dist[g] <= radius]
        return pool, m.mul
    if group == "H4":
        from h4_verify import G, ball
        elems, dist = ball(radius)
        pool = [g for g in elems if dist[g] <= radius]
        return pool, G.mul
    if group == "G1":
        from g1_model import G1
        G = G1()
        elems, dist = G.ball(radius)
        pool = [g for g in elems if dist[g] <= radius]
        return pool, G.mul
    if group == "G2":
        from g2_model import G2
        G = G2()
        elems, dist = G.ball(radius)
        pool = [g for g in elems if dist[g] <= radius]
        return pool, G.mul
    if group == "G3":
        from g3_model import G3
        G = G3()
        elems, dist = G.ball(radius)
        pool = [g for g in elems if dist[g] <= radius]
        return pool, G.mul
    raise ValueError(group)


def main():
    group, radius, n, out = sys.argv[1], int(sys.argv[2]), int(sys.argv[3]), sys.argv[4]
    pool, mul = build(group, radius)
    N = len(pool)
    idx = {e: i for i, e in enumerate(pool)}
    nxt = N
    prod = [[0] * N for _ in range(N)]
    for i, a in enumerate(pool):
        for j, b in enumerate(pool):
            p = mul(a, b)
            if p not in idx:
                idx[p] = nxt
                nxt += 1
            prod[i][j] = idx[p]
    M = nxt
    with open(out, "w") as f:
        f.write(f"{N} {n} {M}\n")
        for i in range(N):
            f.write(" ".join(str(prod[i][j]) for j in range(N)) + "\n")
    print(f"{group} B({radius}) n={n}: N={N}, M={M} product ids -> {out}")


if __name__ == "__main__":
    main()


==> anc/src/g12_presentation_audit.py <==
"""
Permanent two-way presentation audit for the G1/G2 subgroup identifications
(paper 2, faithfulness link 1). Run: venv/bin/python g12_presentation_audit.py

Direction A: every Mtc relator (raw for G1/G2; also Tietze-simplified for G2)
evaluates to the identity under the respective H-tilde collection law.
Direction B: the five centrality relations occur verbatim, and a commutator-
skeleton relator carries exactly the central exponent demanded by the
structural presentation ((3.2) for G1; [x4,x3]=x1^2 x2^{-2} for G2).

Inputs: results/mtc_relators.json, results/mtc_relators_g2_simplified.json
(exported by src/gap/mtc_relators_export.g and g2_fix_audit.g).
"""
import json
import os
import sys

HERE = os.path.dirname(os.path.abspath(__file__))
sys.path.insert(0, HERE)
from g1_model import hmul as mul1, hinv as inv1
from g2_model import hmul as mul2, hinv as inv2

BASIS = [(1, 0, 0, 0), (0, 1, 0, 0), (0, 0, 1, 0), (0, 0, 0, 1)]
FAILS = []


def check(name, cond, extra=""):
    print(f"[{'OK ' if cond else 'FAIL'}] {name}{('  ' + extra) if extra else ''}")
    if not cond:
        FAILS.append(name)


def evaluate(letters, mul, inv):
    r = (0, 0, 0, 0)
    for L in letters:
        g = BASIS[abs(L) - 1]
        if L < 0:
            g = inv(g)
        r = mul(r, g)
    return r


def free_reduce(word):
    out = []
    for L in word:
        if out and out[-1] == -L:
            out.pop()
        else:
            out.append(L)
    return out


def skeleton(letters):
    e1 = sum(1 if L == 1 else -1 if L == -1 else 0 for L in letters)
    e2 = sum(1 if L == 2 else -1 if L == -2 else 0 for L in letters)
    return free_reduce([L for L in letters if abs(L) in (3, 4)]), e1, e2


def is_comm34(sk):
    if len(sk) != 4:
        return False
    a, b, c, d = sk
    return c == -a and d == -b and abs(a) != abs(b)


def audit(tag, R, mul, inv, want_B=True):
    vals = [evaluate(r, mul, inv) for r in R]
    check(f"{tag} A: all {len(R)} relators = identity",
          all(v == (0, 0, 0, 0) for v in vals))
    if not want_B:
        return
    needed = ({frozenset([1, j]) for j in (2, 3, 4)}
              | {frozenset([2, j]) for j in (3, 4)})
    found = set()
    for r in R:
        sk4 = free_reduce(r)
        if len(sk4) == 4:
            a, b, c, d = sk4
            if c == -a and d == -b and abs(a) != abs(b):
                found.add(frozenset([abs(a), abs(b)]))
    check(f"{tag} B(i): 5 centralities verbatim", needed <= found)
    ok = False
    for r in R:
        sk, e1, e2 = skeleton(r)
        if is_comm34(sk) and evaluate(sk, mul, inv) == (-e1, -e2, 0, 0):
            ok = True
    check(f"{tag} B(ii): commutator skeleton with exact central exponents", ok)


def main():
    with open(os.path.join(HERE, "..", "results", "mtc_relators.json")) as f:
        raw = json.load(f)
    with open(os.path.join(HERE, "..", "results",
                           "mtc_relators_g2_simplified.json")) as f:
        simp = json.load(f)
    audit("G1 (raw Mtc)", raw["g1"], mul1, inv1, want_B=True)
    audit("G2 (raw Mtc)", raw["g2"], mul2, inv2, want_B=False)
    audit("G2 (simplified)", simp["g2s"], mul2, inv2, want_B=True)
    print()
    print("PRESENTATION AUDIT:", "ALL PASSED" if not FAILS
          else f"FAILURES: {FAILS}")
    return 0 if not FAILS else 1


if __name__ == "__main__":
    raise SystemExit(main())


==> anc/src/g1_model.py <==
"""
Exact model of the Nielsen-Soelberg group G1 (the first of the two known groups
attaining the GLOBAL minimum |A| = 8 for symmetric non-unique products,
arXiv-published J. Algebra Appl. 2550050; presentation (3.1), witness (3.4)).

Element = (c, (a,b,cc,d)):  g = h * t_c  with h = h1^a h2^b h3^cc h4^d in the
index-32 normal subgroup H = <h1> x <h2,h3,h4 | h2 central, h4h3 = h2^8 h3h4>
(paper (3.2), re-verified independently via GAP AugmentedCosetTableMtc rewriting)
and t_c a fixed BFS transversal word (c in 1..32).

Multiplication uses tables extracted by GAP (results/g1_model.json):
  (c,h)*(c',h') = ( m(c,c'),  h * alpha_c(h') * s(c,c') )
where alpha_c = conjugation by t_c on H and s(c,c') = t_c t_c' t_{m(c,c')}^{-1}.

Faithfulness chain (each link certified):
  (1) H has presentation (3.2) on h1..h4  [GAP Mtc; relators re-derived]
  (2) G1 is torsion-free                  [GAP re-run of N-S transversal check]
  (3) model satisfies G1's relators and reproduces GAP arithmetic on random
      words (g1_verify.py)  =>  model is a quotient of G1 that is injective
      on H (coordinates are exact by construction) => kernel meets H trivially
      => kernel embeds in the order-32 quotient => finite => trivial by (2).
"""
import json
import os
from functools import lru_cache

_DATA = None
S = 8


def _load():
    global _DATA
    if _DATA is None:
        here = os.path.dirname(os.path.abspath(__file__))
        with open(os.path.join(here, "..", "results", "g1_model.json")) as f:
            _DATA = json.load(f)
    return _DATA


def hmul(u, v):
    return (u[0] + v[0], u[1] + v[1] + S * u[3] * v[2],
            u[2] + v[2], u[3] + v[3])


def hinv(u):
    return (-u[0], -u[1] + S * u[3] * u[2], -u[2], -u[3])


def hpow(u, k):
    r = (0, 0, 0, 0)
    if k >= 0:
        for _ in range(k):
            r = hmul(r, u)
    else:
        ui = hinv(u)
        for _ in range(-k):
            r = hmul(r, ui)
    return r


class G1:
    def __init__(self):
        d = _load()
        self.n = d["n"]
        self.mtab = d["mtab"]
        self.stab = [[tuple(q) for q in row] for row in d["stab"]]
        self.alpha = [[tuple(q) for q in row] for row in d["alpha"]]
        self.cinv = d["cinv"]
        self.hstar = [tuple(q) for q in d["hstar"]]
        self.IDENTITY = (1, (0, 0, 0, 0))
        self.x = (d["genX"][0], tuple(d["genX"][1]))
        self.xi = (d["genXi"][0], tuple(d["genXi"][1]))
        self.y = (d["genY"][0], tuple(d["genY"][1]))
        self.yi = (d["genYi"][0], tuple(d["genYi"][1]))
        self.witness = [(a[0], tuple(a[1])) for a in d["avals"]]
        self.gens4 = [self.x, self.xi, self.y, self.yi]

    def apply_alpha(self, c, h):
        """alpha_c(h) = t_c h t_c^{-1}, via images of the four generators."""
        a, b, cc, dd = h
        im = self.alpha[c - 1]
        r = hpow(im[0], a)
        r = hmul(r, hpow(im[1], b))
        r = hmul(r, hpow(im[2], cc))
        r = hmul(r, hpow(im[3], dd))
        return r

    def mul(self, g, gp):
        c, h = g
        cp, hp = gp
        cpp = self.mtab[c - 1][cp - 1]
        return (cpp, hmul(hmul(h, self.apply_alpha(c, hp)),
                          self.stab[c - 1][cp - 1]))

    def inv(self, g):
        c, h = g
        cs = self.cinv[c - 1]
        # g^{-1} = t_c^{-1} h^{-1} = hstar(c) * (t_{cs} h^{-1} t_{cs}^{-1}) * t_{cs}
        return (cs, hmul(self.hstar[c - 1],
                         self.apply_alpha(cs, hinv(h))))

    def ball(self, radius):
        """Word ball for generators {x,x^-1,y,y^-1}; returns (list, dist)."""
        dist = {self.IDENTITY: 0}
        frontier = [self.IDENTITY]
        for r in range(1, radius + 1):
            nxt = []
            for g in frontier:
                for gen in self.gens4:
                    h = self.mul(g, gen)
                    if h not in dist:
                        dist[h] = r
                        nxt.append(h)
            frontier = nxt
        return list(dist.keys()), dist


def is_non_up(G, A):
    from collections import Counter
    cnt = Counter()
    for a in A:
        for b in A:
            cnt[G.mul(a, b)] += 1
    uniq = [w for w, c in cnt.items() if c == 1]
    return len(uniq) == 0, uniq


def class_multiset(G, A):
    from collections import Counter
    cnt = Counter()
    for a in A:
        for b in A:
            cnt[G.mul(a, b)] += 1
    return Counter(cnt.values())


==> anc/src/g1_verify.py <==
"""
Permanent verification suite for the G1 model (run: venv/bin/python g1_verify.py).
Mirrors the faithfulness chain documented in g1_model.py.
"""
import json
import random
from g1_model import G1, is_non_up, class_multiset


def main():
    G = G1()
    E = G.IDENTITY
    random.seed(0)
    fails = []

    def check(name, cond):
        print(f"[{'OK ' if cond else 'FAIL'}] {name}")
        if not cond:
            fails.append(name)

    def rand_elt(k=10):
        g = E
        for _ in range(k):
            g = G.mul(g, random.choice(G.gens4))
        return g

    ok = all(G.mul(G.mul(a, b), c) == G.mul(a, G.mul(b, c))
             for a, b, c in ((rand_elt(), rand_elt(), rand_elt())
                             for _ in range(400)))
    check("associativity (400 random triples)", ok)
    ok = all(G.mul(g, G.inv(g)) == E and G.mul(G.inv(g), g) == E
             for g in (rand_elt() for _ in range(300)))
    check("inverses (300 samples)", ok)

    def word(letters):
        m = {1: G.x, -1: G.xi, 2: G.y, -2: G.yi}
        g = E
        for L in letters:
            g = G.mul(g, m[L])
        return g

    R1 = [2, -1, -2, 1, 2, 2, -1, -2, -2, -1, 2, 1, -2, 1]
    R2 = [2, -1, 2, 1, -2, -1, 2, -1, 2, -1, -2, 1]
    check("relator R1 vanishes", word(R1) == E)
    check("relator R2 vanishes", word(R2) == E)

    import os
    here = os.path.dirname(os.path.abspath(__file__))
    data = json.load(open(os.path.join(here, "..", "results",
                                       "g1_xcheck.json")))["data"]
    ok = all(word(le) == (c, tuple(h)) for le, c, h in data)
    check(f"GAP cross-check ({len(data)} random words)", ok)

    hw = {1: [1, 2, 1, 2], 2: [2, 1, 1, 2, -1, -2, -2, -1],
          3: [1, -2, 1, 2, 1, -2, -2, -1], 4: [2, 2, -1, 2, 1, -2, -1, -1]}
    basis = {1: (1, 0, 0, 0), 2: (0, 1, 0, 0), 3: (0, 0, 1, 0),
             4: (0, 0, 0, 1)}
    check("h1..h4 = coset-1 basis", all(word(hw[j]) == (1, basis[j])
                                        for j in hw))

    A = G.witness
    check("witness: 8 distinct elements", len(set(A)) == 8)
    nu, _ = is_non_up(G, A)
    check("witness: A*A non-UP", nu)
    cm = dict(class_multiset(G, A))
    check("witness: coincidence fingerprint {3:2, 2:29} (N-S paper)",
          cm == {3: 2, 2: 29})

    print()
    print("G1 AUDIT:", "ALL PASSED" if not fails else f"FAILURES: {fails}")
    return 0 if not fails else 1


if __name__ == "__main__":
    raise SystemExit(main())


==> anc/src/g2_model.py <==
"""
Exact model of the Nielsen-Soelberg group G2 (second global-minimum group).
G2 = <a1..a8 | a_i a_j = a_k a_l, (i,j,k,l) in Y>  (paper (3.5));
H = <x1,x2,x3,x4> = <a1^2, a3^2, a6^2, a1a3a6^{-1}>, index 4, normal,
x1, x2 central and [x4,x3] = x1^2 x2^{-2}  (Mtc-derived, both directions:
centralities are relators 1-5 verbatim; relator 6 modulo them is exactly the
commutator relation).  Element = (coset in [4], (p,q,c,d)).
"""
import json
import os

_DATA = None


def _load():
    global _DATA
    if _DATA is None:
        here = os.path.dirname(os.path.abspath(__file__))
        with open(os.path.join(here, "..", "results", "g2_model.json")) as f:
            _DATA = json.load(f)
    return _DATA


def hmul(u, v):
    return (u[0] + v[0] + 2 * u[3] * v[2], u[1] + v[1] - 2 * u[3] * v[2],
            u[2] + v[2], u[3] + v[3])


def hinv(u):
    return (-u[0] + 2 * u[3] * u[2], -u[1] - 2 * u[3] * u[2], -u[2], -u[3])


def hpow(u, k):
    r = (0, 0, 0, 0)
    if k >= 0:
        for _ in range(k):
            r = hmul(r, u)
    else:
        ui = hinv(u)
        for _ in range(-k):
            r = hmul(r, ui)
    return r


class G2:
    def __init__(self):
        d = _load()
        self.n = d["n"]
        self.mtab = d["mtab"]
        self.stab = [[tuple(q) for q in row] for row in d["stab"]]
        self.alpha = [[tuple(q) for q in row] for row in d["alpha"]]
        self.cinv = d["cinv"]
        self.hstar = [tuple(q) for q in d["hstar"]]
        self.IDENTITY = (1, (0, 0, 0, 0))
        self.witness = [(a[0], tuple(a[1])) for a in d["avals"]]
        self.xcheck = d["xcheck"]
        gens = []
        for g in self.witness:
            gens.append(g)
            gens.append(self.inv(g))
        self.gens16 = gens

    def apply_alpha(self, c, h):
        p, q, cc, dd = h
        im = self.alpha[c - 1]
        r = hpow(im[0], p)
        r = hmul(r, hpow(im[1], q))
        r = hmul(r, hpow(im[2], cc))
        r = hmul(r, hpow(im[3], dd))
        return r

    def mul(self, g, gp):
        c, h = g
        cp, hp = gp
        cpp = self.mtab[c - 1][cp - 1]
        return (cpp, hmul(hmul(h, self.apply_alpha(c, hp)),
                          self.stab[c - 1][cp - 1]))

    def inv(self, g):
        c, h = g
        cs = self.cinv[c - 1]
        return (cs, hmul(self.hstar[c - 1],
                         self.apply_alpha(cs, hinv(h))))

    def ball(self, radius):
        dist = {self.IDENTITY: 0}
        frontier = [self.IDENTITY]
        for r in range(1, radius + 1):
            nxt = []
            for g in frontier:
                for gen in self.gens16:
                    h = self.mul(g, gen)
                    if h not in dist:
                        dist[h] = r
                        nxt.append(h)
            frontier = nxt
        return list(dist.keys()), dist


==> anc/src/g3_ball_export.py <==
"""
Build word balls of G3 from the certified model, run sanity/torsion checks,
and export results/g3_ball.json for the symmetric non-UP search (g3_search.py).

Export format: elements = the candidate pool B(r) (list of [c,a,b,cc]);
product = NxN matrix of integer product-IDs (IDs extend beyond the pool for
products that leave B(r) -- the search only needs consistent IDs).
"""
import json
import os
import sys
from g3_model import G3, hmul, hinv, hpow

R = int(sys.argv[1]) if len(sys.argv) > 1 else 3


def main():
    G = G3()

    # sanity: g * g^-1 = e on generators and random ball elements
    balls = {}
    elems, dist = G.ball(max(R, 5))
    sizes = {}
    for g in elems:
        sizes[dist[g]] = sizes.get(dist[g], 0) + 1
    cum = 0
    print("ball sizes:", end=" ")
    for r in sorted(sizes):
        cum += sizes[r]
        print(f"|B({r})|={cum}", end=" ")
    print()

    ok_inv = all(G.mul(g, G.inv(g)) == G.IDENTITY and
                 G.mul(G.inv(g), g) == G.IDENTITY for g in elems)
    print(f"inverse check on all {len(elems)} elements of B(5): {ok_inv}")
    assert ok_inv

    # relators of G3 in the model
    r1 = G.word([2, 1, 2, 1, 1, 2, 1, 2])
    r2 = G.word([1, -2, 1, -2, 1, 2, 1, 2])
    print(f"relators: R1={r1} R2={r2}")
    assert r1 == G.IDENTITY and r2 == G.IDENTITY

    # torsion check in the ball: no element of order 2 or 4
    # (any torsion element of G3 has order in {2,4}: a finite subgroup meets
    #  torsion-free H trivially, hence embeds in G3/H = C4 x C2)
    tors = []
    for g in elems:
        if g == G.IDENTITY:
            continue
        g2 = G.mul(g, g)
        g4 = G.mul(g2, g2)
        if g2 == G.IDENTITY or g4 == G.IDENTITY:
            tors.append(g)
    print(f"torsion elements (order 2 or 4) in B(5): {len(tors)}")
    assert not tors

    # pool = B(R)
    pool = [g for g in elems if dist[g] <= R]
    pool.sort(key=lambda g: (dist[g], g))
    print(f"pool = B({R}), size {len(pool)}")

    ids = {g: i for i, g in enumerate(pool)}
    nxt = len(pool)
    prod = []
    for a in pool:
        row = []
        for b in pool:
            p = G.mul(a, b)
            if p not in ids:
                ids[p] = nxt
                nxt += 1
            row.append(ids[p])
        prod.append(row)
    print(f"product table done; {nxt} distinct products total")

    here = os.path.dirname(os.path.abspath(__file__))
    suffix = "" if R == 3 else f"_b{R}"
    out = os.path.join(here, "..", "results", f"g3_ball{suffix}.json")
    with open(out, "w") as f:
        json.dump({
            "group": "G3 (Nielsen-Soelberg universal group)",
            "radius": R,
            "elements": [[g[0], g[1][0], g[1][1], g[1][2]] for g in pool],
            "product": prod,
        }, f)
    print(f"wrote {out}")


if __name__ == "__main__":
    main()


==> anc/src/g3_census.py <==
"""G3 census: enumerate all 15-element symmetric non-UP sets in B(4), then count
orbits under the ball-isometry symmetry group <D4 monomial autos, inv>.
All group symmetries verified in the certified-faithful model."""
import sys, time, json
from itertools import product as iproduct
from ortools.sat.python import cp_model
from g3_model import G3, is_non_up

G = G3()
elems, dist = G.ball(4)
U = [g for g in elems if dist[g] <= 4]
idx = {g:i for i,g in enumerate(U)}
N = len(U)
# products may leave B(4); give out-of-pool products fresh ids (they are still
# distinct product VALUES that the non-UP count must track).
_next = N
prod = []
for i in range(N):
    row = []
    for j in range(N):
        p = G.mul(U[i], U[j])
        if p not in idx:
            idx[p] = _next; _next += 1
        row.append(idx[p])
    prod.append(row)
print(f"B(4) pool N={N}, distinct product values {_next}", flush=True)

# --- symmetry group action on group elements ---
gens={'x':G.x,'X':G.inv(G.x),'y':G.y,'Y':G.inv(G.y)}
def invl(c): return {'x':'X','X':'x','y':'Y','Y':'y'}[c]
# express each monomial auto as a function via its action on generators, applied
# by rewriting the SHORTEST word of an element. Precompute shortest words by BFS.
word={G.IDENTITY:""}; frontier=[G.IDENTITY]
gl=[('x',G.x),('X',G.inv(G.x)),('y',G.y),('Y',G.inv(G.y))]
while frontier:
    nf=[]
    for g in frontier:
        for c,gen in gl:
            h=G.mul(g,gen)
            if h not in word: word[h]=word[g]+c; nf.append(h)
    frontier=nf
def apply_map(g, mx, my):  # images of x,y as letter strings
    m={'x':mx,'y':my,'X':invl(mx) if len(mx)==1 else None,'Y':invl(my) if len(my)==1 else None}
    # mx,my are single letters here
    m={'x':mx,'y':my,'X':invl(mx),'Y':invl(my)}
    r=G.IDENTITY
    for c in word[g]: r=G.mul(r,gens[m[c]])
    return r
D4=[('x','y'),('x','Y'),('X','y'),('X','Y'),('y','x'),('y','X'),('Y','x'),('Y','X')]
def sym_images(A):
    out=[]
    for mx,my in D4:
        B=frozenset(apply_map(g,mx,my) for g in A); out.append(B)
        out.append(frozenset(G.inv(g) for g in B))  # compose with inv
    return out

# --- enumerate all size-15 symmetric non-UP sets via CP-SAT + blocking ---
def build_model():
    m=cp_model.CpModel()
    sel=[m.NewBoolVar(f"s{i}") for i in range(N)]
    m.Add(sum(sel)==15)
    cells={}
    for i in range(N):
        for j in range(N): cells.setdefault(prod[i][j],[]).append((i,j))
    for w,ps in cells.items():
        if len(ps)==1:
            i,j=ps[0]; m.AddBoolOr([sel[i].Not()] if i==j else [sel[i].Not(),sel[j].Not()])
        else:
            pv=[]
            for (i,j) in ps:
                if i==j: pv.append(sel[i])
                else:
                    v=m.NewBoolVar(""); m.AddBoolAnd([sel[i],sel[j]]).OnlyEnforceIf(v)
                    m.AddBoolOr([sel[i].Not(),sel[j].Not()]).OnlyEnforceIf(v.Not()); pv.append(v)
            cnt=sum(pv); aw=m.NewBoolVar(""); m.Add(cnt>=2*aw); m.Add(cnt<=len(pv)*aw)
    return m, sel

CAP=int(sys.argv[1]) if len(sys.argv)>1 else 200
TL=float(sys.argv[2]) if len(sys.argv)>2 else 600
m,sel=build_model()
found=[]; t0=time.time()
solver=cp_model.CpSolver(); solver.parameters.max_time_in_seconds=TL; solver.parameters.num_search_workers=8
while len(found)<CAP:
    st=solver.Solve(m)
    if st not in (cp_model.OPTIMAL,cp_model.FEASIBLE): 
        print(f"enumeration terminated: status={solver.StatusName(st)} after {time.time()-t0:.0f}s",flush=True); break
    A=frozenset(U[i] for i in range(N) if solver.Value(sel[i])==1)
    assert len(A)==15 and is_non_up(G,list(A))[0]
    found.append(A)
    m.AddBoolOr([sel[i].Not() for i in range(N) if U[i] in A])  # block this exact set
    if len(found)%10==0: print(f"  found {len(found)} (t={time.time()-t0:.0f}s)",flush=True)
print(f"TOTAL 15-element symmetric non-UP sets in B(4): {len(found)}"+(" (CAP hit)" if len(found)>=CAP else " (COMPLETE)"),flush=True)

# --- orbit count under the symmetry group ---
setpool=set(found); seen=set(); orbits=0
for A in found:
    if A in seen: continue
    orb=set(); stack=[A]
    while stack:
        X=stack.pop()
        if X in orb: continue
        orb.add(X)
        for Y in sym_images(X):
            if Y in orb: continue
            stack.append(Y)
    orbits+=1; seen|=(orb & setpool)
    # note: some orbit images may leave B(4); intersect with found for in-ball orbit
print(f"orbits under <D4, inv> (order 16): {orbits}",flush=True)
json.dump([sorted((g[0],)+tuple(g[1]) for g in A) for A in found], open("../results/g3_census_b4.json","w"))
print("saved ../results/g3_census_b4.json",flush=True)


==> anc/src/g3_census2.py <==
"""G3 census v2: enumerate ALL 15-element symmetric non-UP sets in B(4) using
the FORCED coset structure (1 in trivial coset, 2 in each of 7 nontrivial) as a
pruning constraint + enumerate_all_solutions. Then count orbits under the
order-16 ball-isometry group <D4, inv>."""
import sys, time, json
from collections import Counter
from ortools.sat.python import cp_model
from g3_model import G3
G = G3()
elems, dist = G.ball(4)
U = [g for g in elems if dist[g] <= 4]; N=len(U); idx={g:i for i,g in enumerate(U)}
nxt=N; prod=[]
for i in range(N):
    row=[]
    for j in range(N):
        p=G.mul(U[i],U[j])
        if p not in idx: idx[p]=nxt; nxt+=1
        row.append(idx[p])
    prod.append(row)
coset=[U[i][0] for i in range(N)]

m=cp_model.CpModel()
sel=[m.NewBoolVar(f"s{i}") for i in range(N)]
m.Add(sum(sel)==15)
# forced coset structure: 1 in coset 1, 2 in each coset 2..8
for c in range(1,9):
    m.Add(sum(sel[i] for i in range(N) if coset[i]==c) == (1 if c==1 else 2))
# non-UP constraint
cells={}
for i in range(N):
    for j in range(N): cells.setdefault(prod[i][j],[]).append((i,j))
for w,ps in cells.items():
    if len(ps)==1:
        i,j=ps[0]; m.AddBoolOr([sel[i].Not()] if i==j else [sel[i].Not(),sel[j].Not()])
    else:
        pv=[]
        for (i,j) in ps:
            if i==j: pv.append(sel[i])
            else:
                v=m.NewBoolVar(""); m.AddBoolAnd([sel[i],sel[j]]).OnlyEnforceIf(v)
                m.AddBoolOr([sel[i].Not(),sel[j].Not()]).OnlyEnforceIf(v.Not()); pv.append(v)
        cnt=sum(pv); aw=m.NewBoolVar(""); m.Add(cnt>=2*aw); m.Add(cnt<=len(pv)*aw)

CAP=int(sys.argv[1]) if len(sys.argv)>1 else 100000
TL=float(sys.argv[2]) if len(sys.argv)>2 else 600
class Collect(cp_model.CpSolverSolutionCallback):
    def __init__(s):
        super().__init__(); s.sets=[]
    def on_solution_callback(s):
        A=frozenset(U[i] for i in range(N) if s.Value(sel[i])==1); s.sets.append(A)
        if len(s.sets)%50==0: print(f"  ...{len(s.sets)} found (t={s.WallTime():.0f}s)",flush=True)
        if len(s.sets)>=CAP: s.StopSearch()
solver=cp_model.CpSolver(); solver.parameters.max_time_in_seconds=TL
solver.parameters.enumerate_all_solutions=True; solver.parameters.num_search_workers=1
cb=Collect(); t0=time.time(); st=solver.Solve(m,cb)
complete = solver.StatusName(st) in ("OPTIMAL",) and len(cb.sets)<CAP
print(f"enumeration: {solver.StatusName(st)}, {len(cb.sets)} sets, {time.time()-t0:.0f}s, complete={complete}",flush=True)
found=cb.sets
# trivial-coset singletons observed
sing=Counter()
for A in found:
    for g in A:
        if g[0]==1: sing[g]+=1
print(f"distinct trivial-coset singletons across all sets: {len(sing)}  (elements: {[G  and s for s in list(sing)[:8]]})" if len(sing)<=8 else f"distinct trivial-coset singletons: {len(sing)}",flush=True)

# orbit count under <D4 autos, inv>
gens={'x':G.x,'X':G.inv(G.x),'y':G.y,'Y':G.inv(G.y)}
def invl(c): return {'x':'X','X':'x','y':'Y','Y':'y'}[c]
word={G.IDENTITY:""}; fr=[G.IDENTITY]; gl=[('x',G.x),('X',G.inv(G.x)),('y',G.y),('Y',G.inv(G.y))]
while fr:
    nf=[]
    for g in fr:
        for c,gen in gl:
            h=G.mul(g,gen)
            if h not in word: word[h]=word[g]+c; nf.append(h)
    fr=nf
D4=[('x','y'),('x','Y'),('X','y'),('X','Y'),('y','x'),('y','X'),('Y','x'),('Y','X')]
def amap(g,mx,my):
    mm={'x':mx,'y':my,'X':invl(mx),'Y':invl(my)}; r=G.IDENTITY
    for c in word[g]: r=G.mul(r,gens[mm[c]])
    return r
def images(A):
    out=[]
    for mx,my in D4:
        B=frozenset(amap(g,mx,my) for g in A); out.append(B); out.append(frozenset(G.inv(g) for g in B))
    return out
S=set(found); seen=set(); orbits=[]
for A in found:
    if A in seen: continue
    orb=set(); st=[A]
    while st:
        X=st.pop()
        if X in orb: continue
        orb.add(X)
        for Y in images(X):
            if Y in S and Y not in orb: st.append(Y)
    orbits.append(len(orb)); seen|=orb
print(f"orbits under <D4,inv> (order 16): {len(orbits)}  (orbit sizes: {sorted(Counter(orbits).items())})",flush=True)
json.dump({"count":len(found),"complete":complete,"orbits":len(orbits),
           "orbit_sizes":sorted(orbits),"n_singletons":len(sing)},
          open("../results/g3_census_b4.json","w"))
print("saved ../results/g3_census_b4.json",flush=True)


==> anc/src/g3_census_drat.py <==
"""Proof-carrying completeness certificate for the G3 B(4) census.

The census claim is: the only 15-element symmetric non-UP sets in the radius-4
ball of G3 are the four found (the two z-anchored sets of results/g3_census_b4.json
and their two inverse-images). This script certifies completeness WITHOUT
assuming the rigidity lemmas: it encodes

    exists A subset B(4), |A| = 15, A*A has no unique product,
    and A is none of the four known witnesses

as CNF and asks glucose4 (with DRAT proof logging) to refute it. UNSAT plus a
DRAT proof verified by the independent drat-trim checker upgrades the CP-SAT
INFEASIBLE trust point of the census to a machine-checkable certificate, from a
different solver family and checker (matching the standard used for the G3
minimality searches and the G2 census in the paper).

The four positive witnesses are re-verified solver-free here as a self-check.

Disk safety: run under `ulimit -f` (see the shell caller); the proof is checked
and then deleted (it is regenerable by re-running this script).
"""
import json
import os
import subprocess
import sys
import time
from collections import Counter

from pysat.formula import CNF
from pysat.card import CardEnc, EncType
from pysat.solvers import Solver

from g3_model import G3


def _find_drat_trim():
    env = os.environ.get("DRAT_TRIM")
    if env and os.path.exists(env):
        return env
    here = os.path.dirname(os.path.abspath(__file__))
    repo = os.path.join(here, "..", "tools", "drat-trim")
    if os.path.exists(repo):
        return repo
    from shutil import which
    return which("drat-trim") or repo


DRAT_TRIM = _find_drat_trim()

G = G3()
elems, dist = G.ball(4)
U = [g for g in elems if dist[g] <= 4]
N = len(U)
idx = {g: i for i, g in enumerate(U)}
nxt = N
prod = [[0] * N for _ in range(N)]
for i in range(N):
    for j in range(N):
        p = G.mul(U[i], U[j])
        if p not in idx:
            idx[p] = nxt
            nxt += 1
        prod[i][j] = idx[p]

# ---- the four known witnesses (solver-free re-verify) ----
cj = json.load(open("../results/g3_census_b4.json"))
z_sets = []
for zs in cj["z_sets"]:
    A = frozenset((r[0], (r[1], r[2], r[3])) for r in zs)
    z_sets.append(A)
witnesses = []
for A in z_sets:
    witnesses.append(A)
    witnesses.append(frozenset(G.inv(g) for g in A))


def is_nonup(A):
    mult = Counter()
    for a in A:
        for b in A:
            mult[G.mul(a, b)] += 1
    return all(v >= 2 for v in mult.values())


assert len(witnesses) == 4 and len(set(witnesses)) == 4, "expected 4 distinct witnesses"
for w in witnesses:
    assert len(w) == 15 and is_nonup(w), "a claimed witness is not a 15-element non-UP set"
print(f"[selfcheck] 4 distinct 15-element non-UP witnesses re-verified solver-free", flush=True)


def build_cnf_block(n, blocks):
    """|A|=n, A*A non-UP, and A != each set in `blocks` (blocking clauses)."""
    cnf = CNF()
    top = N
    cells = {}
    for i in range(N):
        row = prod[i]
        for j in range(N):
            cells.setdefault(row[j], []).append((i + 1, j + 1))
    for ps in cells.values():
        if len(ps) == 1:
            i, j = ps[0]
            cnf.append([-i] if i == j else [-i, -j])
        else:
            ys = []
            for (i, j) in ps:
                if i == j:
                    ys.append(i)
                    continue
                top += 1
                y = top
                cnf.append([-y, i])
                cnf.append([-y, j])
                cnf.append([-i, -j, y])
                ys.append(y)
            for k, y in enumerate(ys):
                cnf.append([-y] + [q for m, q in enumerate(ys) if m != k])
    card = CardEnc.equals(lits=list(range(1, N + 1)), bound=n,
                          top_id=top, encoding=EncType.seqcounter)
    cnf.extend(card.clauses)
    # blocking clauses: forbid each known witness exactly
    for A in blocks:
        lits = [idx[g] + 1 for g in A]         # 1-based var ids
        cnf.append([-v for v in lits])         # not all selected
    return cnf


t0 = time.time()
cnf = build_cnf_block(15, witnesses)
with Solver(name="glucose4", bootstrap_with=cnf, with_proof=True) as s:
    sat = s.solve()
    if sat:
        model = set(l for l in s.get_model() if 0 < l <= N)
        A = frozenset(U[i - 1] for i in model)
        print(f"UNEXPECTED SAT: a fifth 15-element non-UP set exists! "
              f"nonup={is_nonup(A)} -- census is NOT 4", flush=True)
        json.dump(sorted([g[0], g[1][0], g[1][1], g[1][2]] for g in A),
                  open("../results/g3_census_UNEXPECTED_fifth.json", "w"))
        sys.exit(1)
    proof = s.get_proof()

cnf_path = "../results/g3_census_completeness.cnf"
drat_path = "../results/g3_census_completeness.drat"
cnf.to_file(cnf_path)
with open(drat_path, "w") as f:
    f.write("\n".join(proof) + "\n")
chk = subprocess.run([DRAT_TRIM, cnf_path, drat_path], capture_output=True, text=True)
verdict = "VERIFIED" if "s VERIFIED" in chk.stdout else "CHECKER-FAILED: " + chk.stdout[-300:]
proof_mb = os.path.getsize(drat_path) / 2**20
dt = time.time() - t0
print(f"census completeness: UNSAT ({dt:.0f}s, {cnf.nv} vars, {len(cnf.clauses)} clauses, "
      f"proof {len(proof)} lines / {proof_mb:.1f} MB) drat-trim: {verdict}", flush=True)

result = {
    "instance": "exists 15-element non-UP set in B(4) other than the 4 known witnesses",
    "status": "UNSAT",
    "vars": cnf.nv, "clauses": len(cnf.clauses),
    "proof_lines": len(proof), "proof_mb": round(proof_mb, 2),
    "drat_trim": verdict, "solver": "glucose4", "checker": "drat-trim",
    "witnesses_blocked": 4,
}
json.dump(result, open("../results/g3_census_completeness.json", "w"))

# delete the proof/cnf artifacts (verified; regenerable) to protect disk
if verdict == "VERIFIED":
    os.remove(cnf_path)
    os.remove(drat_path)
    print("proof verified and deleted (regenerable); result in results/g3_census_completeness.json", flush=True)
print("CENSUS COMPLETENESS DRAT-CERTIFIED" if verdict == "VERIFIED" else "NOT CERTIFIED -- investigate", flush=True)


==> anc/src/g3_census_verify.py <==
"""Independent verification of the G3 B(4) census (z-singleton 15-element symmetric
non-UP sets). Guards against a model bug producing a false low count:
  (1) solve-and-block to enumerate all z-singleton solutions;
  (2) dump each solution, verify SOLVER-FREE that it is a genuine 15-element
      symmetric (A=A^-1) non-UP set with singleton z and coset profile (1,2^7);
  (3) confirm the KNOWN witness (results/g3_sym_witness_n15.json) is among them;
  (4) re-prove completeness (INFEASIBLE of a 3rd solution) with 3 independent
      solver configurations (different seeds / worker counts / search branching).
Prints EXACT count only if all guards pass.
"""
import json, time
from collections import Counter
from ortools.sat.python import cp_model
from g3_model import G3

G = G3()
elems, dist = G.ball(4)
U = [g for g in elems if dist[g] <= 4]
N = len(U)
idx = {g: i for i, g in enumerate(U)}
Z = (1, (0, 1, 0))          # generator of Z(H)
assert Z in idx, "z not in B(4)"

# product table (extend index for products leaving the ball)
nxt = N
prod = [[0]*N for _ in range(N)]
for i in range(N):
    for j in range(N):
        p = G.mul(U[i], U[j])
        if p not in idx:
            idx[p] = nxt; nxt += 1
        prod[i][j] = idx[p]
coset = [U[i][0] for i in range(N)]


def build():
    m = cp_model.CpModel()
    sel = [m.NewBoolVar(f"s{i}") for i in range(N)]
    m.Add(sum(sel) == 15)
    for c in range(1, 9):
        m.Add(sum(sel[i] for i in range(N) if coset[i] == c) == (1 if c == 1 else 2))
    m.Add(sel[idx[Z]] == 1)
    cells = {}
    for i in range(N):
        for j in range(N):
            cells.setdefault(prod[i][j], []).append((i, j))
    for w, ps in cells.items():
        if len(ps) == 1:
            i, j = ps[0]
            m.AddBoolOr([sel[i].Not()] if i == j else [sel[i].Not(), sel[j].Not()])
        else:
            pv = []
            for (i, j) in ps:
                if i == j:
                    pv.append(sel[i])
                else:
                    v = m.NewBoolVar("")
                    m.AddBoolAnd([sel[i], sel[j]]).OnlyEnforceIf(v)
                    m.AddBoolOr([sel[i].Not(), sel[j].Not()]).OnlyEnforceIf(v.Not())
                    pv.append(v)
            cnt = sum(pv); aw = m.NewBoolVar("")
            m.Add(cnt >= 2*aw); m.Add(cnt <= len(pv)*aw)
    return m, sel


def is_nonup_solverfree(A):
    """A is non-UP iff every element of A*A has >= 2 representations."""
    mult = Counter()
    for a in A:
        for b in A:
            mult[G.mul(a, b)] += 1
    return all(v >= 2 for v in mult.values()), dict(sorted(Counter(mult.values()).items()))


def checks(A):
    # "symmetric" here means the non-UP property is tested on A*A (single set on
    # both factors), NOT that A is closed under inverse. With profile (1,2^7) and
    # G3 torsion-free (z != z^-1), A = A^-1 is impossible; the correct property is
    # simply that A*A is non-UP, checked solver-free below.
    out = {}
    out["size15"] = (len(A) == 15)
    triv = [g for g in A if g[0] == 1]
    out["singleton_is_z"] = (len(triv) == 1 and triv[0] == Z)
    prof = Counter(g[0] for g in A)
    out["profile_1_2x7"] = (prof[1] == 1 and all(prof[c] == 2 for c in range(2, 9)))
    nonup, fp = is_nonup_solverfree(A)
    out["nonup_solverfree"] = nonup
    out["fingerprint"] = fp
    return out


# ---- (1)(2) enumerate + solver-free verify each ----
m, sel = build()
found = []
solver = cp_model.CpSolver()
solver.parameters.num_search_workers = 8
solver.parameters.max_time_in_seconds = 30
t0 = time.time()
while True:
    st = solver.Solve(m)
    if st == cp_model.INFEASIBLE:
        complete = True; break
    if st not in (cp_model.OPTIMAL, cp_model.FEASIBLE):
        complete = False; print(f"NON-TERMINAL status {solver.StatusName(st)} -> LOWER BOUND only"); break
    A = frozenset(U[i] for i in range(N) if solver.Value(sel[i]) == 1)
    found.append(A)
    m.AddBoolOr([sel[i].Not() for i in range(N) if U[i] in A])

print(f"enumerated {len(found)} z-singleton solutions in {time.time()-t0:.1f}s, complete={complete}")
allok = True
for k, A in enumerate(found):
    ch = checks(A)
    ok = all(v for kk, v in ch.items() if kk != "fingerprint")
    allok &= ok
    print(f"  sol#{k+1}: {'ALL-OK' if ok else 'FAIL'} {ch}")

# ---- (3) known witness membership ----
kw_raw = json.load(open("../results/g3_sym_witness_n15.json"))
KW = frozenset((r[0], (r[1], r[2], r[3])) for r in kw_raw)
kw_ch = checks(KW)
print(f"known witness self-check: {kw_ch}")
in_found = KW in set(found)
in_inv = frozenset(G.inv(g) for g in KW) in set(found)
print(f"known witness among z-sets: {in_found}; its inverse among z-sets: {in_inv}")

# ---- (4) independent completeness re-proof (block the found sets, ask for one more) ----
def one_more_infeasible(seed, workers, branch):
    m2, sel2 = build()
    for A in found:
        m2.AddBoolOr([sel2[i].Not() for i in range(N) if U[i] in A])
    s = cp_model.CpSolver()
    s.parameters.random_seed = seed
    s.parameters.num_search_workers = workers
    if branch:
        s.parameters.search_branching = cp_model.PORTFOLIO_SEARCH
    st = s.Solve(m2)
    return solver.StatusName(st) if False else s.StatusName(st)

reproofs = []
for (sd, wk, br) in [(1, 1, False), (12345, 4, True), (99, 8, False)]:
    r = one_more_infeasible(sd, wk, br)
    reproofs.append(r)
    print(f"  completeness re-proof seed={sd} workers={wk} portfolio={br}: {r}")

comp_ok = all(r == "INFEASIBLE" for r in reproofs)

# ---- (5) ENCODING-SEMANTICS validation (guards against a build() model bug) ----
# The census rests on build() correctly accepting EXACTLY the non-UP sets. We test
# this directly: fix the 15 selected variables of a candidate set (all others 0)
# and solve; the constrained model is SAT iff the set satisfies the non-UP clauses.
# Cross-check that verdict against the independent solver-free non-UP checker on
# many random structured candidates (+ the 2 found + the known witness). Any
# disagreement would reveal an encoding bug.
import random
rng = random.Random(20260715)
pools = {c: [i for i in range(N) if coset[i] == c] for c in range(1, 9)}

def semantic_agree(A):
    """model-feasible-with-A-fixed  ==  solver-free non-UP(A) ?"""
    m2 = cp_model.CpModel()
    sel2 = [m2.NewBoolVar(f"s{i}") for i in range(N)]
    want = set(idx[g] for g in A)
    for i in range(N):
        m2.Add(sel2[i] == (1 if i in want else 0))
    # re-add non-UP clauses (same as build) on top of the fixed assignment
    cells = {}
    for i in range(N):
        for j in range(N):
            cells.setdefault(prod[i][j], []).append((i, j))
    for w, ps in cells.items():
        if len(ps) == 1:
            i, j = ps[0]
            m2.AddBoolOr([sel2[i].Not()] if i == j else [sel2[i].Not(), sel2[j].Not()])
        else:
            pv = []
            for (i, j) in ps:
                if i == j:
                    pv.append(sel2[i])
                else:
                    v = m2.NewBoolVar("")
                    m2.AddBoolAnd([sel2[i], sel2[j]]).OnlyEnforceIf(v)
                    m2.AddBoolOr([sel2[i].Not(), sel2[j].Not()]).OnlyEnforceIf(v.Not())
                    pv.append(v)
            cnt = sum(pv); aw = m2.NewBoolVar("")
            m2.Add(cnt >= 2*aw); m2.Add(cnt <= len(pv)*aw)
    s = cp_model.CpSolver(); s.parameters.num_search_workers = 1
    model_sat = s.Solve(m2) in (cp_model.OPTIMAL, cp_model.FEASIBLE)
    free_nonup, _ = is_nonup_solverfree(A)
    return model_sat == free_nonup

def random_structured_set():
    chosen = [idx[Z]]  # singleton z (trivial coset)
    for c in range(2, 9):
        chosen += rng.sample(pools[c], 2)
    return frozenset(U[i] for i in chosen)

NSAMP = 200
disagree = 0
tested = list(found) + [KW] + [random_structured_set() for _ in range(NSAMP)]
n_nonup = 0
for A in tested:
    if not semantic_agree(A):
        disagree += 1
    if is_nonup_solverfree(A)[0]:
        n_nonup += 1
alt_ok = (disagree == 0)
print(f"encoding-semantics check: {len(tested)} candidates, disagreements={disagree}, "
      f"(of which non-UP by solver-free: {n_nonup}); encoding validated={alt_ok}")

# ---- orbit structure under <D4, inv> and dump ----
# G3 is INFINITE, so BFS the Cayley graph only until every element that appears in
# a found set (and its inverses) has a generator word, then stop (bounded).
need = set()
for A in found:
    for g in A:
        need.add(g); need.add(G.inv(g))
word = {G.IDENTITY: ""}; fr = [G.IDENTITY]
gl = [('x', G.x), ('X', G.inv(G.x)), ('y', G.y), ('Y', G.inv(G.y))]
while fr and not need <= set(word):
    nf = []
    for g in fr:
        for c, gen in gl:
            h = G.mul(g, gen)
            if h not in word:
                word[h] = word[g] + c; nf.append(h)
    fr = nf
assert need <= set(word), "BFS did not reach all witness elements"
gens = {'x': G.x, 'X': G.inv(G.x), 'y': G.y, 'Y': G.inv(G.y)}
invl = {'x': 'X', 'X': 'x', 'y': 'Y', 'Y': 'y'}
D4 = [('x', 'y'), ('x', 'Y'), ('X', 'y'), ('X', 'Y'), ('y', 'x'), ('y', 'X'), ('Y', 'x'), ('Y', 'X')]
def amap(g, mx, my):
    mm = {'x': mx, 'y': my, 'X': invl[mx], 'Y': invl[my]}
    r = G.IDENTITY
    for c in word[g]:
        r = G.mul(r, gens[mm[c]])
    return r
def images(A):
    out = []
    for mx, my in D4:
        B = frozenset(amap(g, mx, my) for g in A)
        out.append(B); out.append(frozenset(G.inv(g) for g in B))
    return out
allsets = set(found) | set(frozenset(G.inv(g) for g in A) for A in found)
seen = set(); orbits = []
for A in allsets:
    if A in seen: continue
    orb = set(); stk = [A]
    while stk:
        X = stk.pop()
        if X in orb: continue
        orb.add(X)
        for Y in images(X):
            if Y in allsets and Y not in orb: stk.append(Y)
    orbits.append(len(orb)); seen |= orb
print(f"total minimal witnesses (z and z^-1 singletons): {2*len(found)}")
print(f"orbits under <D4,inv> (order 16): {len(orbits)}, sizes {sorted(Counter(orbits).items())}")
json.dump({"z_count": len(found), "total": 2*len(found), "complete": complete,
           "orbits": len(orbits), "orbit_sizes": sorted(orbits),
           "alt_encoding_agrees": alt_ok,
           "z_sets": [sorted([g[0], g[1][0], g[1][1], g[1][2]] for g in A) for A in found]},
          open("../results/g3_census_b4.json", "w"))

verdict = allok and complete and (in_found or in_inv) and comp_ok and alt_ok and \
          all(v for kk, v in kw_ch.items() if kk != "fingerprint")
print("\n==== VERDICT ====")
print(f"all solutions valid non-UP (solver-free): {allok}")
print(f"enumeration complete (INFEASIBLE reached): {complete}")
print(f"known witness reproduced: {in_found or in_inv}")
print(f"completeness re-proved under 3 configs: {comp_ok} {reproofs}")
print(f"independent-encoding recount agrees: {alt_ok}")
print(f"z-singleton count = {len(found)}, total with inv = {2*len(found)}")
print("CENSUS VERIFIED" if verdict else "CENSUS NOT VERIFIED — investigate")


==> anc/src/g3_model.py <==
"""
Exact model of G3, the Nielsen-Soelberg *universal* group
  G3 = < x, y | (yx)^2 (xy)^2,  (x y^-1)^2 (xy)^2 >.

Element = (c, (a,b,cc)):  g = h * t_c  with h = k1^a z^b k2^cc in the index-8
normal subgroup H on the Reidemeister-Schreier basis (Tietze-tracked, g3_rs.g)
  k1 = y x y^-1 x^-1,   z = x y x^-1 y^-1 x^-1 y^-2 x^-1,   k2 = x y^-2 x y x y x
with certified presentation  < k1,z,k2 | z central, [k2,k1] = z^-8 >
(Heisenberg step-8; collection law (a,b,cc)*(a',b',cc') =
 (a+a', b+b' - 8*cc*a', cc+cc')), and t_c a fixed BFS transversal word (c in 1..8).

Multiplication uses tables extracted by GAP (results/g3_model.json):
  (c,h)*(c',h') = ( m(c,c'),  h * alpha_c(h') * s(c,c') ).

Faithfulness chain (each link certified, results/g3_model_build.log):
  (1) H has the presentation above on (k1,z,k2)   [Tietze-tracked RS, g3_rs.g;
      relators re-verified via Mtc rewriting: [z,k1]=[z,k2]=0, [k2,k1]=z^-8]
  (2) collection law consistent  [300 random H-word pairs, hom-consistency]
  (3) model satisfies G3's relators (exact)  =>  phi: G3 ->> M homomorphism
      (also verified against GAP rewriting on 200 random word pairs)
  (4) coset part of phi is the genuine Todd-Coxeter coset table of G3/H
      =>  phi(g)=e forces g in H;  coordinates on H are the exact normal form
      =>  Ker(phi) = Ker(phi) \cap H = 1  =>  M is faithful.
NOTE: unlike the G1 chain this argument needs NO torsion-freeness input.
"""
import json
import os

_DATA = None
S = -8


def _load():
    global _DATA
    if _DATA is None:
        here = os.path.dirname(os.path.abspath(__file__))
        with open(os.path.join(here, "..", "results", "g3_model.json")) as f:
            _DATA = json.load(f)
    return _DATA


def hmul(u, v):
    return (u[0] + v[0], u[1] + v[1] + S * u[2] * v[0], u[2] + v[2])


def hinv(u):
    return (-u[0], -u[1] + S * u[2] * u[0], -u[2])


def hpow(u, k):
    r = (0, 0, 0)
    if k >= 0:
        for _ in range(k):
            r = hmul(r, u)
    else:
        ui = hinv(u)
        for _ in range(-k):
            r = hmul(r, ui)
    return r


class G3:
    def __init__(self):
        d = _load()
        assert d["S"] == S
        self.n = d["n"]
        self.mtab = d["mtab"]
        self.stab = [[tuple(q) for q in row] for row in d["stab"]]
        self.alpha = [[tuple(q) for q in row] for row in d["alpha"]]
        self.cinv = d["cinv"]
        self.hstar = [tuple(q) for q in d["hstar"]]
        self.IDENTITY = (1, (0, 0, 0))
        self.x = (d["genX"][0], tuple(d["genX"][1]))
        self.xi = (d["genXi"][0], tuple(d["genXi"][1]))
        self.y = (d["genY"][0], tuple(d["genY"][1]))
        self.yi = (d["genYi"][0], tuple(d["genYi"][1]))
        self.gens4 = [self.x, self.xi, self.y, self.yi]

    def apply_alpha(self, c, h):
        a, b, cc = h
        im = self.alpha[c - 1]
        r = hpow(im[0], a)
        r = hmul(r, hpow(im[1], b))
        r = hmul(r, hpow(im[2], cc))
        return r

    def mul(self, g, gp):
        c, h = g
        cp, hp = gp
        cpp = self.mtab[c - 1][cp - 1]
        return (cpp, hmul(hmul(h, self.apply_alpha(c, hp)),
                          self.stab[c - 1][cp - 1]))

    def inv(self, g):
        c, h = g
        cs = self.cinv[c - 1]
        return (cs, hmul(self.hstar[c - 1],
                         self.apply_alpha(cs, hinv(h))))

    def word(self, letters):
        """Evaluate a word over letters +-1 (x^, x^-1), +-2 (y, y^-1)."""
        e = self.IDENTITY
        lut = {1: self.x, -1: self.xi, 2: self.y, -2: self.yi}
        for L in letters:
            e = self.mul(e, lut[L])
        return e

    def ball(self, radius):
        """Word ball for generators {x,x^-1,y,y^-1}; returns (list, dist)."""
        dist = {self.IDENTITY: 0}
        frontier = [self.IDENTITY]
        for r in range(1, radius + 1):
            nxt = []
            for g in frontier:
                for gen in self.gens4:
                    h = self.mul(g, gen)
                    if h not in dist:
                        dist[h] = r
                        nxt.append(h)
            frontier = nxt
        return list(dist.keys()), dist


def is_non_up(G, A):
    from collections import Counter
    cnt = Counter()
    for a in A:
        for b in A:
            cnt[G.mul(a, b)] += 1
    uniq = [w for w, c in cnt.items() if c == 1]
    return len(uniq) == 0, uniq


==> anc/src/g3_sat_minimality.py <==
"""
Proof-carrying re-derivation of the G3 symmetric-witness minimality claims.

For each size n, encode "exists A subset of the pool, |A| = n, A*A has no
uniquely-represented product" as CNF and solve with CaDiCaL (via pysat) with
DRAT proof logging.  UNSAT + a DRAT proof verified by the independent
drat-trim checker upgrades the OR-Tools INFEASIBLE trust point to a
machine-checkable unsatisfiability certificate produced and verified by an
entirely different solver family and checker.

Encoding (semantically identical to the CP-SAT model in g3_search.py):
  vars s_i  (i in pool)
  sum s_i = n                         (pysat CardEnc.equals, seqcounter)
  for each product value v with realizing pairs P_v:
    |P_v| = 1, pair (i,j):  clause (-s_i | -s_j)   [(-s_i) if i = j]
    |P_v| >= 2: aux y_p <-> (s_i & s_j) for each pair p, and
                for each p: (-y_p | OR_{q != p} y_q)   [not exactly one]

Usage: python g3_sat_minimality.py <ball.json> <n1,n2,...> <tag>
"""
import json
import os
import subprocess
import sys
import time

from pysat.card import CardEnc, EncType
from pysat.formula import CNF
from pysat.solvers import Solver

def _find_drat_trim():
    """Resolve the drat-trim checker: $DRAT_TRIM, then repo tools/ (built by
    tools/build_drat_trim.sh), then PATH.  Persistent-first so reproduction
    does not depend on any session scratchpad."""
    env = os.environ.get("DRAT_TRIM")
    if env and os.path.exists(env):
        return env
    here = os.path.dirname(os.path.abspath(__file__))
    repo = os.path.join(here, "..", "tools", "drat-trim")
    if os.path.exists(repo):
        return repo
    from shutil import which
    return which("drat-trim") or repo


DRAT_TRIM = _find_drat_trim()


def build_cnf(prod, N, n):
    cnf = CNF()
    top = N  # s_1..s_N
    cells = {}
    for i in range(N):
        row = prod[i]
        for j in range(N):
            cells.setdefault(row[j], []).append((i + 1, j + 1))
    for ps in cells.values():
        if len(ps) == 1:
            i, j = ps[0]
            cnf.append([-i] if i == j else [-i, -j])
        else:
            ys = []
            for (i, j) in ps:
                if i == j:
                    ys.append(i)  # y = s_i directly
                    continue
                top += 1
                y = top
                cnf.append([-y, i])
                cnf.append([-y, j])
                cnf.append([-i, -j, y])
                ys.append(y)
            for k, y in enumerate(ys):
                cnf.append([-y] + [q for m, q in enumerate(ys) if m != k])
    card = CardEnc.equals(lits=list(range(1, N + 1)), bound=n,
                          top_id=top, encoding=EncType.seqcounter)
    cnf.extend(card.clauses)
    return cnf


def run(ball_path, ns, tag):
    d = json.load(open(ball_path))
    N = len(d["elements"])
    prod = d["product"]
    print(f"pool {tag}: |U|={N}", flush=True)
    for n in ns:
        t0 = time.time()
        cnf = build_cnf(prod, N, n)
        solver_name = "lingeling" if N > 200 else "glucose4"
        with Solver(name=solver_name, bootstrap_with=cnf,
                    with_proof=True) as s:
            sat = s.solve()
            if sat:
                model = set(l for l in s.get_model() if 0 < l <= N)
                print(f"n={n}: SAT (|A|={len(model)}) -- witness exists, "
                      f"no proof expected", flush=True)
                continue
            proof = s.get_proof()
        cnf_path = f"../results/g3_sat_{tag}_n{n}.cnf"
        drat_path = f"../results/g3_sat_{tag}_n{n}.drat"
        cnf.to_file(cnf_path)
        with open(drat_path, "w") as f:
            f.write("\n".join(proof) + "\n")
        chk = subprocess.run([DRAT_TRIM, cnf_path, drat_path],
                             capture_output=True, text=True)
        verdict = ("VERIFIED" if "s VERIFIED" in chk.stdout else
                   "CHECKER-FAILED:" + chk.stdout[-200:])
        if verdict == "VERIFIED" and os.path.getsize(drat_path) > 50 * 2**20:
            # verified big proofs are deleted (recorded in the log,
            # regenerable by re-running this script) to protect disk space
            os.remove(cnf_path)
            os.remove(drat_path)
        dt = time.time() - t0
        nvars = cnf.nv
        ncls = len(cnf.clauses)
        print(f"n={n}: UNSAT ({dt:.0f}s, {nvars} vars, {ncls} clauses, "
              f"proof {len(proof)} lines) drat-trim: {verdict}", flush=True)


if __name__ == "__main__":
    run(sys.argv[1], [int(a) for a in sys.argv[2].split(",")], sys.argv[3])


==> anc/src/g3_search.py <==
"""
Symmetric non-UP witness search for G3 (the Nielsen-Soelberg universal group).

Consumes a faithful ball of G3 exported as a JSON list of normal-form tuples
plus a multiplication oracle, and runs the same CP-SAT symmetric non-UP search
used for P/H4/G1/G2. Both Nies and Nielsen flagged "does G3 have a symmetric
witness?" as open (Nielsen doubts every non-UP group must have one), so:
  - FEASIBLE  => G3 has a symmetric non-UP set (theorem, upgrades paper2 §6);
  - INFEASIBLE for all sizes n<=cap in ball B(r) => evidence toward Nielsen's
    counterexample bet (ball-limited, honestly reported).

The multiplication table is read from results/g3_ball.json, an exact export
produced by the GAP faithful model (pcp arithmetic). This script never invents
group arithmetic; it only consumes the certified table.
"""
import sys
import json
import time
from collections import Counter
from ortools.sat.python import cp_model


def load_ball(path):
    d = json.load(open(path))
    # elements: list of hashable keys (normal-form strings/tuples)
    # mult: dict key -> dict key -> key   (or list-of-lists indexed)
    U = d["elements"]
    idx = {tuple(e) if isinstance(e, list) else e: i for i, e in enumerate(U)}
    keys = [tuple(e) if isinstance(e, list) else e for e in U]
    prod = d["product"]  # prod[i][j] = index of product of keys[i]*keys[j]
    return keys, idx, prod


def sym_uniques(keys, prod, sel_idx):
    cnt = Counter()
    for i in sel_idx:
        for j in sel_idx:
            cnt[prod[i][j]] += 1
    return sum(1 for v in cnt.values() if v == 1)


def search(keys, prod, n, tl=1200, workers=8):
    N = len(keys)
    m = cp_model.CpModel()
    sel = [m.NewBoolVar(f"s{i}") for i in range(N)]
    m.Add(sum(sel) == n)
    # group products by value
    cells = {}
    for i in range(N):
        for j in range(N):
            cells.setdefault(prod[i][j], []).append((i, j))
    for w, ps in cells.items():
        if len(ps) == 1:
            i, j = ps[0]
            m.AddBoolOr([sel[i].Not(), sel[j].Not()])
        else:
            pv = []
            for (i, j) in ps:
                if i == j:
                    pv.append(sel[i])
                else:
                    v = m.NewBoolVar("")
                    m.AddBoolAnd([sel[i], sel[j]]).OnlyEnforceIf(v)
                    m.AddBoolOr([sel[i].Not(), sel[j].Not()]).OnlyEnforceIf(v.Not())
                    pv.append(v)
            cnt = sum(pv)
            aw = m.NewBoolVar("")
            m.Add(cnt >= 2 * aw)
            m.Add(cnt <= len(pv) * aw)
    s = cp_model.CpSolver()
    s.parameters.max_time_in_seconds = tl
    s.parameters.num_search_workers = workers
    st = s.Solve(m)
    name = s.StatusName(st)
    A = None
    if name in ("OPTIMAL", "FEASIBLE"):
        A = [i for i in range(N) if s.Value(sel[i]) == 1]
        # independent solver-free re-verification
        assert sym_uniques(keys, prod, A) == 0, "solver claim failed re-check"
    return name, A


if __name__ == "__main__":
    path = sys.argv[1] if len(sys.argv) > 1 else "../results/g3_ball.json"
    ns = [int(a) for a in sys.argv[2].split(",")] if len(sys.argv) > 2 else [8, 9, 10, 11, 12, 13, 14, 15, 16]
    tl = float(sys.argv[3]) if len(sys.argv) > 3 else 1200
    keys, idx, prod = load_ball(path)
    print(f"G3 ball loaded: |U|={len(keys)}", flush=True)
    for n in ns:
        t0 = time.time()
        name, A = search(keys, prod, n, tl=tl)
        dt = time.time() - t0
        extra = ""
        if A is not None:
            extra = f"  WITNESS size {len(A)} (re-verified non-UP)"
            with open(f"../results/g3_sym_witness_n{n}.json", "w") as f:
                json.dump([keys[i] for i in A], f)
        print(f"n={n}: {name} ({dt:.0f}s){extra}", flush=True)
        if A is not None:
            print("*** G3 HAS A SYMMETRIC NON-UP WITNESS ***", flush=True)
            break
    print("done.", flush=True)


==> anc/src/g3_torsionfree.py <==
"""
Rigorous torsion-freeness certificate for G3 (Nielsen-Soelberg universal group),
computed from the certified faithful model (results/g3_model.json).

Reduction: Q = G3/H = C4 x C2 has exponent 4 and H is torsion-free
(Heisenberg step-8, poly-Z), so for any torsion t: t^4 in H has finite order
=> t^4 = e => |t| divides 4.  If |t| = 4 then t^2 has order 2.  Hence

    G3 torsion-free  <=>  G3 has no element of order 2.

An order-2 element is (c,h) with c != 1, mtab[c][c] = 1 and
    h * alpha_c(h) * s(c,c) = (0,0,0).
For each such coset c we solve this exactly over Z with sympy:
the a- and c-coordinates give linear equations, the b-coordinate a
quadratic; we solve the linear part first and substitute.
"""
import json
import os
import sympy as sp

S = -8
here = os.path.dirname(os.path.abspath(__file__))
d = json.load(open(os.path.join(here, "..", "results", "g3_model.json")))
n = d["n"]
mtab = d["mtab"]
stab = d["stab"]
alpha = d["alpha"]

a, b, c3 = sp.symbols("a b c3", integer=True)


def hmul(u, v):
    return (sp.expand(u[0] + v[0]),
            sp.expand(u[1] + v[1] + S * u[2] * v[0]),
            sp.expand(u[2] + v[2]))


def hpow_sym(u, k):
    """u^k for symbolic integer k: (k*ua, k*ub + S*C(k,2)*uc*ua, k*uc)."""
    ua, ub, uc = u
    return (sp.expand(k * ua),
            sp.expand(k * ub + S * sp.Rational(1, 2) * k * (k - 1) * uc * ua),
            sp.expand(k * uc))


def alpha_apply_sym(c, h):
    im1, im2, im3 = [tuple(q) for q in alpha[c - 1]]
    r = hpow_sym(im1, h[0])
    r = hmul(r, hpow_sym(im2, h[1]))
    r = hmul(r, hpow_sym(im3, h[2]))
    return r


def mod2_obstructed(polys):
    """True iff the system polys = 0 has NO solution even mod 2
    (exhaustive over (a,b,c3) in {0,1}^3), which certifies there is
    no integer solution."""
    for va in (0, 1):
        for vb in (0, 1):
            for vc in (0, 1):
                vals = {a: va, b: vb, c3: vc}
                if all(sp.Integer(p.subs(vals)) % 2 == 0 for p in polys):
                    return False  # a mod-2 solution exists; obstruction fails
    return True


def main():
    order2_cosets = [c for c in range(2, n + 1) if mtab[c - 1][c - 1] == 1]
    print(f"cosets c!=1 with c^2=1 in Q: {order2_cosets}")
    unresolved = []
    for c in order2_cosets:
        h = (a, b, c3)
        sq = hmul(hmul(h, alpha_apply_sym(c, h)), tuple(stab[c - 1][c - 1]))
        print(f"c={c}: square H-part = {sq}")
        if mod2_obstructed(list(sq)):
            print(f"  -> mod-2 obstruction (no solution in (Z/2)^3):"
                  f" no order-2 element in coset {c}")
        else:
            unresolved.append(c)
            print(f"  -> mod-2 obstruction FAILS for coset {c};"
                  " needs a finer argument (NOT certified)")
    print()
    if unresolved:
        print(f"RESULT: INCONCLUSIVE for cosets {unresolved}")
    else:
        print("RESULT: G3 is TORSION-FREE."
              " Proof: H is torsion-free (Heisenberg step-8, poly-Z) and"
              " Q = G3/H = C4 x C2 has exponent 4, so any torsion element t"
              " has t^4 in H of finite order, i.e. t^4 = e; if |t| = 4 then"
              " t^2 has order 2; and every coset with c^2 = 1 carries a mod-2"
              " obstruction against (c,h)^2 = e.  Hence no order-2 element,"
              " hence no torsion.")


if __name__ == "__main__":
    main()


==> anc/src/g3_vankampen.py <==
"""
Zero-trust van Kampen certificates for the G3 witness collisions.

For each equality w1 = w2 (in G3 = < x,y | R1, R2 >) needed by the
15-element symmetric non-UP witness, find an explicit derivation
    w1 * w2^-1  ->  ...  ->  empty word
where each step replaces a subword u by v^-1 such that u*v is a cyclic
rotation of R1^{+-1} or R2^{+-1} (i.e., a single relator application),
followed by free reduction.  The DERIVATION is the certificate; the
CHECKER (check_certificate below, plus free_reduce) replays it with plain
string surgery and verifies each rule against the relators.  Nothing else
is trusted: not GAP, not the model, not the search code.

Letters: 1 = x, -1 = x^-1, 2 = y, -2 = y^-1.
R1 = (yx)^2 (xy)^2 = [2,1,2,1,1,2,1,2]
R2 = (xy^-1)^2 (xy)^2 = [1,-2,1,-2,1,2,1,2]
"""
import heapq
import itertools
import json
import sys
import time

R1 = (2, 1, 2, 1, 1, 2, 1, 2)
R2 = (1, -2, 1, -2, 1, 2, 1, 2)


def inv(w):
    return tuple(-a for a in reversed(w))


def free_reduce(w):
    out = []
    for a in w:
        if out and out[-1] == -a:
            out.pop()
        else:
            out.append(a)
    return tuple(out)


def rotations(w):
    return [w[i:] + w[:i] for i in range(len(w))]


def all_relator_rotations():
    rots = []
    for R in (R1, R2):
        for s in (R, inv(R)):
            rots.extend(rotations(s))
    return rots


ROTS = all_relator_rotations()

# rules: replace u -> v with u*v^-1 a relator rotation  <=>  u = v in G3.
# From rotation W = u * v_inv_part: for split W = u + t, u = inv(t) in G3.
RULES = []
for W in ROTS:
    for k in range(0, len(W) + 1):
        u, t = W[:k], W[k:]
        RULES.append((u, inv(t)))


def apply_rule(w, pos, u, v):
    assert w[pos:pos + len(u)] == u
    return free_reduce(w[:pos] + v + w[pos + len(u):])


def neighbors(w, max_len):
    for (u, v) in RULES:
        lu = len(u)
        if lu == 0:
            for pos in range(len(w) + 1):
                nw = free_reduce(w[:pos] + v + w[pos:])
                if len(nw) <= max_len:
                    yield nw, (pos, u, v)
            continue
        for pos in range(len(w) - lu + 1):
            if w[pos:pos + lu] == u:
                nw = apply_rule(w, pos, u, v)
                if len(nw) <= max_len:
                    yield nw, (pos, u, v)


def search(start, max_len=40, max_nodes=400000):
    """A* toward the empty word; returns list of (pos,u,v) steps or None."""
    start = free_reduce(start)
    if not start:
        return []
    seen = {start: (None, None)}
    pq = [(len(start), 0, start)]
    nodes = 0
    while pq and nodes < max_nodes:
        _, g, w = heapq.heappop(pq)
        nodes += 1
        for nw, step in neighbors(w, max_len):
            if nw in seen:
                continue
            seen[nw] = (w, step)
            if not nw:
                path = []
                cur = ()
                while seen[cur][0] is not None:
                    prev, st = seen[cur]
                    path.append(st)
                    cur = prev
                return list(reversed(path))
            heapq.heappush(pq, (g + 1 + len(nw), g + 1, nw))
    return None


# ---------------- the trivial checker (the only trusted code) -------------
def check_certificate(word, steps):
    """Replay steps; verify each rule is one relator application."""
    w = free_reduce(tuple(word))
    for (pos, u, v) in steps:
        u, v = tuple(u), tuple(v)
        if free_reduce(u + inv(v)) not in [free_reduce(r) for r in ROTS] \
           and free_reduce(u + inv(v)) != ():
            return False, "rule is not a relator rotation"
        if w[pos:pos + len(u)] != u:
            return False, "pattern mismatch"
        w = free_reduce(w[:pos] + v + w[pos + len(u):])
    return (w == (), "residual " + str(w) if w else "ok")


def letters_from_str(s):
    m = {'x': (1,), 'X': (-1,), 'y': (2,), 'Y': (-2,)}
    out = ()
    for ch in s:
        out += m[ch]
    return out


if __name__ == "__main__":
    # quick self-test on the two relators themselves and a known identity
    t0 = time.time()
    for name, w in [("R1", R1), ("R2", R2)]:
        cert = search(w)
        ok, msg = check_certificate(w, cert)
        print(f"{name}: cert {len(cert)} steps, checker: {ok} ({msg})",
              flush=True)
    # [h1,h2] = 1 with h1 = y^-1x^-1yx, h2 = y^2x^-2
    h1 = (-2, -1, 2, 1)
    h2 = (2, 2, -1, -1)
    w = inv(h1) + inv(h2) + h1 + h2
    cert = search(w)
    if cert is None:
        print("[h1,h2]: NOT FOUND", flush=True)
    else:
        ok, msg = check_certificate(w, cert)
        print(f"[h1,h2]=1: cert {len(cert)} steps, checker: {ok}", flush=True)
    print(f"({time.time()-t0:.0f}s)")


==> anc/src/g3_vankampen_witness.py <==
"""
Generate zero-trust certificates for the FULL G3 symmetric-witness theorem:

  (1) 131 van Kampen certificates -- one per intra-class collision equality
      of the 225 products A*A (94 classes; class of size m needs m-1),
      each a sequence of single-relator applications checkable by free
      reduction alone;
  (2) a finite-quotient certificate for |A| = 15: explicit permutation
      images of x,y on 216 points satisfying the relators, under which the
      15 element words have pairwise distinct images.

Output: ../results/g3_witness_zerotrust_cert.json
Verify with: g3_witness_zerotrust_check.py (stdlib only, no model import).
"""
import json
import time

from g3_vankampen import free_reduce, inv, search, check_certificate
from g3_model import G3

LETTER = {1: 'x', -1: 'X', 2: 'y', -2: 'Y'}


def main():
    G = G3()
    A = [(e[0], tuple(e[1:])) for e in
         json.load(open('../results/g3_sym_witness_n15.json'))]

    # explicit letter words for the witness elements (BFS in the model;
    # the words, not the model, are what the certificates are about)
    gens = [(G.x, 1), (G.xi, -1), (G.y, 2), (G.yi, -2)]
    word = {G.IDENTITY: ()}
    frontier = [G.IDENTITY]
    for _ in range(4):
        nxt = []
        for g in frontier:
            for gen, L in gens:
                h = G.mul(g, gen)
                if h not in word:
                    word[h] = word[g] + (L,)
                    nxt.append(h)
        frontier = nxt
    wA = [word[a] for a in A]

    # product classes according to the model (only used to know WHAT to
    # certify; every claimed equality gets its own zero-trust certificate)
    classes = {}
    for i in range(15):
        for j in range(15):
            v = G.mul(A[i], A[j])
            classes.setdefault(v, []).append((i, j))
    print(f"classes: {len(classes)}; sizes: "
          f"{sorted(set(len(p) for p in classes.values()))}", flush=True)

    certs = []
    t0 = time.time()
    failures = []
    for v, pairs in classes.items():
        (i0, j0) = pairs[0]
        base = wA[i0] + wA[j0]
        for (i, j) in pairs[1:]:
            w = free_reduce(base + inv(wA[i] + wA[j]))
            cert = search(w, max_len=44, max_nodes=1500000)
            if cert is None:
                failures.append(((i0, j0), (i, j), len(w)))
                print(f"  FAIL ({i0},{j0})=({i},{j}) len {len(w)}",
                      flush=True)
                continue
            ok, msg = check_certificate(w, cert)
            assert ok, msg
            certs.append({
                "lhs_pair": [i0, j0], "rhs_pair": [i, j],
                "steps": [[p, list(u), list(vv)] for (p, u, vv) in cert]})
    print(f"certified {len(certs)} equalities in {time.time()-t0:.0f}s; "
          f"failures: {len(failures)}", flush=True)

    # finite-quotient distinctness certificate: x,y as permutations of
    # 216 = 8*27 points (coset, coords mod 3), from the model reduced mod 3.
    pts = [(c, a, b, cc) for c in range(1, 9) for a in range(3)
           for b in range(3) for cc in range(3)]
    idx = {p: k for k, p in enumerate(pts)}

    def perm_of(gelt):
        img = []
        for (c, a, b, cc) in pts:
            # element (c,(a,b,cc)) * gelt in the model, coords mod 3
            r = G.mul((c, (a, b, cc)), gelt)
            img.append(idx[(r[0], r[1][0] % 3, r[1][1] % 3, r[1][2] % 3)])
        return img

    # NOTE: for the mod-3 reduction to be well defined the collection law
    # must be Z-polynomial, which it is; the CHECKER re-verifies the
    # relators and does not trust this construction.
    px, py = perm_of(G.x), perm_of(G.y)

    out = {
        "relators": [[2, 1, 2, 1, 1, 2, 1, 2], [1, -2, 1, -2, 1, 2, 1, 2]],
        "witness_words": [''.join(LETTER[a] for a in w) for w in wA],
        "n_classes": len(classes),
        "class_pairs": {str(k): v for k, v in
                        enumerate(sorted(classes.values()))},
        "equality_certificates": certs,
        "perm_x": px, "perm_y": py, "n_points": 216,
    }
    with open('../results/g3_witness_zerotrust_cert.json', 'w') as f:
        json.dump(out, f)
    print("wrote ../results/g3_witness_zerotrust_cert.json", flush=True)
    if failures:
        print("FAILURES REMAIN -- certificate incomplete", flush=True)


if __name__ == "__main__":
    main()


==> anc/src/g3_witness_zerotrust_check.py <==
"""
ZERO-TRUST CHECKER for the G3 symmetric-witness theorem.

Self-contained: python stdlib only; imports nothing from the project.
Consumes ../results/g3_witness_zerotrust_cert.json and verifies, from the
presentation G3 = < x,y | (yx)^2(xy)^2, (xy^-1)^2(xy)^2 > alone:

  (A) the 15 listed words are pairwise distinct in G3
      [via an explicit finite homomorphic image on 216 points: the checker
       verifies the two generator maps are permutations, verifies both
       relators map to the identity permutation (so word -> permutation IS
       a homomorphism), and computes the 15 images -- pairwise distinct];
  (B) the 225 pairwise products fall into classes covering all pairs, each
      of size >= 2, and every claimed intra-class equality is certified by
      an explicit derivation whose every step is one application of a
      cyclic rotation of R1^{+-1} or R2^{+-1}, replayed here by literal
      string surgery and free reduction.

(A) + (B) together prove: A is a 15-element set in G3 with A*A having no
uniquely represented product -- with NO trusted computer-algebra system,
solver, or model arithmetic. Only this file and the certificate.
"""
import json
import sys

R1 = (2, 1, 2, 1, 1, 2, 1, 2)          # (yx)^2 (xy)^2
R2 = (1, -2, 1, -2, 1, 2, 1, 2)        # (xy^-1)^2 (xy)^2
L2I = {'x': 1, 'X': -1, 'y': 2, 'Y': -2}


def inv(w):
    return tuple(-a for a in reversed(w))


def free_reduce(w):
    out = []
    for a in w:
        if out and out[-1] == -a:
            out.pop()
        else:
            out.append(a)
    return tuple(out)


ROTSET = set()
for R in (R1, R2):
    for s in (R, inv(R)):
        for i in range(len(s)):
            ROTSET.add(s[i:] + s[:i])


def main(path):
    d = json.load(open(path))
    assert tuple(tuple(r) for r in d["relators"]) == (R1, R2), \
        "certificate relators differ from the presentation"
    words = [tuple(L2I[ch] for ch in s) for s in d["witness_words"]]
    assert len(words) == 15

    # ---------- (A) distinctness via a verified finite quotient ----------
    n = d["n_points"]
    px, py = d["perm_x"], d["perm_y"]
    assert sorted(px) == list(range(n)) and sorted(py) == list(range(n)), \
        "generator images are not permutations"
    pxi = [0] * n
    pyi = [0] * n
    for i, v in enumerate(px):
        pxi[v] = i
    for i, v in enumerate(py):
        pyi[v] = i
    act = {1: px, -1: pxi, 2: py, -2: pyi}

    def perm_of_word(w):
        cur = list(range(n))
        for a in w:
            p = act[a]
            cur = [p[c] for c in cur]
        return tuple(cur)

    ident = tuple(range(n))
    assert perm_of_word(R1) == ident and perm_of_word(R2) == ident, \
        "relators do not act trivially: not a homomorphism"
    images = [perm_of_word(w) for w in words]
    assert len(set(images)) == 15, "witness elements not pairwise distinct"

    # ---------- (B) product classes and equality certificates ----------
    classes = {int(k): [tuple(p) for p in v]
               for k, v in d["class_pairs"].items()}
    all_pairs = sorted(p for ps in classes.values() for p in ps)
    assert all_pairs == [(i, j) for i in range(15) for j in range(15)], \
        "classes do not partition the 225 pairs"
    assert all(len(ps) >= 2 for ps in classes.values()), \
        "a singleton class exists -- would be a unique product"

    # index certificates by (lhs_pair, rhs_pair)
    certs = {}
    for c in d["equality_certificates"]:
        certs[(tuple(c["lhs_pair"]), tuple(c["rhs_pair"]))] = c["steps"]

    n_replayed = 0
    for ps in classes.values():
        rep = ps[0]
        for other in ps[1:]:
            steps = certs.get((rep, other))
            assert steps is not None, f"missing certificate {rep}={other}"
            w = free_reduce(
                words[rep[0]] + words[rep[1]]
                + inv(words[other[0]] + words[other[1]]))
            for (pos, u, v) in steps:
                u, v = tuple(u), tuple(v)
                probe = free_reduce(u + inv(v))
                assert probe in ROTSET or probe == (), \
                    "step is not a single relator application"
                assert w[pos:pos + len(u)] == u, "pattern mismatch in replay"
                w = free_reduce(w[:pos] + tuple(v) + w[pos + len(u):])
            assert w == (), "derivation does not reach the empty word"
            n_replayed += 1

    print(f"(A) 15 words pairwise distinct in G3 "
          f"(verified 216-point homomorphism): OK")
    print(f"(B) 225 products partitioned into {len(classes)} classes, "
          f"all sizes >= 2; {n_replayed} equality certificates replayed "
          f"by free reduction: OK")
    print("ZERO-TRUST VERDICT: A is a 15-element symmetric non-UP witness "
          "in G3. QED")


if __name__ == "__main__":
    main(sys.argv[1] if len(sys.argv) > 1
         else "../results/g3_witness_zerotrust_cert.json")


==> anc/src/gap/g1_model.g <==
# Extract complete multiplication data for G1 (Nielsen-Soelberg) as (coset, Z^4) model.
# Convention: right cosets H\G, transversal words t_c, element g = h * t_c.
# H-tilde collection: h1^a h2^b h3^c h4^d ; (a,b,c,d)*(a',b',c',d') =
#   (a+a', b+b'+S*d*c', c+c', d+d')  with sign S in {8,-8} determined by checks.
BreakOnError := false;;
S := 8;;   # trial sign; consistency suite decides
F := FreeGroup("x", "y");;
x := F.1;; y := F.2;;
R1 := y*x^-1*y^-1*x*y^2*x^-1*y^-2*x^-1*y*x*y^-1*x;;
R2 := y*x^-1*y*x*y^-1*x^-1*y*x^-1*y*x^-1*y^-1*x;;
G := F / [R1, R2];;
gx := G.1;; gy := G.2;;
h1 := (gx*gy)^2;;
h2 := gy*gx^2*gy*gx^-1*gy^-2*gx^-1;;
h3 := gx*gy^-1*gx*gy*gx*gy^-2*gx^-1;;
h4 := gy^2*gx^-1*gy*gx*gy^-1*gx^-2;;
H := Subgroup(G, [h1, h2, h3, h4]);;
aug := AugmentedCosetTableMtc(G, H, 2, "h");;
ct := CosetTableFromGensAndRels(GeneratorsOfGroup(F), [R1, R2],
  [ (x*y)^2, y*x^2*y*x^-1*y^-2*x^-1, x*y^-1*x*y*x*y^-2*x^-1,
    y^2*x^-1*y*x*y^-1*x^-2 ]);;
n := Length(ct[1]);;
Print("# index = ", n, " (aug cols: ", Length(aug.ct), ")\n");

Hmul := function(u, v)
  return [u[1]+v[1], u[2]+v[2]+S*u[4]*v[3], u[3]+v[3], u[4]+v[4]];
end;;
Hinv := function(u)
  return [-u[1], -u[2]+S*u[4]*u[3], -u[3], -u[4]];
end;;
Hpow := function(u, k)
  local r, i;
  r := [0,0,0,0];
  if k >= 0 then
    for i in [1..k] do r := Hmul(r, u); od;
  else
    for i in [1..-k] do r := Hmul(r, Hinv(u)); od;
  fi;
  return r;
end;;

# recursive evaluation of rewriting output into quadruples
si := [ [1,0,0,0], [0,1,0,0], [0,0,1,0], [0,0,0,1] ];;
eval := function(i)
  local w, j;
  if not IsBound(si[i]) then
    w := [0,0,0,0];
    for j in aug.secondary[i] do
      if j < 0 then w := Hmul(w, Hinv(eval(-j)));
      else w := Hmul(w, eval(j)); fi;
    od;
    si[i] := w;
  fi;
  return si[i];
end;;

CoordsOfLetters := function(letters)
  local r, i;
  r := [0,0,0,0];
  for i in NEWTC_Rewrite(aug, 1, letters) do
    if i < 0 then r := Hmul(r, Hinv(eval(-i)));
    else r := Hmul(r, eval(i)); fi;
  od;
  return r;
end;;

TraceW := function(c, letters)
  local L;
  for L in letters do
    if L = 1 then c := ct[1][c];
    elif L = -1 then c := ct[2][c];
    elif L = 2 then c := ct[3][c];
    else c := ct[4][c]; fi;
  od;
  return c;
end;;

InvLetters := letters -> Reversed(List(letters, i -> -i));;

# BFS transversal words
T := ListWithIdenticalEntries(n, fail);;
T[1] := [];;
queue := [1];;
cols := [1,2,3,4];;  letts := [1,-1,2,-2];;
while Length(queue) > 0 do
  c := Remove(queue, 1);
  for L in [1..4] do
    nc := ct[cols[L]][c];
    if T[nc] = fail then
      T[nc] := Concatenation(T[c], [letts[L]]);
      Add(queue, nc);
    fi;
  od;
od;

# multiplication table of cosets and cocycle s(c,c')
mtab := List([1..n], c -> List([1..n], cp -> TraceW(1, Concatenation(T[c], T[cp]))));;
Print("# coset mult table done\n");
stab := List([1..n], c -> List([1..n], function(cp)
  local cpp, w;
  cpp := mtab[c][cp];
  w := Concatenation(T[c], T[cp], InvLetters(T[cpp]));
  return CoordsOfLetters(w);
end));;
Print("# cocycle done\n");

# alpha_c(h_j): t_c h_j t_c^-1
hword := [ [1,2,1,2], [2,1,1,2,-1,-2,-2,-1], [1,-2,1,2,1,-2,-2,-1], [2,2,-1,2,1,-2,-1,-1] ];;
alph := List([1..n], c -> List([1..4], j ->
  CoordsOfLetters(Concatenation(T[c], hword[j], InvLetters(T[c])))));;
Print("# alpha done\n");

# inverse data: c* = coset of t_c^-1, hstar0(c) = coords of t_c^-1 * t_{c*}^-1
cinv := List([1..n], c -> TraceW(1, InvLetters(T[c])));;
hstar := List([1..n], c ->
  CoordsOfLetters(Concatenation(InvLetters(T[c]), InvLetters(T[cinv[c]]))));;

# generators as model elements: g = h * t_c
GenElt := function(letters)
  local c, h;
  c := TraceW(1, letters);
  h := CoordsOfLetters(Concatenation(letters, InvLetters(T[c])));
  return [c, h];
end;;
genX := GenElt([1]);;   genXi := GenElt([-1]);;
genY := GenElt([2]);;   genYi := GenElt([-2]);;

# the eight N-S witness elements (3.4)
aw := [ [1], [2], [-2,1,1], [-2,1,2], [1,-2,1], [-1,2,1,-2,1], [-1,2,1],
        [-1,2,-1,-2,1,2,2] ];;
avals := List(aw, GenElt);;

# consistency suite part 1: random H-word homomorphism checks
rnd := function(len)
  local w, i, gens;
  gens := [ [1,2,1,2], [2,1,1,2,-1,-2,-2,-1], [1,-2,1,2,1,-2,-2,-1],
            [2,2,-1,2,1,-2,-1,-1] ];
  w := [];
  for i in [1..len] do
    if Random([true,false]) then
      Append(w, gens[Random([1..4])]);
    else
      Append(w, InvLetters(gens[Random([1..4])]));
    fi;
  od;
  return w;
end;;
ok := true;;
for i in [1..120] do
  u := rnd(Random([1..4]));
  v := rnd(Random([1..4]));
  if CoordsOfLetters(Concatenation(u, v)) <>
     Hmul(CoordsOfLetters(u), CoordsOfLetters(v)) then
    ok := false;
  fi;
od;
Print("# hom-consistency (sign S=", S, "): ", ok, "\n");

# consistency part 2: relation (3.2)  h4 h3 = h2^8 h3 h4  via rewriting
lhs := CoordsOfLetters(Concatenation(hword[4], hword[3]));;
rhs := Hmul(Hpow([0,1,0,0], 8), Hmul([0,0,1,0], [0,0,0,1]));;
Print("# (3.2) check: h4h3 = ", lhs, "  h2^8 h3 h4 = ", rhs, "  equal: ", lhs = rhs, "\n");

# export
out := OutputTextFile("g1_model.json", false);;
SetPrintFormattingStatus(out, false);;
PrintTo(out, "{\n");
AppendTo(out, "\"n\": ", n, ",\n");
AppendTo(out, "\"S\": ", S, ",\n");
AppendTo(out, "\"mtab\": ", mtab, ",\n");
AppendTo(out, "\"stab\": ", stab, ",\n");
AppendTo(out, "\"alpha\": ", alph, ",\n");
AppendTo(out, "\"cinv\": ", cinv, ",\n");
AppendTo(out, "\"hstar\": ", hstar, ",\n");
AppendTo(out, "\"genX\": ", genX, ",\n");
AppendTo(out, "\"genXi\": ", genXi, ",\n");
AppendTo(out, "\"genY\": ", genY, ",\n");
AppendTo(out, "\"genYi\": ", genYi, ",\n");
AppendTo(out, "\"avals\": ", avals, ",\n");
AppendTo(out, "\"T\": ", T, "\n");
AppendTo(out, "}\n");
CloseStream(out);
Print("# exported g1_model.json\n");
QUIT;


==> anc/src/gap/g1_tf.g <==
BreakOnError := false;;
F := FreeGroup("x", "y");;
x := F.1;; y := F.2;;
R1 := y*x^-1*y^-1*x*y^2*x^-1*y^-2*x^-1*y*x*y^-1*x;;
R2 := y*x^-1*y*x*y^-1*x^-1*y*x^-1*y*x^-1*y^-1*x;;
rels := [R1, R2];;
h1w := (x*y)^2;;
h2w := y*x^2*y*x^-1*y^-2*x^-1;;
h3w := x*y^-1*x*y*x*y^-2*x^-1;;
h4w := y^2*x^-1*y*x*y^-1*x^-2;;
ctH := CosetTableFromGensAndRels(GeneratorsOfGroup(F), rels, [h1w,h2w,h3w,h4w]);;
ctK := CosetTableFromGensAndRels(GeneratorsOfGroup(F), rels,
        [h1w^2, h2w^2, h3w^2, h4w^2]);;
Print("indices: ", Length(ctH[1]), " ", Length(ctK[1]), "\n");

TraceW := function(ct, c, letters)
  local L;
  for L in letters do
    if L = 1 then c := ct[1][c];
    elif L = -1 then c := ct[2][c];
    elif L = 2 then c := ct[3][c];
    else c := ct[4][c]; fi;
  od;
  return c;
end;;

TransversalWords := function(ct)
  local n, reps, queue, c, L, cols, letts, nc;
  n := Length(ct[1]);
  reps := ListWithIdenticalEntries(n, fail);
  reps[1] := [];
  queue := [1];
  cols := [1, 2, 3, 4];
  letts := [1, -1, 2, -2];
  while Length(queue) > 0 do
    c := Remove(queue, 1);
    for L in [1..4] do
      nc := ct[cols[L]][c];
      if reps[nc] = fail then
        reps[nc] := Concatenation(reps[c], [letts[L]]);
        Add(queue, nc);
      fi;
    od;
  od;
  return reps;
end;;

TH := TransversalWords(ctH);;
TK := TransversalWords(ctK);;
Print("checkpoint: transversals built ", Length(TH), " ", Length(TK), "\n");
T2 := Filtered(TK, w -> TraceW(ctH, 1, w) = 1);;
Print("|T2| (expect 16) = ", Length(T2), "\n");
found := 0;;
for t1 in TH do
  if Length(t1) > 0 then
    for t2 in T2 do
      if TraceW(ctK, 1, Concatenation(t1, t2, t1, t2)) = 1 then
        found := found + 1;
      fi;
    od;
  fi;
od;
Print("count (t1<>1,t2) with (t1t2)^2 in K: ", found, "  (0 => G1 torsion-free)\n");
QUIT;


==> anc/src/gap/g1_xcheck.g <==
BreakOnError := false;;
F := FreeGroup("x", "y");;
x := F.1;; y := F.2;;
R1 := y*x^-1*y^-1*x*y^2*x^-1*y^-2*x^-1*y*x*y^-1*x;;
R2 := y*x^-1*y*x*y^-1*x^-1*y*x^-1*y*x^-1*y^-1*x;;
G := F / [R1, R2];;
gx := G.1;; gy := G.2;;
h1 := (gx*gy)^2;;
h2 := gy*gx^2*gy*gx^-1*gy^-2*gx^-1;;
h3 := gx*gy^-1*gx*gy*gx*gy^-2*gx^-1;;
h4 := gy^2*gx^-1*gy*gx*gy^-1*gx^-2;;
H := Subgroup(G, [h1, h2, h3, h4]);;
aug := AugmentedCosetTableMtc(G, H, 2, "h");;
ct := CosetTableFromGensAndRels(GeneratorsOfGroup(F), [R1, R2],
  [ (x*y)^2, y*x^2*y*x^-1*y^-2*x^-1, x*y^-1*x*y*x*y^-2*x^-1,
    y^2*x^-1*y*x*y^-1*x^-2 ]);;
n := Length(ct[1]);;
S := 8;;
Hmul := function(u, v)
  return [u[1]+v[1], u[2]+v[2]+S*u[4]*v[3], u[3]+v[3], u[4]+v[4]];
end;;
Hinv := u -> [-u[1], -u[2]+S*u[4]*u[3], -u[3], -u[4]];;
si := [ [1,0,0,0], [0,1,0,0], [0,0,1,0], [0,0,0,1] ];;
eval := function(i)
  local w, j;
  if not IsBound(si[i]) then
    w := [0,0,0,0];
    for j in aug.secondary[i] do
      if j < 0 then w := Hmul(w, Hinv(eval(-j)));
      else w := Hmul(w, eval(j)); fi;
    od;
    si[i] := w;
  fi;
  return si[i];
end;;
CoordsOfLetters := function(letters)
  local r, i;
  r := [0,0,0,0];
  for i in NEWTC_Rewrite(aug, 1, letters) do
    if i < 0 then r := Hmul(r, Hinv(eval(-i)));
    else r := Hmul(r, eval(i)); fi;
  od;
  return r;
end;;
TraceW := function(c, letters)
  local L;
  for L in letters do
    if L = 1 then c := ct[1][c];
    elif L = -1 then c := ct[2][c];
    elif L = 2 then c := ct[3][c];
    else c := ct[4][c]; fi;
  od;
  return c;
end;;
InvLetters := letters -> Reversed(List(letters, i -> -i));;
T := ListWithIdenticalEntries(n, fail);;
T[1] := [];;
queue := [1];;
cols := [1,2,3,4];;  letts := [1,-1,2,-2];;
while Length(queue) > 0 do
  c := Remove(queue, 1);
  for L in [1..4] do
    nc := ct[cols[L]][c];
    if T[nc] = fail then
      T[nc] := Concatenation(T[c], [letts[L]]);
      Add(queue, nc);
    fi;
  od;
od;
# 150 random words: (letters, coset, hcoords)
data := [];;
for i in [1..150] do
  w := List([1..Random([1..14])], j -> Random([1,-1,2,-2]));
  c := TraceW(1, w);
  h := CoordsOfLetters(Concatenation(w, InvLetters(T[c])));
  Add(data, [w, c, h]);
od;
out := OutputTextFile("g1_xcheck.json", false);;
SetPrintFormattingStatus(out, false);;
PrintTo(out, "{\"data\": ", data, "}\n");
CloseStream(out);
Print("# xcheck exported: ", Length(data), " samples\n");
QUIT;


==> anc/src/gap/g2_fix_audit.g <==
BreakOnError := false;;
F2 := FreeGroup(8);;
a := GeneratorsOfGroup(F2);;
Y := [ [1,1,2,2], [1,2,3,3], [1,3,4,2], [1,4,3,2], [1,5,3,6],
       [1,7,3,8], [2,1,5,8], [2,3,8,7], [2,4,5,6], [2,5,5,1] ];;
relsg := List(Y, q -> a[q[1]]*a[q[2]]*(a[q[3]]*a[q[4]])^-1);;
G := F2 / relsg;;
b := GeneratorsOfGroup(G);;
hg := [ b[1]^2, b[3]^2, b[6]^2, b[1]*b[3]*b[6]^-1 ];;
H := Subgroup(G, hg);;

# 1. TzGoGo-simplified presentation relators (generators must stay 4)
P := PresentationSubgroupMtc(G, H);;
TzGoGo(P);;
FH := FpGroupPresentation(P);;
Print("# gens after TzGoGo: ", Length(GeneratorsOfGroup(FH)), "\n");
rels := List(RelatorsOfFpGroup(FH), r -> LetterRepAssocWord(r));;
Print("# simplified relators: ", Length(rels), "\n");
out := OutputTextFile("mtc_relators_g2_simplified.json", false);;
SetPrintFormattingStatus(out, false);;
PrintTo(out, "{\"g2s\": ", rels, "}\n");
CloseStream(out);

# 2. Torsion-freeness criterion for G2 (N-S style, traced):
#    K = <squares of the four H-generators>; expect index 64 = 4*16.
hw := [ [1,1], [3,3], [6,6], [1,3,-6] ];;
dbl := w -> Concatenation(w, w);;
Kgens := List(hw, w -> dbl(w));;
# free-group words for coset tables
tofree := function(w)
  local r, L;
  r := One(F2);
  for L in w do
    if L > 0 then r := r * a[L]; else r := r * a[-L]^-1; fi;
  od;
  return r;
end;;
ctH := CosetTableFromGensAndRels(GeneratorsOfGroup(F2), relsg, List(hw, tofree));;
ctK := CosetTableFromGensAndRels(GeneratorsOfGroup(F2), relsg, List(Kgens, tofree));;
Print("# indices: H=", Length(ctH[1]), " K=", Length(ctK[1]), "\n");
TraceW := function(ct, c, letters)
  local L;
  for L in letters do
    if L > 0 then c := ct[2*L-1][c];
    else c := ct[-2*L][c]; fi;
  od;
  return c;
end;;
InvLetters := letters -> Reversed(List(letters, i -> -i));;
TransversalWords := function(ct)
  local n, reps, queue, c, L, e, nc;
  n := Length(ct[1]);
  reps := ListWithIdenticalEntries(n, fail);
  reps[1] := [];
  queue := [1];
  while Length(queue) > 0 do
    c := Remove(queue, 1);
    for L in [1..8] do
      for e in [L, -L] do
        nc := TraceW(ct, c, [e]);
        if reps[nc] = fail then
          reps[nc] := Concatenation(reps[c], [e]);
          Add(queue, nc);
        fi;
      od;
    od;
  od;
  return reps;
end;;
TH := TransversalWords(ctH);;
TK := TransversalWords(ctK);;
T2 := Filtered(TK, w -> TraceW(ctH, 1, w) = 1);;
Print("# |T1|=", Length(TH), " |T2| (expect 16)=", Length(T2), "\n");
found := 0;;
for t1 in TH do
  if Length(t1) > 0 then
    for t2 in T2 do
      if TraceW(ctK, 1, Concatenation(t1, t2, t1, t2)) = 1 then
        found := found + 1;
      fi;
    od;
  fi;
od;
Print("# (t1<>1,t2) with (t1t2)^2 in K: ", found, "  (0 => G2 torsion-free)\n");
QUIT;


==> anc/src/gap/g2_model.g <==
# G2 (Nielsen-Soelberg second extremal group) model extraction.
# G2 = <a1..a8 | 10 quadruple relations Y>, H = <a1^2, a3^2, a6^2, a1a3a6^-1>,
# index 4, normal; H-tilde: x1,x2 central, [x4,x3] = x1^2 x2^-2 (class 2).
# Coordinates (p,q,c,d) = x1^p x2^q x3^c x4^d;
# (p,q,c,d)*(p',q',c',d') = (p+p'+2dc', q+q'-2dc', c+c', d+d').
BreakOnError := false;;
F := FreeGroup(8);;
a := GeneratorsOfGroup(F);;
Y := [ [1,1,2,2], [1,2,3,3], [1,3,4,2], [1,4,3,2], [1,5,3,6],
       [1,7,3,8], [2,1,5,8], [2,3,8,7], [2,4,5,6], [2,5,5,1] ];;
rels := List(Y, q -> a[q[1]]*a[q[2]]*(a[q[3]]*a[q[4]])^-1);;
G := F / rels;;
b := GeneratorsOfGroup(G);;
hg := [ b[1]^2, b[3]^2, b[6]^2, b[1]*b[3]*b[6]^-1 ];;
H := Subgroup(G, hg);;
aug := AugmentedCosetTableMtc(G, H, 2, "h");;
ct := CosetTableFromGensAndRels(GeneratorsOfGroup(F), rels,
  [ a[1]^2, a[3]^2, a[6]^2, a[1]*a[3]*a[6]^-1 ]);;
n := Length(ct[1]);;
Print("# index = ", n, "\n");

Hmul := function(u, v)
  return [u[1]+v[1]+2*u[4]*v[3], u[2]+v[2]-2*u[4]*v[3], u[3]+v[3], u[4]+v[4]];
end;;
Hinv := u -> [-u[1]+2*u[4]*u[3], -u[2]-2*u[4]*u[3], -u[3], -u[4]];;
Hpow := function(u, k)
  local r, i;
  r := [0,0,0,0];
  if k >= 0 then
    for i in [1..k] do r := Hmul(r, u); od;
  else
    for i in [1..-k] do r := Hmul(r, Hinv(u)); od;
  fi;
  return r;
end;;

si := [ [1,0,0,0], [0,1,0,0], [0,0,1,0], [0,0,0,1] ];;
eval := function(i)
  local w, j;
  if not IsBound(si[i]) then
    w := [0,0,0,0];
    for j in aug.secondary[i] do
      if j < 0 then w := Hmul(w, Hinv(eval(-j)));
      else w := Hmul(w, eval(j)); fi;
    od;
    si[i] := w;
  fi;
  return si[i];
end;;
CoordsOfLetters := function(letters)
  local r, i;
  r := [0,0,0,0];
  for i in NEWTC_Rewrite(aug, 1, letters) do
    if i < 0 then r := Hmul(r, Hinv(eval(-i)));
    else r := Hmul(r, eval(i)); fi;
  od;
  return r;
end;;
TraceW := function(c, letters)
  local L;
  for L in letters do
    if L > 0 then c := ct[2*L-1][c];
    else c := ct[-2*L][c]; fi;
  od;
  return c;
end;;
InvLetters := letters -> Reversed(List(letters, i -> -i));;

T := ListWithIdenticalEntries(n, fail);;
T[1] := [];;
queue := [1];;
while Length(queue) > 0 do
  c := Remove(queue, 1);
  for L in [1..8] do
    for e in [L, -L] do
      nc := TraceW(c, [e]);
      if T[nc] = fail then
        T[nc] := Concatenation(T[c], [e]);
        Add(queue, nc);
      fi;
    od;
  od;
od;

mtab := List([1..n], c -> List([1..n], cp -> TraceW(1, Concatenation(T[c], T[cp]))));;
stab := List([1..n], c -> List([1..n], function(cp)
  local cpp;
  cpp := mtab[c][cp];
  return CoordsOfLetters(Concatenation(T[c], T[cp], InvLetters(T[cpp])));
end));;
hword := [ [1,1], [3,3], [6,6], [1,3,-6] ];;
alph := List([1..n], c -> List([1..4], j ->
  CoordsOfLetters(Concatenation(T[c], hword[j], InvLetters(T[c])))));;
cinv := List([1..n], c -> TraceW(1, InvLetters(T[c])));;
hstar := List([1..n], c ->
  CoordsOfLetters(Concatenation(InvLetters(T[c]), InvLetters(T[cinv[c]]))));;
GenElt := function(letters)
  local c;
  c := TraceW(1, letters);
  return [c, CoordsOfLetters(Concatenation(letters, InvLetters(T[c])))];
end;;
avals := List([1..8], i -> GenElt([i]));;

# consistency: random H-words
rnd := function(len)
  local w, i, j;
  w := [];
  for i in [1..len] do
    j := Random([1..4]);
    if Random([true,false]) then Append(w, hword[j]);
    else Append(w, InvLetters(hword[j])); fi;
  od;
  return w;
end;;
ok := true;;
for i in [1..150] do
  u := rnd(Random([1..4]));
  v := rnd(Random([1..4]));
  if CoordsOfLetters(Concatenation(u, v)) <>
     Hmul(CoordsOfLetters(u), CoordsOfLetters(v)) then ok := false; fi;
od;
Print("# hom-consistency: ", ok, "\n");
lhs := CoordsOfLetters(Concatenation(hword[4], hword[3]));;
rhs := Hmul(Hmul(Hpow([1,0,0,0],2), Hpow([0,1,0,0],-2)), Hmul([0,0,1,0],[0,0,0,1]));;
Print("# [x4x3 = x1^2 x2^-2 x3 x4] check: ", lhs, " vs ", rhs, " equal: ", lhs = rhs, "\n");

# xcheck data: random words in a1..a8
data := [];;
for i in [1..150] do
  w := List([1..Random([1..10])], j -> Random([1,-1,2,-2,3,-3,4,-4,5,-5,6,-6,7,-7,8,-8]));
  c := TraceW(1, w);
  h := CoordsOfLetters(Concatenation(w, InvLetters(T[c])));
  Add(data, [w, c, h]);
od;

out := OutputTextFile("g2_model.json", false);;
SetPrintFormattingStatus(out, false);;
PrintTo(out, "{\n");
AppendTo(out, "\"n\": ", n, ",\n");
AppendTo(out, "\"mtab\": ", mtab, ",\n");
AppendTo(out, "\"stab\": ", stab, ",\n");
AppendTo(out, "\"alpha\": ", alph, ",\n");
AppendTo(out, "\"cinv\": ", cinv, ",\n");
AppendTo(out, "\"hstar\": ", hstar, ",\n");
AppendTo(out, "\"avals\": ", avals, ",\n");
AppendTo(out, "\"T\": ", T, ",\n");
AppendTo(out, "\"xcheck\": ", data, "\n");
AppendTo(out, "}\n");
CloseStream(out);
Print("# exported g2_model.json\n");
QUIT;


==> anc/src/gap/g2_step1.g <==
BreakOnError := false;;
F := FreeGroup(8);;
a := GeneratorsOfGroup(F);;
Y := [ [1,1,2,2], [1,2,3,3], [1,3,4,2], [1,4,3,2], [1,5,3,6],
       [1,7,3,8], [2,1,5,8], [2,3,8,7], [2,4,5,6], [2,5,5,1] ];;
rels := List(Y, q -> a[q[1]]*a[q[2]]*(a[q[3]]*a[q[4]])^-1);;
G := F / rels;;
b := GeneratorsOfGroup(G);;
H := Subgroup(G, [ b[1]^2, b[3]^2, b[6]^2, b[1]*b[3]*b[6]^-1 ]);;
Print("Index(G2,H) = ", Index(G, H), "\n");
Print("IsNormal    = ", IsNormal(G, H), "\n");
Print("AbInv(G2)   = ", AbelianInvariants(G), "\n");
P := PresentationSubgroupMtc(G, H);;
TzGoGo(P);;
TzPrint(P);
QUIT;


==> anc/src/gap/g3_Hconfirm.g <==
# proposed structure: K = <a,z,b | z central, [b,a]=z^-8>
Fk := FreeGroup("a","z","b");;
a := Fk.1;; z := Fk.2;; b := Fk.3;;
K := Fk/[ Comm(z,a), Comm(z,b), Comm(b,a)*z^8 ];;
Print("K^ab = ", AbelianInvariants(K), "  (expect [4? no -> 0,0,8])\n");
# compare with H^ab = [0,0,8]
Print("K is expected Heisenberg-8; H^ab was [0,0,8]\n");
# also confirm K nilpotent class 2, Hirsch 3 via lower central series of its (finite-index?) -- just abelian check here
QUIT;


==> anc/src/gap/g3_Hrels.g <==
F := FreeGroup("x","y");;
x := F.1;; y := F.2;;
G := F/[ (y*x)^2*(x*y)^2, (x*y^-1)^2*(x*y)^2 ];;
gx := G.1;; gy := G.2;;
H := Subgroup(G, [ gy^-1*gx^-1*gy*gx, gy^2*gx^-2, gx^-1*gy^2*gx^-1 ]);;
iso := IsomorphismFpGroup(H);;
FH := Range(iso);;
P := PresentationFpGroup(FH);;
TzGoGo(P);;
FH2 := FpGroupPresentation(P);;
Print("H simplified: gens=", Length(GeneratorsOfGroup(FH2)),
      " rels=", Length(RelatorsOfFpGroup(FH2)), "\n");
Print("relators (letter rep): ", List(RelatorsOfFpGroup(FH2), r->LetterRepAssocWord(r)), "\n");
QUIT;


==> anc/src/gap/g3_ab.g <==
F := FreeGroup("x","y");;
x := F.1;; y := F.2;;
G := F/[ (y*x)^2*(x*y)^2, (x*y^-1)^2*(x*y)^2 ];;
gx := G.1;; gy := G.2;;
Print("G3^ab invariants = ", AbelianInvariants(G), "\n");
H := Subgroup(G, [ gy^-1*gx^-1*gy*gx, gy^2*gx^-2, gx^-1*gy^2*gx^-1 ]);;
Print("Index(G,H) = ", Index(G,H), " normal=", IsNormal(G,H), "\n");
FH := Range(IsomorphismFpGroup(H));;
Print("H^ab invariants = ", AbelianInvariants(FH), "\n");
# derived subgroup abelianization to gauge class-2 / Hirsch
Print("H gens = ", Length(GeneratorsOfGroup(FH)), " rels = ", Length(RelatorsOfFpGroup(FH)), "\n");
QUIT;


==> anc/src/gap/g3_model.g <==
# Extract complete multiplication data for G3 (Nielsen-Soelberg universal group)
# as a (coset, Z^3) model -- CORRECTED version (v2).
#
# v1 (g3_model_v1_rejected.g) wrongly assumed h2 = y^2 x^-2 central; the
# faithfulness gate correctly rejected it.  The certified basis is the
# Reidemeister-Schreier basis extracted with Tietze tracking (g3_rs.g,
# results/g3_rsbasis.txt):
#   k1 = y x y^-1 x^-1
#   z  = x y x^-1 y^-1 x^-1 y^-2 x^-1     (central in H)
#   k2 = x y^-2 x y x y x
# with H = <k1,z,k2> = <h1,h2,h3>, index 8 normal, and presentation
#   < k1, z, k2 | [z,k1]=[z,k2]=1, [k2,k1] = z^-8 >   (Heisenberg step-8).
#
# Normal form k1^a z^b k2^c, coords (a,b,c); from k2 k1 = k1 k2 z^-8:
#   (a,b,c)*(a',b',c') = (a+a', b+b' + S*c*a', c+c')  with S = -8.
BreakOnError := false;;
S := -8;;
F := FreeGroup("x","y");;
x := F.1;; y := F.2;;
R1 := (y*x)^2*(x*y)^2;;  R2 := (x*y^-1)^2*(x*y)^2;;
G := F/[R1,R2];;
gx := G.1;; gy := G.2;;
k1 := gy*gx*gy^-1*gx^-1;;
z  := gx*gy*gx^-1*gy^-1*gx^-1*gy^-2*gx^-1;;
k2 := gx*gy^-2*gx*gy*gx*gy*gx;;
H := Subgroup(G, [k1,z,k2]);;
aug := AugmentedCosetTableMtc(G, H, 2, "h");;
# letter lists over x=1,y=2:
k1L := [2,1,-2,-1];;
zL  := [1,2,-1,-2,-1,-2,-2,-1];;
k2L := [1,-2,-2,1,2,1,2,1];;
ct := CosetTableFromGensAndRels(GeneratorsOfGroup(F), [R1,R2],
        [ y*x*y^-1*x^-1,
          x*y*x^-1*y^-1*x^-1*y^-2*x^-1,
          x*y^-2*x*y*x*y*x ]);;
n := Length(ct[1]);;
Print("# index = ", n, " (secondary gens: ", Length(aug.secondary), ")\n");

Hmul := function(u,v)
  return [u[1]+v[1], u[2]+v[2] + S*u[3]*v[1], u[3]+v[3]];
end;;
Hinv := function(u)
  return [-u[1], -u[2] + S*u[3]*u[1], -u[3]];
end;;
HpowC := function(u,k)
  local r,i; r:=[0,0,0];
  if k>=0 then for i in [1..k] do r:=Hmul(r,u); od;
  else for i in [1..-k] do r:=Hmul(r,Hinv(u)); od; fi;
  return r;
end;;

# base cases: secondary generators 1,2,3 = k1, z, k2  (guarded below)
si := [ [1,0,0], [0,1,0], [0,0,1] ];;
eval := function(i)
  local w, j;
  if not IsBound(si[i]) then
    w := [0,0,0];
    for j in aug.secondary[i] do
      if j < 0 then w := Hmul(w, Hinv(eval(-j)));
      else w := Hmul(w, eval(j)); fi;
    od;
    si[i] := w;
  fi;
  return si[i];
end;;

# CoordsOfLetters is ONLY ever called on words that lie in H (loops at coset 1);
# for such words NEWTC_Rewrite's output telescopes to the element itself,
# independently of the internal transversal/numbering of aug.
CoordsOfLetters := function(letters)
  local r, i;
  r := [0,0,0];
  for i in NEWTC_Rewrite(aug, 1, letters) do
    if i < 0 then r := Hmul(r, Hinv(eval(-i)));
    else r := Hmul(r, eval(i)); fi;
  od;
  return r;
end;;

# GUARD 0: base-case alignment (AugmentedCosetTableMtc ordering check)
gk1 := CoordsOfLetters(k1L);; gz := CoordsOfLetters(zL);; gk2 := CoordsOfLetters(k2L);;
aligned := (gk1 = [1,0,0] and gz = [0,1,0] and gk2 = [0,0,1]);;
Print("# GUARD base-case: k1=", gk1, " z=", gz, " k2=", gk2,
      "  aligned=", aligned, "\n");
if not aligned then Print("# ABORT: base cases misaligned\n"); QuitGap(1); fi;

InvLetters := letters -> Reversed(List(letters, i -> -i));;

# GUARD 1: hom-consistency on random H-words (catches a wrong collection law)
rndH := function(len)
  local w, i, gens;
  gens := [k1L, zL, k2L];
  w := [];
  for i in [1..len] do
    if Random([true,false]) then Append(w, gens[Random([1..3])]);
    else Append(w, InvLetters(gens[Random([1..3])])); fi;
  od;
  return w;
end;;
homok := true;;
for i in [1..300] do
  u := rndH(Random([1..5]));
  v := rndH(Random([1..5]));
  if CoordsOfLetters(Concatenation(u,v)) <>
     Hmul(CoordsOfLetters(u), CoordsOfLetters(v)) then homok := false; fi;
od;
Print("# GUARD hom-consistency (300 random H-word pairs, S=", S, "): ", homok, "\n");
if not homok then Print("# ABORT: collection law inconsistent\n"); QuitGap(1); fi;

# GUARD 2: presentation relators via rewriting: z central, [k2,k1] = z^-8
comm := function(aL,bL)
  return Concatenation(InvLetters(aL), InvLetters(bL), aL, bL);
end;;
r1c := CoordsOfLetters(comm(zL,k1L));;
r2c := CoordsOfLetters(comm(zL,k2L));;
r3c := CoordsOfLetters(comm(k2L,k1L));;
Print("# GUARD relators: [z,k1]=", r1c, " [z,k2]=", r2c,
      " [k2,k1]=", r3c, " (expect [0,0,0],[0,0,0],[0,-8,0])\n");
if not (r1c=[0,0,0] and r2c=[0,0,0] and r3c=[0,-8,0]) then
  Print("# ABORT: relator check failed\n"); QuitGap(1);
fi;

TraceW := function(c, letters)
  local L;
  for L in letters do
    if L = 1 then c := ct[1][c];
    elif L = -1 then c := ct[2][c];
    elif L = 2 then c := ct[3][c];
    else c := ct[4][c]; fi;
  od;
  return c;
end;;

# BFS transversal
T := ListWithIdenticalEntries(n, fail);;
T[1] := [];; queue := [1];; letts := [1,-1,2,-2];;
while Length(queue) > 0 do
  c := Remove(queue,1);
  for L in [1..4] do
    nc := ct[L][c];
    if T[nc] = fail then T[nc] := Concatenation(T[c],[letts[L]]); Add(queue,nc); fi;
  od;
od;

mtab := List([1..n], c -> List([1..n], cp -> TraceW(1, Concatenation(T[c], T[cp]))));;
stab := List([1..n], c -> List([1..n], function(cp)
  local cpp; cpp := mtab[c][cp];
  return CoordsOfLetters(Concatenation(T[c], T[cp], InvLetters(T[cpp])));
end));;
alph := List([1..n], c -> List([k1L,zL,k2L], hw ->
  CoordsOfLetters(Concatenation(T[c], hw, InvLetters(T[c])))));;
cinv := List([1..n], c -> TraceW(1, InvLetters(T[c])));;
hstar := List([1..n], c ->
  CoordsOfLetters(Concatenation(InvLetters(T[c]), InvLetters(T[cinv[c]]))));;

GenElt := function(letters)
  local c;
  c := TraceW(1, letters);
  return [c, CoordsOfLetters(Concatenation(letters, InvLetters(T[c])))];
end;;
genX := GenElt([1]);;  genXi := GenElt([-1]);;
genY := GenElt([2]);;  genYi := GenElt([-2]);;

# alpha_c is a homomorphism of H; on normal form k1^a z^b k2^c it maps to
# alpha(k1)^a * alpha(z)^b * alpha(k2)^c.  alph[c] = [alpha(k1),alpha(z),alpha(k2)].
AlphaApply := function(alc, u)
  local r;
  r := HpowC(alc[1], u[1]);
  r := Hmul(r, HpowC(alc[2], u[2]));
  r := Hmul(r, HpowC(alc[3], u[3]));
  return r;
end;;
Mmul := function(A, B)
  local cM, hM;
  cM := mtab[A[1]][B[1]];
  hM := Hmul(Hmul(A[2], AlphaApply(alph[A[1]], B[2])), stab[A[1]][B[1]]);
  return [cM, hM];
end;;

# GUARD 3: alpha_c must be an automorphism: its induced matrix on
# H^ab_free = Z^2 (coords a,c) must have det +-1, and alpha(z) = z^{+-1}.
alphok := true;;
for c in [1..n] do
  d := alph[c][1][1]*alph[c][3][3] - alph[c][1][3]*alph[c][3][1];
  if not d in [1,-1] then alphok := false; fi;
  if not (alph[c][2] in [[0,1,0],[0,-1,0]]) then alphok := false; fi;
od;
Print("# GUARD alpha-automorphism (det +-1, z -> z^+-1): ", alphok, "\n");
if not alphok then Print("# ABORT: alpha not an automorphism\n"); QuitGap(1); fi;

# GUARD 4: defining relators of G3 evaluate to the identity in the model
EvalWord := function(letters)
  local e, L;
  e := [1, [0,0,0]];
  for L in letters do
    if L = 1 then e := Mmul(e, genX);
    elif L = -1 then e := Mmul(e, genXi);
    elif L = 2 then e := Mmul(e, genY);
    else e := Mmul(e, genYi); fi;
  od;
  return e;
end;;
R1L := [2,1,2,1,1,2,1,2];;      # (yx)^2 (xy)^2
R2L := [1,-2,1,-2,1,2,1,2];;    # (x y^-1)^2 (xy)^2
vR1 := EvalWord(R1L);;  vR2 := EvalWord(R2L);;
Print("# GUARD relators of G3 in model: R1=", vR1, " R2=", vR2, "\n");
if not (vR1 = [1,[0,0,0]] and vR2 = [1,[0,0,0]]) then
  Print("# ABORT: G3 relators fail in model\n"); QuitGap(1);
fi;

# GUARD 5: independently certified identities (g3_commutators.out):
#   [h1,h2] = 1,  [h3,h2] <> 1,  x^-1 h2 x = h3
h1L := [-2,-1,2,1];;  h2L := [2,2,-1,-1];;  h3L := [-1,2,2,-1];;
mh1 := EvalWord(h1L);;  mh2 := EvalWord(h2L);;  mh3 := EvalWord(h3L);;
c12 := Mmul(mh1,mh2) = Mmul(mh2,mh1);;
c32 := Mmul(mh3,mh2) = Mmul(mh2,mh3);;
conj := Mmul(Mmul(EvalWord([-1]), mh2), EvalWord([1])) = mh3;;
Print("# GUARD known identities: [h1,h2]=1: ", c12,
      "  [h3,h2]=1: ", c32, " (expect false)",
      "  x^-1 h2 x = h3: ", conj, "\n");
if not (c12 = true and c32 = false and conj = true) then
  Print("# ABORT: known-identity cross-check failed\n"); QuitGap(1);
fi;

# ---- FAITHFULNESS GATE: model arithmetic vs GAP rewriting, 200 random words --
rndword := function(len)
  local w,i; w:=[];
  for i in [1..len] do Add(w, Random([1,-1,2,-2])); od;
  return w;
end;;
ok := true;; ntest := 200;;
for t in [1..ntest] do
  wa := rndword(Random([1..14]));; wb := rndword(Random([1..14]));;
  Aa := EvalWord(wa);;  Bb := EvalWord(wb);;
  direct := GenElt(Concatenation(wa, wb));;
  prodM := Mmul(Aa, Bb);;
  # also check EvalWord agrees with GenElt on each factor
  if not (prodM = direct and Aa = GenElt(wa) and Bb = GenElt(wb)) then
    ok := false;
    Print("# GATE FAIL at test ", t, ": model=", prodM, " direct=", direct, "\n");
    break;
  fi;
od;
Print("# FAITHFULNESS GATE (", ntest, " random word pairs): ", ok, "\n");
if not ok then Print("# ABORT: gate failed, no export\n"); QuitGap(1); fi;

# export (same shape as g1_model.json; 1-based cosets)
out := OutputTextFile("../../results/g3_model.json", false);;
SetPrintFormattingStatus(out, false);;
PrintTo(out, "{\n");
AppendTo(out, "\"n\": ", n, ",\n");
AppendTo(out, "\"S\": ", S, ",\n");
AppendTo(out, "\"mtab\": ", mtab, ",\n");
AppendTo(out, "\"stab\": ", stab, ",\n");
AppendTo(out, "\"alpha\": ", alph, ",\n");
AppendTo(out, "\"cinv\": ", cinv, ",\n");
AppendTo(out, "\"hstar\": ", hstar, ",\n");
AppendTo(out, "\"genX\": ", genX, ",\n");
AppendTo(out, "\"genXi\": ", genXi, ",\n");
AppendTo(out, "\"genY\": ", genY, ",\n");
AppendTo(out, "\"genYi\": ", genYi, ",\n");
AppendTo(out, "\"T\": ", T, "\n");
AppendTo(out, "}\n");
CloseStream(out);
Print("# exported ../../results/g3_model.json\n");
QUIT;


==> anc/src/gap/g3_model_v1_rejected.g <==
# Extract complete multiplication data for G3 (Nielsen-Soelberg universal group)
# as a (coset, Z^3) model. H = <h1,h2,h3 | h2 central, [h3,h1]=h2^-8> is the
# Heisenberg group of step 8 (index 8, G3/H = C4 x C2), determined rigorously
# by GAP (results/g3_structure.log; TzImagesOldGens = identity, so h1,h2,h3 are
# the simplified generators g1,g2,g3 with g2 central and [g3,g1]=g2^-8).
#
# Normal form h1^a h3^c h2^b, coords (a,c,b):
#   (a,c,b)*(a',c',b') = (a+a', c+c', b+b' - 8*c*a').
BreakOnError := false;;
F := FreeGroup("x","y");;
x := F.1;; y := F.2;;
R1 := (y*x)^2*(x*y)^2;;  R2 := (x*y^-1)^2*(x*y)^2;;
G := F/[R1,R2];;
gx := G.1;; gy := G.2;;
h1 := gy^-1*gx^-1*gy*gx;;  h2 := gy^2*gx^-2;;  h3 := gx^-1*gy^2*gx^-1;;
H := Subgroup(G, [h1,h2,h3]);;
aug := AugmentedCosetTableMtc(G, H, 2, "h");;
# h-words in letters (x=1,y=2): h1=y^-1x^-1yx, h2=y^2x^-2, h3=x^-1y^2x^-1
h1L := [-2,-1,2,1];;  h2L := [2,2,-1,-1];;  h3L := [-1,2,2,-1];;
ct := CosetTableFromGensAndRels(GeneratorsOfGroup(F), [R1,R2],
        [ y^-1*x^-1*y*x, y^2*x^-2, x^-1*y^2*x^-1 ]);;
n := Length(ct[1]);;
Print("# index = ", n, " (secondary gens: ", Length(aug.secondary), ")\n");

Hmul := function(u,v)
  return [u[1]+v[1], u[2]+v[2], u[3]+v[3] - 8*u[2]*v[1]];
end;;
Hinv := function(u)
  return [-u[1], -u[2], -u[3] - 8*u[2]*u[1]];
end;;

# base cases: secondary generators 1,2,3 = h1,h2,h3
si := [ [1,0,0], [0,0,1], [0,1,0] ];;
eval := function(i)
  local w, j;
  if not IsBound(si[i]) then
    w := [0,0,0];
    for j in aug.secondary[i] do
      if j < 0 then w := Hmul(w, Hinv(eval(-j)));
      else w := Hmul(w, eval(j)); fi;
    od;
    si[i] := w;
  fi;
  return si[i];
end;;

CoordsOfLetters := function(letters)
  local r, i;
  r := [0,0,0];
  for i in NEWTC_Rewrite(aug, 1, letters) do
    if i < 0 then r := Hmul(r, Hinv(eval(-i)));
    else r := Hmul(r, eval(i)); fi;
  od;
  return r;
end;;

# GUARD: secondary generators 1,2,3 must be h1,h2,h3 (AugmentedCosetTableMtc
# ordering is non-deterministic, so verify base-case alignment before use).
gh1 := CoordsOfLetters(h1L);; gh2 := CoordsOfLetters(h2L);; gh3 := CoordsOfLetters(h3L);;
aligned := (gh1 = [1,0,0] and gh2 = [0,0,1] and gh3 = [0,1,0]);;
Print("# base-case guard: h1=", gh1, " h2=", gh2, " h3=", gh3,
      "  aligned=", aligned, "\n");

TraceW := function(c, letters)
  local L;
  for L in letters do
    if L = 1 then c := ct[1][c];
    elif L = -1 then c := ct[2][c];
    elif L = 2 then c := ct[3][c];
    else c := ct[4][c]; fi;
  od;
  return c;
end;;
InvLetters := letters -> Reversed(List(letters, i -> -i));;

# BFS transversal
T := ListWithIdenticalEntries(n, fail);;
T[1] := [];; queue := [1];; letts := [1,-1,2,-2];;
while Length(queue) > 0 do
  c := Remove(queue,1);
  for L in [1..4] do
    nc := ct[L][c];
    if T[nc] = fail then T[nc] := Concatenation(T[c],[letts[L]]); Add(queue,nc); fi;
  od;
od;

mtab := List([1..n], c -> List([1..n], cp -> TraceW(1, Concatenation(T[c], T[cp]))));;
stab := List([1..n], c -> List([1..n], function(cp)
  local cpp; cpp := mtab[c][cp];
  return CoordsOfLetters(Concatenation(T[c], T[cp], InvLetters(T[cpp])));
end));;
alph := List([1..n], c -> List([h1L,h2L,h3L], hw ->
  CoordsOfLetters(Concatenation(T[c], hw, InvLetters(T[c])))));;
cinv := List([1..n], c -> TraceW(1, InvLetters(T[c])));;
hstar := List([1..n], c ->
  CoordsOfLetters(Concatenation(InvLetters(T[c]), InvLetters(T[cinv[c]]))));;

GenElt := function(letters)
  local c;
  c := TraceW(1, letters);
  return [c, CoordsOfLetters(Concatenation(letters, InvLetters(T[c])))];
end;;
genX := GenElt([1]);; genY := GenElt([2]);;

# ---- faithfulness gate: model arithmetic vs GAP rewriting on random words ----
HpowC := function(u,k)
  local r,i; r:=[0,0,0];
  if k>=0 then for i in [1..k] do r:=Hmul(r,u); od;
  else for i in [1..-k] do r:=Hmul(r,Hinv(u)); od; fi;
  return r;
end;;
# alpha_c = conjugation by t_c, a homomorphism of H; on normal form
# h1^a h3^c h2^b it maps to alpha(h1)^a * alpha(h3)^c * alpha(h2)^b.
# alph[c] = [alpha(h1), alpha(h2), alpha(h3)].
AlphaApply := function(alc, u)
  local r;
  r := HpowC(alc[1], u[1]);          # h1^a
  r := Hmul(r, HpowC(alc[3], u[2])); # h3^c
  r := Hmul(r, HpowC(alc[2], u[3])); # h2^b
  return r;
end;;

rndword := function(len)
  local w,i; w:=[];
  for i in [1..len] do Add(w, Random([1,-1,2,-2])); od;
  return w;
end;;
ok := true;; ntest := 200;;
for t in [1..ntest] do
  wa := rndword(Random([1..12]));; wb := rndword(Random([1..12]));;
  Aa := GenElt(wa);; Bb := GenElt(wb);;
  # model product
  cM := mtab[Aa[1]][Bb[1]];;
  hM := Hmul(Hmul(Aa[2], AlphaApply(alph[Aa[1]], Bb[2])), stab[Aa[1]][Bb[1]]);;
  # direct rewriting of concatenated word
  direct := GenElt(Concatenation(wa, wb));;
  if not (cM = direct[1] and hM = direct[2]) then
    ok := false;
    Print("# GATE FAIL at test ", t, ": model=[",cM,",",hM,"] direct=", direct, "\n");
    break;
  fi;
od;
Print("# faithfulness gate (", ntest, " random words): ", ok, "\n");

# export model
PrintTo("../results/g3_model.json",
  "{\"index\": ", n,
  ", \"S\": -8",
  ", \"mtab\": ", mtab - 1,          # 0-based for python
  ", \"stab\": ", stab,
  ", \"alph\": ", alph,
  ", \"cinv\": ", cinv - 1,
  ", \"hstar\": ", hstar,
  ", \"genX\": [", genX[1]-1, ",", genX[2], "]",
  ", \"genY\": [", genY[1]-1, ",", genY[2], "]",
  "}\n");
Print("# exported ../results/g3_model.json\n");
QUIT;


==> anc/src/gap/g3_quotient.g <==
F := FreeGroup("x","y");;
x := F.1;; y := F.2;;
G := F/[ (y*x)^2*(x*y)^2, (x*y^-1)^2*(x*y)^2 ];;
gx := G.1;; gy := G.2;;
H := Subgroup(G, [ gy^-1*gx^-1*gy*gx, gy^2*gx^-2, gx^-1*gy^2*gx^-1 ]);;
# finite quotient G/H (order 8)
Q := FactorGroup(G, H);;   # only valid since H normal
Print("|G/H| = ", Order(Q), "\n");
Print("G/H structure = ", StructureDescription(Q), "\n");
Print("G/H abelian invariants = ", AbelianInvariants(Q), "\n");
QUIT;


==> anc/src/gap/g3_rs.g <==
# G3 (Nielsen-Soelberg universal group): extract a Reidemeister-Schreier basis
# (k1, z, k2) of the index-8 normal subgroup H = <h1,h2,h3> as explicit words
# in x,y, with the certified Tietze-simplified presentation
#   < e1,e2,e3 | one gen central, [.,.] = central^{+-8} >   (Heisenberg step-8)
# Tracking via TzInitGeneratorImages so the new generators come with words in
# the old (Schreier) generators, hence in x,y.  Output: results/g3_rsbasis.txt
BreakOnError := false;;
F := FreeGroup("x","y");;
x := F.1;; y := F.2;;
G := F/[ (y*x)^2*(x*y)^2, (x*y^-1)^2*(x*y)^2 ];;
gx := G.1;; gy := G.2;;
h1 := gy^-1*gx^-1*gy*gx;; h2 := gy^2*gx^-2;; h3 := gx^-1*gy^2*gx^-1;;
H := Subgroup(G, [h1,h2,h3]);;
Print("index = ", Index(G,H), "  normal = ", IsNormal(G,H), "\n");

iso := IsomorphismFpGroup(H);;
FH := Range(iso);;
ngens := Length(GeneratorsOfGroup(FH));;
Print("FH gens (pre-Tietze) = ", ngens, "\n");
# preimages of the FH generators in G, as letter lists over x,y
oldpre := List(GeneratorsOfGroup(FH),
               g -> PreImagesRepresentative(iso, g));;
oldpreW := List(oldpre, g -> LetterRepAssocWord(UnderlyingElement(g)));;
Print("old gens as x,y letter lists:\n");
for i in [1..ngens] do Print("  o", i, " = ", oldpreW[i], "\n"); od;

P := PresentationFpGroup(FH);;
TzInitGeneratorImages(P);;
TzGoGo(P);;
FH2 := FpGroupPresentation(P);;
rels := List(RelatorsOfFpGroup(FH2), r -> LetterRepAssocWord(r));;
Print("simplified: gens = ", Length(GeneratorsOfGroup(FH2)),
      "  relators (letter rep) = ", rels, "\n");

prei := TzPreImagesNewGens(P);;   # new gens as words in the old generators
Print("raw TzPreImagesNewGens = ", prei, "\n");

# map each new generator to an element of G by substituting oldpre
NewGenInG := function(w)
  local e, L, j;
  e := One(G);
  L := LetterRepAssocWord(w);
  for j in L do
    if j > 0 then e := e * oldpre[j];
    else e := e * oldpre[-j]^-1; fi;
  od;
  return e;
end;;
newG := List(prei, NewGenInG);;
newW := List(newG, g -> LetterRepAssocWord(UnderlyingElement(g)));;
Print("new gens as x,y letter lists:\n");
for i in [1..Length(newW)] do Print("  k", i, " = ", newW[i], "\n"); od;

# verify the subgroup they generate equals H (both containments + index)
H2 := Subgroup(G, newG);;
Print("Index(G,H2) = ", Index(G,H2), "\n");
Print("new gens all in H:  ", ForAll(newG, g -> g in H), "\n");
Print("h1,h2,h3 all in H2: ", ForAll([h1,h2,h3], h -> h in H2), "\n");

# verify the simplified relators hold for the new gens, inside FH via iso
imNew := List(newG, g -> Image(iso, g));;
EvalRel := function(L)
  local e, j;
  e := One(FH);
  for j in L do
    if j > 0 then e := e * imNew[j];
    else e := e * imNew[-j]^-1; fi;
  od;
  return e;
end;;
Print("relators hold on new gens in FH: ",
      ForAll(rels, L -> EvalRel(L) = One(FH)), "\n");

out := OutputTextFile("../../results/g3_rsbasis.txt", false);;
SetPrintFormattingStatus(out, false);;
AppendTo(out, "# G3 RS basis extraction (Tietze-tracked), GAP\n");
AppendTo(out, "relators := ", rels, ";\n");
for i in [1..Length(newW)] do
  AppendTo(out, "k", i, "W := ", newW[i], ";\n");
od;
CloseStream(out);
Print("# wrote ../../results/g3_rsbasis.txt\n");
QUIT;


==> anc/src/gap/g3_step1.g <==
BreakOnError := false;;
F := FreeGroup("x", "y");;
x := F.1;; y := F.2;;
R1 := (y*x)^2*(x*y)^2;;
R2 := (x*y^-1)^2*(x*y)^2;;
G := F / [R1, R2];;
gx := G.1;; gy := G.2;;
k1 := gy^-1*gx^-1*gy*gx;;
k2 := gy^2*gx^-2;;
k3 := gx^-1*gy^2*gx^-1;;
H := Subgroup(G, [k1, k2, k3]);;
Print("Index(G3,H) = ", Index(G, H), "\n");
Print("IsNormal    = ", IsNormal(G, H), "\n");
P := PresentationSubgroupMtc(G, H);;
TzPrint(P);
QUIT;


==> anc/src/gap/g3_struct.g <==
LoadPackage("polycyclic");;
F := FreeGroup("x","y");;
x := F.1;; y := F.2;;
R1 := (y*x)^2*(x*y)^2;;
R2 := (x*y^-1)^2*(x*y)^2;;
G := F/[R1,R2];;
gx := G.1;; gy := G.2;;
H := Subgroup(G, [ gy^-1*gx^-1*gy*gx, gy^2*gx^-2, gx^-1*gy^2*gx^-1 ]);;
Print("Index(G,H) = ", Index(G,H), "\n"); IsNormal(G,H);;
Print("IsNormal = ", IsNormal(G,H), "\n");
# Reidemeister-Schreier presentation of H (cheap, index 8)
PH := PresentationSubgroup(G, H);;
FH := FpGroupPresentation(PH);;
Print("H gens after RS = ", Length(GeneratorsOfGroup(FH)), "\n");
Print("H relators = ", List(RelatorsOfFpGroup(FH), r->LetterRepAssocWord(r)), "\n");
# nilpotent quotient of H to confirm class-2 / Hirsch length
q := NilpotentQuotient(FH, 3);;
Print("H NilpotentQuotient class<=3: HirschLength = ", HirschLength(q), "\n");
Print("H lower central series ranks: ", List(LowerCentralSeries(q), AbelianInvariants), "\n");
# Try building G3 pcp via nilpotent-by-finite: PcpGroupByPolycyclicPresentation
# Instead: check if H itself is torsion-free nilpotent of Hirsch 3
Print("done-struct\n");
QUIT;


==> anc/src/gap/g3_tz.g <==
BreakOnError := false;;
F := FreeGroup("x", "y");;
x := F.1;; y := F.2;;
G := F / [ (y*x)^2*(x*y)^2, (x*y^-1)^2*(x*y)^2 ];;
gx := G.1;; gy := G.2;;
H := Subgroup(G, [gy^-1*gx^-1*gy*gx, gy^2*gx^-2, gx^-1*gy^2*gx^-1]);;
P := PresentationSubgroupMtc(G, H);;
TzGoGo(P);;
TzPrint(P);
Print("abelian invariants of G3: ", AbelianInvariants(G), "\n");
QUIT;


==> anc/src/gap/g3_witness_verify.g <==
# Independent verification (GAP rewriting only; no CP-SAT, no Python model
# arithmetic) that the 15-element set A found in results/g3_sym_witness_n15.json
# is a SYMMETRIC non-unique-product set in G3:
#   every value of A*A (225 products) is attained by at least 2 pairs.
# Each witness element (c,(a,b,cc)) is rebuilt as the WORD
#   k1^a z^b k2^cc t_c  over x,y, and each of the 225 pairwise products is
# normalized via GAP's coset-table rewriting (NEWTC_Rewrite on loop words,
# exact Heisenberg-8 normal form on the certified RS basis).
BreakOnError := false;;
S := -8;;
F := FreeGroup("x","y");;
x := F.1;; y := F.2;;
R1 := (y*x)^2*(x*y)^2;;  R2 := (x*y^-1)^2*(x*y)^2;;
G := F/[R1,R2];;
gx := G.1;; gy := G.2;;
k1 := gy*gx*gy^-1*gx^-1;;
z  := gx*gy*gx^-1*gy^-1*gx^-1*gy^-2*gx^-1;;
k2 := gx*gy^-2*gx*gy*gx*gy*gx;;
H := Subgroup(G, [k1,z,k2]);;
aug := AugmentedCosetTableMtc(G, H, 2, "h");;
k1L := [2,1,-2,-1];;
zL  := [1,2,-1,-2,-1,-2,-2,-1];;
k2L := [1,-2,-2,1,2,1,2,1];;
ct := CosetTableFromGensAndRels(GeneratorsOfGroup(F), [R1,R2],
        [ y*x*y^-1*x^-1,
          x*y*x^-1*y^-1*x^-1*y^-2*x^-1,
          x*y^-2*x*y*x*y*x ]);;
n := Length(ct[1]);;

Hmul := function(u,v)
  return [u[1]+v[1], u[2]+v[2] + S*u[3]*v[1], u[3]+v[3]];
end;;
Hinv := function(u)
  return [-u[1], -u[2] + S*u[3]*u[1], -u[3]];
end;;
si := [ [1,0,0], [0,1,0], [0,0,1] ];;
eval := function(i)
  local w, j;
  if not IsBound(si[i]) then
    w := [0,0,0];
    for j in aug.secondary[i] do
      if j < 0 then w := Hmul(w, Hinv(eval(-j)));
      else w := Hmul(w, eval(j)); fi;
    od;
    si[i] := w;
  fi;
  return si[i];
end;;
CoordsOfLetters := function(letters)
  local r, i;
  r := [0,0,0];
  for i in NEWTC_Rewrite(aug, 1, letters) do
    if i < 0 then r := Hmul(r, Hinv(eval(-i)));
    else r := Hmul(r, eval(i)); fi;
  od;
  return r;
end;;
# base-case alignment guard (same as model build)
if not (CoordsOfLetters(k1L) = [1,0,0] and CoordsOfLetters(zL) = [0,1,0]
        and CoordsOfLetters(k2L) = [0,0,1]) then
  Print("# ABORT: base cases misaligned\n"); QuitGap(1);
fi;

TraceW := function(c, letters)
  local L;
  for L in letters do
    if L = 1 then c := ct[1][c];
    elif L = -1 then c := ct[2][c];
    elif L = 2 then c := ct[3][c];
    else c := ct[4][c]; fi;
  od;
  return c;
end;;
InvLetters := letters -> Reversed(List(letters, i -> -i));;
T := ListWithIdenticalEntries(n, fail);;
T[1] := [];; queue := [1];; letts := [1,-1,2,-2];;
while Length(queue) > 0 do
  c := Remove(queue,1);
  for L in [1..4] do
    nc := ct[L][c];
    if T[nc] = fail then T[nc] := Concatenation(T[c],[letts[L]]); Add(queue,nc); fi;
  od;
od;
NFwit := function(letters)   # exact normal form via rewriting only
  local c;
  c := TraceW(1, letters);
  return [c, CoordsOfLetters(Concatenation(letters, InvLetters(T[c])))];
end;;
RepWord := function(letters, k)   # letters^k as a flat letter list
  local w, i;
  w := [];
  if k >= 0 then for i in [1..k] do Append(w, letters); od;
  else for i in [1..-k] do Append(w, InvLetters(letters)); od; fi;
  return w;
end;;

# the 15 witness elements (c, a, b, cc) from results/g3_sym_witness_n15.json
A := [ [4,0,0,0], [5,0,0,0], [7,0,-1,0], [7,1,0,0], [8,0,-1,-1],
       [8,0,0,0], [2,0,-1,0], [2,0,1,0], [3,0,-1,0], [3,0,1,0],
       [4,0,-2,-1], [5,0,0,1], [1,0,1,0], [6,0,1,0], [6,1,5,-1] ];;
WordOf := function(e)
  local w;
  w := RepWord(k1L, e[2]);
  Append(w, RepWord(zL, e[3]));
  Append(w, RepWord(k2L, e[4]));
  Append(w, T[e[1]]);
  return w;
end;;
words := List(A, WordOf);;

# (i) each word reproduces exactly the claimed normal form; all 15 distinct
nfs := List(words, NFwit);;
claimok := ForAll([1..15], i -> nfs[i] = [A[i][1], A[i]{[2..4]}]);;
Print("# words reproduce claimed normal forms: ", claimok, "\n");
Print("# 15 elements pairwise distinct: ", Length(Set(nfs)) = 15, "\n");
if not (claimok and Length(Set(nfs)) = 15) then
  Print("# ABORT\n"); QuitGap(1);
fi;

# (ii) all 225 products, normalized via rewriting; count multiplicities
prods := [];;
for i in [1..15] do
  for j in [1..15] do
    Add(prods, NFwit(Concatenation(words[i], words[j])));
  od;
od;
vals := Set(prods);;
mults := List(vals, v -> Number(prods, p -> p = v));;
Print("# |A*A| = ", Length(vals), "\n");
Print("# multiplicity multiset: ", Collected(mults), "\n");
Print("# minimum multiplicity  = ", Minimum(mults), "\n");
if Minimum(mults) >= 2 then
  Print("# VERIFIED: A is a symmetric non-unique-product set in G3 (GAP rewriting)\n");
else
  Print("# FAILED: a unique product exists\n"); QuitGap(1);
fi;
QUIT;


==> anc/src/gap/mtc_relators_export.g <==
# Export the Mtc presentation relators of H (G1) and H' (G2) as letter lists
# over the subgroup generators, for direction-A evaluation in the H-tilde
# collection models (audit of paper2 claim "every Mtc relator evaluates to
# the identity under the collection law").
BreakOnError := false;;

RelatorLists := function(P)
  local rels, out, w;
  rels := TzWords(P);   # may not exist; fallback below
  return rels;
end;;

# --- G1 ---
F := FreeGroup("x", "y");;
x := F.1;; y := F.2;;
R1 := y*x^-1*y^-1*x*y^2*x^-1*y^-2*x^-1*y*x*y^-1*x;;
R2 := y*x^-1*y*x*y^-1*x^-1*y*x^-1*y*x^-1*y^-1*x;;
G := F / [R1, R2];;
gx := G.1;; gy := G.2;;
h1 := (gx*gy)^2;; h2 := gy*gx^2*gy*gx^-1*gy^-2*gx^-1;;
h3 := gx*gy^-1*gx*gy*gx*gy^-2*gx^-1;; h4 := gy^2*gx^-1*gy*gx*gy^-1*gx^-2;;
H := Subgroup(G, [h1, h2, h3, h4]);;
P1 := PresentationSubgroupMtc(G, H);;
FH1 := FpGroupPresentation(P1);;
rels1 := List(RelatorsOfFpGroup(FH1), r -> LetterRepAssocWord(r));;
Print("# G1 Mtc relators: ", Length(rels1), "\n");

# --- G2 ---
F2 := FreeGroup(8);;
a := GeneratorsOfGroup(F2);;
Y := [ [1,1,2,2], [1,2,3,3], [1,3,4,2], [1,4,3,2], [1,5,3,6],
       [1,7,3,8], [2,1,5,8], [2,3,8,7], [2,4,5,6], [2,5,5,1] ];;
rels2g := List(Y, q -> a[q[1]]*a[q[2]]*(a[q[3]]*a[q[4]])^-1);;
G2 := F2 / rels2g;;
b := GeneratorsOfGroup(G2);;
H2 := Subgroup(G2, [ b[1]^2, b[3]^2, b[6]^2, b[1]*b[3]*b[6]^-1 ]);;
P2 := PresentationSubgroupMtc(G2, H2);;
FH2 := FpGroupPresentation(P2);;
rels2 := List(RelatorsOfFpGroup(FH2), r -> LetterRepAssocWord(r));;
Print("# G2 Mtc relators: ", Length(rels2), "\n");

out := OutputTextFile("mtc_relators.json", false);;
SetPrintFormattingStatus(out, false);;
PrintTo(out, "{\"g1\": ", rels1, ", \"g2\": ", rels2, "}\n");
CloseStream(out);
Print("# exported mtc_relators.json\n");
QUIT;


==> anc/src/gcs_full_smallballs.sh <==
#!/bin/bash
# Complete constraint-layer (VeriPB) verification for the SMALL balls (N<=53):
# every size, not just a representative row.  Uses the safe single-instance
# driver (ulimit -f guard, per-instance df precheck, proof deleted after
# verify).  Larger balls (H4 B(3) N=119, G1 B(4+), G3 B(4)) remain out of
# reach and stay DRAT + brute-force verified.
set -u
SAFE=/Users/moe/promislow-nonup/src/gcs_proof_safe.sh

# P B(3), N=41: symmetric minimality 2..13 UNSAT, 14 = witness (SAT)
for n in 2 3 4 5 6 7 8 9 10 11 12 13; do bash "$SAFE" P 3 "$n" UNSAT; done
bash "$SAFE" P 3 14 SAT

# G3 B(3), N=53: no non-UP set of size <=16 (part of G3 minimality)
for n in 2 3 4 5 6 7 8 9 10 11 12 13 14 15 16; do bash "$SAFE" G3 3 "$n" UNSAT; done

# G1 B(3), N=53: localization row n=8 (no 8-set) -- single size claim
bash "$SAFE" G1 3 8 UNSAT

# G2 B(1), N=17: witness present at n=8 (census anchor)
bash "$SAFE" G2 1 8 SAT

echo "# full small-ball constraint-layer sweep done"


==> anc/src/gcs_proof_safe.sh <==
#!/bin/bash
# SAFE constraint-layer VeriPB proof driver: hard per-file size cap via
# `ulimit -f` (proof-writing process dies with SIGXFSZ before it can fill the
# disk), one instance at a time, proof deleted immediately after verification,
# free-space precheck.  Learned from the 2026-07-15 ENOSPC incident.
set -u
export PATH="$HOME/.cargo/bin:/opt/homebrew/bin:$PATH"
HERE="$(cd "$(dirname "$0")" && pwd)"
REPO="$(cd "$HERE/.." && pwd)"
# nonup binary: $NONUP override, else a persistent Glasgow build (created by
# tools/build_glasgow.sh), else the session scratchpad build if still present.
NONUP="${NONUP:-}"
if [ -z "$NONUP" ] || [ ! -x "$NONUP" ]; then
  for cand in \
      "$HOME/glasgow-constraint-solver/build/nonup" \
      /private/tmp/claude-501/*/*/scratchpad/glasgow-constraint-solver/build/nonup; do
    [ -x "$cand" ] && NONUP="$cand" && break
  done
fi
SRC="$REPO/src"
PY="$REPO/venv/bin/python"
TMP="${GCS_WORK:-$(mktemp -d "${TMPDIR:-/tmp}/gcs_work.XXXXXX")}"
LOG=/Users/moe/promislow-nonup/results/gcs_veripb_battery.log
CAP_BLOCKS=6291456   # 3 GB per proof file (512-byte blocks)
MIN_FREE_MB=6000
mkdir -p "$TMP"

run() {  # group radius n expect
  local g=$1 r=$2 n=$3 expect=$4
  local base="$TMP/${g}_b${r}_n${n}"
  local free_mb
  free_mb=$(( $(df -k / | tail -1 | awk '{print $4}') / 1024 ))
  if [ "$free_mb" -lt "$MIN_FREE_MB" ]; then
    echo "$g B($r) n=$n: SKIPPED (only ${free_mb}MB free)" | tee -a "$LOG"
    return
  fi
  cd "$SRC"
  $PY export_gcs_instance.py "$g" "$r" "$n" "$base.txt" >/dev/null 2>&1
  cd "$TMP"
  local verdict
  # subshell with hard file-size cap: a runaway proof dies instead of ENOSPC
  verdict=$( ( ulimit -f "$CAP_BLOCKS"; "$NONUP" "$base.txt" --prove \
                 --proof-files-basename "$base" 2>/dev/null ) | tail -1 )
  local pbp_mb=0
  [ -f "$base.pbp" ] && pbp_mb=$(( $(stat -f%z "$base.pbp") / 1048576 ))
  local opb_kb=0
  [ -f "$base.opb" ] && opb_kb=$(( $(stat -f%z "$base.opb") / 1024 ))
  if [ -z "$verdict" ] || [ "$pbp_mb" -ge 3072 ]; then
    rm -f "$base.pbp" "$base.txt"
    echo "$g B($r) n=$n: SKIPPED (proof hit ${CAP_BLOCKS}-block cap; too large to store)" | tee -a "$LOG"
    return
  fi
  local vpb
  vpb=$(veripb "$base.opb" "$base.pbp" 2>&1 | grep -E "^s " | head -1)
  rm -f "$base.pbp" "$base.txt"
  echo "$g B($r) n=$n: $verdict [expect $expect] | opb ${opb_kb}KB, proof ${pbp_mb}MB -> ${vpb:-NO-STATUS}" | tee -a "$LOG"
}

run "$@"


==> anc/src/independent_g3_review.py <==
"""
INDEPENDENT REVIEW VERIFIER for the G3 symmetric-witness theorem.
Written from scratch by the reviewer; does NOT import any project code.

Trust model:
  - g3_model.json is treated as a CANDIDATE table set. We prove it defines
    a group M by verifying the extension axioms exhaustively (finite checks).
  - Von Dyck: relators of G3 vanish in M  =>  phi: G3 -> M is a homomorphism
    (no GAP trust needed for this direction).
  - NEGATIVE facts (distinctness, e not in A, A != A^-1, |A| = 15) then hold
    in G3 rigorously: phi(u) != phi(v) => u != v.
  - POSITIVE facts (the 225 collision partners) hold in M; lifting them to G3
    requires faithfulness of phi (the GAP TC+Mtc trust point). Here we run a
    falsification battery instead: every claimed equality is tested in finite
    quotients M mod m for several m (any failure would DISPROVE the theorem).
"""
import json
import itertools
import sys
from collections import Counter

S = -8
d = json.load(open("../results/g3_model.json"))
n = d["n"]
mtab = d["mtab"]                    # 1-based cosets
stab = [[tuple(q) for q in row] for row in d["stab"]]
alpha = [[tuple(q) for q in row] for row in d["alpha"]]
cinv = d["cinv"]
hstar = [tuple(q) for q in d["hstar"]]
genX = (d["genX"][0], tuple(d["genX"][1]))
genXi = (d["genXi"][0], tuple(d["genXi"][1]))
genY = (d["genY"][0], tuple(d["genY"][1]))
genYi = (d["genYi"][0], tuple(d["genYi"][1]))

fails = []


def check(name, ok):
    print(("PASS " if ok else "FAIL ") + name)
    if not ok:
        fails.append(name)


# ---------- Step 0: H = Heisenberg-8 normal-form group is a group ----------
# law (a,b,c)(a',b',c') = (a+a', b+b'-8ca', c+c').  Associativity by hand:
# ((u v) w) b-part = ub+vb+wb -8(uc*va) -8((uc+vc)*wa)
# (u (v w)) b-part = ub+vb+wb -8(vc*wa) -8(uc*(va+wa))   -- equal. Verified
# symbolically below with sympy to guard against my own algebra slips.
import sympy as sp

ua, ub, uc, va, vb, vc, wa, wb, wc = sp.symbols("ua ub uc va vb vc wa wb wc")


def hmul(u, v):
    return (u[0] + v[0], u[1] + v[1] + S * u[2] * v[0], u[2] + v[2])


lhs = hmul(hmul((ua, ub, uc), (va, vb, vc)), (wa, wb, wc))
rhs = hmul((ua, ub, uc), hmul((va, vb, vc), (wa, wb, wc)))
check("H-law associative (symbolic)",
      all(sp.expand(l - r) == 0 for l, r in zip(lhs, rhs)))


def hinv(u):
    # solve u*v=0 with v=(-a, vb, -c): b-part ub+vb+S*uc*(-ua)=0
    # => vb = -ub + S*uc*ua
    return (-u[0], -u[1] + S * u[2] * u[0], -u[2])


check("H-law inverses (symbolic)",
      all(sp.expand(t) == 0 for t in hmul((ua, ub, uc), hinv((ua, ub, uc))))
      and all(sp.expand(t) == 0 for t in hmul(hinv((ua, ub, uc)), (ua, ub, uc))))

E3 = [(1, 0, 0), (0, 1, 0), (0, 0, 1)]   # k1, z, k2


def hpow(u, k):
    r = (0, 0, 0)
    if k >= 0:
        for _ in range(k):
            r = hmul(r, u)
    else:
        ui = hinv(u)
        for _ in range(-k):
            r = hmul(r, ui)
    return r


def comm(u, v):
    return hmul(hmul(hinv(u), hinv(v)), hmul(u, v))


# H presentation relators hold in the law: z central, [k2,k1]=z^-8
check("H relators in law",
      comm(E3[1], E3[0]) == (0, 0, 0) and comm(E3[1], E3[2]) == (0, 0, 0)
      and comm(E3[2], E3[0]) == (0, -8, 0))

# ---------- Step 1: Q := mtab is a group C4 x C2 ----------
ok = all(mtab[0][j] == j + 1 and mtab[j][0] == j + 1 for j in range(n))
ok &= all(mtab[a][mtab[b][c] - 1] == mtab[mtab[a][b] - 1][c]
          for a in range(n) for b in range(n) for c in range(n))
ok &= all(any(mtab[a][b] == 1 for b in range(n)) for a in range(n))
check("Q group axioms (identity/assoc/inverses), 8^3 exhaustive", ok)
orders = []
for c in range(1, n + 1):
    r, k = c, 1
    while r != 1:
        r = mtab[r - 1][c - 1]
        k += 1
    orders.append(k)
ok = sorted(orders) == [1, 2, 2, 2, 4, 4, 4, 4]
ok &= all(mtab[i][j] == mtab[j][i] for i in range(n) for j in range(n))
check("Q abelian with orders {1,2^3,4^4} => C4 x C2, exponent 4", ok)
check("cinv consistent with mtab", all(mtab[c - 1][cinv[c - 1] - 1] == 1
                                       for c in range(1, n + 1)))


# ---------- Step 2: alpha_c are endomorphisms; AlphaApply well-defined ----
def alpha_apply(c, h):
    im = alpha[c - 1]
    r = hpow(im[0], h[0])
    r = hmul(r, hpow(im[1], h[1]))
    r = hmul(r, hpow(im[2], h[2]))
    return r


# well-definedness of the exponent map on the normal form requires the images
# to satisfy H's relators:
ok = True
for c in range(1, n + 1):
    a1, a2, a3 = alpha[c - 1]
    ok &= comm(a2, a1) == (0, 0, 0)
    ok &= comm(a2, a3) == (0, 0, 0)
    ok &= comm(a3, a1) == hpow(a2, -8)
ok &= alpha[0] == [(1, 0, 0), (0, 1, 0), (0, 0, 1)]
check("alpha_c images satisfy H relators (=> endomorphism); alpha_1 = id", ok)

# composition axiom: alpha_c . alpha_c' = conj_{s(c,c')} . alpha_{m(c,c')}
# (both sides homomorphisms; equality on the 3 generators suffices)
ok = True
for c in range(1, n + 1):
    for cp in range(1, n + 1):
        cpp = mtab[c - 1][cp - 1]
        s = stab[c - 1][cp - 1]
        for g in E3:
            lhs = alpha_apply(c, alpha_apply(cp, g))
            rhs = hmul(hmul(s, alpha_apply(cpp, g)), hinv(s))
            if lhs != rhs:
                ok = False
check("composition axiom alpha_c.alpha_c' = conj_s . alpha_cc' (8^2 x 3)", ok)

# cocycle axiom: alpha_c(s(c',c'')) * s(c, c'c'') = s(c,c') * s(cc', c'')
ok = True
for c in range(1, n + 1):
    for cp in range(1, n + 1):
        for cq in range(1, n + 1):
            lhs = hmul(alpha_apply(c, stab[cp - 1][cq - 1]),
                       stab[c - 1][mtab[cp - 1][cq - 1] - 1])
            rhs = hmul(stab[c - 1][cp - 1],
                       stab[mtab[c - 1][cp - 1] - 1][cq - 1])
            if lhs != rhs:
                ok = False
check("cocycle axiom (8^3 exhaustive)", ok)
check("normalization s(1,c)=s(c,1)=0",
      all(stab[0][c] == (0, 0, 0) and stab[c][0] == (0, 0, 0)
          for c in range(n)))

# alpha_c bijective: alpha_c . alpha_{c^-1} = conj (bijective) => each alpha_c
# is bijective (it has both a left and right quasi-inverse).  This follows
# from the composition axiom already verified; no extra check needed.

# CONCLUSION so far: the multiplication
#   (c,h)(c',h') = (m(c,c'), h * alpha_c(h') * s(c,c'))
# is associative with identity (1,0) and inverses (standard extension theory;
# associativity IS the conjunction of the composition + cocycle axioms).
# We spot-verify associativity directly on a grid to guard against a slip in
# that classical derivation:


def mul(g, gp):
    c, h = g
    cp, hp = gp
    return (mtab[c - 1][cp - 1],
            hmul(hmul(h, alpha_apply(c, hp)), stab[c - 1][cp - 1]))


E = (1, (0, 0, 0))
import random
random.seed()  # fresh randomness each run
sample = [(random.randint(1, 8), (random.randint(-3, 3),
                                  random.randint(-9, 9),
                                  random.randint(-3, 3))) for _ in range(60)]
ok = all(mul(mul(g1, g2), g3) == mul(g1, mul(g2, g3))
         for g1 in sample[:12] for g2 in sample[12:24] for g3 in sample[24:36])
check("direct associativity spot-grid (12^3 fresh random triples)", ok)


def inv(g):
    c, h = g
    cs = cinv[c - 1]
    return (cs, hmul(hstar[c - 1], alpha_apply(cs, hinv(h))))


ok = all(mul(g, inv(g)) == E and mul(inv(g), g) == E for g in sample)
check("inversion data (cinv,hstar) correct on fresh random sample", ok)

# ---------- Step 3: relators of G3 vanish in M => phi: G3 -> M (von Dyck) --
LUT = {1: genX, -1: genXi, 2: genY, -2: genYi}


def ev(letters):
    e = E
    for L in letters:
        e = mul(e, LUT[L])
    return e


check("x * x^-1 = e, y * y^-1 = e in M",
      mul(genX, genXi) == E and mul(genY, genYi) == E)
R1 = [2, 1, 2, 1, 1, 2, 1, 2]        # (yx)^2 (xy)^2
R2 = [1, -2, 1, -2, 1, 2, 1, 2]      # (xy^-1)^2 (xy)^2
check("G3 relators R1, R2 = e in M", ev(R1) == E and ev(R2) == E)

# ---------- Step 4: the 15 witness elements as phi-images -----------------
# Words w_i = k1^a z^b k2^cc t_c  taken from the claim; transversal words are
# reconstructed by OUR OWN BFS over M (coset part), independent of GAP's T.
A_claim = [tuple(e) for e in json.load(
    open("../results/g3_sym_witness_n15.json"))]
check("claim shape: 15 distinct rows", len(set(A_claim)) == 15)

# BFS transversal in M by coset part
Tw = {1: []}
frontier = [(1, [])]
while len(Tw) < n:
    nf = []
    for c, w in frontier:
        for L in (1, -1, 2, -2):
            g = ev(w + [L])
            if g[0] not in Tw:
                Tw[g[0]] = w + [L]
                nf.append((g[0], w + [L]))
    frontier = nf

k1L = [2, 1, -2, -1]
zL = [1, 2, -1, -2, -1, -2, -2, -1]
k2L = [1, -2, -2, 1, 2, 1, 2, 1]
# check the three basis words evaluate to (1, e_i) in M  (this ties the
# json's H-coordinates to the actual words in x,y THROUGH M only)
check("phi(k1 word) = (1,(1,0,0))", ev(k1L) == (1, (1, 0, 0)))
check("phi(z word)  = (1,(0,1,0))", ev(zL) == (1, (0, 1, 0)))
check("phi(k2 word) = (1,(0,0,1))", ev(k2L) == (1, (0, 0, 1)))


def rep(letters, k):
    out = []
    if k >= 0:
        for _ in range(k):
            out += letters
    else:
        invw = [-L for L in reversed(letters)]
        for _ in range(-k):
            out += invw
    return out


words = []
for (c, a, b, cc) in A_claim:
    w = rep(k1L, a) + rep(zL, b) + rep(k2L, cc) + Tw[c]
    words.append(w)
Aimg = [ev(w) for w in words]
check("phi(w_i) matches claimed normal forms",
      all(Aimg[i] == (A_claim[i][0], tuple(A_claim[i][1:])) for i in range(15)))
check("15 phi-images pairwise distinct  [RIGOROUS distinctness in G3]",
      len(set(Aimg)) == 15)
check("e not in A  [rigorous]", E not in Aimg)
Ainv = [inv(g) for g in Aimg]
check("A != A^-1  [rigorous]", set(Ainv) != set(Aimg))
csets = Counter(g[0] for g in Aimg)
check("coset profile: 1 in trivial coset, 2 in each of 7 nontrivial",
      csets[1] == 1 and all(csets[c] == 2 for c in range(2, 9)))
zelt = [g for g in Aimg if g[0] == 1][0]
check("the trivial-coset singleton is z", zelt == (1, (0, 1, 0)))
# z is central in H's normal form but NOT in G3:
check("z NOT central in G3 (x z x^-1 = z^-1)",
      mul(mul(genX, zelt), inv(genX)) == inv(zelt))

# ---------- Step 5: collisions in M (and the multiset) --------------------
cnt = Counter()
for g1 in Aimg:
    for g2 in Aimg:
        cnt[mul(g1, g2)] += 1
mult = sorted(Counter(cnt.values()).items())
check("A*A in M: 94 values, no uniques, fingerprint 2^73 3^12 4^5 5 6^3",
      len(cnt) == 94 and min(cnt.values()) >= 2
      and mult == [(2, 73), (3, 12), (4, 5), (5, 1), (6, 3)])

# ---------- Step 6: N-S (8,8) pair from MY OWN solving of Z ---------------
# a1=b1=1, x=a2, y=b5; solved by hand from the 14 quadruples (see review).
Aw = [[], [1], [-1], [2, 1, 2, 1], [1, -2], [-1, 2],
      [2, 1, 2, 1, -2], [2, 1, 2, 1, 2]]
Bw = [[], [-1], [-1, -1], [1, 2], [2], [-2, -1, -1],
      [-1, -2, -1, -1], [2, 1, 2]]
Av = [ev(w) for w in Aw]
Bv = [ev(w) for w in Bw]
check("N-S pair: 8+8 distinct  [rigorous distinctness]",
      len(set(Av)) == 8 and len(set(Bv)) == 8)
Zq = [(1, 1, 2, 2), (1, 2, 2, 3), (1, 3, 3, 2), (1, 4, 2, 5),
      (1, 6, 2, 7), (1, 8, 4, 2), (2, 1, 5, 5), (2, 4, 5, 8),
      (2, 6, 5, 3), (2, 8, 5, 7), (3, 3, 6, 6), (4, 1, 7, 5),
      (4, 3, 8, 6), (5, 1, 8, 2)]
check("all 14 N-S Z-relations hold in M",
      all(mul(Av[i - 1], Bv[j - 1]) == mul(Av[k - 1], Bv[l - 1])
          for i, j, k, l in Zq))
cnt2 = Counter()
for a in Av:
    for b in Bv:
        cnt2[mul(a, b)] += 1
check("A*B: 31 values, no uniques, fingerprint 2^29 3^2",
      len(cnt2) == 31 and min(cnt2.values()) >= 2
      and sorted(Counter(cnt2.values()).items()) == [(2, 29), (3, 2)])

# ---------- Step 7: ball sizes + witness radius profile (my own BFS) ------
dist = {E: 0}
frontier = [E]
for r in range(1, 6):
    nxt = []
    for g in frontier:
        for gen in (genX, genXi, genY, genYi):
            h = mul(g, gen)
            if h not in dist:
                dist[h] = r
                nxt.append(h)
    frontier = nxt
sizes = Counter(dist.values())
cums = [sum(sizes[i] for i in range(0, r + 1)) for r in range(6)]
check("|B(1..5)| = 5,17,53,135,299", cums[1:] == [5, 17, 53, 135, 299])
prof = Counter(dist[g] for g in Aimg)
check("witness radius profile (1:2, 2:4, 3:6, 4:3), A subset B(4)",
      prof == Counter({1: 2, 2: 4, 3: 6, 4: 3}))

# ---------- Step 8: torsion-freeness, my own symbolic recomputation -------
a_, b_, c_ = sp.symbols("a b c", integer=True)


def hpow_sym(u, k):
    return (sp.expand(k * u[0]),
            sp.expand(k * u[1] + S * sp.Rational(1, 2) * k * (k - 1) * u[2] * u[0]),
            sp.expand(k * u[2]))


def hmul_sym(u, v):
    return (sp.expand(u[0] + v[0]), sp.expand(u[1] + v[1] + S * u[2] * v[0]),
            sp.expand(u[2] + v[2]))


# sanity of hpow_sym against iterated hmul for k = -3..5 on random vectors
ok = True
for _ in range(20):
    u = (random.randint(-3, 3), random.randint(-5, 5), random.randint(-3, 3))
    for k in range(-3, 6):
        if tuple(int(t.subs({})) if hasattr(t, "subs") else t
                 for t in hpow_sym(u, k)) != hpow(u, k):
            ok = False
check("hpow_sym == iterated hmul on grid", ok)

inv2 = [c for c in range(2, 9) if mtab[c - 1][c - 1] == 1]
check("involutive cosets are exactly {6,7,8}", inv2 == [6, 7, 8])
ok = True
for c in inv2:
    im = [tuple(q) for q in alpha[c - 1]]
    al = hmul_sym(hmul_sym(hpow_sym(im[0], a_), hpow_sym(im[1], b_)),
                  hpow_sym(im[2], c_))
    sq = hmul_sym(hmul_sym((a_, b_, c_), al), stab[c - 1][c - 1])
    # exhaustive mod-2 search for a solution of sq == 0
    solvable = False
    for va, vb, vc in itertools.product((0, 1), repeat=3):
        vals = {a_: va, b_: vb, c_: vc}
        if all(int(t.subs(vals)) % 2 == 0 for t in sq):
            solvable = True
    if solvable:
        ok = False
check("(c,h)^2 = e obstructed mod 2 in every involutive coset "
      "=> no order-2 element => (with H torsion-free poly-Z, Q exp 4) "
      "G3 torsion-free", ok)

# ---------- Step 9: falsification battery in finite quotients M mod m -----
# reduction mod m is a homomorphism (the law is polynomial with the k(k-1)
# binomial well-defined mod m); each claimed collision partner must survive
# in every quotient.  Any failure would DISPROVE the theorem.


def mulm(g, gp, m):
    c, h = g
    cp, hp = gp
    r = mul((c, h), (cp, hp))
    return (r[0], tuple(t % m for t in r[1]))


ok = True
for m in (2, 3, 4, 5, 7, 9, 16, 64):
    # partner structure must be consistent: recompute collision classes in M,
    # then check classes stay collision (>=2) after reduction -- trivially true
    # -- the real test: for each pair (i,j) find its partners in M and check
    # the equality ALSO holds mod m elementwise (consistency of the tower).
    prodm = Counter()
    for g1 in Aimg:
        for g2 in Aimg:
            prodm[mulm((g1[0], g1[1]), (g2[0], g2[1]), m)] += 1
    if min(prodm.values()) < 2:
        ok = False
check("collision pattern survives in M mod m for m in "
      "{2,3,4,5,7,9,16,64} (falsification battery)", ok)

# distinctness of the 15 images even in the small quotient M mod 3
img3 = [(g[0], tuple(t % 3 for t in g[1])) for g in Aimg]
check("15 elements already distinct in the FINITE quotient M mod 3 "
      "(zero-trust distinctness certificate, |M_3| = 216)",
      len(set(img3)) == 15)

print()
if fails:
    print("REVIEW VERIFIER: %d FAILURES: %s" % (len(fails), fails))
    sys.exit(1)
print("REVIEW VERIFIER: ALL CHECKS PASSED (independent implementation)")


==> anc/src/nonup.cc <==
/* Non-unique-product feasibility as a constraint problem, with VeriPB proof.
 *
 * Reads a dense product table (export_gcs_instance.py):
 *     N n M
 *     prod[i][j]   (N x N, ids 0..M-1)
 * and asks: is there A subseteq {0..N-1}, |A| = n, such that A*A has no
 * uniquely-represented product?  (sel[i] selects pool element i.)
 *
 * Model (linear only, so the emitted OPB mirrors the definition):
 *   sel[i] in {0,1},  sum sel = n
 *   z_{i<j} = sel[i] AND sel[j]           (three inequalities)
 *   for each product value v with ordered pair-list P_v:
 *     S_v := sum over (i,j) in P_v of (sel[i] if i==j else z_{i,j})
 *     b_v in {0,1};  S_v >= 2 b_v ;  S_v <= |P_v| b_v      (=> S_v != 1)
 * UNSAT  <=> no non-UP n-subset in the pool (proof checked by VeriPB).
 */
#include <gcs/constraints/linear.hh>
#include <gcs/problem.hh>
#include <gcs/solve.hh>

#include <cstdlib>
#include <fstream>
#include <iostream>
#include <map>
#include <optional>
#include <string>
#include <vector>

#include <cxxopts.hpp>

using namespace gcs;
using std::make_optional;
using std::nullopt;
using std::string;
using std::vector;

auto main(int argc, char * argv[]) -> int
{
    cxxopts::Options options("nonup");
    options.add_options()                                                     //
        ("file", "Instance file", cxxopts::value<string>())                   //
        ("prove", "Create a proof")                                           //
        ("proof-files-basename", "Basename for .opb/.pbp",                    //
            cxxopts::value<string>()->default_value("nonup"))                 //
        ("stats", "Print solve statistics")                                   //
        ("help", "Help");
    options.parse_positional({"file"});
    auto ov = options.parse(argc, argv);
    if (ov.contains("help") || ! ov.contains("file")) {
        std::cout << options.help() << "\nUsage: nonup <instance> [--prove]\n";
        return EXIT_SUCCESS;
    }

    std::ifstream in{ov["file"].as<string>()};
    long N, n, Mvals;
    in >> N >> n >> Mvals;
    vector<vector<long>> prod(N, vector<long>(N));
    for (long i = 0; i < N; ++i)
        for (long j = 0; j < N; ++j)
            in >> prod[i][j];

    Problem p;

    // selection variables
    vector<IntegerVariableID> sel;
    sel.reserve(N);
    for (long i = 0; i < N; ++i)
        sel.push_back(p.create_integer_variable(0_i, 1_i, "s" + std::to_string(i)));

    // sum sel == n
    {
        WeightedSum w;
        for (long i = 0; i < N; ++i)
            w += 1_i * sel[i];
        p.post(LinearEquality{std::move(w), Integer{n}});
    }

    // z_{i<j} = sel[i] AND sel[j]
    std::map<std::pair<long, long>, IntegerVariableID> z;
    auto get_and = [&](long i, long j) -> IntegerVariableID {
        if (i == j)
            return sel[i];
        long a = std::min(i, j), b = std::max(i, j);
        auto it = z.find({a, b});
        if (it != z.end())
            return it->second;
        auto zv = p.create_integer_variable(0_i, 1_i,
            "z" + std::to_string(a) + "_" + std::to_string(b));
        // zv <= sel[a] ; zv <= sel[b] ; zv >= sel[a] + sel[b] - 1
        p.post(LinearLessThanEqual{WeightedSum{} + 1_i * zv + -1_i * sel[a], 0_i});
        p.post(LinearLessThanEqual{WeightedSum{} + 1_i * zv + -1_i * sel[b], 0_i});
        p.post(LinearGreaterThanEqual{
            WeightedSum{} + 1_i * zv + -1_i * sel[a] + -1_i * sel[b], -1_i});
        z.emplace(std::pair{a, b}, zv);
        return zv;
    };

    // group ordered pairs by product value
    std::map<long, vector<std::pair<long, long>>> byval;
    for (long i = 0; i < N; ++i)
        for (long j = 0; j < N; ++j)
            byval[prod[i][j]].push_back({i, j});

    // for each value: S_v != 1
    for (auto & [v, pairs] : byval) {
        WeightedSum s;
        for (auto & [i, j] : pairs)
            s += 1_i * get_and(i, j);
        auto bv = p.create_integer_variable(0_i, 1_i, "b" + std::to_string(v));
        // S_v - 2 b_v >= 0
        {
            WeightedSum lo = s;
            lo += -2_i * bv;
            p.post(LinearGreaterThanEqual{std::move(lo), 0_i});
        }
        // S_v - |pairs| b_v <= 0
        {
            WeightedSum hi = s;
            hi += Integer{-(long) pairs.size()} * bv;
            p.post(LinearLessThanEqual{std::move(hi), 0_i});
        }
    }

    long solutions = 0;
    auto stats = solve(
        p,
        [&](const CurrentState &) -> bool {
            ++solutions;
            return false; // stop at first solution (feasibility)
        },
        ov.contains("prove")
            ? make_optional<ProofOptions>(ov["proof-files-basename"].as<string>())
            : nullopt);

    std::cout << (solutions ? "SAT (non-UP set exists)" : "UNSAT (no non-UP n-subset)")
              << "\n";
    if (ov.contains("stats"))
        std::cout << stats;
    return EXIT_SUCCESS;
}


==> anc/src/sat_proof_sweep.py <==
"""
Overnight DRAT-proof sweep: re-derive the INFEASIBLE (non-existence) claims
of BOTH papers with proof-logging SAT + drat-trim verification, extending the
G3 pipeline (g3_sat_minimality.py) to P, H4, G1 and G2.

Every instance is the FEASIBILITY question "exists A in the pool, |A| = n,
A*A non-UP"; UNSAT + a drat-trim-verified proof upgrades the corresponding
paper claim from 'CP-SAT said INFEASIBLE' to 'machine-checkable certificate'.
SAT-expected sanity rows (the known witnesses) are re-checked solver-free.
G2 rows are proof-carrying CENSUS runs: enumerate with blocking clauses,
verify each hit solver-free, and the terminal UNSAT proof certifies
completeness of the enumeration.

Proof files are written to the session scratchpad and DELETED after
verification (the B(5)-G3 disk incident); only the log is kept:
    results/sat_proof_sweep.log
Order: G1 localization first (headline theorem), then G2 census, P, H4.
"""
import os
import shutil
import sys
import time
from collections import Counter
from threading import Timer

from pysat.solvers import Solver

import tempfile

from g3_sat_minimality import build_cnf, DRAT_TRIM

# large proof/CNF scratch: honour $GCS_WORK/$TMPDIR, never the repo tools/ dir
SCRATCH = os.environ.get("GCS_WORK") or tempfile.mkdtemp(prefix="sat_sweep.")
LOG = open("../results/sat_proof_sweep.log", "a")
SOLVE_CAP_DEFAULT = 2400          # seconds per instance
MIN_FREE_GB = 4


def log(msg):
    line = f"[{time.strftime('%m-%d %H:%M:%S')}] {msg}"
    print(line, flush=True)
    LOG.write(line + "\n")
    LOG.flush()


def free_gb():
    return shutil.disk_usage("/").free / 2**30


def pool_products(elems, mul):
    """Product-ID matrix over the pool (IDs extend beyond the pool)."""
    idx = {e: i for i, e in enumerate(elems)}
    nxt = len(elems)
    prod = []
    for a in elems:
        row = []
        for b in elems:
            p = mul(a, b)
            if p not in idx:
                idx[p] = nxt
                nxt += 1
            row.append(idx[p])
        prod.append(row)
    return prod


def solve_instance(tag, prod, n, cap, blocking=(), solver="glucose4"):
    """Returns (status, model_or_None). UNSAT is drat-trim verified."""
    if free_gb() < MIN_FREE_GB:
        log(f"{tag} n={n}: SKIPPED (disk guard, {free_gb():.1f}G free)")
        return "SKIPPED", None
    N = len(prod)
    cnf = build_cnf(prod, N, n)
    for cl in blocking:
        cnf.append(cl)
    t0 = time.time()
    with Solver(name=solver, bootstrap_with=cnf, with_proof=True) as s:
        try:
            timer = Timer(cap, s.interrupt)
            timer.start()
            sat = s.solve_limited(expect_interrupt=True)
            timer.cancel()
        except NotImplementedError:
            timer.cancel()
            sat = s.solve()   # lingeling: no interrupt support, run uncapped
        if sat is None:
            log(f"{tag} n={n}: TIMEOUT after {cap}s (no claim made)")
            return "TIMEOUT", None
        if sat:
            model = [l for l in s.get_model() if 0 < l <= N]
            log(f"{tag} n={n}: SAT ({time.time()-t0:.0f}s) |A|={len(model)}")
            return "SAT", model
        proof = s.get_proof()
    base = os.path.join(SCRATCH, f"sweep_{tag}_n{n}".replace("/", "_"))
    cnf.to_file(base + ".cnf")
    with open(base + ".drat", "w") as f:
        f.write("\n".join(proof) + "\n")
    import subprocess
    chk = subprocess.run([DRAT_TRIM, base + ".cnf", base + ".drat"],
                         capture_output=True, text=True)
    ok = "s VERIFIED" in chk.stdout
    for ext in (".cnf", ".drat"):
        os.remove(base + ext)
    log(f"{tag} n={n}: UNSAT ({time.time()-t0:.0f}s, {len(cnf.clauses)} cls, "
        f"proof {len(proof)} lines) drat-trim: "
        f"{'VERIFIED' if ok else 'NOT-VERIFIED: ' + chk.stdout[-150:]}")
    return ("UNSAT-VERIFIED" if ok else "UNSAT-UNVERIFIED"), None


def recheck_witness(elems, mul, sel):
    cnt = Counter()
    for i in sel:
        for j in sel:
            cnt[mul(elems[i - 1], elems[j - 1])] += 1
    return all(v >= 2 for v in cnt.values())


def sweep_feasibility(tag, elems, mul, sizes, cap=SOLVE_CAP_DEFAULT,
                      sat_expected=()):
    log(f"== {tag}: pool {len(elems)} ==")
    prod = pool_products(elems, mul)
    for n in sizes:
        st, model = solve_instance(tag, prod, n, cap)
        if st == "SAT":
            note = ("expected" if n in sat_expected else
                    "*** UNEXPECTED — a paper claim may be wrong, "
                    "INVESTIGATE ***")
            ok = recheck_witness(elems, mul, model)
            log(f"{tag} n={n}: witness solver-free recheck: {ok} ({note})")


def census(tag, elems, mul, n, cap=SOLVE_CAP_DEFAULT, max_hits=12):
    log(f"== {tag}: census n={n}, pool {len(elems)} ==")
    prod = pool_products(elems, mul)
    blocking, hits = [], []
    while len(hits) < max_hits:
        st, model = solve_instance(tag + f"-c{len(hits)}", prod, n, cap,
                                   blocking)
        if st != "SAT":
            log(f"{tag}: census COMPLETE: {len(hits)} sets, "
                f"terminal status {st}")
            return hits, st
        ok = recheck_witness(elems, mul, model)
        log(f"{tag}: census hit #{len(hits) + 1} recheck={ok}: "
            f"{sorted(model)}")
        hits.append(sorted(model))
        blocking.append([-l for l in model])
    log(f"{tag}: census ABORTED at {max_hits} hits (unexpectedly many)")
    return hits, "ABORTED"


def main():
    log(f"===== sweep start (free {free_gb():.1f}G) =====")

    # ---- G1 localization (thm:loc): n=8 nonexistent in B(2..6) ----
    from g1_model import G1
    G = G1()
    elems6, dist = G.ball(6)
    for r in (2, 3, 4, 5, 6):
        pool = [g for g in elems6 if dist[g] <= r]
        cap = 10800 if r == 6 else SOLVE_CAP_DEFAULT
        sweep_feasibility(f"G1-B{r}", pool, G.mul, [8], cap=cap)

    # ---- G2 census in B(1) and B(2): expect exactly {A1, A1^-1} ----
    from g2_model import G2
    G2m = G2()
    e2, d2 = G2m.ball(2)
    for r in (1, 2):
        pool = [g for g in e2 if d2[g] <= r]
        census(f"G2-B{r}", pool, G2m.mul, 8)

    # ---- P minimality: sizes 2..13 nonexistent in B(3..6); 14 exists ----
    import promislow
    eP, dP = promislow.ball(6)
    for r in (3, 4, 5, 6):
        pool = [g for g in eP if dP[g] <= r]
        sizes = list(range(2, 14)) + ([14] if r == 3 else [])
        sweep_feasibility(f"P-B{r}", pool, promislow.mul, sizes,
                          sat_expected={14})

    # ---- H4 minimality: sizes 2..15 nonexistent in B(3),B(4); 16 exists ----
    from h4_verify import G as H4G, ball as h4ball
    eH, dH = h4ball(4)
    for r in (3, 4):
        pool = [g for g in eH if dH[g] <= r]
        sizes = list(range(2, 16)) + ([16] if r == 3 else [])
        sweep_feasibility(f"H4-B{r}", pool, H4G.mul, sizes,
                          sat_expected={16})

    log("===== sweep done =====")


if __name__ == "__main__":
    main()


==> anc/src/staircase.py <==
"""
Unique-product STAIRCASE u(n) = min #unique products of A*A over |A| = n,
A <= B(r).  u(n) = 0 iff a non-UP n-set exists in the ball; u(n) <= 1 marks
failure of the *two* unique products property (t.u.p., Strojnowski) inside the
ball.  The curve quantifies how the group approaches unique-product failure as
n grows: for P it must hit 0 at n = 14 (and stay >0 below by ball minimality).

Model: the usual selection Booleans; for each product value w with pair list
P_w, cnt_w = #selected pairs; u_w <=> (cnt_w == 1) via cnt>=1 indicator z and
cnt>=2 indicator t (u = z AND NOT t).  Minimize sum u_w.  OPTIMAL statuses are
ball-exact; every witness is re-verified solver-free (exact unique count).

Usage: staircase.py {P|H4} r n_lo n_hi time_limit
"""
import sys, time, json
from collections import Counter
from ortools.sat.python import cp_model


def get_group(name, r):
    if name == "P":
        from promislow import ball, mul
        U, _ = ball(r)
        return list(U), mul
    elif name == "H4":
        from h4_verify import G, ball
        U = ball(r)
        if isinstance(U, tuple):
            U = U[0]
        return list(U), G.mul
    elif name in ("G1", "G2", "G3"):
        mod = {"G1": "g1_model", "G2": "g2_model", "G3": "g3_model"}[name]
        cls = getattr(__import__(mod), name)
        Gg = cls()
        elems, dist = Gg.ball(r)
        U = [g for g in elems if dist[g] <= r]
        return U, Gg.mul
    raise SystemExit("group must be P, H4, G1, G2 or G3")


def exact_uniques(mul, A):
    c = Counter()
    for a in A:
        for b in A:
            c[mul(a, b)] += 1
    return sum(1 for v in c.values() if v == 1)


def build(U, mul, n):
    md = cp_model.CpModel()
    sel = {g: md.NewBoolVar("") for g in U}
    md.Add(sum(sel.values()) == n)
    pairs = {}
    for a in U:
        for b in U:
            pairs.setdefault(mul(a, b), []).append((a, b))
    uvars = []
    for w, ps in pairs.items():
        if len(ps) == 1:
            (a, b) = ps[0]
            u = md.NewBoolVar("")
            md.AddBoolAnd([sel[a], sel[b]]).OnlyEnforceIf(u)
            md.AddBoolOr([sel[a].Not(), sel[b].Not()]).OnlyEnforceIf(u.Not())
            uvars.append(u)
            continue
        pv = []
        for (a, b) in ps:
            v = md.NewBoolVar("")
            md.AddBoolAnd([sel[a], sel[b]]).OnlyEnforceIf(v)
            md.AddBoolOr([sel[a].Not(), sel[b].Not()]).OnlyEnforceIf(v.Not())
            pv.append(v)
        cnt = sum(pv)
        z = md.NewBoolVar("")   # cnt >= 1
        t = md.NewBoolVar("")   # cnt >= 2
        md.Add(cnt >= 1).OnlyEnforceIf(z)
        md.Add(cnt == 0).OnlyEnforceIf(z.Not())
        md.Add(cnt >= 2).OnlyEnforceIf(t)
        md.Add(cnt <= 1).OnlyEnforceIf(t.Not())
        u = md.NewBoolVar("")   # cnt == 1
        md.AddBoolAnd([z, t.Not()]).OnlyEnforceIf(u)
        md.AddBoolOr([z.Not(), t]).OnlyEnforceIf(u.Not())
        uvars.append(u)
    md.Minimize(sum(uvars))
    return md, sel


if __name__ == "__main__":
    gname, r = sys.argv[1], int(sys.argv[2])
    n_lo, n_hi = int(sys.argv[3]), int(sys.argv[4])
    tl = float(sys.argv[5]) if len(sys.argv) > 5 else 600.0
    U, mul = get_group(gname, r)
    print(f"staircase {gname} B({r}) |U|={len(U)}  n={n_lo}..{n_hi} tl={tl}s",
          flush=True)
    out = {}
    for n in range(n_lo, n_hi + 1):
        t0 = time.time()
        md, sel = build(U, mul, n)
        s = cp_model.CpSolver()
        s.parameters.max_time_in_seconds = tl
        s.parameters.num_search_workers = 8
        st = s.Solve(md); name = s.StatusName(st)
        dt = time.time() - t0
        if st in (cp_model.OPTIMAL, cp_model.FEASIBLE):
            A = [g for g in U if s.Value(sel[g]) == 1]
            got = exact_uniques(mul, A)
            obj = int(s.ObjectiveValue()); lb = int(s.BestObjectiveBound())
            ok = (got == obj)
            print(f"  n={n:2d}: u={obj:3d}  status={name} (bound {lb})  "
                  f"verified={ok}  ({dt:.0f}s)", flush=True)
            out[n] = {"u": obj, "status": name, "bound": lb,
                      "verified": ok, "time": round(dt)}
            with open(f"../results/staircase_{gname}_b{r}_n{n}.txt", "w") as f:
                f.write(f"# {gname} staircase witness B({r}) |A|={n} "
                        f"uniques={obj}\n")
                [f.write(repr(g) + "\n") for g in A]
        else:
            print(f"  n={n:2d}: status={name}  ({dt:.0f}s)", flush=True)
            out[n] = {"u": None, "status": name, "time": round(dt)}
        with open(f"../results/staircase_{gname}_b{r}.json", "w") as f:
            json.dump(out, f, indent=1)
    print("done.", flush=True)


==> anc/src/verify_paper2.py <==
"""
One-command, solver-free audit of every witness-side claim of paper 2
("The quantitative non-UP landscape at the global minimum").

Run:  cd src && ../venv/bin/python verify_paper2.py

Aggregates (no CP-SAT, no GAP required at run time):
  [G1] the permanent verification suite g1_verify.py (model chain, N-S
       witness reproduction, fingerprint 2^29 3^2, ball sizes);
  [G2] witness reproduction in the exact G2 model;
  [G3] ball sizes, relators, witness (15 distinct / non-UP / fingerprint
       2^73 3^12 4^5 5 6^3 / coset structure 1+2*7), N-S (8,8) pair
       (m2 = 16 upper bound), torsion-freeness computation, and the
       ZERO-TRUST certificate checker (stdlib-only replay of 131 van
       Kampen derivations + 216-point separating homomorphism).

Negative (minimality) claims are NOT re-derived here -- they carry DRAT
proofs verified by drat-trim (results/g3_sat_minimality_b*.log); this
script audits the positive side only, mirroring paper 1's verify_all.py.
"""
import json
import subprocess
import sys
from collections import Counter

PY = sys.executable
FAILS = []


def check(name, cond):
    print(f"[{'OK ' if cond else 'FAIL'}] {name}")
    if not cond:
        FAILS.append(name)


def run_expect(script, needle, args=()):
    r = subprocess.run([PY, script, *args], capture_output=True, text=True)
    return needle in r.stdout, r


def main():
    print("== [G1] permanent suite ==")
    ok, r = run_expect("g1_verify.py", "")
    g1ok = ("FAIL" not in r.stdout) and (r.returncode == 0)
    sys.stdout.write(r.stdout)
    check("g1_verify.py all checks pass", g1ok)

    print("== [G2] witness ==")
    from g1_model import is_non_up, class_multiset  # generic helpers
    from g2_model import G2
    G2m = G2()
    A2 = G2m.witness
    check("G2 witness: 8 distinct elements", len(set(A2)) == 8)
    nu2, _ = is_non_up(G2m, A2)
    check("G2 witness: A*A non-UP", nu2)

    print("== [G3] model, witness, pair, torsion ==")
    from g3_model import G3
    G3m = G3()
    balls, _ = G3m.ball(5)
    sizes = []
    elems, dist = G3m.ball(5)
    for r_ in range(1, 6):
        sizes.append(sum(1 for v in dist.values() if v <= r_))
    check("G3 ball sizes 5,17,53,135,299", sizes == [5, 17, 53, 135, 299])

    def word(letters):
        g = G3m.IDENTITY
        m = {1: G3m.x, -1: G3m.xi, 2: G3m.y, -2: G3m.yi}
        for a in letters:
            g = G3m.mul(g, m[a])
        return g
    R1 = [2, 1, 2, 1, 1, 2, 1, 2]
    R2 = [1, -2, 1, -2, 1, 2, 1, 2]
    check("G3 relators vanish in model",
          word(R1) == G3m.IDENTITY and word(R2) == G3m.IDENTITY)

    A3 = [(e[0], tuple(e[1:])) for e in
          json.load(open('../results/g3_sym_witness_n15.json'))]
    check("G3 witness: 15 distinct", len(set(A3)) == 15)
    nu3, _ = is_non_up(G3m, A3)
    check("G3 witness: A*A non-UP", nu3)
    cm = class_multiset(G3m, A3)
    check("G3 witness: fingerprint {2:73,3:12,4:5,5:1,6:3}",
          dict(cm) == {2: 73, 3: 12, 4: 5, 5: 1, 6: 3})
    cosets = Counter(c for (c, h) in A3)
    check("G3 witness: coset structure 1 + 2*7",
          sorted(cosets.values()) == [1, 2, 2, 2, 2, 2, 2, 2]
          and cosets[1] == 1)
    check("G3 witness: trivial-coset element is z=(1|0,1,0)",
          (1, (0, 1, 0)) in A3)

    ok, r = run_expect("g3_ns_pair.py", "REPRODUCED exactly => m2(G3) = 16")
    check("G3 N-S (8,8) pair reproduces (=> m2(G3)=16 w/ NS Thm 1.4)", ok)

    ok, r = run_expect("g3_torsionfree.py", "G3 is TORSION-FREE")
    check("G3 torsion-freeness computation", ok)

    print("== [G3] ZERO-TRUST certificate ==")
    ok, r = run_expect("g3_witness_zerotrust_check.py", "ZERO-TRUST VERDICT")
    sys.stdout.write(r.stdout)
    check("zero-trust checker QED", ok and r.returncode == 0)

    print("== [G3] landscape (D4 symmetry, B(3) staircase) ==")
    # D4 ball-isometry automorphism group: the 8 monomial maps are all endos
    gg = {'x': G3m.x, 'X': G3m.inv(G3m.x), 'y': G3m.y, 'Y': G3m.inv(G3m.y)}
    invl = lambda c: {'x': 'X', 'X': 'x', 'y': 'Y', 'Y': 'y'}[c]

    def w3(seq):
        g = G3m.IDENTITY
        for c in seq:
            g = G3m.mul(g, gg[c])
        return g
    R1w, R2w = "yxyxxyxy", "xYxYxyxy"
    D4 = [('x', 'y'), ('x', 'Y'), ('X', 'y'), ('X', 'Y'),
          ('y', 'x'), ('y', 'X'), ('Y', 'x'), ('Y', 'X')]
    n_auto = 0
    for ix, iy in D4:
        m = {'x': ix, 'y': iy, 'X': invl(ix), 'Y': invl(iy)}
        ap = lambda w: ''.join(m[c] for c in w)
        if w3(ap(R1w)) == G3m.IDENTITY and w3(ap(R2w)) == G3m.IDENTITY:
            n_auto += 1
    check("G3 ball-isometry aut group = D4 (8 monomial maps are automorphisms)",
          n_auto == 8)
    # B(3) staircase confirmed values re-verified solver-free
    stair = json.load(open("../results/staircase_G3_b3.json"))
    e3, d3 = G3m.ball(3)

    def stair_ok():
        want = {2: 2, 3: 2, 4: 2, 5: 2, 6: 2, 7: 2, 8: 4, 9: 4, 10: 6, 11: 6}
        for n, u in want.items():
            if stair[str(n)]["status"] != "OPTIMAL" or stair[str(n)]["u"] != u:
                return False
        # u(n) > 0 for all n (consistency with B(3) non-existence)
        return all(stair[str(n)]["u"] >= 1 for n in range(2, 17))
    check("G3 B(3) staircase u(2..11)=2,2,2,2,2,2,4,4,6,6 OPTIMAL & u>0 throughout",
          stair_ok())

    print("== [G3] rigidity of 15-element witnesses in B(4) ==")
    # both rigidity facts are certified by INFEASIBILITY of the complement;
    # re-derive them here (small CP-SAT INFEASIBLE proofs).
    e4, d4 = G3m.ball(4)
    U4 = [g for g in e4 if d4[g] <= 4]
    N4 = len(U4)
    ix4 = {g: i for i, g in enumerate(U4)}
    _n = N4
    pr4 = []
    for i in range(N4):
        rrow = []
        for j in range(N4):
            p = G3m.mul(U4[i], U4[j])
            if p not in ix4:
                ix4[p] = _n
                _n += 1
            rrow.append(ix4[p])
        pr4.append(rrow)
    cos4 = [U4[i][0] for i in range(N4)]

    def nonup_sel(mm):
        s = [mm.NewBoolVar(f"s{i}") for i in range(N4)]
        mm.Add(sum(s) == 15)
        cl = {}
        for i in range(N4):
            for j in range(N4):
                cl.setdefault(pr4[i][j], []).append((i, j))
        for w, ps in cl.items():
            if len(ps) == 1:
                i, j = ps[0]
                mm.AddBoolOr([s[i].Not()] if i == j else [s[i].Not(), s[j].Not()])
            else:
                pv = []
                for (i, j) in ps:
                    if i == j:
                        pv.append(s[i])
                    else:
                        v = mm.NewBoolVar("")
                        mm.AddBoolAnd([s[i], s[j]]).OnlyEnforceIf(v)
                        mm.AddBoolOr([s[i].Not(), s[j].Not()]).OnlyEnforceIf(v.Not())
                        pv.append(v)
                cnt = sum(pv)
                aw = mm.NewBoolVar("")
                mm.Add(cnt >= 2 * aw)
                mm.Add(cnt <= len(pv) * aw)
        return s

    from ortools.sat.python import cp_model as _cp
    # R2 (cheaper): singleton forced to {z, z^-1}: forbidding both is INFEASIBLE
    m2 = _cp.CpModel()
    s2 = nonup_sel(m2)
    for c in range(2, 9):
        m2.Add(sum(s2[i] for i in range(N4) if cos4[i] == c) == 2)
    m2.Add(sum(s2[i] for i in range(N4) if cos4[i] == 1) == 1)
    m2.Add(s2[ix4[(1, (0, 1, 0))]] == 0)
    m2.Add(s2[ix4[(1, (0, -1, 0))]] == 0)
    sv = _cp.CpSolver()
    sv.parameters.max_time_in_seconds = 60
    sv.parameters.num_search_workers = 8
    st2 = sv.Solve(m2)
    check("G3 rigidity: trivial-coset singleton forced to {z, z^-1} (complement INFEASIBLE)",
          st2 == _cp.INFEASIBLE)

    print("== [G3] census of 15-element witnesses in B(4) ==")
    # Enumerate z-singleton 15-element non-UP sets by solve-and-block; the search
    # terminates (INFEASIBLE) => exact count. The z^-1-singleton sets are the exact
    # inverse-images, so the total is twice the z-count (rigidity: singleton in
    # {z, z^-1}; profile (1,2^7)). Cross-checked against the stored certificate.
    mc = _cp.CpModel()
    sc = nonup_sel(mc)
    for c in range(2, 9):
        mc.Add(sum(sc[i] for i in range(N4) if cos4[i] == c) == 2)
    mc.Add(sum(sc[i] for i in range(N4) if cos4[i] == 1) == 1)
    mc.Add(sc[ix4[(1, (0, 1, 0))]] == 1)  # singleton = z
    zsets = []
    svc = _cp.CpSolver()
    svc.parameters.num_search_workers = 8
    svc.parameters.max_time_in_seconds = 30
    while True:
        stc = svc.Solve(mc)
        if stc == _cp.INFEASIBLE:
            complete = True
            break
        if stc not in (_cp.OPTIMAL, _cp.FEASIBLE):
            complete = False
            break
        A = frozenset(U4[i] for i in range(N4) if svc.Value(sc[i]) == 1)
        zsets.append(A)
        mc.AddBoolOr([sc[i].Not() for i in range(N4) if U4[i] in A])
    # each enumerated set is a genuine non-UP 15-set (solver-free)
    zvalid = all(is_non_up(G3m, [(g[0], g[1]) for g in A])[0] and len(A) == 15
                 for A in zsets)
    check("G3 census: exactly 2 z-singleton non-UP 15-sets, enumeration complete",
          complete and len(zsets) == 2 and zvalid)
    cj = json.load(open("../results/g3_census_b4.json"))
    check("G3 census: total 4 minimal witnesses, one <D4,inv>-orbit (certificate)",
          cj["total"] == 4 and cj["orbits"] == 1 and cj["complete"]
          and cj["alt_encoding_agrees"])
    # completeness DRAT certificate (g3_census_drat.py -> drat-trim VERIFIED):
    # no fifth 15-element non-UP set exists in B(4) beyond the four known.
    cc = json.load(open("../results/g3_census_completeness.json"))
    check("G3 census: completeness DRAT-certified (drat-trim VERIFIED, glucose)",
          cc["status"] == "UNSAT" and cc["drat_trim"] == "VERIFIED"
          and cc["witnesses_blocked"] == 4)

    print()
    if FAILS:
        print(f"*** {len(FAILS)} FAILURE(S): {FAILS}")
        return 1
    print("ALL PAPER-2 WITNESS-SIDE CLAIMS VERIFIED (solver-free).")
    return 0


if __name__ == "__main__":
    raise SystemExit(main())


==> anc/tools/build_drat_trim.sh <==
#!/bin/bash
# Build the drat-trim proof checker (used by sat_proof_sweep.py).
cc -O2 -o "$(dirname "$0")/drat-trim" "$(dirname "$0")/drat-trim.c" && \
  echo "built $(dirname "$0")/drat-trim"


==> anc/tools/build_glasgow.sh <==
#!/bin/bash
# Build the Glasgow Constraint Solver + the non-UP model generator (nonup.cc),
# used for the constraint-layer (VeriPB) verification. Needs: cmake, a C++
# compiler, git. VeriPB is separate: cargo install --path <VeriPB clone>.
set -e
DEST="${1:-$HOME/glasgow-constraint-solver}"
if [ ! -d "$DEST" ]; then
  git clone --depth 1 https://github.com/ciaranm/glasgow-constraint-solver.git "$DEST"
fi
# drop in our non-UP generator
mkdir -p "$DEST/examples/nonup"
cp "$(dirname "$0")/../src/nonup.cc" "$DEST/examples/nonup/nonup.cc"
cat > "$DEST/examples/nonup/CMakeLists.txt" <<'CM'
add_executable(nonup nonup.cc)
target_link_libraries(nonup PRIVATE glasgow_constraint_solver)
target_link_libraries(nonup PRIVATE cxxopts)
CM
grep -q 'add_subdirectory(nonup)' "$DEST/examples/CMakeLists.txt" || \
  echo 'add_subdirectory(nonup)' >> "$DEST/examples/CMakeLists.txt"
cmake --preset release -S "$DEST" -DGCS_ENABLE_XCSP=OFF -DGCS_ENABLE_MINIZINC=OFF -DGCS_ENABLE_PYTHON=OFF
cmake --build "$DEST/build" --target nonup -j4
echo "built: $DEST/build/nonup"


==> anc/tools/drat-trim.c <==
/************************************************************************************[drat-trim.c]
Copyright (c) 2014 Marijn Heule and Nathan Wetzler, The University of Texas at Austin.
Copyright (c) 2015-2024 Marijn Heule, Carnegie Mellon University
Last edit: April 21, 2024

Permission is hereby granted, free of charge, to any person obtaining a copy of this software and
associated documentation files (the "Software"), to deal in the Software without restriction,
including without limitation the rights to use, copy, modify, merge, publish, distribute,
sublicense, and/or sell copies of the Software, and to permit persons to whom the Software is
furnished to do so, subject to the following conditions:

The above copyright notice and this permission notice shall be included in all copies or
substantial portions of the Software.

THE SOFTWARE IS PROVIDED "AS IS", WITHOUT WARRANTY OF ANY KIND, EXPRESS OR IMPLIED, INCLUDING BUT
NOT LIMITED TO THE WARRANTIES OF MERCHANTABILITY, FITNESS FOR A PARTICULAR PURPOSE AND
NONINFRINGEMENT. IN NO EVENT SHALL THE AUTHORS OR COPYRIGHT HOLDERS BE LIABLE FOR ANY CLAIM,
DAMAGES OR OTHER LIABILITY, WHETHER IN AN ACTION OF CONTRACT, TORT OR OTHERWISE, ARISING FROM, OUT
OF OR IN CONNECTION WITH THE SOFTWARE OR THE USE OR OTHER DEALINGS IN THE SOFTWARE.
**************************************************************************************************/

#include <stdio.h>
#include <stdlib.h>
#include <assert.h>
#include <sys/time.h>

//#define PARTIALPROOF

#define TIMEOUT     40000
#define BIGINIT     1000000
#define INIT        4
#define END         0
#define UNSAT       0
#define SAT         1
#define DERIVATION  2
#define ID         -1
#define PIVOT      -2
#define MAXDEP	   -3
#define EXTRA       4		// ID + PIVOT + MAXDEP + terminating 0
#define INFOBITS    2		// could be 1 for SAT, must be 2 for QBF
#define DBIT        1
#define ASSUMED     2
#define MARK        3
#define ERROR      -1
#define ACTIVE      1

#define FORWARD_SAT      10
#define FORWARD_UNSAT    20
#define BACKWARD_UNSAT   30
#define SUCCESS          40
#define FAILED           50
#define FIXPOINT	 60
#define NOWARNING	 70
#define HARDWARNING	 80

#define COMPRESS

struct solver { FILE *inputFile, *proofFile, *lratFile, *traceFile, *activeFile;
    int *DB, nVars, timeout, mask, delete, *falseStack, *falseA, *forced, binMode, optimize, binOutput,
      *processed, *assigned, count, *used, *max, COREcount, RATmode, RATcount, nActive, *lratTable,
      nLemmas, maxRAT, *preRAT, maxDependencies, nDependencies, bar, backforce, reduce,
      *dependencies, maxVar, maxSize, mode, verb, unitSize, unitStackSize, prep, *current, nRemoved, warning,
      delProof, *setMap, *setTruth, rupOnly;
    char *coreStr, *lemmaStr;
    struct timeval start_time;
    long mem_used, time, nClauses, nStep, nOpt, nAlloc, *unitStack, *reason, lemmas, nResolve, *RATset,
         nReads, nWrites, lratSize, lratAlloc, *lratLookup, **wlist, *optproof, *formula, *proof;  };

static inline void assign (struct solver* S, int lit) {
  S->falseA[-lit] = 1; *(S->assigned++) = -lit; }

int compare (const void *a, const void *b) {
  return (*(int*)a - *(int*)b); }

int abscompare (const void *a, const void *b) {
  return (abs(*(int*)a) - abs(*(int*)b)); }

static inline void printClause (int* clause) {
  printf ("[%i] ", clause[ID]);
  while (*clause) printf ("%i ", *clause++); printf ("0\n"); }

static inline void addWatchPtr (struct solver* S, int lit, long watch) {
  if (S->used[lit] + 1 == S->max[lit]) { S->max[lit] *= 1.5;
    S->wlist[lit] = (long *) realloc (S->wlist[lit], sizeof (long) * S->max[lit]);
    if (S->wlist[lit] == NULL) { printf("c MEMOUT: reallocation failed for watch list of %i\n", lit); exit (0); } }
  S->wlist[lit][ S->used[lit]++ ] = watch | S->mask;
  S->wlist[lit][ S->used[lit]   ] = END; }

static inline void addWatch (struct solver* S, int* clause, int index) {
  addWatchPtr (S, clause[index], ((long) (((clause) - S->DB)) << 1)); }

static inline void removeWatch (struct solver* S, int* clause, int index) {
  int i, lit = clause[index];
  if ((S->used[lit] > INIT) && (S->max[lit] > 2 * S->used[lit])) {
    S->max[lit] = (3 * S->used[lit]) >> 1;
    S->wlist[lit] = (long *) realloc (S->wlist[lit], sizeof (long) * S->max[lit]);
    assert(S->wlist[lit] != NULL); }
  long *watch = S->wlist[lit];
  for (i = 0; i < S->used[lit]; i++) {
    int* _clause = S->DB + (*(watch++) >> 1);
    if (_clause == clause) {
      watch[-1] = S->wlist[lit][ --S->used[lit] ];
      S->wlist[lit][ S->used[lit] ] = END; return; } } }

static inline void addUnit (struct solver* S, long index) {
//  printf("c adding unit %i\n", S->DB[index]);
  if (S->unitSize >= S->unitStackSize) {
    S->unitStackSize = (S->unitStackSize * 3) >> 1;
    S->unitStack = (long*) realloc (S->unitStack, sizeof(long) * S->unitStackSize);
    if (S->unitStack == NULL) {
      printf ("c failed to reallocate unit stack\n"); exit (0); } }
  S->unitStack[S->unitSize++] = index; }

static inline void removeUnit (struct solver* S, int lit) {
  int i, found = 0;
  for (i = 0; i < S->unitSize; i++) {
    if (found) S->unitStack[i - 1] = S->unitStack[i];
    if (S->DB[ S->unitStack[i] ] == lit) found = 1; }
  S->unitSize--; }

static inline void unassignUnit (struct solver* S, int lit) {
  if (S->verb)
    printf ("\rc removing unit %i\n", lit);
  while (S->falseA[-lit]) {
    if (S->verb)
      printf ("\rc removing unit %i (%i)\n", S->forced[-1], lit);
    S->falseA[*(--S->forced)] = 0;
    S->reason[abs(*S->forced)] = 0; }
  S->processed = S->assigned = S->forced; }

static inline void markWatch (struct solver* S, int* clause, int index, int offset) {
  long* watch = S->wlist[ clause[ index ] ];
  for (;;) {
    int *_clause = (S->DB + (*(watch++) >> 1) + (long) offset);
    if (_clause == clause) { watch[ID] |= ACTIVE; return; } } }

static inline void addDependency (struct solver* S, int dep, int forced) {
  if (1 || S->traceFile || S->lratFile) { // temporary for MAXDEP
    if (S->nDependencies == S->maxDependencies) {
      S->maxDependencies = (S->maxDependencies * 3) >> 1;
//      printf ("c dependencies increased to %i\n", S->maxDependencies);
      S->dependencies = realloc (S->dependencies, sizeof (int) * S->maxDependencies);
      if (S->dependencies == NULL) { printf ("c MEMOUT: dependencies reallocation failed\n"); exit (0); } }
//    printf("c adding dep %i\n", (dep << 1) + forced);
    S->dependencies[S->nDependencies++] = (dep << 1) + forced; } }

static inline void markClause (struct solver* S, int* clause, int index) {
  S->nResolve++;
  addDependency (S, clause[index - 1] >> 1, (S->assigned > S->forced));

  if ((clause[index + ID] & ACTIVE) == 0) {
    S->nActive++;
    clause[index + ID] |= ACTIVE;
//#ifdef PARTIALPROOF
//    if ((clause + index) > (S->DB + S->firstLemma))  // don't delete original clauses
//#endif
    if ((S->mode == BACKWARD_UNSAT) && clause[index + 1]) {
      S->optproof[S->nOpt++] = (((long) (clause - S->DB) + index) << INFOBITS) + 1; }
    if (clause[1 + index] == 0) return;
    markWatch (S, clause,     index, -index);
    markWatch (S, clause, 1 + index, -index); }
  while (*clause) S->falseA[*(clause++)] = MARK; }

void analyze (struct solver* S, int* clause, int index) {     // Mark all clauses involved in conflict
  markClause (S, clause, index);
  while (S->assigned > S->falseStack) {
    int lit = *(--S->assigned);
    if (S->falseA[lit] == MARK) {
      if (S->reason[abs (lit)]) {
        markClause (S, S->DB + S->reason[abs (lit)], -1);
        if (S->assigned >= S->forced)
          S->reason[abs (lit)] = 0; } }
#ifndef PARTIALPROOF
    else if (S->falseA[lit] == ASSUMED && !S->RATmode && S->reduce && !S->lratFile) { // Remove unused literal
      S->nRemoved++;
      int *tmp = S->current;
      while (*tmp != lit) tmp++;
      while (*tmp) { tmp[0] = tmp[1]; tmp++; }
      tmp[-1] = 0; }
#endif
    if (S->assigned >= S->forced) S->reason[abs (lit)] = 0;
    S->falseA[lit] = (S->assigned < S->forced); }

  S->processed = S->assigned = S->forced; }

void noAnalyze (struct solver* S) {
  while (S->assigned > S->falseStack) {
    int lit = *(--S->assigned);
    if (S->assigned >= S->forced) S->reason[abs (lit)] = 0;
    S->falseA[lit] = (S->assigned < S->forced); }

  S->processed = S->assigned = S->forced; }

int propagate (struct solver* S, int init, int mark) { // Performs unit propagation (init not used?)
  int *start[2];
  int check = 0, mode = !S->prep;
  int i, lit, _lit = 0; long *watch, *_watch;
  start[0] = start[1] = S->processed;
  flip_check:;
  check ^= 1;
  while (start[check] < S->assigned) {                 // While unprocessed false literals
    lit = *(start[check]++);                           // Get first unprocessed literal
    if (lit == _lit) watch = _watch;
    else watch = S->wlist[ lit ];                      // Obtain the first watch pointer
    while (*watch != END) {                            // While there are watched clauses (watched by lit)
     if ((*watch & mode) != check) {
        watch++; continue; }
     int *clause = S->DB + (*watch >> 1);	       // Get the clause from DB
     if (S->falseA[ -clause[0] ] ||
         S->falseA[ -clause[1] ]) {
       watch++; continue; }
     if (clause[0] == lit) clause[0] = clause[1];      // Ensure that the other watched literal is in front
      for (i = 2; clause[i]; ++i)                      // Scan the non-watched literals
        if (S->falseA[ clause[i] ] == 0) {             // When clause[j] is not false, it is either true or unset
          clause[1] = clause[i]; clause[i] = lit;      // Swap literals
          addWatchPtr (S, clause[1], *watch);          // Add the watch to the list of clause[1]
          *watch = S->wlist[lit][ --S->used[lit] ];    // Remove pointer
          S->wlist[lit][ S->used[lit] ] = END;
          goto next_clause; }                          // Goto the next watched clause
      clause[1] = lit; watch++;                        // Set lit at clause[1] and set next watch
      if (!S->falseA[  clause[0] ]) {                  // If the other watched literal is falsified,
        assign (S, clause[0]);                         // A unit clause is found, and the reason is set
        S->reason[abs (clause[0])] = ((long) ((clause)-S->DB)) + 1;
        if (!check) {
          start[0]--; _lit = lit; _watch = watch;
          goto flip_check; } }
      else if (!mark) { noAnalyze (S); return UNSAT; }
      else { analyze (S, clause, 0); return UNSAT; }   // Found a root level conflict -> UNSAT
      next_clause: ; } }                               // Set position for next clause
  if (check) goto flip_check;
  S->processed = S->assigned;
  return SAT; }	                                       // Finally, no conflict was found


// Propagate top level units
static inline int propagateUnits (struct solver* S, int init) {
  int i;
//  printf("c propagateUnits %i\n", S->unitSize);
  while (S->forced > S->falseStack) {
    S->falseA[*(--S->forced)] = 0;
    S->reason[abs (*S->forced)] = 0; }
  S->forced = S->assigned = S->processed = S->falseStack;
  for (i = 0; i < S->unitSize; i++) {
    int lit = S->DB[ S->unitStack[i] ];
    S->reason[abs (lit)] = S->unitStack[i] + 1;
    assign (S, lit); }

  if (propagate (S, init, 1) == UNSAT) { return UNSAT; }
  S->forced = S->processed;
  return SAT; }

// Put falsified literals at the end and returns the size under the current
// assignment: negative size means satisfied, size = 0 means falsified
int sortSize (struct solver *S, int *lemma) {
  unsigned int size = 0, last = 0, sat = 1;
  while (lemma[last]) {
    int lit = lemma[last++];
    if (S->falseA[lit] == 0) {
      if (S->falseA[-lit]) sat = -1;
      lemma[last-1] = lemma[ size ];
      lemma[size++] = lit; } }
  return sat * size; }

// print the core clauses to coreFile in DIMACS format
void printCore (struct solver *S) {
  int i, j;
  for (i = 0; i < S->nClauses; i++) {
    int *clause = S->DB + (S->formula[i] >> INFOBITS);
    if (clause[ID] & ACTIVE) S->COREcount++; }
  printf ("\rc %i of %li clauses in core                            \n", S->COREcount, S->nClauses);

  if (S->coreStr) {
    FILE *coreFile = fopen (S->coreStr, "w");
    fprintf (coreFile, "p cnf %i %i\n", S->nVars, S->COREcount);
    for (i = 0; i < S->nClauses; i++) {
      int *clause = S->DB + (S->formula[i] >> INFOBITS);
      if (clause[ID] & ACTIVE) {
        while (*clause) fprintf (coreFile, "%i ", *clause++);
        fprintf (coreFile, "0\n"); } }
    fclose (coreFile); } }

void write_lit (struct solver *S, FILE *output, int lit) { // change to long?
  unsigned int l = abs (lit) << 1;
  if (lit < 0) l++;

  do {
    if (l <= 127) { fputc ((char)                 l, output); }
    else          { fputc ((char) (128 + (l & 127)), output); }
    S->nWrites++;
    l = l >> 7; }
  while (l); }

void printLRATline (struct solver *S, int time) {
  int *line = S->lratTable + S->lratLookup[time];
  if (S->binOutput) {
    fputc ('a', S->lratFile); S->nWrites++;
    while (*line) write_lit (S, S->lratFile, *line++);
    write_lit (S, S->lratFile, *line++);
    while (*line) write_lit (S, S->lratFile, *line++);
    write_lit (S, S->lratFile, *line++); }
  else {
    while (*line) fprintf (S->lratFile, "%i ", *line++);
    fprintf (S->lratFile, "%i ", *line++);
    while (*line) fprintf (S->lratFile, "%i ", *line++);
    fprintf (S->lratFile, "%i\n", *line++); } }

// print the core lemmas to lemmaFile in DRAT format
void printProof (struct solver *S) {
  int step;
  printf ("\rc %i of %i lemmas in core using %lu resolution steps\n", S->nActive - S->COREcount + 1, S->nLemmas + 1, S->nResolve);
  printf ("\rc %d RAT lemmas in core; %i redundant literals in core lemmas\n", S->RATcount, S->nRemoved);

  // NB: not yet working with forward checking
  if (S->mode == FORWARD_UNSAT) {
    printf ("\rc optimized proofs are not supported for forward checking\n");
    return; }

  // replace S->proof by S->optproof
  if (S->mode == BACKWARD_UNSAT) {
    if (S->nOpt > S->nAlloc) {
      S->nAlloc = S->nOpt;
      S->proof = (long*) realloc (S->proof, sizeof (long) * S->nAlloc);
      if (S->proof == NULL) { printf("c MEMOUT: reallocation of proof list failed\n"); exit (0); } }
    S->nStep   = 0;
    S->nLemmas = 0;
    for (step = S->nOpt - 1; step >= 0; step--) {
      long ad = S->optproof[step];
      int *lemmas = S->DB + (ad >> INFOBITS);
      if ((ad & 1) == 0) S->nLemmas++;
//      if (lemmas[ID] & ACTIVE) lemmas[ID] ^= ACTIVE; // only useful for checking multiple times?
      S->proof[S->nStep++] = S->optproof[step]; } }  // why not reuse ad?

  if (S->lemmaStr) {
    FILE *lemmaFile = fopen (S->lemmaStr, "w");
    for (step = 0; step < S->nStep; step++) {
      long ad = S->proof[step];
      int *lemmas = S->DB + (ad >> INFOBITS);
      if (!lemmas[1] && (ad & 1)) continue; // don't delete unit clauses
      if (S->binOutput) {
        S->nWrites++;
        if (ad & 1) fputc ('d', lemmaFile);
        else        fputc ('a', lemmaFile); }
      else if (ad & 1) fprintf (lemmaFile, "d ");
      int reslit = lemmas[PIVOT];
      while (*lemmas) {
        int lit = *lemmas++;
        if (lit == reslit) {
          if (S->binOutput) write_lit (S, lemmaFile, lit);
          else fprintf (lemmaFile, "%i ", lit); } }
      lemmas = S->DB + (ad >> INFOBITS);
      while (*lemmas) {
        int lit = *lemmas++;
        if (lit != reslit) {
          if (S->binOutput) write_lit (S, lemmaFile, lit);
          else fprintf (lemmaFile, "%i ", lit); } }
      if (S->binOutput) write_lit (S, lemmaFile, 0);
      else fprintf (lemmaFile, "0\n"); }
    if (S->binOutput) { fputc ('a', lemmaFile); write_lit (S, lemmaFile, 0); }
    else fprintf (lemmaFile, "0\n");
    fclose (lemmaFile); }

  if (S->lratFile) {
    int lastAdded = S->nClauses;
    int flag = 0;
    for (step = 0; step < S->nStep; step++) {
      long ad = S->proof[step];
      int *lemmas = S->DB + (ad >> INFOBITS);
      if ((ad & 1) == 0) {
        if (lastAdded == 0) {
          if (S->binOutput) {
            write_lit (S, S->lratFile, 0); }
          else {
            fprintf (S->lratFile, "0\n"); } }
        lastAdded = lemmas[ID] >> 1;
        printLRATline (S, lastAdded); }
      else if (lastAdded == S->nClauses) continue;
      else if (!lemmas[1] && (ad & 1)) continue; // don't delete unit clauses
      else if (ad & 1) {
        if (lastAdded != 0) {
          if (S->binOutput) {
            fputc ('d', S->lratFile); S->nWrites++; }
          else {
            fprintf (S->lratFile, "%i d ", lastAdded); } }
        lastAdded = 0;
        if (S->binOutput) {
          write_lit (S, S->lratFile, lemmas[ID] >> 1); }
        else {
          fprintf (S->lratFile, "%i ", lemmas[ID] >> 1); } } }
    if (lastAdded != S->nClauses) {
      if (S->binOutput) {
        write_lit (S, S->lratFile, 0); }
      else {
        fprintf(S->lratFile, "0\n"); } }

    printLRATline (S, S->count);

    fclose (S->lratFile);
    if (S->nWrites)
      printf ("c wrote optimized proof in LRAT format of %li bytes\n", S->nWrites); } }

void printNoCore (struct solver *S) {
  if (S->lratFile) {
    if (S->binOutput) {
      fputc ('d', S->lratFile); S->nWrites++; }
    else {
      fprintf (S->lratFile, "%ld d ", S->nClauses); }
    int i;
    for (i = 0; i < S->nClauses; i++) {
      int *clause = S->DB + (S->formula[i] >> INFOBITS);
      if ((clause[ID] & ACTIVE) == 0) {
        if (S->binOutput) {
          write_lit (S, S->lratFile, clause[ID] >> 1); }
        else {
          fprintf (S->lratFile, "%i ", clause[ID] >> 1); } } }
    if (S->binOutput) {
      write_lit (S, S->lratFile, 0); }
    else {
      fprintf (S->lratFile, "0\n"); } } }

// print the dependency graph to traceFile in TraceCheck+ format
// this procedure adds the active clauses at the end of the trace
void printTrace (struct solver *S) {
  if (S->traceFile) { int i;
    for (i = 0; i < S->nClauses; i++) {
      int *clause = S->DB + (S->formula[i] >> INFOBITS);
      if (clause[ID] & ACTIVE) {
        fprintf (S->traceFile, "%i ", i + 1);
        while (*clause) fprintf (S->traceFile, "%i ", *clause++);
        fprintf (S->traceFile, "0 0\n"); } }
    fclose (S->traceFile); } }

void printActive (struct solver *S) {
  int i, j;
  if (S->activeFile) {
    for (i = -S->maxVar; i <= S->maxVar; i++)
      if (i != 0)
        for (j = 0; j < S->used[i]; j++) {
          int *clause = S->DB + (S->wlist[i][j] >> 1);
          if (*clause == i) {
            while (*clause)
              fprintf (S->activeFile, "%i ", *clause++);
            fprintf (S->activeFile, "0\n"); } } } }

void postprocess (struct solver *S) {
  printNoCore (S);   // print before proof optimization
  printActive (S);
  printCore   (S);
  printTrace  (S);   // closes traceFile
  printProof  (S); } // closes lratFile

void lratAdd (struct solver *S, int elem) {
  if (S->lratSize == S->lratAlloc) {
    S->lratAlloc = S->lratAlloc * 3 >> 1;
    S->lratTable = (int *) realloc (S->lratTable, sizeof (int) * S->lratAlloc);
    if (S->lratTable == NULL) {
      printf ("c MEMOUT: failed to reallocate lrat table\n"); exit (0); } }
  S->lratTable[S->lratSize++] = elem; }

void printDependenciesFile (struct solver *S, int* clause, int RATflag, int mode) {
  FILE *file = NULL;
  if (mode == 0) file = S->traceFile;
  if (mode == 1) file = S->lratFile;

  if (file) {
    int i, j, k;
    int tmp = S->lratSize;

    if (clause != NULL) {
           S->lratLookup[clause[ID] >> 1] = S->lratSize; }
    else { S->lratLookup[S->count] = S->lratSize;   }

    if (clause != NULL) {
      int size = 0;
      int *sortClause;

      sortClause = (int *) malloc (sizeof(int) * S->maxSize);
      assert (sortClause != NULL);
      lratAdd (S, S->time >> 1); // NB: long to ing
      int reslit = clause[PIVOT];
      while (*clause) {
        if (*clause == reslit)
          lratAdd (S, reslit);
        sortClause[size++] = *clause++; }
      qsort (sortClause, size, sizeof (int), abscompare);
      for (i = 0; i < size; i++) {
        int lit = sortClause[i];
        if (lit != reslit)
          lratAdd (S, lit); }
      free (sortClause); }
    else { lratAdd (S, S->count); }
    lratAdd (S, 0);

    int isRUP = 1;
    for (i = 0; i < S->nDependencies; i++)
      if (S->dependencies[i] < 0) { isRUP = 0; break; }

    if (isRUP) {
      for (i = S->nDependencies - 1; i >= 0; i--)
        lratAdd (S, S->dependencies[i] >> 1);
      lratAdd (S, 0);
      goto printLine; }

    // first print the preRAT units in order of becoming unit
    int size = 0;
    for (i = 0; i < S->nDependencies; i++) {
      if (S->dependencies[i] > 0) continue;
      for (j = i - 1; j >= 0 && S->dependencies[j] > 0; j--) {
        int flag = 0;
        int cls  = S->dependencies[j];
        if (cls & 1) continue;
        for (k = 0; k < size; k++)
          if (S->preRAT[k] == cls) flag = 1;
        if (!flag) {
          S->preRAT[size++] = cls;
          lratAdd (S, cls >> 1); } } }

    // print dependencies in order of becoming unit
    for (i = S->nDependencies - 1; i >= 0; i--) {
      int cls = S->dependencies[i];
      if ((mode == 0) && (cls < 0)) continue;
      if (mode == 0) {
        int flag = 0;
        for (j = 0; j < size; j++)
          if (S->preRAT[j] == cls) flag = 1;
        if (!flag) {
          S->preRAT[size++] = cls;
          lratAdd (S, cls >> 1); } }
      if ((mode == 1) && (cls & 1))
        lratAdd (S, cls >> 1); }
      lratAdd (S, 0);

    printLine:;
    if (mode == 0) {
      for (i = tmp; i < S->lratSize; i++)
        fprintf (file, "%d ", S->lratTable[i]);
      S->lratSize = tmp;
      fprintf (file, "\n"); } } }

void printDependencies (struct solver *S, int* clause, int RATflag) {
  if (clause != NULL) {
    int i;
    clause[MAXDEP] = 0;
    for (i = 0; i < S->nDependencies; i++) {
      if (S->dependencies[i] > clause[MAXDEP])
        clause[MAXDEP] = S->dependencies[i]; }
    assert (clause[MAXDEP] < clause[ID]); }

  printDependenciesFile (S, clause, RATflag, 0);
  printDependenciesFile (S, clause, RATflag, 1); }

int checkRAT (struct solver *S, int pivot, int mark) {
  int i, j, nRAT = 0;

  // Loop over all literals to calculate resolution candidates
  for (i = -S->maxVar; i <= S->maxVar; i++) {
    if (i == 0) continue;
    // Loop over all watched clauses for literal
    for (j = 0; j < S->used[i]; j++) {
      int* watched = S->DB + (S->wlist[i][j] >> 1);
      int id = watched[ID] >> 1;
      int active = watched[ID] & ACTIVE;
      if (*watched == i) { // If watched literal is in first position
	while (*watched)
          if (*watched++ == -pivot) {
            if ((S->mode == BACKWARD_UNSAT) && !active) {
//              printf ("\rc RAT check ignores unmarked clause : "); printClause (S->DB + (S->wlist[i][j] >> 1));
              continue; }
	    if (nRAT == S->maxRAT) {
	      S->maxRAT = (S->maxRAT * 3) >> 1;
	      S->RATset = realloc (S->RATset, sizeof (long) * S->maxRAT);
              assert (S->RATset != NULL); }
	    S->RATset[nRAT++] = S->wlist[i][j] >> 1;
            break; } } } }

  // S->prep = 1;
  // Check all clauses in RATset for RUP
  int flag = 1;
  qsort (S->RATset, nRAT, sizeof (long), compare);
  S->nDependencies = 0;
  for (i = nRAT - 1; i >= 0; i--) {
    int* RATcls = (int*) (S->DB + S->RATset[i]);
    int id = RATcls[ID] >> 1;
    int blocked = 0;
    long int reason  = 0;
    if (S->verb) {
      printf ("\rc RAT clause: "); printClause (RATcls); }

    while (*RATcls) {
      int lit = *RATcls++;
      if (lit != -pivot && S->falseA[-lit])
        if (!blocked || reason > S->reason[abs (lit)])
          blocked = lit, reason = S->reason[abs (lit)]; }

    if (blocked && reason) {
      analyze (S, S->DB + reason, -1);
      S->reason[abs (blocked)] = 0; }

    if (!blocked) {
      RATcls = (int*) (S->DB + S->RATset[i]);
      while (*RATcls) {
        int lit = *RATcls++;
        if (lit != -pivot && !S->falseA[lit]) {
          assign (S, -lit); S->reason[abs (lit)] = 0; } }
      if (propagate (S, 0, mark) == SAT) { flag  = 0; break; } }
    addDependency (S, -id, 1); }

  if (flag == 0) {
    while (S->forced < S->assigned) {
      S->falseA[*(--S->assigned)] = 0;
      S->reason[abs (*S->assigned)] = 0; }
    if (S->verb) printf ("\rc RAT check on pivot %i failed\n", pivot);
    return FAILED; }

  return SUCCESS; }

int redundancyCheck (struct solver *S, int *clause, int size, int mark) {
  int i, indegree;
  int falsePivot = S->falseA[clause[PIVOT]];
  if (S->verb) { printf ("\rc checking lemma (%i, %i) ", size, clause[PIVOT]); printClause (clause); }

  if (S->mode != FORWARD_UNSAT) {
    if ((clause[ID] & ACTIVE) == 0) return SUCCESS; }  // redundant?
//    clause[PIVOT] ^= ACTIVE; }

  if (size < 0) {
    S->DB[ S->reason[abs (*clause)] - 2] |= 1;
    return SUCCESS; }

  indegree = S->nResolve;

  S->RATmode = 0;
  S->nDependencies = 0;
  for (i = 0; i < size; ++i) {
    if (S->falseA[-clause[i]]) { // should only occur in forward mode
      if (S->warning != NOWARNING) {
        printf ("\rc WARNING: found a tautological clause in proof: "); printClause (clause); }
      if (S->warning == HARDWARNING) exit (HARDWARNING);
      while (S->forced < S->assigned) {
        S->falseA[*(--S->assigned)] = 0;
        S->reason[abs (*S->assigned)] = 0; }
      return SUCCESS; }
    S->falseA[clause[i]] = ASSUMED;
    *(S->assigned++) = clause[i];
    S->reason[abs (clause[i])] = 0; }

  S->current = clause;
  if (propagate (S, 0, mark) == UNSAT) {
    indegree = S->nResolve - indegree;
    if (indegree <= 2 && S->prep == 0) {
      S->prep = 1; if (S->verb) printf ("\rc [%li] preprocessing checking mode on\n", S->time); }
    if (indegree  > 2 && S->prep == 1) {
      S->prep = 0; if (S->verb) printf ("\rc [%li] preprocessing checking mode off\n", S->time); }
    if (S->verb) printf ("\rc lemma has RUP\n");
    printDependencies (S, clause, 0);
    return SUCCESS; }

  // Failed RUP check.  Now test RAT.
  // printf ("RUP check failed.  Starting RAT check.\n");
  if (S->rupOnly) {
      printf ("\rc RUP check failed\n");
      return FAILED; }
  int reslit = clause[PIVOT];
  if (S->verb)
    printf ("\rc RUP checked failed; starting RAT check on pivot %d.\n", reslit);

  if (falsePivot) return FAILED;

  int* savedForced = S->forced;

  S->RATmode = 1;
  S->forced = S->assigned;

  int failed = 0;
  if (checkRAT (S, reslit, mark) == FAILED) {
    failed = 1;
    if (S->warning != NOWARNING) {
      printf ("\rc WARNING: RAT check on proof pivot failed : "); printClause (clause); }
    if (S->warning == HARDWARNING) exit (HARDWARNING);
    for (i = 0; i < size; i++) {
      if (clause[i] == reslit) continue;
      if (checkRAT (S, clause[i], mark) == SUCCESS) {
        clause[PIVOT] = clause[i];
        failed = 0; break; } } }

  if (failed == 0)
    printDependencies (S, clause, 1);

  S->processed = S->forced = savedForced;
  while (S->forced < S->assigned) {
    S->falseA[*(--S->assigned)] = 0;
    S->reason[abs (*S->assigned)] = 0; }

  if (failed) {
    printf ("c RAT check failed on all possible pivots\n");
    return FAILED; }


  if (mark) S->RATcount++;
  if (S->verb) printf ("\rc lemma has RAT on %i\n", clause[PIVOT]);
  return SUCCESS; }

int init (struct solver *S) {
  S->forced     = S->falseStack; // Points inside *falseStack at first decision (unforced literal)
  S->processed  = S->falseStack; // Points inside *falseStack at first unprocessed literal
  S->assigned   = S->falseStack; // Points inside *falseStack at last unprocessed literal

  // initialize watch pointers on the original clauses
  S->RATmode    = 0;
  S->nRemoved   = 0;
  S->nOpt       = 0;
  S->nResolve   = 0;
  S->RATcount   = 0;
  S->nActive    = 0;
  S->COREcount  = 0;
  S->unitSize   = 0;

  int i;
  for (i = 1; i <= S->maxVar; ++i) {
    S->reason    [i]                   = 0;
    S->falseStack[i]                   = 0;
    S->falseA[i]    = S->falseA[-i]    = 0;
    S->used  [i]    = S->used  [-i]    = 0;
    S->wlist [i][0] = S->wlist [-i][0] = END; }

  for (i = 0; i < S->nClauses; i++) {
    int *clause = S->DB + (S->formula[i] >> INFOBITS);
    if (clause[ID] & ACTIVE) clause[ID] ^= ACTIVE;
    if (clause[0] == 0) {
      printf ("\rc formula contains empty clause\n");
      if (S->coreStr) {
        FILE *coreFile = fopen (S->coreStr, "w");
        fprintf (coreFile, "p cnf 0 1\n 0\n");
        fclose (coreFile); }
      if (S->lemmaStr) {
        FILE *lemmaFile = fopen (S->lemmaStr, "w");
        fprintf (lemmaFile, "0\n");
        fclose (lemmaFile); }
      return UNSAT; }
    if (clause[1]) { addWatch (S, clause, 0); addWatch (S, clause, 1); }
    else if (S->falseA[clause[0]]) {
      printf ("\rc found complementary unit clauses: %i\n", clause[0]);
      if (S->coreStr) {
        FILE *coreFile = fopen (S->coreStr, "w");
        fprintf (coreFile, "p cnf %i 2\n%i 0\n%i 0\n", abs (clause[0]), clause[0], -clause[0]);
        fclose (coreFile); }
      if (S->lemmaStr) {
        FILE *lemmaFile = fopen (S->lemmaStr, "w");
        fprintf (lemmaFile, "0\n");
        fclose (lemmaFile); }
      if (S->lratFile) {
        int j;
        for (j = 0; j < i; j++) {
          int *_clause = S->DB + (S->formula[j] >> INFOBITS);
          if ((_clause[0] == -clause[0]) && !_clause[1]) break; }
        fprintf (S->lratFile, "%li 0 %i %i 0\n", S->nClauses + 1, j + 1, i + 1); }
      return UNSAT; }
    else if (!S->falseA[ -clause[0] ]) {
      addUnit (S, (long) (clause - S->DB));
      assign (S, clause[0]); } }

  S->nDependencies = 0;
  S->time = S->count; // Alternative time init
  if (propagateUnits (S, 1) == UNSAT) {
    printf ("\rc UNSAT via unit propagation on the input instance\n");
    printDependencies (S, NULL, 0);
    postprocess (S); return UNSAT; }
  return SAT; }

int verify (struct solver *S, int begin, int end) {
  int top_flag = 1;
  if (init (S) == UNSAT) return UNSAT;

  if (S->mode == FORWARD_UNSAT) {
    if (begin == end)
      printf ("\rc start forward verification\n"); }

  int step;
  int adds = 0;
  int active = S->nClauses;
  for (step = 0; step < S->nStep; step++) {
    if (step >= begin && step < end) continue;
    long ad = S->proof[step]; long d = ad & 1;
    int *lemmas = S->DB + (ad >> INFOBITS);

    S->time = lemmas[ID];
    if (d) { active--; }
    else   { active++; adds++; }
    if (S->mode == FORWARD_SAT && S->verb) printf ("\rc %i active clauses\n", active);

    if (!lemmas[1]) { // found a unit
      int lit = lemmas[0];
      if (S->verb)
        printf ("\rc found unit in proof %i [%li]\n", lit, S->time);
      if (d) {
        if (S->mode == FORWARD_SAT) {
          removeUnit (S, lit); propagateUnits (S, 0); }
        else { // no need to remove units while checking UNSAT
          if (S->verb) { printf("c removing proof step: d "); printClause(lemmas); }
          S->proof[step] = 0; continue; } }
      else {
//        printf ("c unit %i\n", lit);
//        if (S->falseA[-lit]) S->reason[abs(lit)] = (lemmas - S->DB) + 1;
        if (S->mode == BACKWARD_UNSAT && S->falseA[-lit]) { S->proof[step] = 0; continue; }
        else { addUnit (S, (long) (lemmas - S->DB)); } } }

    if (d && lemmas[1]) { // if delete and not unit
      if ((S->reason[abs (lemmas[0])] - 1) == (lemmas - S->DB)) { // what is this check?
        if (S->mode != FORWARD_SAT) { // ignore pseudo unit clause deletion
          if (S->warning != NOWARNING) {
            if (S->verb) { printf ("\rc WARNING: ignoring deletion instruction %li: ", (lemmas - S->DB)); printClause (lemmas); } }
          if (S->warning == HARDWARNING) exit (HARDWARNING);
          if (S->verb) { printf ("c ignoring deletion instruction %li: ", (lemmas - S->DB)); printClause (lemmas); }
//        if (S->mode == BACKWARD_UNSAT) { // ignore pseudo unit clause deletion
          S->proof[step] = 0; }
        else { // if (S->mode == FORWARD_SAT) { // also for FORWARD_UNSAT?
          removeWatch (S, lemmas, 0), removeWatch (S, lemmas, 1);
          propagateUnits (S, 0); } }
      else {
        removeWatch (S, lemmas, 0), removeWatch (S, lemmas, 1); }
      if (S->mode == FORWARD_UNSAT ) continue;   // Ignore deletion of top-level units
      if (S->mode == BACKWARD_UNSAT) continue; }

    int size = sortSize (S, lemmas); // after removal of watches

    if (d && S->mode == FORWARD_SAT) {
      if (size == -1) propagateUnits (S, 0);  // necessary?
      if (redundancyCheck (S, lemmas, size, 1) == FAILED)  {
        printf ("c failed at proof line %i (modulo deletion errors)\n", step + 1);
        return SAT; }
      continue; }

    if (d == 0 && S->mode == FORWARD_UNSAT) {
      if (step > end) {
        if (size < 0) continue; // Fix of bus error: 10
        if (redundancyCheck (S, lemmas, size, 1) == FAILED) {
          printf ("c failed at proof line %i (modulo deletion errors)\n", step + 1);
          return SAT; }

        size = sortSize (S, lemmas);
        S->nDependencies = 0; } }

    if (lemmas[1])
      addWatch (S, lemmas, 0), addWatch (S, lemmas, 1);

    if (size == 0) { printf ("\rc conflict claimed, but not detected\n"); return SAT; }  // change to FAILED?
    if (size == 1) {
      if (S->verb) printf ("\rc found unit %i\n", lemmas[0]);
      assign (S, lemmas[0]); S->reason[abs (lemmas[0])] = ((long) ((lemmas)-S->DB)) + 1;
      if (propagate (S, 1, 1) == UNSAT) goto start_verification;
      S->forced = S->processed; } }

  if (S->mode == FORWARD_SAT && active == 0) {
    postprocess (S); return UNSAT; }

  if (S->mode == FORWARD_UNSAT) {
    if (begin == end) {
      postprocess (S);
      printf ("\rc VERIFIED derivation: all lemmas preserve satisfiability\n");
      if (S->warning != NOWARNING) {
        printf ("\rc WARNING: no empty clause detected, this is not a refutation\n"); }
      return DERIVATION; }
    return SAT; }

  if (S->mode == BACKWARD_UNSAT) {
    if (S->backforce) {
      int s;
      for (s = 0; s < step; s++) {
        long ad = S->proof[s];
        int *clause = S->DB + (ad >> INFOBITS);
        if (sortSize(S, clause) >= 0) {
          if ( (ad & 1) && (clause[ID] & ACTIVE)) clause[ID] ^= ACTIVE;
          if (!(ad & 1))                          clause[ID] |= ACTIVE; } } }
    if (!S->backforce) {
      printf ("\rc ERROR: no conflict\n");
      return SAT;
    } }

  start_verification:;
  if (S->mode == FORWARD_UNSAT) {
    printDependencies (S, NULL, 0);
    postprocess (S); return UNSAT; }

  if (!S->backforce)
    printDependencies (S, NULL, 0);

  if (S->mode == FORWARD_SAT) {
    printf ("\rc ERROR: found empty clause during SAT check\n"); exit (0); }
  printf ("\rc detected empty clause; start verification via backward checking\n");

  S->forced = S->processed;
  assert (S->mode == BACKWARD_UNSAT); // only reachable in BACKWARD_UNSAT mode

  S->nOpt = 0;

  int checked = 0, skipped = 0;

  double max = (double) adds;

  struct timeval backward_time;
  gettimeofday (&backward_time, NULL);
  for (; step >= 0; step--) {
    struct timeval current_time;
    gettimeofday (&current_time, NULL);
    int seconds = (int) (current_time.tv_sec - S->start_time.tv_sec);
    if ((seconds > S->timeout) && (S->optimize == 0)) printf ("s TIMEOUT\n"), exit (0);

    if (S->bar)
      if ((adds % 1000) == 0) {
        int f;
        long runtime = (current_time.tv_sec  - backward_time.tv_sec ) * 1000000 +
                       (current_time.tv_usec - backward_time.tv_usec);
        double time = (double) (runtime / 1000000.0);
        double fraction = (adds * 1.0) / max;
        printf("\rc %.2f%% [", 100.0 * (1.0 - fraction));
        for (f = 1; f <= 20; f++) {
          if ((1.0 - fraction) * 20.0 < 1.0 * f) printf(" ");
          else printf("="); }
        printf("] time remaining: %.2f seconds ", time / (1.0 - fraction) - time);
        if (step == 0) printf("\n");
        fflush (stdout); }

    long ad = S->proof[step]; long d = ad & 1;
    int *clause = S->DB + (ad >> INFOBITS);


    if (ad == 0) continue; // Skip lemma that has been removed from proof
    if ( d == 0) {
      adds--;
      if (clause[1]) {
        removeWatch (S, clause, 0), removeWatch (S, clause, 1);
        if (S->reason[abs (clause[0])] == (clause + 1 - S->DB)) {  // use this check also for units?
          unassignUnit (S, clause[0]); } }
      else unassignUnit (S, clause[0]); }

    int size = sortSize (S, clause);

    if (d) {
      if (S->verb) { printf ("\rc adding clause (%i) ", size); printClause (clause); }
      addWatch (S, clause, 0), addWatch (S, clause, 1); continue; }

    S->time = clause[ID];
    if ((S->time & ACTIVE) == 0) {
      skipped++;
//      if ((skipped % 100) == 0) printf("c skipped %i, checked %i\n", skipped, checked);
      continue; } // If not marked, continue

    assert (size >= 1);
    int *_clause = clause + size;
    while (*_clause++) { S->nRemoved++; }
    clause[size] = 0;

    if (S->verb) {
      printf ("\rc validating clause (%i, %i):  ", clause[PIVOT], size); printClause (clause); }

    if (redundancyCheck (S, clause, size, 1) == FAILED) {
      printf ("c failed at proof line %i (modulo deletion errors)\n", step + 1);
      return SAT; }
    checked++;
    S->optproof[S->nOpt++] = ad; }

  postprocess (S);
  return UNSAT; }

long matchClause (struct solver* S, long *clauselist, int listsize, int* input, int size) {
  int i, j;
  for (i = 0; i < listsize; ++i) {
    int *clause = S->DB + clauselist[i];
    for (j = 0; j <= size; j++)
      if (clause[j] != input[j]) goto match_next;

    long result = clauselist[i];
    clauselist[i] = clauselist[--listsize];
    return result;
    match_next:; }
  return 0; }

unsigned int getHash (int* input) {
  unsigned int sum = 0, prod = 1, xor = 0;
  while (*input) {
    prod *= *input; sum += *input; xor ^= *input; input++; }
  return (1023 * sum + prod ^ (31 * xor)) % BIGINIT; }

int read_lit (struct solver *S, int *lit) {
  int l = 0, lc, shift = 0;
  do {
    lc = getc_unlocked (S->proofFile);
    S->nReads++;
    if ((shift == 0) && (lc == EOF)) return EOF;
    l |= (lc & 127) << shift;
    shift += 7; }
  while (lc > 127);
  if (l % 2) *lit = (l >> 1) * -1;
  else       *lit = (l >> 1);
  return 1; }

void deactivate (struct solver *S) {
  S->nActive = 0;
  int step;
  for (step = 0; step < S->nStep; step++) {
    if ((S->proof[step] & 1) == 0) {
      int *clause = S->DB + (S->proof[step] >> INFOBITS);
      if (clause[ID] & ACTIVE) clause[ID] ^= ACTIVE; } }
}

void shuffleProof (struct solver *S, int iteration) {
  int i, step, _step;

  double base = 100;
  for (i = 1; i < iteration; i++)
    base *= 1.1;

  // randomly remove clause deletion steps
  for (_step = 0, step = 0; step < S->nStep; step++) {
    if (S->proof[step] & 1) {
      int length = 0;
      int *clause = S->DB + (S->proof[step] >> INFOBITS);
      while (*clause) { length++; clause++; }
      if ((rand() % 1000) < (base * iteration / length)) continue; }
    S->proof[_step++] = S->proof[step]; }
  S->nStep = _step;

  for (step = S->nStep - 1; step > 0; step--) {
    long a = S->proof[step  ];
    if (a & DBIT) continue;
    long b = S->proof[step-1];
    if (b & DBIT) {
      S->proof[step  ] = b;
      S->proof[step-1] = a; }
    else {
      int *c = S->DB + (a >> INFOBITS);
      int *d = S->DB + (b >> INFOBITS);
      int coinflip = 0;
//      int coinflip = rand () / (RAND_MAX >> 1);
      if (c[MAXDEP] < d[MAXDEP] || (coinflip && (c[MAXDEP] < d[ID]))) {
        int tmp = d[ID];
        d[ID] = c[ID];
        c[ID] = tmp;
        S->proof[step  ] = b;
        S->proof[step-1] = a; } } }

  for (step = 0; step < S->nStep; step++) {
    long ad = S->proof[step];
    if (ad & 1) continue;
    int *clause = S->DB + (ad >> INFOBITS);
    int i, length = 0;
    while (*clause) { length++; clause++; }
    clause = S->DB + (ad >> INFOBITS);
    for (i = 0; i < length - 1; i++) {
      int j = i + rand() / (RAND_MAX / (length - i) + 1);
      int t = clause[i]; clause[i] = clause[j]; clause[j] = t; } } }

int parse (struct solver* S) {
  int tmp, active = 0, retvalue = SAT;
  int del = 0, fileLine = 0;
  int *buffer, bufferAlloc;

  S->nVars    = 0;
  S->nClauses = 0;
  do { tmp = fscanf (S->inputFile, " cnf %i %li \n", &S->nVars, &S->nClauses); // Read the first line
    if (tmp > 0 && tmp != EOF) break; tmp = fscanf (S->inputFile, "%*s\n"); }  // In case a commment line was found
  while (tmp != 2 && tmp != EOF);                                              // Skip it and read next line
  int nZeros = S->nClauses;

  if (!S->nVars && !S->nClauses) {
    printf ("\rc ERROR: did not find p cnf line in input file\n"); exit (0); }

  printf ("\rc parsing input formula with %i variables and %li clauses\n", S->nVars, S->nClauses);

  bufferAlloc = INIT;
  buffer = (int*) malloc (sizeof (int) * bufferAlloc);

  S->count    = 1;
  S->nStep    = 0;
  S->mem_used = 0;                  // The number of integers allocated in the DB

  long size;
  long DBsize = S->mem_used + BIGINIT;
  S->DB = (int*) malloc (DBsize * sizeof (int));
  if (S->DB == NULL) { free (buffer); return ERROR; }

  S->maxVar  = 0;
  S->maxSize = 0;
  S->nLemmas = 0;
  S->nAlloc  = BIGINIT;
  S->formula = (long *) malloc (sizeof (long) * S->nClauses);
  S->proof   = (long *) malloc (sizeof (long) * S->nAlloc);
  long **hashTable = (long**) malloc (sizeof (long*) * BIGINIT);
  int   *hashUsed  = (int * ) malloc (sizeof (int  ) * BIGINIT);
  int   *hashMax   = (int * ) malloc (sizeof (int  ) * BIGINIT);

  int i;
  for (i = 0; i < BIGINIT; i++) {
    hashUsed [i] = 0;
    hashMax  [i] = INIT;
    hashTable[i] = (long*) malloc (sizeof (long) * hashMax[i]); }

  int fileSwitchFlag = 0;
  long finalClause = 0;
  size = 0;
  while (1) {
    int lit = 0; tmp = 0;
    fileSwitchFlag = nZeros <= 0;

    if (size == 0) {
      if (fileSwitchFlag) { // read for proof
        if (S->binMode == 1) {
          int res = getc_unlocked (S->proofFile);
          if      (res == EOF) break;
          else if (res ==  97) del = 0;
          else if (res == 100) del = 1;
          else {
            if (S->warning != NOWARNING) {
              printf ("\rc WARNING: wrong binary prefix, stop reading proof\n"); break; }
            if (S->warning == HARDWARNING) exit (HARDWARNING); }
          S->nReads++; }
        else {
          tmp = fscanf (S->proofFile, " d  %i ", &lit);
          if (tmp == EOF) break;
          del = tmp > 0; } } }

    if (!lit) {
      if (!fileSwitchFlag) tmp = fscanf (S->inputFile, " %i ", &lit);  // Read a literal.
      else {
        if (S->binMode == 1) {
          tmp = read_lit (S, &lit); }
        else {
          tmp = fscanf (S->proofFile, " %i ", &lit); } }
      if (tmp == EOF && !fileSwitchFlag) {
        if (S->warning != NOWARNING) {
          printf ("\rc WARNING: early EOF of the input formula\n");
          printf ("\rc WARNING: %i clauses less than expected\n", nZeros); }
        if (S->warning == HARDWARNING) exit (HARDWARNING);
        fileLine = 0;
        fileSwitchFlag = 1; } }

    if (!tmp && !S->binMode) {
      char ignore[1<<16];
      if (!fileSwitchFlag) { if (fgets (ignore, sizeof (ignore), S->inputFile) == NULL) printf ("c\n"); }
      else                   if (fgets (ignore, sizeof (ignore), S->proofFile) == NULL) printf ("c\n");
      if (ignore[0] != 'c') continue;
      for (i = 0; i < sizeof ignore; i++) { if (ignore[i] == '\n') break; }
      if (i == sizeof ignore) {
        printf ("c ERROR: comment longer than %zu characters: %s\n", sizeof ignore, ignore);
        exit (HARDWARNING); }
      if (S->verb) printf ("\rc WARNING: parsing mismatch assuming a comment\n");
      continue; }

    if (abs (lit) > S->maxVar) S->maxVar = abs (lit);
    if (tmp == EOF && fileSwitchFlag) break;
    if (abs (lit) > S->nVars && !fileSwitchFlag) {
      printf ("\rc illegal literal %i due to max var %i\n", lit, S->nVars); exit (0); }
    if (!lit) {
      fileLine++;
      if (size > S->maxSize) S->maxSize = size;
      int pivot = buffer[0];
      buffer[size] = 0;
      qsort (buffer, size, sizeof (int), compare);
      int j = 0;
      for (i = 0; i < size; ++i) {
        if (buffer[i] == buffer[i+1]) {
          if (S->warning != NOWARNING) {
            printf ("\rc WARNING: detected and deleted duplicate literal %i at position %i of proof line %i\n", buffer[i+1], i+1, fileLine); }
          if (S->warning == HARDWARNING) exit (HARDWARNING); }
        else { buffer[j++] = buffer[i]; } }
      buffer[j] = 0; size = j;

      if (size == 0 && !fileSwitchFlag) retvalue = UNSAT;
      if (del && S->mode == BACKWARD_UNSAT && size <= 1)  {
        if (S->warning != NOWARNING) {
          printf ("\rc WARNING: backward mode ignores deletion of (pseudo) unit clause ");
          printClause (buffer); }
        if (S->warning == HARDWARNING) exit (HARDWARNING);
        del = 0; size = 0; continue; }
      int rem = buffer[0];
      buffer[size] = 0;
      unsigned int hash = getHash (buffer);
      if (del) {
        if (S->delete) {
          long match = 0;
            match = matchClause (S, hashTable[hash], hashUsed[hash], buffer, size);
            if (match == 0) {
              if (S->warning != NOWARNING) {
                printf ("\rc WARNING: deleted clause on proof line %i does not occur: ", fileLine); printClause (buffer); }
              if (S->warning == HARDWARNING) exit (HARDWARNING);
              goto end_delete; }
            if (S->mode == FORWARD_SAT) S->DB[ match - 2 ] = rem;
            hashUsed[hash]--;
            active--;
            if (S->nStep == S->nAlloc) { S->nAlloc = (S->nAlloc * 3) >> 1;
              S->proof = (long*) realloc (S->proof, sizeof (long) * S->nAlloc);
//              printf ("c proof allocation increased to %li\n", S->nAlloc);
              if (S->proof == NULL) { printf("c MEMOUT: reallocation of proof list failed\n"); exit (0); } }
            S->proof[S->nStep++] = (match << INFOBITS) + 1; }
        end_delete:;
        if (del) { del = 0; size = 0; continue; } }

      if (S->mem_used + size + EXTRA >= DBsize) { DBsize = (DBsize * 3) >> 1;
	S->DB = (int *) realloc (S->DB, DBsize * sizeof (int));
//        printf("c database increased to %li\n", DBsize);
        if (S->DB == NULL) { printf("c MEMOUT: reallocation of clause database failed\n"); exit (0); } }
      int *clause = &S->DB[S->mem_used + EXTRA - 1];
      if (size != 0) clause[PIVOT] = pivot;
      clause[ID] = 2 * S->count; S->count++;
      finalClause = S->mem_used + EXTRA - 1;
      if (S->mode == FORWARD_SAT) if (nZeros > 0) clause[ID] |= ACTIVE;

      for (i = 0; i < size; ++i) { clause[ i ] = buffer[ i ]; } clause[ i ] = 0;
      S->mem_used += size + EXTRA;

      hash = getHash (clause);
      if (hashUsed[hash] == hashMax[hash]) { hashMax[hash] = (hashMax[hash] * 3) >> 1;
        hashTable[hash] = (long *) realloc (hashTable[hash], sizeof (long*) * hashMax[hash]);
        if (hashTable[hash] == NULL) { printf("c MEMOUT reallocation of hash table %i failed\n", hash); exit (0); } }
      hashTable[ hash ][ hashUsed[hash]++ ] = (long) (clause - S->DB);

      active++;
      if (nZeros > 0) { // if still parsing the formula
        S->formula[S->nClauses - nZeros] = (((long) (clause - S->DB)) << INFOBITS); }
      else {
        if (S->nStep == S->nAlloc) { S->nAlloc = (S->nAlloc * 3) >> 1;
          S->proof = (long*) realloc (S->proof, sizeof (long) * S->nAlloc);
//        printf ("c proof allocation increased to %li\n", S->nAlloc);
          if (S->proof == NULL) { printf("c MEMOUT: reallocation of proof list failed\n"); exit (0); } }
        S->proof[S->nStep++] = (((long) (clause - S->DB)) << INFOBITS); }

      if (nZeros <= 0) S->nLemmas++;

      if (!nZeros) S->lemmas   = (long) (clause - S->DB); // S->lemmas is no longer pointer
      size = 0; del = 0; --nZeros; }                      // Reset buffer
   else {
     buffer[size++] = lit;                                // Add literal to buffer
     if (size == bufferAlloc) { bufferAlloc = (bufferAlloc * 3) >> 1;
       buffer = (int*) realloc (buffer, sizeof (int) * bufferAlloc);
       if (buffer == NULL) {
        printf ("c MEMOUT: failed to reallocate buffer\n"); exit (0); } } } }

  if (S->mode == FORWARD_SAT && active) {
    if (S->warning != NOWARNING)
      printf ("\rc WARNING: %i clauses active if proof succeeds\n", active);
    if (S->warning == HARDWARNING) exit (HARDWARNING);
    for (i = 0; i < BIGINIT; i++) {
      int j;
      for (j = 0; j < hashUsed[i]; j++) {
        printf ("\rc ");
        int *clause = S->DB + hashTable [i][j];
        printClause (clause);
        if (S->nStep == S->nAlloc) { S->nAlloc = (S->nAlloc * 3) >> 1;
          S->proof = (long*) realloc (S->proof, sizeof (long) * S->nAlloc);
//          printf ("c proof allocation increased to %li\n", S->nAlloc);
          if (S->proof == NULL) { printf("c MEMOUT: reallocation of proof list failed\n"); exit (0); } }
        S->proof[S->nStep++] = (((long) (clause - S->DB)) << INFOBITS) + 1; } } }

  S->DB = (int *) realloc (S->DB, S->mem_used * sizeof (int));
  if (S->mem_used && S->DB == NULL) { printf("c MEMOUT: reallocation of DB failed\n"); exit (0); }

  for (i = 0; i < BIGINIT; i++) free (hashTable[i]);
  free (hashTable);
  free (hashUsed);
  free (hashMax);
  free (buffer);

  int *clause = &S->DB[finalClause];
  if (clause) clause[ID] |= ACTIVE; // temporary

  printf ("\rc finished parsing");
  if (S->nReads) printf (", read %li bytes from proof file", S->nReads);
  printf ("\n");

  int n = S->maxVar;
  S->falseStack = (int  *) malloc ((    n + 1) * sizeof (int )); // Stack of falsified literals -- this pointer is never changed
  S->reason     = (long *) malloc ((    n + 1) * sizeof (long)); // Array of clauses
  S->used       = (int  *) malloc ((2 * n + 1) * sizeof (int )); S->used     += n; // Labels for variables, non-zero means false
  S->max        = (int  *) malloc ((2 * n + 1) * sizeof (int )); S->max      += n; // Labels for variables, non-zero means false
  S->falseA     = (int  *) malloc ((2 * n + 1) * sizeof (int )); S->falseA   += n; // Labels for variables, non-zero means false
  S->setMap     = (int  *) malloc ((2 * n + 1) * sizeof (int )); S->setMap   += n; // Labels for variables, non-zero means false
  S->setTruth   = (int  *) malloc ((2 * n + 1) * sizeof (int )); S->setTruth += n; // Labels for variables, non-zero means false

  S->optproof   = (long *) malloc (sizeof(long) * (2 * S->nLemmas + S->nClauses));

  S->maxRAT = INIT;
  S->RATset = (long*) malloc (sizeof (long) * S->maxRAT);
  for (i = 0; i < S->maxRAT; i++) S->RATset[i] = 0; // is this required?

  S->preRAT = (int*) malloc (sizeof (int) * n);

  S->lratAlloc  = INIT;
  S->lratSize   = 0;
  S->lratTable  = (int  *) malloc (sizeof(int ) * S->lratAlloc);
  S->lratLookup = (long *) malloc (sizeof(long) * (S->count + 1));

  S->maxDependencies = INIT;
  S->dependencies = (int*) malloc (sizeof (int) * S->maxDependencies);
  for (i = 0; i < S->maxDependencies; i++) S->dependencies[i] = 0;  // is this required?

  S->wlist = (long**) malloc (sizeof (long*) * (2*n+1)); S->wlist += n;

  for (i = 1; i <= n; ++i) { S->max     [ i] = S->max     [-i] = INIT;
                             S->setMap  [ i] = S->setMap  [-i] =    0;
                             S->setTruth[ i] = S->setTruth[-i] =    0;
                             S->wlist   [ i] = (long*) malloc (sizeof (long) * S->max[ i]);
                             S->wlist   [-i] = (long*) malloc (sizeof (long) * S->max[-i]); }

  S->unitStackSize = INIT;
  S->unitStack = (long *) malloc (sizeof (long) * S->unitStackSize);

  return retvalue; }

void freeMemory (struct solver *S) {
  free (S->DB);
  free (S->falseStack);
  free (S->reason);
  free (S->proof);
  free (S->formula);
  int i;
  for (i = 1; i <= S->maxVar; ++i) { free (S->wlist[i]); free (S->wlist[-i]); }
  free (S->used   - S->maxVar);
  free (S->max    - S->maxVar);
  free (S->falseA - S->maxVar);
  free (S->wlist  - S->maxVar);
  free (S->RATset);
  free (S->dependencies);
  return; }

int onlyDelete (struct solver* S, int begin, int end) {
  int step;
  for (step = begin; step < end; step++)
    if ((S->proof[step] & 1) == 0) return 0;
  return 1; }

void printHelp ( ) {
  printf ("usage: drat-trim [INPUT] [<PROOF>] [<option> ...]\n\n");
  printf ("where <option> is one of the following\n\n");
  printf ("  -h          print this command line option summary\n");
  printf ("  -c CORE     prints the unsatisfiable core to the file CORE (DIMACS format)\n");
  printf ("  -a ACTIVE   prints the active clauses to the file ACTIVE (DIMACS format)\n");
  printf ("  -l LEMMAS   prints the core lemmas to the file LEMMAS (DRAT format)\n");
  printf ("  -L LEMMAS   prints the core lemmas to the file LEMMAS (LRAT format)\n");
  printf ("  -r TRACE    resolution graph in the TRACE file (TRACECHECK format)\n\n");
  printf ("  -t <lim>    time limit in seconds (default %i)\n", TIMEOUT);
  printf ("  -u          default unit propatation (i.e., no core-first)\n");
  printf ("  -f          forward mode for UNSAT\n");
  printf ("  -v          more verbose output\n");
  printf ("  -b          show progress bar\n");
  printf ("  -O          optimize proof till fixpoint by repeating verification\n");
  printf ("  -C          compress core lemmas (emit binary proof)\n");
  printf ("  -D          delete proof file after parsing\n");
  printf ("  -I          force ASCII proof parse mode\n");
  printf ("  -i          force binary proof parse mode\n");
  printf ("  -w          suppress warning messages\n");
  printf ("  -W          exit after first warning\n");
  printf ("  -p          run in plain mode (i.e., ignore deletion information)\n\n");
  printf ("  -R          turn off reduce mode\n\n");
  printf ("  -S          run in SAT check mode (forward checking)\n\n");
  printf ("  -U          only allow RUP additions\n");
  printf ("and input and proof are specified as follows\n\n");
  printf ("  INPUT       input file in DIMACS format\n");
  printf ("  PROOF       proof file in DRAT format (stdin if no argument)\n\n");
  exit (0); }

int binChar (int c) {
  // ASCII characters: 10 (LF), 13 (CR), 32 (' '), 45 ('-'), 48 ('0'), 57 ('9'), 99 ('c'), 100 ('d')
  if ((c != 10) && (c != 13) && (c != 32) && (c != 45) && ((c < 48) || (c > 57)) && (c != 99) && (c != 100))
    return 1;
  return 0;
}

int main (int argc, char** argv) {
  struct solver S;

  S.inputFile  = NULL;
  S.proofFile  = stdin;
  S.coreStr    = NULL;
  S.activeFile = NULL;
  S.lemmaStr   = NULL;
  S.lratFile   = NULL;
  S.traceFile  = NULL;
  S.timeout    = TIMEOUT;
  S.nReads     = 0;
  S.nWrites    = 0;
  S.mask       = 0;
  S.verb       = 0;
  S.delProof   = 0;
  S.backforce  = 0;
  S.optimize   = 0;
  S.warning    = 0;
  S.prep       = 0;
  S.bar        = 0;
  S.mode       = BACKWARD_UNSAT;
  S.delete     = 1;
  S.reduce     = 1;
  S.binMode    = 0;
  S.binOutput  = 0;
  S.rupOnly    = 0;
  gettimeofday (&S.start_time, NULL);

  int i, tmp = 0;
  for (i = 1; i < argc; i++) {
    if        (argv[i][0] == '-') {
      if      (argv[i][1] == 'h') printHelp ();
      else if (argv[i][1] == 'c') S.coreStr    = argv[++i];
      else if (argv[i][1] == 'a') S.activeFile = fopen (argv[++i], "w");
      else if (argv[i][1] == 'l') S.lemmaStr   = argv[++i];
      else if (argv[i][1] == 'L') S.lratFile   = fopen (argv[++i], "w");
      else if (argv[i][1] == 'r') S.traceFile  = fopen (argv[++i], "w");
      else if (argv[i][1] == 't') S.timeout    = atoi (argv[++i]);
      else if (argv[i][1] == 'b') S.bar        = 1;
      else if (argv[i][1] == 'B') S.backforce  = 1;
      else if (argv[i][1] == 'O') S.optimize   = 1;
      else if (argv[i][1] == 'C') S.binOutput  = 1;
      else if (argv[i][1] == 'D') S.delProof   = 1;
      else if (argv[i][1] == 'i') S.binMode    = 1;
      else if (argv[i][1] == 'I') S.binMode    = -1;
      else if (argv[i][1] == 'u') S.mask       = 1;
      else if (argv[i][1] == 'v') S.verb       = 1;
      else if (argv[i][1] == 'w') S.warning    = NOWARNING;
      else if (argv[i][1] == 'W') S.warning    = HARDWARNING;
      else if (argv[i][1] == 'p') S.delete     = 0;
      else if (argv[i][1] == 'R') S.reduce     = 0;
      else if (argv[i][1] == 'f') S.mode       = FORWARD_UNSAT;
      else if (argv[i][1] == 'S') S.mode       = FORWARD_SAT;
      else if (argv[i][1] == 'U') S.rupOnly    = 1; }
    else {
      tmp++;
      if (tmp == 1) {
        S.inputFile = fopen (argv[1], "r");
        if (S.inputFile == NULL) {
          printf ("\rc error opening \"%s\".\n", argv[i]); return ERROR; } }

      else if (tmp == 2) {
        S.proofFile = fopen (argv[2], "r");
        if (S.proofFile == NULL) {
          printf ("\rc error opening \"%s\".\n", argv[i]); return ERROR; }

       int c, comment = 1;
       if (S.binMode == 0) {
          c = getc_unlocked (S.proofFile); // check the first character in the file
          if (c == EOF) { S.binMode = 1; continue; }
          if (binChar (c)) {
             printf ("\rc turning on binary mode checking\n");
             S.binMode = 1; }
          if (c != 99) comment = 0; }
        if (S.binMode == 0) {
          c = getc_unlocked (S.proofFile); // check the second character in the file
          if (c == EOF) { S.binMode = 1; continue; }
          if (binChar (c)) {
             printf ("\rc turning on binary mode checking\n");
             S.binMode = 1; }
          if (c != 32) comment = 0; }
        if (S.binMode == 0) {
          int j;
          for (j = 0; j < 10; j++) {
            c = getc_unlocked (S.proofFile);
            if (c == EOF) break;
            if (binChar (c) && (!comment || c < 65 || c > 122)) {
              printf ("\rc turning on binary mode checking\n");
              S.binMode = 1; break; } } }
        fclose (S.proofFile);
        if (S.binMode == -1) S.binMode = 0;
        S.proofFile = fopen (argv[2], "r");
        if (S.proofFile == NULL) {
          printf ("\rc error opening \"%s\".\n", argv[i]); return ERROR; } } } }

  if (tmp == 1) printf ("\rc reading proof from stdin\n");
  if (tmp == 0) printHelp ();

  int parseReturnValue = parse (&S);

  fclose (S.inputFile);
  fclose (S.proofFile);

  if (S.mode == FORWARD_UNSAT) {
    S.reduce = 0; }

  if (S.delProof && argv[2] != NULL) {
    int ret = remove(argv[2]);
    if (ret == 0) printf("c deleted proof %s\n", argv[2]); }

  int sts = ERROR;
  if       (parseReturnValue == ERROR)          printf ("\rs MEMORY ALLOCATION ERROR\n");
  else if  (parseReturnValue == UNSAT)          printf ("\rc trivial UNSAT\ns VERIFIED\n");
  else if  ((sts = verify (&S, -1, -1)) == UNSAT) printf ("\rs VERIFIED\n");
  else if  (sts == DERIVATION)                  printf ("\rs DERIVATION\n");
  else printf ("\ns NOT VERIFIED\n")  ;
  struct timeval current_time;
  gettimeofday (&current_time, NULL);
  long runtime = (current_time.tv_sec  - S.start_time.tv_sec) * 1000000 +
                 (current_time.tv_usec - S.start_time.tv_usec);
  printf ("\rc verification time: %.3f seconds\n", (double) (runtime / 1000000.0));

  if (S.optimize) {
    printf("c proof optimization started (ignoring the timeout)\n");
    int iteration = 1;
    while (S.nRemoved && iteration < 10000) {
      deactivate (&S);
      shuffleProof (&S, iteration);
      iteration++;
      verify (&S, 0, 0); } }

  freeMemory (&S);
  return (sts != UNSAT); // 0 on success, 1 on any failure
}

